NNLO QCD corrections to $Wb\bar{b}$ production at the LHC

We compute theoretical predictions for the production of a W-boson in association with a bottom-quark pair at hadron colliders at next-to-next-to-leading order (NNLO) in QCD, including the leptonic decay of the W-boson, while treating the bottom quark as massless. This calculation constitutes the very first $2 \to 3$ process with a massive external particle to be studied at such a perturbative order. We derive an analytic expression for the required two-loop five-particle amplitudes in the leading colour approximation employing finite-field methods. Numerical results for the cross section and differential distributions are presented for the Large Hadron Collider at $\sqrt{s} = 8$ TeV. We observe an improvement of the perturbative convergence for the inclusive case and for the prediction with a jet veto upon the inclusion of the NNLO QCD corrections.

==> anc/distributions/MT/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,4.693525e-04,1.028840e-06,-1.028840e-06,9.796750e-05,-7.480000e-05
3.000000e+01,2.000000e+01,4.000000e+01,7.482900e-04,1.269110e-06,-1.269110e-06,1.578250e-04,-1.194400e-04
5.000000e+01,4.000000e+01,6.000000e+01,1.662810e-03,1.927160e-06,-1.927160e-06,3.549700e-04,-2.678350e-04
7.000000e+01,6.000000e+01,8.000000e+01,6.158250e-03,3.057290e-06,-3.057290e-06,1.323950e-03,-9.972500e-04
9.000000e+01,8.000000e+01,1.000000e+02,1.489575e-03,1.113505e-06,-1.113505e-06,3.191600e-04,-2.406000e-04
1.100000e+02,1.000000e+02,1.200000e+02,6.647650e-05,1.790265e-08,-1.790265e-08,1.385900e-05,-1.055750e-05
1.300000e+02,1.200000e+02,1.400000e+02,2.627685e-05,8.124250e-09,-8.124250e-09,5.504500e-06,-4.259600e-06
1.500000e+02,1.400000e+02,1.600000e+02,1.373000e-05,4.991645e-09,-4.991645e-09,2.934250e-06,-2.263050e-06
1.700000e+02,1.600000e+02,1.800000e+02,8.158500e-06,3.485270e-09,-3.485270e-09,1.773650e-06,-1.364000e-06
1.900000e+02,1.800000e+02,2.000000e+02,5.228050e-06,2.547965e-09,-2.547965e-09,1.153450e-06,-8.848350e-07
2.100000e+02,2.000000e+02,2.200000e+02,3.524250e-06,1.957665e-09,-1.957665e-09,7.882050e-07,-6.032650e-07


==> anc/distributions/MT/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,5.638700e-04,4.561390e-06,-4.561390e-06,2.683500e-05,-3.626500e-05
3.000000e+01,2.000000e+01,4.000000e+01,9.030450e-04,5.678650e-06,-5.678650e-06,4.214000e-05,-5.826500e-05
5.000000e+01,4.000000e+01,6.000000e+01,1.970300e-03,8.590300e-06,-8.590300e-06,8.231500e-05,-1.224150e-04
7.000000e+01,6.000000e+01,8.000000e+01,7.182600e-03,1.334160e-05,-1.334160e-05,2.675000e-04,-4.302500e-04
9.000000e+01,8.000000e+01,1.000000e+02,1.714335e-03,3.944935e-06,-3.944935e-06,5.672000e-05,-9.854000e-05
1.100000e+02,1.000000e+02,1.200000e+02,7.614800e-05,6.544250e-08,-6.544250e-08,2.625000e-06,-4.341500e-06
1.300000e+02,1.200000e+02,1.400000e+02,2.987915e-05,2.793905e-08,-2.793905e-08,1.027450e-06,-1.678650e-06
1.500000e+02,1.400000e+02,1.600000e+02,1.549275e-05,1.581500e-08,-1.581500e-08,5.288000e-07,-8.573500e-07
1.700000e+02,1.600000e+02,1.800000e+02,9.167300e-06,1.137135e-08,-1.137135e-08,3.207500e-07,-5.075000e-07
1.900000e+02,1.800000e+02,2.000000e+02,5.828450e-06,6.898250e-09,-6.898250e-09,1.993500e-07,-3.164000e-07
2.100000e+02,2.000000e+02,2.200000e+02,3.924065e-06,6.088800e-09,-6.088800e-09,1.402300e-07,-2.155700e-07


==> anc/distributions/MT/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,5.638700e-04,4.561390e-06,-4.561390e-06,1.588984e-04,-1.139338e-04
3.000000e+01,2.000000e+01,4.000000e+01,9.030450e-04,5.678650e-06,-5.678650e-06,2.515963e-04,-1.802131e-04
5.000000e+01,4.000000e+01,6.000000e+01,1.970300e-03,8.590300e-06,-8.590300e-06,5.325357e-04,-3.814933e-04
7.000000e+01,6.000000e+01,8.000000e+01,7.182600e-03,1.334160e-05,-1.334160e-05,1.902700e-03,-1.362459e-03
9.000000e+01,8.000000e+01,1.000000e+02,1.714335e-03,3.944935e-06,-3.944935e-06,4.513204e-04,-3.233659e-04
1.100000e+02,1.000000e+02,1.200000e+02,7.614800e-05,6.544250e-08,-6.544250e-08,2.007321e-05,-1.444044e-05
1.300000e+02,1.200000e+02,1.400000e+02,2.987915e-05,2.793905e-08,-2.793905e-08,7.847192e-06,-5.663605e-06
1.500000e+02,1.400000e+02,1.600000e+02,1.549275e-05,1.581500e-08,-1.581500e-08,4.068943e-06,-2.943270e-06
1.700000e+02,1.600000e+02,1.800000e+02,9.167300e-06,1.137135e-08,-1.137135e-08,2.404164e-06,-1.743283e-06
1.900000e+02,1.800000e+02,2.000000e+02,5.828450e-06,6.898250e-09,-6.898250e-09,1.526596e-06,-1.109005e-06
2.100000e+02,2.000000e+02,2.200000e+02,3.924065e-06,6.088800e-09,-6.088800e-09,1.028917e-06,-7.488016e-07


==> anc/distributions/MT/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,9.198550e-04,7.443850e-06,-7.443850e-06,1.626200e-04,-1.266950e-04
3.000000e+01,2.000000e+01,4.000000e+01,1.416990e-03,1.274840e-05,-1.274840e-05,2.360600e-04,-1.863600e-04
5.000000e+01,4.000000e+01,6.000000e+01,2.919000e-03,1.457950e-05,-1.457950e-05,4.251200e-04,-3.466950e-04
7.000000e+01,6.000000e+01,8.000000e+01,1.020925e-02,2.118040e-05,-2.118040e-05,1.328650e-03,-1.126250e-03
9.000000e+01,8.000000e+01,1.000000e+02,2.421950e-03,7.653600e-06,-7.653600e-06,3.032300e-04,-2.611150e-04
1.100000e+02,1.000000e+02,1.200000e+02,1.054160e-04,1.567295e-07,-1.567295e-07,1.285750e-05,-1.119550e-05
1.300000e+02,1.200000e+02,1.400000e+02,4.076970e-05,4.498285e-08,-4.498285e-08,4.823850e-06,-4.285300e-06
1.500000e+02,1.400000e+02,1.600000e+02,2.098775e-05,3.415230e-08,-3.415230e-08,2.450050e-06,-2.203350e-06
1.700000e+02,1.600000e+02,1.800000e+02,1.231975e-05,1.627600e-08,-1.627600e-08,1.423150e-06,-1.294600e-06
1.900000e+02,1.800000e+02,2.000000e+02,7.796000e-06,1.151330e-08,-1.151330e-08,8.878500e-07,-8.165000e-07
2.100000e+02,2.000000e+02,2.200000e+02,5.225150e-06,8.311850e-09,-8.311850e-09,5.974500e-07,-5.522900e-07


==> anc/distributions/MT/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,6.341400e-04,2.133880e-05,-2.133880e-05,2.463500e-05,-2.145000e-05
3.000000e+01,2.000000e+01,4.000000e+01,9.853200e-04,3.329230e-05,-3.329230e-05,2.909500e-05,-3.204000e-05
5.000000e+01,4.000000e+01,6.000000e+01,2.202150e-03,5.056800e-05,-5.056800e-05,7.089500e-05,-7.087500e-05
7.000000e+01,6.000000e+01,8.000000e+01,7.619550e-03,1.042585e-04,-1.042585e-04,1.589500e-04,-2.088000e-04
9.000000e+01,8.000000e+01,1.000000e+02,1.828570e-03,3.035940e-05,-3.035940e-05,2.838000e-05,-4.354500e-05
1.100000e+02,1.000000e+02,1.200000e+02,7.921400e-05,6.304300e-07,-6.304300e-07,5.775000e-07,-1.430500e-06
1.300000e+02,1.200000e+02,1.400000e+02,3.011840e-05,2.660480e-07,-2.660480e-07,1.590000e-07,-3.440500e-07
1.500000e+02,1.400000e+02,1.600000e+02,1.572310e-05,1.499755e-07,-1.499755e-07,8.115000e-08,-2.071000e-07
1.700000e+02,1.600000e+02,1.800000e+02,9.085300e-06,8.673850e-08,-8.673850e-08,5.285000e-08,-1.139500e-07
1.900000e+02,1.800000e+02,2.000000e+02,5.848900e-06,6.247450e-08,-6.247450e-08,2.705000e-08,-8.585000e-08
2.100000e+02,2.000000e+02,2.200000e+02,3.853490e-06,4.264315e-08,-4.264315e-08,2.186000e-08,-5.823500e-08


==> anc/distributions/MT/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,6.341400e-04,2.133880e-05,-2.133880e-05,6.599534e-05,-6.638456e-05
3.000000e+01,2.000000e+01,4.000000e+01,9.853200e-04,3.329230e-05,-3.329230e-05,1.359003e-04,-1.246000e-04
5.000000e+01,4.000000e+01,6.000000e+01,2.202150e-03,5.056800e-05,-5.056800e-05,2.417475e-04,-2.359244e-04
7.000000e+01,6.000000e+01,8.000000e+01,7.619550e-03,1.042585e-04,-1.042585e-04,8.614446e-04,-8.502551e-04
9.000000e+01,8.000000e+01,1.000000e+02,1.828570e-03,3.035940e-05,-3.035940e-05,1.819878e-04,-1.824293e-04
1.100000e+02,1.000000e+02,1.200000e+02,7.921400e-05,6.304300e-07,-6.304300e-07,9.529429e-06,-9.064787e-06
1.300000e+02,1.200000e+02,1.400000e+02,3.011840e-05,2.660480e-07,-2.660480e-07,3.185981e-06,-3.162253e-06
1.500000e+02,1.400000e+02,1.600000e+02,1.572310e-05,1.499755e-07,-1.499755e-07,1.793487e-06,-1.753803e-06
1.700000e+02,1.600000e+02,1.800000e+02,9.085300e-06,8.673850e-08,-8.673850e-08,1.043347e-06,-1.010416e-06
1.900000e+02,1.800000e+02,2.000000e+02,5.848900e-06,6.247450e-08,-6.247450e-08,5.530226e-07,-5.834288e-07
2.100000e+02,2.000000e+02,2.200000e+02,3.853490e-06,4.264315e-08,-4.264315e-08,4.427507e-07,-4.256190e-07


==> anc/distributions/MT/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: MT
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e+01,0.000000e+00,2.000000e+01,1.207385e-03,3.813310e-05,-3.813310e-05,9.772000e-05,-9.873000e-05
3.000000e+01,2.000000e+01,4.000000e+01,1.857300e-03,6.461800e-05,-6.461800e-05,1.838950e-04,-1.710950e-04
5.000000e+01,4.000000e+01,6.000000e+01,3.698925e-03,8.571700e-05,-8.571700e-05,2.773500e-04,-2.706900e-04
7.000000e+01,6.000000e+01,8.000000e+01,1.250665e-02,1.871255e-04,-1.871255e-04,8.739500e-04,-8.970000e-04
9.000000e+01,8.000000e+01,1.000000e+02,2.857710e-03,7.351850e-05,-7.351850e-05,1.671950e-04,-1.775600e-04
1.100000e+02,1.000000e+02,1.200000e+02,1.274035e-04,1.129785e-06,-1.129785e-06,8.356000e-06,-8.584000e-06
1.300000e+02,1.200000e+02,1.400000e+02,4.771960e-05,4.394480e-07,-4.394480e-07,2.339400e-06,-2.772650e-06
1.500000e+02,1.400000e+02,1.600000e+02,2.471835e-05,2.895975e-07,-2.895975e-07,1.352350e-06,-1.529000e-06
1.700000e+02,1.600000e+02,1.800000e+02,1.425265e-05,1.465645e-07,-1.465645e-07,7.208000e-07,-8.393500e-07
1.900000e+02,1.800000e+02,2.000000e+02,8.928800e-06,1.021675e-07,-1.021675e-07,3.242000e-07,-4.644500e-07
2.100000e+02,2.000000e+02,2.200000e+02,6.002200e-06,6.048150e-08,-6.048150e-08,2.905000e-07,-3.440000e-07


==> anc/distributions/README <==
NNLO QCD corrections to Wbbbar production at the LHC

Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu and Simone Zoia

05/2022

These files contain the numerical results for the differential distributions
for the production of the W bbar final state. Details about the process and
phase space definitions can be found in the article.

Each directory contains the results in csv-table format for a single observable
at different perturbative orders. The content is organised as

BIN       : bin center
BIN LOW   : lower edge of the bin
BIN HIGH  : upper edge of the bin
VALUE [PB]: central prediction in pb
ERROR+    : MC-error plus
ERROR-    : MC-error minus
SYS+      : Theory uncertainty plus
SYS-      : Theory uncertainty minus

We provide separately the results for the inclusive and exclusive phase space
definition. For the exclusive we provide two methods to estimate the theory
uncertainty. The naming conventions are as follows:

Theory uncertainty via 7-point scale variation:

lo.csv         : Leading order in QCD (incl./excl. phase space the same).
nlo_inc.csv    : Next-to-leading order in QCD in the incl. phase space
nnlo_inc.csv   : Next-to-next-to-leading order in QCD in the incl. phase space
nlo_exc.csv    : Next-to-leading order in QCD in the excl. phase space
nnlo_exc.csv   : Next-to-next-to-leading order in QCD in the excl. phase space

Theory uncertainty via uncorrelated scale variation (see article):

nlo_exc_uncorr.csv    : NLO in QCD in the excl. phase space
nnlo_exc_uncorr.csv   : NNLO in QCD in the excl. phase space

Observables from the article:

transverse_momentum_of_charged_lepton :
   Transverse momentum of the charged lepton

pTb1+b2 :
   Transverse momentum of the two leading b-jets

invariant_mass_bb :
   Invariant mass of the two leading b-jets

Besides the observables discussed in the article we provide additionally:

MT:
   Transverse mass of the W-boson MT = sqrt(pT(l)*pT(v)*(1-cos(l,v)))
   where l is the charged lepton and v is the neutrino

pTv:
   Transverse momentum of the neutrino

pTvis:
   Transverse momentum of all visible jets plus the charged lepton.
   Equal to minus the missing transverse momentum.

absolute_pseudo_rapidity_of_charged_lepton:
   Absolute pseudo rapidity of the charged lepton

absolute_pseudo_rapidity_of_1st_b-jet:
   Absolute pseudo rapidity of the leading b-jet

absolute_pseudo_rapidity_of_2nd_b-jet:
   Absolute pseudo rapidity of the sub-leading b-jet

transverse_momentum_of_1st_b-jet:
   Transverse momentum of the leading b-jet

transverse_momentum_of_2st_b-jet
   Transverse momentum of the sub-leading b-jet

pTb1+pTb2:
   Sum of the transverse momenta of the leading and sub-leading b-jet

deltaR_bb:
   Angular separation of the two leading b-jets

delta_phi_bb:
   Separation in the azimuthal angle between the two leading b-jets

deltaR_1st_b-jet_and_charged_lepton
   Angular separation between the leading b-jet and the charged lepton

delta_phi_1st_b-jet_and_charged_lepton:
   Separation in the azimuthal angle between the leading b-jet and the charged lepton


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.135825e-01,7.793550e-05,-7.793550e-05,2.425025e-02,-1.829600e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.093507e-01,7.978000e-05,-7.978000e-05,2.335725e-02,-1.762050e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.007325e-01,8.144300e-05,-8.144300e-05,2.153375e-02,-1.624175e-02
1.500000e+00,1.200000e+00,1.800000e+00,8.333683e-02,7.005350e-05,-7.005350e-05,1.784650e-02,-1.345550e-02
2.100000e+00,1.800000e+00,2.400000e+00,5.628733e-02,7.399500e-05,-7.399500e-05,1.209917e-02,-9.114333e-03


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.348612e-01,3.189275e-04,-3.189275e-04,5.471750e-03,-8.299000e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.295537e-01,3.187550e-04,-3.187550e-04,5.270000e-03,-7.993250e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.178340e-01,3.119000e-04,-3.119000e-04,4.388000e-03,-7.032500e-03
1.500000e+00,1.200000e+00,1.800000e+00,9.689250e-02,3.043917e-04,-3.043917e-04,3.587833e-03,-5.751500e-03
2.100000e+00,1.800000e+00,2.400000e+00,6.425600e-02,3.530450e-04,-3.530450e-04,2.302333e-03,-3.801500e-03


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.348612e-01,3.189275e-04,-3.189275e-04,3.580013e-02,-2.572869e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.295537e-01,3.187550e-04,-3.187550e-04,3.452284e-02,-2.478297e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.178340e-01,3.119000e-04,-3.119000e-04,3.148432e-02,-2.256495e-02
1.500000e+00,1.200000e+00,1.800000e+00,9.689250e-02,3.043917e-04,-3.043917e-04,2.603802e-02,-1.860968e-02
2.100000e+00,1.800000e+00,2.400000e+00,6.425600e-02,3.530450e-04,-3.530450e-04,1.751029e-02,-1.246163e-02


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,2.008865e-01,4.826150e-04,-4.826150e-04,2.881550e-02,-2.356175e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.923770e-01,5.894100e-04,-5.894100e-04,2.755725e-02,-2.254475e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.722153e-01,6.935550e-04,-6.935550e-04,2.377975e-02,-1.964550e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.376688e-01,5.234367e-04,-5.234367e-04,1.822367e-02,-1.523433e-02
2.100000e+00,1.800000e+00,2.400000e+00,8.827800e-02,5.395267e-04,-5.395267e-04,1.096950e-02,-9.418333e-03


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.456397e-01,2.554925e-03,-2.554925e-03,3.689500e-03,-4.358000e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.345332e-01,2.490335e-03,-2.490335e-03,2.508000e-03,-3.384000e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.300195e-01,2.715525e-03,-2.715525e-03,2.810750e-03,-3.827250e-03
1.500000e+00,1.200000e+00,1.800000e+00,1.036167e-01,2.267150e-03,-2.267150e-03,2.358333e-03,-2.929667e-03
2.100000e+00,1.800000e+00,2.400000e+00,7.027050e-02,2.216733e-03,-2.216733e-03,2.163500e-03,-2.065333e-03


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.456397e-01,2.554925e-03,-2.554925e-03,1.579514e-02,-1.576946e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.345332e-01,2.490335e-03,-2.490335e-03,1.565317e-02,-1.521419e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.300195e-01,2.715525e-03,-2.715525e-03,1.349691e-02,-1.389226e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.036167e-01,2.267150e-03,-2.267150e-03,1.011570e-02,-1.057316e-02
2.100000e+00,1.800000e+00,2.400000e+00,7.027050e-02,2.216733e-03,-2.216733e-03,6.662194e-03,-7.169689e-03


==> anc/distributions/absolute_pseudo_rapidity_of_1st_b-jet/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,2.496822e-01,4.219375e-03,-4.219375e-03,1.807775e-02,-1.843875e-02
6.000000e-01,4.000000e-01,8.000000e-01,2.374752e-01,3.830325e-03,-3.830325e-03,1.819725e-02,-1.820925e-02
1.000000e+00,8.000000e-01,1.200000e+00,2.155785e-01,4.084450e-03,-4.084450e-03,1.442925e-02,-1.541875e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.653572e-01,3.420450e-03,-3.420450e-03,9.966167e-03,-1.085683e-02
2.100000e+00,1.800000e+00,2.400000e+00,1.066405e-01,4.329983e-03,-4.329983e-03,6.614500e-03,-6.733000e-03


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.153545e-01,8.063850e-05,-8.063850e-05,2.463900e-02,-1.858775e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.107572e-01,8.363825e-05,-8.363825e-05,2.366600e-02,-1.785225e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.012413e-01,8.646550e-05,-8.646550e-05,2.165175e-02,-1.632950e-02
1.500000e+00,1.200000e+00,1.800000e+00,8.217517e-02,7.216300e-05,-7.216300e-05,1.759850e-02,-1.326833e-02
2.100000e+00,1.800000e+00,2.400000e+00,5.499117e-02,6.580067e-05,-6.580067e-05,1.180317e-02,-8.894500e-03


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.354567e-01,2.760675e-04,-2.760675e-04,4.888250e-03,-7.979500e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.300070e-01,3.280425e-04,-3.280425e-04,4.856500e-03,-7.773750e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.178710e-01,3.922575e-04,-3.922575e-04,4.438750e-03,-7.067250e-03
1.500000e+00,1.200000e+00,1.800000e+00,9.601650e-02,3.368583e-04,-3.368583e-04,3.686000e-03,-5.788667e-03
2.100000e+00,1.800000e+00,2.400000e+00,6.457117e-02,3.790817e-04,-3.790817e-04,2.892833e-03,-4.140167e-03


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.354567e-01,2.760675e-04,-2.760675e-04,3.551926e-02,-2.552248e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.300070e-01,3.280425e-04,-3.280425e-04,3.422311e-02,-2.457950e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.178710e-01,3.922575e-04,-3.922575e-04,3.134194e-02,-2.247440e-02
1.500000e+00,1.200000e+00,1.800000e+00,9.601650e-02,3.368583e-04,-3.368583e-04,2.590895e-02,-1.853112e-02
2.100000e+00,1.800000e+00,2.400000e+00,6.457117e-02,3.790817e-04,-3.790817e-04,1.801269e-02,-1.282670e-02


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.961995e-01,4.619950e-04,-4.619950e-04,2.603550e-02,-2.188225e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.879032e-01,5.008500e-04,-5.008500e-04,2.511800e-02,-2.103100e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.710510e-01,6.130675e-04,-6.130675e-04,2.327950e-02,-1.933325e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.388508e-01,5.932883e-04,-5.932883e-04,1.912850e-02,-1.581733e-02
2.100000e+00,1.800000e+00,2.400000e+00,9.414217e-02,6.064333e-04,-6.064333e-04,1.394883e-02,-1.132200e-02


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.445182e-01,2.456995e-03,-2.456995e-03,3.182250e-03,-3.896500e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.404100e-01,2.661625e-03,-2.661625e-03,3.956250e-03,-4.215250e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.282095e-01,2.767225e-03,-2.767225e-03,1.322750e-03,-3.244250e-03
1.500000e+00,1.200000e+00,1.800000e+00,1.036335e-01,2.301083e-03,-2.301083e-03,3.582333e-03,-3.353500e-03
2.100000e+00,1.800000e+00,2.400000e+00,6.819350e-02,2.171967e-03,-2.171967e-03,1.227167e-03,-1.730333e-03


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.445182e-01,2.456995e-03,-2.456995e-03,1.415969e-02,-1.490106e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.404100e-01,2.661625e-03,-2.661625e-03,1.196662e-02,-1.342390e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.282095e-01,2.767225e-03,-2.767225e-03,1.579066e-02,-1.508156e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.036335e-01,2.301083e-03,-2.301083e-03,1.175559e-02,-1.151808e-02
2.100000e+00,1.800000e+00,2.400000e+00,6.819350e-02,2.171967e-03,-2.171967e-03,9.435425e-03,-8.390263e-03


==> anc/distributions/absolute_pseudo_rapidity_of_2nd_b-jet/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of 2nd b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,2.379855e-01,3.613725e-03,-3.613725e-03,1.494700e-02,-1.607825e-02
6.000000e-01,4.000000e-01,8.000000e-01,2.273098e-01,5.023575e-03,-5.023575e-03,1.364350e-02,-1.471700e-02
1.000000e+00,8.000000e-01,1.200000e+00,2.176513e-01,4.800150e-03,-4.800150e-03,1.608025e-02,-1.663775e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.712950e-01,3.436750e-03,-3.436750e-03,1.305333e-02,-1.268817e-02
2.100000e+00,1.800000e+00,2.400000e+00,1.191467e-01,4.289533e-03,-4.289533e-03,1.032400e-02,-9.763833e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.242522e-01,7.388425e-05,-7.388425e-05,2.652375e-02,-2.001250e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.185792e-01,7.569425e-05,-7.569425e-05,2.532600e-02,-1.910650e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.078090e-01,8.023675e-05,-8.023675e-05,2.305425e-02,-1.738750e-02
1.500000e+00,1.200000e+00,1.800000e+00,8.820517e-02,8.158833e-05,-8.158833e-05,1.891083e-02,-1.425383e-02
2.100000e+00,1.800000e+00,2.400000e+00,3.343583e-02,6.609300e-05,-6.609300e-05,7.193000e-03,-5.417333e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.414100e-01,2.526150e-04,-2.526150e-04,3.688250e-03,-7.528000e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.363952e-01,2.813000e-04,-2.813000e-04,3.975500e-03,-7.479250e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.245793e-01,3.048200e-04,-3.048200e-04,4.143500e-03,-7.142500e-03
1.500000e+00,1.200000e+00,1.800000e+00,1.058377e-01,3.499683e-04,-3.499683e-04,5.260167e-03,-7.098833e-03
2.100000e+00,1.800000e+00,2.400000e+00,4.188717e-02,3.296300e-04,-3.296300e-04,2.845333e-03,-3.237833e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.414100e-01,2.526150e-04,-2.526150e-04,3.618445e-02,-2.598503e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.363952e-01,2.813000e-04,-2.813000e-04,3.531786e-02,-2.534707e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.245793e-01,3.048200e-04,-3.048200e-04,3.305829e-02,-2.369812e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.058377e-01,3.499683e-04,-3.499683e-04,2.925145e-02,-2.091916e-02
2.100000e+00,1.800000e+00,2.400000e+00,4.188717e-02,3.296300e-04,-3.296300e-04,1.206033e-02,-8.595848e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.957940e-01,2.803925e-04,-2.803925e-04,2.193950e-02,-1.997025e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.911465e-01,3.570250e-04,-3.570250e-04,2.269050e-02,-2.000800e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.810398e-01,4.933000e-04,-4.933000e-04,2.413900e-02,-2.014500e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.591930e-01,6.769883e-04,-6.769883e-04,2.502367e-02,-2.003900e-02
2.100000e+00,1.800000e+00,2.400000e+00,6.508617e-02,6.031467e-04,-6.031467e-04,1.175733e-02,-9.111500e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.499477e-01,2.222135e-03,-2.222135e-03,2.273750e-03,-3.392500e-03
6.000000e-01,4.000000e-01,8.000000e-01,1.481070e-01,2.382532e-03,-2.382532e-03,3.407750e-03,-4.130250e-03
1.000000e+00,8.000000e-01,1.200000e+00,1.315323e-01,2.507000e-03,-2.507000e-03,3.180750e-03,-3.692000e-03
1.500000e+00,1.200000e+00,1.800000e+00,1.139650e-01,2.434667e-03,-2.434667e-03,2.401667e-03,-3.282167e-03
2.100000e+00,1.800000e+00,2.400000e+00,4.704600e-02,1.782750e-03,-1.782750e-03,2.019667e-03,-1.829833e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,1.499477e-01,2.222135e-03,-2.222135e-03,1.492418e-02,-1.516973e-02
6.000000e-01,4.000000e-01,8.000000e-01,1.481070e-01,2.382532e-03,-2.382532e-03,1.662020e-02,-1.627357e-02
1.000000e+00,8.000000e-01,1.200000e+00,1.315323e-01,2.507000e-03,-2.507000e-03,1.357120e-02,-1.407365e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.139650e-01,2.434667e-03,-2.434667e-03,1.122178e-02,-1.211161e-02
2.100000e+00,1.800000e+00,2.400000e+00,4.704600e-02,1.782750e-03,-1.782750e-03,5.734478e-03,-5.318737e-03


==> anc/distributions/absolute_pseudo_rapidity_of_charged_lepton/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: absolute pseudo rapidity of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.000000e-01,0.000000e+00,4.000000e-01,2.342117e-01,2.491442e-03,-2.491442e-03,1.377950e-02,-1.462525e-02
6.000000e-01,4.000000e-01,8.000000e-01,2.360292e-01,2.784000e-03,-2.784000e-03,1.631825e-02,-1.640900e-02
1.000000e+00,8.000000e-01,1.200000e+00,2.172308e-01,3.764925e-03,-3.764925e-03,1.505825e-02,-1.557200e-02
1.500000e+00,1.200000e+00,1.800000e+00,1.961083e-01,4.187350e-03,-4.187350e-03,1.259500e-02,-1.427833e-02
2.100000e+00,1.800000e+00,2.400000e+00,8.611917e-02,4.409250e-03,-4.409250e-03,7.760333e-03,-7.288333e-03


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,6.860320e-03,1.301430e-05,-1.301430e-05,1.512670e-03,-1.132360e-03
1.500000e+00,1.000000e+00,2.000000e+00,3.318960e-02,2.925780e-05,-2.925780e-05,7.222800e-03,-5.424300e-03
2.250000e+00,2.000000e+00,2.500000e+00,8.084900e-02,6.375000e-05,-6.375000e-05,1.737620e-02,-1.308960e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.309836e-01,8.101060e-05,-8.101060e-05,2.787280e-02,-2.104700e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.004162e-01,7.756120e-05,-7.756120e-05,2.126560e-02,-1.607640e-02
4.000000e+00,3.500000e+00,4.500000e+00,1.622930e-02,3.798730e-05,-3.798730e-05,3.589500e-03,-2.742400e-03
5.000000e+00,4.500000e+00,5.500000e+00,8.372810e-04,1.265460e-05,-1.265460e-05,2.087690e-04,-1.555370e-04


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,8.412730e-03,5.507960e-05,-5.507960e-05,3.754800e-04,-5.516000e-04
1.500000e+00,1.000000e+00,2.000000e+00,3.926300e-02,1.285340e-04,-1.285340e-04,1.522900e-03,-2.394700e-03
2.250000e+00,2.000000e+00,2.500000e+00,9.369280e-02,3.051660e-04,-3.051660e-04,3.203000e-03,-5.450000e-03
2.750000e+00,2.500000e+00,3.000000e+00,1.511192e-01,3.850140e-04,-3.850140e-04,5.042400e-03,-8.681800e-03
3.250000e+00,3.000000e+00,3.500000e+00,1.172718e-01,3.923780e-04,-3.923780e-04,4.648600e-03,-7.088400e-03
4.000000e+00,3.500000e+00,4.500000e+00,2.008660e-02,1.519500e-04,-1.519500e-04,1.244100e-03,-1.478000e-03
5.000000e+00,4.500000e+00,5.500000e+00,1.092190e-03,4.777920e-05,-4.777920e-05,1.060000e-04,-1.077670e-04


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,8.412730e-03,5.507960e-05,-5.507960e-05,2.255160e-03,-1.614753e-03
1.500000e+00,1.000000e+00,2.000000e+00,3.926300e-02,1.285340e-04,-1.285340e-04,1.036644e-02,-7.425226e-03
2.250000e+00,2.000000e+00,2.500000e+00,9.369280e-02,3.051660e-04,-3.051660e-04,2.445552e-02,-1.755055e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.511192e-01,3.850140e-04,-3.850140e-04,3.940988e-02,-2.831344e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.172718e-01,3.923780e-04,-3.923780e-04,3.153842e-02,-2.260655e-02
4.000000e+00,3.500000e+00,4.500000e+00,2.008660e-02,1.519500e-04,-1.519500e-04,6.046520e-03,-4.287449e-03
5.000000e+00,4.500000e+00,5.500000e+00,1.092190e-03,4.777920e-05,-4.777920e-05,3.617567e-04,-2.535758e-04


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,1.419500e-02,6.054770e-05,-6.054770e-05,2.384900e-03,-1.893800e-03
1.500000e+00,1.000000e+00,2.000000e+00,6.011280e-02,1.464940e-04,-1.464940e-04,8.662000e-03,-7.213600e-03
2.250000e+00,2.000000e+00,2.500000e+00,1.334378e-01,3.590560e-04,-3.590560e-04,1.684420e-02,-1.457360e-02
2.750000e+00,2.500000e+00,3.000000e+00,2.087100e-01,5.547040e-04,-5.547040e-04,2.492000e-02,-2.182360e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.651822e-01,6.639800e-04,-6.639800e-04,2.203140e-02,-1.849820e-02
4.000000e+00,3.500000e+00,4.500000e+00,3.221140e-02,3.734200e-04,-3.734200e-04,6.289100e-03,-4.806100e-03
5.000000e+00,4.500000e+00,5.500000e+00,1.883060e-03,8.206510e-05,-8.206510e-05,4.613000e-04,-3.360700e-04


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,9.159800e-03,4.306410e-04,-4.306410e-04,3.714400e-04,-3.591200e-04
1.500000e+00,1.000000e+00,2.000000e+00,4.207270e-02,1.038790e-03,-1.038790e-03,7.009000e-04,-9.905000e-04
2.250000e+00,2.000000e+00,2.500000e+00,1.048812e-01,2.434280e-03,-2.434280e-03,3.119400e-03,-3.293600e-03
2.750000e+00,2.500000e+00,3.000000e+00,1.589330e-01,3.052120e-03,-3.052120e-03,2.028400e-03,-3.302600e-03
3.250000e+00,3.000000e+00,3.500000e+00,1.256272e-01,2.848480e-03,-2.848480e-03,3.021600e-03,-3.809000e-03
4.000000e+00,3.500000e+00,4.500000e+00,2.207990e-02,8.572840e-04,-8.572840e-04,1.264000e-03,-1.110800e-03
5.000000e+00,4.500000e+00,5.500000e+00,1.338940e-03,1.367290e-04,-1.367290e-04,1.373700e-04,-8.511000e-05


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,9.159800e-03,4.306410e-04,-4.306410e-04,1.167661e-03,-1.092185e-03
1.500000e+00,1.000000e+00,2.000000e+00,4.207270e-02,1.038790e-03,-1.038790e-03,5.080696e-03,-4.831023e-03
2.250000e+00,2.000000e+00,2.500000e+00,1.048812e-01,2.434280e-03,-2.434280e-03,1.045974e-02,-1.062489e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.589330e-01,3.052120e-03,-3.052120e-03,1.727512e-02,-1.707598e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.256272e-01,2.848480e-03,-2.848480e-03,1.399566e-02,-1.361701e-02
4.000000e+00,3.500000e+00,4.500000e+00,2.207990e-02,8.572840e-04,-8.572840e-04,2.128038e-03,-2.444650e-03
5.000000e+00,4.500000e+00,5.500000e+00,1.338940e-03,1.367290e-04,-1.367290e-04,3.910270e-04,-2.760705e-04


==> anc/distributions/deltaR_1st_b-jet_and_charged_lepton/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.000000e-01,0.000000e+00,1.000000e+00,1.874290e-02,5.383680e-04,-5.383680e-04,1.871800e-03,-1.752400e-03
1.500000e+00,1.000000e+00,2.000000e+00,7.651400e-02,1.299090e-03,-1.299090e-03,6.116400e-03,-6.016000e-03
2.250000e+00,2.000000e+00,2.500000e+00,1.653892e-01,3.151540e-03,-3.151540e-03,1.107200e-02,-1.116760e-02
2.750000e+00,2.500000e+00,3.000000e+00,2.508540e-01,4.038120e-03,-4.038120e-03,1.530200e-02,-1.594200e-02
3.250000e+00,3.000000e+00,3.500000e+00,2.023220e-01,4.025480e-03,-4.025480e-03,1.377400e-02,-1.431660e-02
4.000000e+00,3.500000e+00,4.500000e+00,3.994200e-02,2.238280e-03,-2.238280e-03,3.191100e-03,-3.549100e-03
5.000000e+00,4.500000e+00,5.500000e+00,3.092770e-03,3.823470e-04,-3.823470e-04,7.625200e-04,-5.203200e-04


==> anc/distributions/deltaR_bb/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,1.163242e-02,3.768720e-05,-3.768720e-05,2.508580e-03,-1.929120e-03
1.250000e+00,1.000000e+00,1.500000e+00,4.727060e-02,6.124620e-05,-6.124620e-05,1.001160e-02,-7.569200e-03
1.750000e+00,1.500000e+00,2.000000e+00,6.208440e-02,6.421320e-05,-6.421320e-05,1.330440e-02,-1.002980e-02
2.250000e+00,2.000000e+00,2.500000e+00,8.123920e-02,6.985220e-05,-6.985220e-05,1.748520e-02,-1.316720e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.244746e-01,9.191700e-05,-9.191700e-05,2.675520e-02,-2.015300e-02
3.250000e+00,3.000000e+00,3.500000e+00,8.662880e-02,6.512320e-05,-6.512320e-05,1.848720e-02,-1.394860e-02
3.750000e+00,3.500000e+00,4.000000e+00,1.084378e-02,1.631402e-05,-1.631402e-05,2.333160e-03,-1.792820e-03
4.250000e+00,4.000000e+00,4.500000e+00,1.947944e-03,4.803220e-06,-4.803220e-06,4.466560e-04,-3.387540e-04
4.750000e+00,4.500000e+00,5.000000e+00,3.172260e-04,1.626662e-06,-1.626662e-06,7.722000e-05,-5.782800e-05


==> anc/distributions/deltaR_bb/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,1.385022e-02,2.328780e-04,-2.328780e-04,6.733800e-04,-8.914600e-04
1.250000e+00,1.000000e+00,1.500000e+00,5.820660e-02,2.703220e-04,-2.703220e-04,3.048200e-03,-3.954800e-03
1.750000e+00,1.500000e+00,2.000000e+00,7.698700e-02,3.286280e-04,-3.286280e-04,4.221400e-03,-5.367600e-03
2.250000e+00,2.000000e+00,2.500000e+00,9.818520e-02,3.088520e-04,-3.088520e-04,4.559600e-03,-6.393600e-03
2.750000e+00,2.500000e+00,3.000000e+00,1.432188e-01,4.055920e-04,-4.055920e-04,4.705200e-03,-8.227600e-03
3.250000e+00,3.000000e+00,3.500000e+00,9.489500e-02,2.525620e-04,-2.525620e-04,1.784800e-03,-4.654200e-03
3.750000e+00,3.500000e+00,4.000000e+00,1.162602e-02,5.051040e-05,-5.051040e-05,2.116000e-04,-5.692200e-04
4.250000e+00,4.000000e+00,4.500000e+00,2.000640e-03,1.564006e-05,-1.564006e-05,2.120000e-05,-8.866800e-05
4.750000e+00,4.500000e+00,5.000000e+00,3.258260e-04,5.693400e-06,-5.693400e-06,3.074000e-06,-1.472600e-05


==> anc/distributions/deltaR_bb/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,1.385022e-02,2.328780e-04,-2.328780e-04,4.315728e-03,-3.066074e-03
1.250000e+00,1.000000e+00,1.500000e+00,5.820660e-02,2.703220e-04,-2.703220e-04,1.680442e-02,-1.199249e-02
1.750000e+00,1.500000e+00,2.000000e+00,7.698700e-02,3.286280e-04,-3.286280e-04,2.132440e-02,-1.524735e-02
2.250000e+00,2.000000e+00,2.500000e+00,9.818520e-02,3.088520e-04,-3.088520e-04,2.595727e-02,-1.860469e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.432188e-01,4.055920e-04,-4.055920e-04,3.627408e-02,-2.603629e-02
3.250000e+00,3.000000e+00,3.500000e+00,9.489500e-02,2.525620e-04,-2.525620e-04,2.381663e-02,-1.708767e-02
3.750000e+00,3.500000e+00,4.000000e+00,1.162602e-02,5.051040e-05,-5.051040e-05,3.133286e-03,-2.242294e-03
4.250000e+00,4.000000e+00,4.500000e+00,2.000640e-03,1.564006e-05,-1.564006e-05,5.684469e-04,-4.050030e-04
4.750000e+00,4.500000e+00,5.000000e+00,3.258260e-04,5.693400e-06,-5.693400e-06,9.668940e-05,-6.858322e-05


==> anc/distributions/deltaR_bb/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,2.961500e-02,5.497720e-04,-5.497720e-04,7.167800e-03,-5.195800e-03
1.250000e+00,1.000000e+00,1.500000e+00,1.022590e-01,6.438000e-04,-6.438000e-04,2.002960e-02,-1.514900e-02
1.750000e+00,1.500000e+00,2.000000e+00,1.220986e-01,6.053760e-04,-6.053760e-04,2.081060e-02,-1.623200e-02
2.250000e+00,2.000000e+00,2.500000e+00,1.404660e-01,4.018420e-04,-4.018420e-04,1.928320e-02,-1.612240e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.876352e-01,4.480860e-04,-4.480860e-04,1.944480e-02,-1.840920e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.217016e-01,2.987400e-04,-2.987400e-04,1.062300e-02,-1.077140e-02
3.750000e+00,3.500000e+00,4.000000e+00,1.628040e-02,1.178840e-04,-1.178840e-04,1.914480e-03,-1.709860e-03
4.250000e+00,4.000000e+00,4.500000e+00,3.015040e-03,2.576320e-05,-2.576320e-05,4.218400e-04,-3.593800e-04
4.750000e+00,4.500000e+00,5.000000e+00,5.156120e-04,7.873340e-06,-7.873340e-06,8.244400e-05,-6.773000e-05


==> anc/distributions/deltaR_bb/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,1.378588e-02,1.144750e-03,-1.144750e-03,2.534800e-04,-3.200800e-04
1.250000e+00,1.000000e+00,1.500000e+00,6.412600e-02,2.018400e-03,-2.018400e-03,7.604000e-04,-1.556000e-03
1.750000e+00,1.500000e+00,2.000000e+00,8.232360e-02,2.043160e-03,-2.043160e-03,1.986600e-03,-2.631200e-03
2.250000e+00,2.000000e+00,2.500000e+00,1.087690e-01,2.304600e-03,-2.304600e-03,4.168000e-03,-3.999400e-03
2.750000e+00,2.500000e+00,3.000000e+00,1.508276e-01,2.816220e-03,-2.816220e-03,2.604000e-03,-3.631200e-03
3.250000e+00,3.000000e+00,3.500000e+00,1.020782e-01,2.191280e-03,-2.191280e-03,2.350200e-03,-2.609800e-03
3.750000e+00,3.500000e+00,4.000000e+00,1.273640e-02,3.812600e-04,-3.812600e-04,6.841600e-04,-5.596800e-04
4.250000e+00,4.000000e+00,4.500000e+00,2.295560e-03,1.180760e-04,-1.180760e-04,1.112800e-04,-8.834000e-05
4.750000e+00,4.500000e+00,5.000000e+00,3.582100e-04,3.249900e-05,-3.249900e-05,2.294600e-05,-1.907600e-05


==> anc/distributions/deltaR_bb/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,1.378588e-02,1.144750e-03,-1.144750e-03,1.987174e-04,-1.008024e-03
1.250000e+00,1.000000e+00,1.500000e+00,6.412600e-02,2.018400e-03,-2.018400e-03,8.361489e-03,-7.879592e-03
1.750000e+00,1.500000e+00,2.000000e+00,8.232360e-02,2.043160e-03,-2.043160e-03,7.555953e-03,-8.089907e-03
2.250000e+00,2.000000e+00,2.500000e+00,1.087690e-01,2.304600e-03,-2.304600e-03,1.448599e-02,-1.318227e-02
2.750000e+00,2.500000e+00,3.000000e+00,1.508276e-01,2.816220e-03,-2.816220e-03,1.683398e-02,-1.641282e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.020782e-01,2.191280e-03,-2.191280e-03,1.094652e-02,-1.077009e-02
3.750000e+00,3.500000e+00,4.000000e+00,1.273640e-02,3.812600e-04,-3.812600e-04,1.758022e-03,-1.601106e-03
4.250000e+00,4.000000e+00,4.500000e+00,2.295560e-03,1.180760e-04,-1.180760e-04,3.436718e-04,-2.784047e-04
4.750000e+00,4.500000e+00,5.000000e+00,3.582100e-04,3.249900e-05,-3.249900e-05,4.923929e-05,-4.353885e-05


==> anc/distributions/deltaR_bb/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: deltaR bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
7.500000e-01,5.000000e-01,1.000000e+00,3.360980e-02,3.607720e-03,-3.607720e-03,7.300000e-04,-2.145200e-03
1.250000e+00,1.000000e+00,1.500000e+00,1.362776e-01,5.425620e-03,-5.425620e-03,1.278840e-02,-1.277620e-02
1.750000e+00,1.500000e+00,2.000000e+00,1.483148e-01,3.927740e-03,-3.927740e-03,1.013920e-02,-1.081960e-02
2.250000e+00,2.000000e+00,2.500000e+00,1.810430e-01,3.576760e-03,-3.576760e-03,1.629580e-02,-1.480500e-02
2.750000e+00,2.500000e+00,3.000000e+00,2.244880e-01,3.472860e-03,-3.472860e-03,1.378800e-02,-1.424600e-02
3.250000e+00,3.000000e+00,3.500000e+00,1.456414e-01,2.633140e-03,-2.633140e-03,8.450000e-03,-8.537200e-03
3.750000e+00,3.500000e+00,4.000000e+00,2.041980e-02,6.489340e-04,-6.489340e-04,2.069000e-03,-1.790140e-03
4.250000e+00,4.000000e+00,4.500000e+00,4.150760e-03,1.902160e-04,-1.902160e-04,5.154600e-04,-3.960000e-04
4.750000e+00,4.500000e+00,5.000000e+00,6.836800e-04,6.076640e-05,-6.076640e-05,8.539200e-05,-7.021400e-05


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,4.011360e-02,1.038035e-04,-1.038035e-04,8.857150e-03,-6.627950e-03
3.000000e-01,2.000000e-01,4.000000e-01,7.100900e-02,1.162460e-04,-1.162460e-04,1.555950e-02,-1.166600e-02
4.500000e-01,4.000000e-01,5.000000e-01,1.218970e-01,2.246820e-04,-2.246820e-04,2.651300e-02,-1.991400e-02
5.500000e-01,5.000000e-01,6.000000e-01,1.775470e-01,2.446560e-04,-2.446560e-04,3.838800e-02,-2.887600e-02
6.500000e-01,6.000000e-01,7.000000e-01,2.587610e-01,2.824980e-04,-2.824980e-04,5.563200e-02,-4.190500e-02
7.500000e-01,7.000000e-01,8.000000e-01,3.620080e-01,3.487880e-04,-3.487880e-04,7.734700e-02,-5.834900e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.648650e-01,3.574540e-04,-3.574540e-04,9.867500e-02,-7.455700e-02
9.500000e-01,9.000000e-01,1.000000e+00,5.250850e-01,3.771280e-04,-3.771280e-04,1.108510e-01,-8.386500e-02


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,5.160400e-02,3.911135e-04,-3.911135e-04,3.230000e-03,-3.931800e-03
3.000000e-01,2.000000e-01,4.000000e-01,8.694100e-02,4.750620e-04,-4.750620e-04,4.313000e-03,-5.854500e-03
4.500000e-01,4.000000e-01,5.000000e-01,1.468640e-01,8.731750e-04,-8.731750e-04,6.713000e-03,-9.601000e-03
5.500000e-01,5.000000e-01,6.000000e-01,2.132000e-01,1.230680e-03,-1.230680e-03,9.261000e-03,-1.352600e-02
6.500000e-01,6.000000e-01,7.000000e-01,3.028950e-01,1.258030e-03,-1.258030e-03,1.169400e-02,-1.827700e-02
7.500000e-01,7.000000e-01,8.000000e-01,4.179200e-01,1.483210e-03,-1.483210e-03,1.394100e-02,-2.401400e-02
8.500000e-01,8.000000e-01,9.000000e-01,5.348410e-01,1.621820e-03,-1.621820e-03,1.824500e-02,-3.084900e-02
9.500000e-01,9.000000e-01,1.000000e+00,6.030780e-01,1.943970e-03,-1.943970e-03,2.091600e-02,-3.477900e-02


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,5.160400e-02,3.911135e-04,-3.911135e-04,1.503491e-02,-1.067798e-02
3.000000e-01,2.000000e-01,4.000000e-01,8.694100e-02,4.750620e-04,-4.750620e-04,2.446912e-02,-1.741184e-02
4.500000e-01,4.000000e-01,5.000000e-01,1.468640e-01,8.731750e-04,-8.731750e-04,4.040655e-02,-2.883882e-02
5.500000e-01,5.000000e-01,6.000000e-01,2.132000e-01,1.230680e-03,-1.230680e-03,5.769378e-02,-4.124793e-02
6.500000e-01,6.000000e-01,7.000000e-01,3.028950e-01,1.258030e-03,-1.258030e-03,8.113544e-02,-5.805729e-02
7.500000e-01,7.000000e-01,8.000000e-01,4.179200e-01,1.483210e-03,-1.483210e-03,1.104909e-01,-7.922216e-02
8.500000e-01,8.000000e-01,9.000000e-01,5.348410e-01,1.621820e-03,-1.621820e-03,1.396682e-01,-1.003853e-01
9.500000e-01,9.000000e-01,1.000000e+00,6.030780e-01,1.943970e-03,-1.943970e-03,1.576889e-01,-1.133920e-01


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,1.020150e-01,7.855150e-04,-7.855150e-04,2.204950e-02,-1.625000e-02
3.000000e-01,2.000000e-01,4.000000e-01,1.502335e-01,1.106100e-03,-1.106100e-03,2.753750e-02,-2.094150e-02
4.500000e-01,4.000000e-01,5.000000e-01,2.321720e-01,1.873160e-03,-1.873160e-03,3.764100e-02,-2.962400e-02
5.500000e-01,5.000000e-01,6.000000e-01,3.199120e-01,1.767160e-03,-1.767160e-03,4.757700e-02,-3.832000e-02
6.500000e-01,6.000000e-01,7.000000e-01,4.373830e-01,2.596670e-03,-2.596670e-03,5.972700e-02,-4.930100e-02
7.500000e-01,7.000000e-01,8.000000e-01,5.847310e-01,2.489820e-03,-2.489820e-03,7.288000e-02,-6.221400e-02
8.500000e-01,8.000000e-01,9.000000e-01,7.247240e-01,2.154570e-03,-2.154570e-03,8.421900e-02,-7.399100e-02
9.500000e-01,9.000000e-01,1.000000e+00,8.141770e-01,2.664180e-03,-2.664180e-03,9.454700e-02,-8.319400e-02


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,5.601400e-02,2.478780e-03,-2.478780e-03,2.587500e-03,-2.307000e-03
3.000000e-01,2.000000e-01,4.000000e-01,9.715900e-02,3.560915e-03,-3.560915e-03,3.818500e-03,-4.211000e-03
4.500000e-01,4.000000e-01,5.000000e-01,1.758200e-01,6.716990e-03,-6.716990e-03,1.067600e-02,-8.797000e-03
5.500000e-01,5.000000e-01,6.000000e-01,2.332530e-01,8.150640e-03,-8.150640e-03,6.133000e-03,-7.034000e-03
6.500000e-01,6.000000e-01,7.000000e-01,3.204590e-01,1.053840e-02,-1.053840e-02,1.073800e-02,-1.016700e-02
7.500000e-01,7.000000e-01,8.000000e-01,4.446240e-01,1.197370e-02,-1.197370e-02,3.336000e-03,-8.226000e-03
8.500000e-01,8.000000e-01,9.000000e-01,5.744660e-01,1.412800e-02,-1.412800e-02,1.423200e-02,-1.707900e-02
9.500000e-01,9.000000e-01,1.000000e+00,6.419260e-01,1.385070e-02,-1.385070e-02,6.994000e-03,-1.301400e-02


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,5.601400e-02,2.478780e-03,-2.478780e-03,7.221489e-03,-6.747873e-03
3.000000e-01,2.000000e-01,4.000000e-01,9.715900e-02,3.560915e-03,-3.560915e-03,1.166554e-02,-1.123467e-02
4.500000e-01,4.000000e-01,5.000000e-01,1.758200e-01,6.716990e-03,-6.716990e-03,2.575535e-02,-2.242826e-02
5.500000e-01,5.000000e-01,6.000000e-01,2.332530e-01,8.150640e-03,-8.150640e-03,2.527240e-02,-2.485371e-02
6.500000e-01,6.000000e-01,7.000000e-01,3.204590e-01,1.053840e-02,-1.053840e-02,4.166253e-02,-3.937989e-02
7.500000e-01,7.000000e-01,8.000000e-01,4.446240e-01,1.197370e-02,-1.197370e-02,3.716856e-02,-4.328995e-02
8.500000e-01,8.000000e-01,9.000000e-01,5.744660e-01,1.412800e-02,-1.412800e-02,6.061722e-02,-6.107093e-02
9.500000e-01,9.000000e-01,1.000000e+00,6.419260e-01,1.385070e-02,-1.385070e-02,5.420172e-02,-6.104259e-02


==> anc/distributions/delta_phi_1st_b-jet_and_charged_lepton/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi 1st b-jet and charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,1.365115e-01,6.904200e-03,-6.904200e-03,1.508800e-02,-1.394100e-02
3.000000e-01,2.000000e-01,4.000000e-01,2.021645e-01,5.894400e-03,-5.894400e-03,1.920550e-02,-1.882800e-02
4.500000e-01,4.000000e-01,5.000000e-01,3.175300e-01,1.108630e-02,-1.108630e-02,3.600400e-02,-3.087800e-02
5.500000e-01,5.000000e-01,6.000000e-01,3.968860e-01,1.255110e-02,-1.255110e-02,2.939800e-02,-2.908600e-02
6.500000e-01,6.000000e-01,7.000000e-01,5.479230e-01,1.465880e-02,-1.465880e-02,4.802400e-02,-4.465000e-02
7.500000e-01,7.000000e-01,8.000000e-01,6.840380e-01,1.592540e-02,-1.592540e-02,3.038400e-02,-3.857100e-02
8.500000e-01,8.000000e-01,9.000000e-01,8.782000e-01,2.230540e-02,-2.230540e-02,5.665700e-02,-5.821600e-02
9.500000e-01,9.000000e-01,1.000000e+00,9.609630e-01,2.247080e-02,-2.247080e-02,4.321700e-02,-5.196700e-02


==> anc/distributions/delta_phi_bb/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,5.455800e-02,9.392250e-05,-9.392250e-05,1.142400e-02,-8.821850e-03
3.000000e-01,2.000000e-01,4.000000e-01,1.098285e-01,1.424360e-04,-1.424360e-04,2.320900e-02,-1.755650e-02
4.500000e-01,4.000000e-01,5.000000e-01,1.638540e-01,2.402670e-04,-2.402670e-04,3.501300e-02,-2.641400e-02
5.500000e-01,5.000000e-01,6.000000e-01,1.916550e-01,2.496910e-04,-2.496910e-04,4.115600e-02,-3.101100e-02
6.500000e-01,6.000000e-01,7.000000e-01,2.313900e-01,2.644330e-04,-2.644330e-04,4.981300e-02,-3.751000e-02
7.500000e-01,7.000000e-01,8.000000e-01,2.985850e-01,2.942100e-04,-2.942100e-04,6.432500e-02,-4.842800e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.007070e-01,3.715440e-04,-3.715440e-04,8.615000e-02,-6.488800e-02
9.500000e-01,9.000000e-01,1.000000e+00,5.174450e-01,3.845990e-04,-3.845990e-04,1.105140e-01,-8.336700e-02


==> anc/distributions/delta_phi_bb/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,7.207400e-02,5.073800e-04,-5.073800e-04,5.501000e-03,-5.832500e-03
3.000000e-01,2.000000e-01,4.000000e-01,1.350415e-01,6.947300e-04,-6.947300e-04,7.257500e-03,-9.264500e-03
4.500000e-01,4.000000e-01,5.000000e-01,1.986370e-01,1.074310e-03,-1.074310e-03,9.380000e-03,-1.302300e-02
5.500000e-01,5.000000e-01,6.000000e-01,2.343480e-01,1.149540e-03,-1.149540e-03,1.192600e-02,-1.573200e-02
6.500000e-01,6.000000e-01,7.000000e-01,2.779250e-01,1.144820e-03,-1.144820e-03,1.215000e-02,-1.759500e-02
7.500000e-01,7.000000e-01,8.000000e-01,3.526560e-01,1.426180e-03,-1.426180e-03,1.413700e-02,-2.182000e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.552110e-01,1.448020e-03,-1.448020e-03,1.344300e-02,-2.531400e-02
9.500000e-01,9.000000e-01,1.000000e+00,5.639780e-01,1.427290e-03,-1.427290e-03,9.579000e-03,-2.714500e-02


==> anc/distributions/delta_phi_bb/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,7.207400e-02,5.073800e-04,-5.073800e-04,2.234669e-02,-1.585714e-02
3.000000e-01,2.000000e-01,4.000000e-01,1.350415e-01,6.947300e-04,-6.947300e-04,3.954394e-02,-2.819325e-02
4.500000e-01,4.000000e-01,5.000000e-01,1.986370e-01,1.074310e-03,-1.074310e-03,5.524293e-02,-3.950098e-02
5.500000e-01,5.000000e-01,6.000000e-01,2.343480e-01,1.149540e-03,-1.149540e-03,6.352207e-02,-4.543920e-02
6.500000e-01,6.000000e-01,7.000000e-01,2.779250e-01,1.144820e-03,-1.144820e-03,7.297850e-02,-5.231731e-02
7.500000e-01,7.000000e-01,8.000000e-01,3.526560e-01,1.426180e-03,-1.426180e-03,9.024370e-02,-6.478754e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.552110e-01,1.448020e-03,-1.448020e-03,1.137190e-01,-8.167360e-02
9.500000e-01,9.000000e-01,1.000000e+00,5.639780e-01,1.427290e-03,-1.427290e-03,1.385714e-01,-9.950601e-02


==> anc/distributions/delta_phi_bb/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,1.532550e-01,1.334290e-03,-1.334290e-03,3.809700e-02,-2.745950e-02
3.000000e-01,2.000000e-01,4.000000e-01,2.453885e-01,1.664210e-03,-1.664210e-03,5.031050e-02,-3.772300e-02
4.500000e-01,4.000000e-01,5.000000e-01,3.172370e-01,2.208260e-03,-2.208260e-03,5.367400e-02,-4.201800e-02
5.500000e-01,5.000000e-01,6.000000e-01,3.507470e-01,2.194400e-03,-2.194400e-03,5.379700e-02,-4.301600e-02
6.500000e-01,6.000000e-01,7.000000e-01,3.929600e-01,1.489950e-03,-1.489950e-03,5.206000e-02,-4.406900e-02
7.500000e-01,7.000000e-01,8.000000e-01,4.718030e-01,1.596090e-03,-1.596090e-03,5.381200e-02,-4.920000e-02
8.500000e-01,8.000000e-01,9.000000e-01,5.839610e-01,1.606390e-03,-1.606390e-03,5.610800e-02,-5.480000e-02
9.500000e-01,9.000000e-01,1.000000e+00,7.046990e-01,1.538490e-03,-1.538490e-03,5.591600e-02,-5.922700e-02


==> anc/distributions/delta_phi_bb/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,8.228900e-02,2.833590e-03,-2.833590e-03,4.763500e-03,-4.261000e-03
3.000000e-01,2.000000e-01,4.000000e-01,1.405800e-01,4.684365e-03,-4.684365e-03,8.755000e-04,-2.651000e-03
4.500000e-01,4.000000e-01,5.000000e-01,2.232350e-01,7.611690e-03,-7.611690e-03,7.707000e-03,-9.170000e-03
5.500000e-01,5.000000e-01,6.000000e-01,2.576440e-01,7.807860e-03,-7.807860e-03,9.833000e-03,-9.205000e-03
6.500000e-01,6.000000e-01,7.000000e-01,3.009290e-01,8.789050e-03,-8.789050e-03,1.880000e-03,-5.176000e-03
7.500000e-01,7.000000e-01,8.000000e-01,3.840490e-01,1.009730e-02,-1.009730e-02,1.404700e-02,-1.450000e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.752560e-01,1.119900e-02,-1.119900e-02,7.527000e-03,-1.053400e-02
9.500000e-01,9.000000e-01,1.000000e+00,6.085970e-01,1.233850e-02,-1.233850e-02,1.512900e-02,-1.599100e-02


==> anc/distributions/delta_phi_bb/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,8.228900e-02,2.833590e-03,-2.833590e-03,6.412835e-03,-8.891581e-03
3.000000e-01,2.000000e-01,4.000000e-01,1.405800e-01,4.684365e-03,-4.684365e-03,1.919953e-02,-1.753268e-02
4.500000e-01,4.000000e-01,5.000000e-01,2.232350e-01,7.611690e-03,-7.611690e-03,2.535755e-02,-2.430559e-02
5.500000e-01,5.000000e-01,6.000000e-01,2.576440e-01,7.807860e-03,-7.807860e-03,2.966475e-02,-2.862070e-02
6.500000e-01,6.000000e-01,7.000000e-01,3.009290e-01,8.789050e-03,-8.789050e-03,4.161849e-02,-3.679096e-02
7.500000e-01,7.000000e-01,8.000000e-01,3.840490e-01,1.009730e-02,-1.009730e-02,3.919002e-02,-4.070806e-02
8.500000e-01,8.000000e-01,9.000000e-01,4.752560e-01,1.119900e-02,-1.119900e-02,4.562547e-02,-4.708531e-02
9.500000e-01,9.000000e-01,1.000000e+00,6.085970e-01,1.233850e-02,-1.233850e-02,6.402940e-02,-6.272867e-02


==> anc/distributions/delta_phi_bb/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: delta phi bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
1.000000e-01,0.000000e+00,2.000000e-01,1.934830e-01,9.374000e-03,-9.374000e-03,1.402000e-02,-1.897100e-02
3.000000e-01,2.000000e-01,4.000000e-01,3.295300e-01,1.748650e-02,-1.748650e-02,3.332950e-02,-3.224400e-02
4.500000e-01,4.000000e-01,5.000000e-01,4.112440e-01,1.282030e-02,-1.282030e-02,3.518900e-02,-3.439500e-02
5.500000e-01,5.000000e-01,6.000000e-01,4.394590e-01,1.413110e-02,-1.413110e-02,3.552000e-02,-3.404500e-02
6.500000e-01,6.000000e-01,7.000000e-01,5.034260e-01,1.096440e-02,-1.096440e-02,3.916300e-02,-3.677000e-02
7.500000e-01,7.000000e-01,8.000000e-01,5.718160e-01,1.223090e-02,-1.223090e-02,3.918700e-02,-3.965700e-02
8.500000e-01,8.000000e-01,9.000000e-01,6.778410e-01,1.361670e-02,-1.361670e-02,3.413900e-02,-3.721800e-02
9.500000e-01,9.000000e-01,1.000000e+00,8.366150e-01,1.354800e-02,-1.354800e-02,4.849200e-02,-4.790400e-02


==> anc/distributions/invariant_mass_bb/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,1.784024e-03,3.945759e-06,-3.945759e-06,3.966867e-04,-2.963614e-04
6.315000e+01,5.830000e+01,6.800000e+01,2.244598e-03,3.797206e-06,-3.797206e-06,4.988866e-04,-3.727423e-04
7.365000e+01,6.800000e+01,7.930000e+01,2.228283e-03,2.858602e-06,-2.858602e-06,4.917345e-04,-3.680796e-04
8.590000e+01,7.930000e+01,9.250000e+01,1.910364e-03,1.979477e-06,-1.979477e-06,4.172500e-04,-3.131364e-04
1.002500e+02,9.250000e+01,1.080000e+02,1.499135e-03,1.410394e-06,-1.410394e-06,3.235871e-04,-2.435677e-04
1.170000e+02,1.080000e+02,1.260000e+02,1.108428e-03,9.826000e-07,-9.826000e-07,2.362833e-04,-1.784056e-04
1.365000e+02,1.260000e+02,1.470000e+02,7.844190e-04,6.905857e-07,-6.905857e-07,1.650905e-04,-1.250429e-04
1.590000e+02,1.470000e+02,1.710000e+02,5.410708e-04,4.786875e-07,-4.786875e-07,1.124250e-04,-8.677917e-05
1.850000e+02,1.710000e+02,1.990000e+02,3.652571e-04,3.206454e-07,-3.206454e-07,7.709643e-05,-5.958214e-05
2.160000e+02,1.990000e+02,2.330000e+02,2.403662e-04,2.175832e-07,-2.175832e-07,5.184088e-05,-3.991441e-05
2.520000e+02,2.330000e+02,2.710000e+02,1.548095e-04,1.494150e-07,-1.494150e-07,3.411395e-05,-2.616816e-05
2.935000e+02,2.710000e+02,3.160000e+02,9.830911e-05,1.007384e-07,-1.007384e-07,2.212933e-05,-1.691244e-05
3.425000e+02,3.160000e+02,3.690000e+02,6.069906e-05,6.414792e-08,-6.414792e-08,1.396283e-05,-1.063075e-05
3.995000e+02,3.690000e+02,4.300000e+02,3.669525e-05,4.305016e-08,-4.305016e-08,8.635902e-06,-6.548525e-06
4.655000e+02,4.300000e+02,5.010000e+02,2.167662e-05,3.018127e-08,-3.018127e-08,5.221549e-06,-3.943099e-06
5.430000e+02,5.010000e+02,5.850000e+02,1.236417e-05,1.822357e-08,-1.822357e-08,3.048810e-06,-2.292798e-06
6.335000e+02,5.850000e+02,6.820000e+02,6.803845e-06,1.183557e-08,-1.183557e-08,1.720443e-06,-1.287866e-06
7.385000e+02,6.820000e+02,7.950000e+02,3.605876e-06,7.250611e-09,-7.250611e-09,9.353274e-07,-6.968673e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.827712e-06,4.280182e-09,-4.280182e-09,4.875152e-07,-3.612803e-07
1.003500e+03,9.270000e+02,1.080000e+03,8.830784e-07,2.895529e-09,-2.895529e-09,2.424379e-07,-1.786340e-07
1.170000e+03,1.080000e+03,1.260000e+03,3.972789e-07,1.292283e-09,-1.292283e-09,1.123278e-07,-8.227333e-08
1.365000e+03,1.260000e+03,1.470000e+03,1.648019e-07,6.743238e-10,-6.743238e-10,4.798905e-08,-3.493095e-08
1.595000e+03,1.470000e+03,1.720000e+03,6.174040e-08,2.842652e-10,-2.842652e-10,1.847640e-08,-1.336800e-08
1.860000e+03,1.720000e+03,2.000000e+03,2.110639e-08,1.084914e-10,-1.084914e-10,6.444429e-09,-4.641286e-09


==> anc/distributions/invariant_mass_bb/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,2.344747e-03,1.821735e-05,-1.821735e-05,1.654217e-04,-1.873976e-04
6.315000e+01,5.830000e+01,6.800000e+01,2.915196e-03,1.437897e-05,-1.437897e-05,1.839381e-04,-2.227010e-04
7.365000e+01,6.800000e+01,7.930000e+01,2.837009e-03,1.099761e-05,-1.099761e-05,1.641327e-04,-2.061504e-04
8.590000e+01,7.930000e+01,9.250000e+01,2.377992e-03,8.895455e-06,-8.895455e-06,1.231667e-04,-1.646364e-04
1.002500e+02,9.250000e+01,1.080000e+02,1.807884e-03,5.938284e-06,-5.938284e-06,7.876129e-05,-1.162258e-04
1.170000e+02,1.080000e+02,1.260000e+02,1.286128e-03,3.911661e-06,-3.911661e-06,4.388333e-05,-7.470000e-05
1.365000e+02,1.260000e+02,1.470000e+02,8.816000e-04,2.608186e-06,-2.608186e-06,2.278095e-05,-4.577143e-05
1.590000e+02,1.470000e+02,1.710000e+02,5.844750e-04,1.679092e-06,-1.679092e-06,8.983333e-06,-2.688333e-05
1.850000e+02,1.710000e+02,1.990000e+02,3.760071e-04,9.149786e-07,-9.149786e-07,3.692857e-06,-1.421071e-05
2.160000e+02,1.990000e+02,2.330000e+02,2.367453e-04,6.118029e-07,-6.118029e-07,2.147059e-06,-7.329412e-06
2.520000e+02,2.330000e+02,2.710000e+02,1.449695e-04,4.256474e-07,-4.256474e-07,1.394474e-06,-5.267632e-06
2.935000e+02,2.710000e+02,3.160000e+02,8.758689e-05,2.476867e-07,-2.476867e-07,9.204444e-07,-4.522444e-06
3.425000e+02,3.160000e+02,3.690000e+02,5.059094e-05,1.611228e-07,-1.611228e-07,6.639623e-07,-3.909057e-06
3.995000e+02,3.690000e+02,4.300000e+02,2.904475e-05,1.048226e-07,-1.048226e-07,4.649180e-07,-2.735574e-06
4.655000e+02,4.300000e+02,5.010000e+02,1.643563e-05,6.484197e-08,-6.484197e-08,2.707042e-07,-1.793380e-06
5.430000e+02,5.010000e+02,5.850000e+02,8.959226e-06,3.842131e-08,-3.842131e-08,2.117262e-07,-1.121726e-06
6.335000e+02,5.850000e+02,6.820000e+02,4.726990e-06,2.340175e-08,-2.340175e-08,1.364948e-07,-6.615155e-07
7.385000e+02,6.820000e+02,7.950000e+02,2.399416e-06,1.312664e-08,-1.312664e-08,8.513274e-08,-3.761327e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.164364e-06,7.840379e-09,-7.840379e-09,4.765909e-08,-2.006288e-07
1.003500e+03,9.270000e+02,1.080000e+03,5.356647e-07,3.978922e-09,-3.978922e-09,2.415948e-08,-1.008784e-07
1.170000e+03,1.080000e+03,1.260000e+03,2.347606e-07,1.739639e-09,-1.739639e-09,1.135444e-08,-4.611944e-08
1.365000e+03,1.260000e+03,1.470000e+03,9.298095e-08,8.756762e-10,-8.756762e-10,5.021429e-09,-1.997952e-08
1.595000e+03,1.470000e+03,1.720000e+03,3.422324e-08,3.597776e-10,-3.597776e-10,1.784240e-09,-7.477000e-09
1.860000e+03,1.720000e+03,2.000000e+03,1.124796e-08,1.635446e-10,-1.635446e-10,6.582143e-10,-2.661250e-09


==> anc/distributions/invariant_mass_bb/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,2.344747e-03,1.821735e-05,-1.821735e-05,6.326028e-04,-4.495206e-04
6.315000e+01,5.830000e+01,6.800000e+01,2.915196e-03,1.437897e-05,-1.437897e-05,7.673694e-04,-5.473593e-04
7.365000e+01,6.800000e+01,7.930000e+01,2.837009e-03,1.099761e-05,-1.099761e-05,7.506632e-04,-5.354677e-04
8.590000e+01,7.930000e+01,9.250000e+01,2.377992e-03,8.895455e-06,-8.895455e-06,6.294029e-04,-4.500344e-04
1.002500e+02,9.250000e+01,1.080000e+02,1.807884e-03,5.938284e-06,-5.938284e-06,4.786144e-04,-3.430101e-04
1.170000e+02,1.080000e+02,1.260000e+02,1.286128e-03,3.911661e-06,-3.911661e-06,3.422182e-04,-2.456097e-04
1.365000e+02,1.260000e+02,1.470000e+02,8.816000e-04,2.608186e-06,-2.608186e-06,2.352936e-04,-1.690512e-04
1.590000e+02,1.470000e+02,1.710000e+02,5.844750e-04,1.679092e-06,-1.679092e-06,1.567294e-04,-1.128523e-04
1.850000e+02,1.710000e+02,1.990000e+02,3.760071e-04,9.149786e-07,-9.149786e-07,1.009450e-04,-7.275712e-05
2.160000e+02,1.990000e+02,2.330000e+02,2.367453e-04,6.118029e-07,-6.118029e-07,6.363761e-05,-4.596425e-05
2.520000e+02,2.330000e+02,2.710000e+02,1.449695e-04,4.256474e-07,-4.256474e-07,3.906944e-05,-2.824131e-05
2.935000e+02,2.710000e+02,3.160000e+02,8.758689e-05,2.476867e-07,-2.476867e-07,2.361103e-05,-1.709263e-05
3.425000e+02,3.160000e+02,3.690000e+02,5.059094e-05,1.611228e-07,-1.611228e-07,1.369166e-05,-9.921212e-06
3.995000e+02,3.690000e+02,4.300000e+02,2.904475e-05,1.048226e-07,-1.048226e-07,7.856928e-06,-5.700063e-06
4.655000e+02,4.300000e+02,5.010000e+02,1.643563e-05,6.484197e-08,-6.484197e-08,4.438837e-06,-3.226498e-06
5.430000e+02,5.010000e+02,5.850000e+02,8.959226e-06,3.842131e-08,-3.842131e-08,2.428633e-06,-1.766691e-06
6.335000e+02,5.850000e+02,6.820000e+02,4.726990e-06,2.340175e-08,-2.340175e-08,1.280991e-06,-9.340114e-07
7.385000e+02,6.820000e+02,7.950000e+02,2.399416e-06,1.312664e-08,-1.312664e-08,6.507345e-07,-4.746698e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.164364e-06,7.840379e-09,-7.840379e-09,3.182414e-07,-2.324356e-07
1.003500e+03,9.270000e+02,1.080000e+03,5.356647e-07,3.978922e-09,-3.978922e-09,1.471917e-07,-1.076146e-07
1.170000e+03,1.080000e+03,1.260000e+03,2.347606e-07,1.739639e-09,-1.739639e-09,6.522351e-08,-4.765299e-08
1.365000e+03,1.260000e+03,1.470000e+03,9.298095e-08,8.756762e-10,-8.756762e-10,2.602369e-08,-1.901482e-08
1.595000e+03,1.470000e+03,1.720000e+03,3.422324e-08,3.597776e-10,-3.597776e-10,9.700345e-09,-7.099022e-09
1.860000e+03,1.720000e+03,2.000000e+03,1.124796e-08,1.635446e-10,-1.635446e-10,3.168577e-09,-2.320063e-09


==> anc/distributions/invariant_mass_bb/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,3.279277e-03,3.036193e-05,-3.036193e-05,4.881928e-04,-4.076747e-04
6.315000e+01,5.830000e+01,6.800000e+01,3.964454e-03,1.933845e-05,-1.933845e-05,5.442990e-04,-4.690619e-04
7.365000e+01,6.800000e+01,7.930000e+01,3.901549e-03,2.081805e-05,-2.081805e-05,5.297080e-04,-4.549115e-04
8.590000e+01,7.930000e+01,9.250000e+01,3.307258e-03,1.719311e-05,-1.719311e-05,4.482955e-04,-3.802273e-04
1.002500e+02,9.250000e+01,1.080000e+02,2.563129e-03,9.573871e-06,-9.573871e-06,3.467226e-04,-2.903226e-04
1.170000e+02,1.080000e+02,1.260000e+02,1.868489e-03,8.027500e-06,-8.027500e-06,2.541667e-04,-2.118000e-04
1.365000e+02,1.260000e+02,1.470000e+02,1.309400e-03,5.522238e-06,-5.522238e-06,1.788000e-04,-1.489190e-04
1.590000e+02,1.470000e+02,1.710000e+02,8.857292e-04,3.059796e-06,-3.059796e-06,1.204333e-04,-1.013917e-04
1.850000e+02,1.710000e+02,1.990000e+02,5.837464e-04,2.238711e-06,-2.238711e-06,7.780714e-05,-6.616071e-05
2.160000e+02,1.990000e+02,2.330000e+02,3.739765e-04,1.705171e-06,-1.705171e-06,4.895588e-05,-4.225000e-05
2.520000e+02,2.330000e+02,2.710000e+02,2.342824e-04,1.199061e-06,-1.199061e-06,2.989132e-05,-2.611395e-05
2.935000e+02,2.710000e+02,3.160000e+02,1.441840e-04,5.835556e-07,-5.835556e-07,1.785733e-05,-1.587111e-05
3.425000e+02,3.160000e+02,3.690000e+02,8.590377e-05,4.623943e-07,-4.623943e-07,1.019491e-05,-9.296981e-06
3.995000e+02,3.690000e+02,4.300000e+02,5.001869e-05,2.501623e-07,-2.501623e-07,5.677213e-06,-5.308525e-06
4.655000e+02,4.300000e+02,5.010000e+02,2.838394e-05,1.510930e-07,-1.510930e-07,3.019296e-06,-2.938451e-06
5.430000e+02,5.010000e+02,5.850000e+02,1.572226e-05,7.817238e-08,-7.817238e-08,1.622381e-06,-1.612857e-06
6.335000e+02,5.850000e+02,6.820000e+02,8.332598e-06,4.440670e-08,-4.440670e-08,8.081443e-07,-8.400722e-07
7.385000e+02,6.820000e+02,7.950000e+02,4.213805e-06,1.822345e-08,-1.822345e-08,3.687788e-07,-4.090708e-07
8.610000e+02,7.950000e+02,9.270000e+02,2.085439e-06,1.202598e-08,-1.202598e-08,1.812424e-07,-2.050985e-07
1.003500e+03,9.270000e+02,1.080000e+03,9.618039e-07,6.402667e-09,-6.402667e-09,7.755556e-08,-9.367320e-08
1.170000e+03,1.080000e+03,1.260000e+03,4.254611e-07,3.346017e-09,-3.346017e-09,3.472056e-08,-4.186167e-08
1.365000e+03,1.260000e+03,1.470000e+03,1.695271e-07,1.337619e-09,-1.337619e-09,1.284429e-08,-1.652476e-08
1.595000e+03,1.470000e+03,1.720000e+03,6.373560e-08,1.460640e-09,-1.460640e-09,5.312800e-09,-6.589200e-09
1.860000e+03,1.720000e+03,2.000000e+03,2.059504e-08,2.805329e-10,-2.805329e-10,1.393857e-09,-1.996679e-09


==> anc/distributions/invariant_mass_bb/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,2.870325e-03,1.442855e-04,-1.442855e-04,1.996627e-04,-1.802169e-04
6.315000e+01,5.830000e+01,6.800000e+01,3.099742e-03,1.156464e-04,-1.156464e-04,2.661856e-05,-7.535052e-05
7.365000e+01,6.800000e+01,7.930000e+01,3.246478e-03,8.886106e-05,-8.886106e-05,2.338142e-04,-1.885664e-04
8.590000e+01,7.930000e+01,9.250000e+01,2.553098e-03,6.850576e-05,-6.850576e-05,6.419697e-05,-8.220455e-05
1.002500e+02,9.250000e+01,1.080000e+02,1.940529e-03,4.466406e-05,-4.466406e-05,5.263226e-05,-6.338065e-05
1.170000e+02,1.080000e+02,1.260000e+02,1.363567e-03,2.891228e-05,-2.891228e-05,2.560556e-05,-3.386667e-05
1.365000e+02,1.260000e+02,1.470000e+02,9.502095e-04,2.079852e-05,-2.079852e-05,1.020952e-05,-2.160000e-05
1.590000e+02,1.470000e+02,1.710000e+02,5.982833e-04,1.219950e-05,-1.219950e-05,8.333333e-06,-9.979167e-06
1.850000e+02,1.710000e+02,1.990000e+02,3.854000e-04,9.587071e-06,-9.587071e-06,5.503571e-06,-6.364286e-06
2.160000e+02,1.990000e+02,2.330000e+02,2.535638e-04,5.698588e-06,-5.698588e-06,4.266765e-06,-4.351176e-06
2.520000e+02,2.330000e+02,2.710000e+02,1.474645e-04,3.220947e-06,-3.220947e-06,1.070526e-06,-8.565789e-07
2.935000e+02,2.710000e+02,3.160000e+02,8.907822e-05,2.261356e-06,-2.261356e-06,7.804444e-07,-2.937778e-07
3.425000e+02,3.160000e+02,3.690000e+02,4.985189e-05,1.229247e-06,-1.229247e-06,6.792453e-07,-3.637736e-07
3.995000e+02,3.690000e+02,4.300000e+02,2.838689e-05,7.913984e-07,-7.913984e-07,3.657377e-07,-1.281967e-07
4.655000e+02,4.300000e+02,5.010000e+02,1.638338e-05,3.853197e-07,-3.853197e-07,2.109859e-07,-4.408451e-08
5.430000e+02,5.010000e+02,5.850000e+02,8.336738e-06,2.242024e-07,-2.242024e-07,2.110238e-07,-5.652381e-08
6.335000e+02,5.850000e+02,6.820000e+02,4.412216e-06,1.233557e-07,-1.233557e-07,1.282784e-07,-6.472165e-08
7.385000e+02,6.820000e+02,7.950000e+02,2.283982e-06,7.020903e-08,-7.020903e-08,3.600885e-08,-1.523894e-08
8.610000e+02,7.950000e+02,9.270000e+02,1.102167e-06,3.754917e-08,-3.754917e-08,3.557576e-08,-9.219697e-09
1.003500e+03,9.270000e+02,1.080000e+03,4.999327e-07,2.052026e-08,-2.052026e-08,1.373072e-08,-6.821569e-09
1.170000e+03,1.080000e+03,1.260000e+03,2.086217e-07,8.022611e-09,-8.022611e-09,6.551111e-09,-9.861111e-10
1.365000e+03,1.260000e+03,1.470000e+03,8.722095e-08,3.472695e-09,-3.472695e-09,3.023333e-09,-8.809524e-10
1.595000e+03,1.470000e+03,1.720000e+03,2.958688e-08,1.384004e-09,-1.384004e-09,1.549680e-09,-5.837200e-10
1.860000e+03,1.720000e+03,2.000000e+03,1.025582e-08,8.324857e-10,-8.324857e-10,4.344286e-10,-3.053929e-10


==> anc/distributions/invariant_mass_bb/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,2.870325e-03,1.442855e-04,-1.442855e-04,2.374470e-04,-2.726873e-04
6.315000e+01,5.830000e+01,6.800000e+01,3.099742e-03,1.156464e-04,-1.156464e-04,3.465062e-04,-3.323059e-04
7.365000e+01,6.800000e+01,7.930000e+01,3.246478e-03,8.886106e-05,-8.886106e-05,3.771652e-04,-3.705173e-04
8.590000e+01,7.930000e+01,9.250000e+01,2.553098e-03,6.850576e-05,-6.850576e-05,2.731358e-04,-2.697498e-04
1.002500e+02,9.250000e+01,1.080000e+02,1.940529e-03,4.466406e-05,-4.466406e-05,3.072902e-04,-2.561395e-04
1.170000e+02,1.080000e+02,1.260000e+02,1.363567e-03,2.891228e-05,-2.891228e-05,1.603528e-04,-1.542610e-04
1.365000e+02,1.260000e+02,1.470000e+02,9.502095e-04,2.079852e-05,-2.079852e-05,1.130197e-04,-1.129023e-04
1.590000e+02,1.470000e+02,1.710000e+02,5.982833e-04,1.219950e-05,-1.219950e-05,7.573595e-05,-7.155780e-05
1.850000e+02,1.710000e+02,1.990000e+02,3.854000e-04,9.587071e-06,-9.587071e-06,4.687874e-05,-4.466344e-05
2.160000e+02,1.990000e+02,2.330000e+02,2.535638e-04,5.698588e-06,-5.698588e-06,3.047725e-05,-2.897160e-05
2.520000e+02,2.330000e+02,2.710000e+02,1.474645e-04,3.220947e-06,-3.220947e-06,1.622801e-05,-1.641967e-05
2.935000e+02,2.710000e+02,3.160000e+02,8.907822e-05,2.261356e-06,-2.261356e-06,8.498272e-06,-9.144325e-06
3.425000e+02,3.160000e+02,3.690000e+02,4.985189e-05,1.229247e-06,-1.229247e-06,3.510117e-06,-4.413015e-06
3.995000e+02,3.690000e+02,4.300000e+02,2.838689e-05,7.913984e-07,-7.913984e-07,2.704308e-06,-3.023363e-06
4.655000e+02,4.300000e+02,5.010000e+02,1.638338e-05,3.853197e-07,-3.853197e-07,1.809407e-06,-1.807468e-06
5.430000e+02,5.010000e+02,5.850000e+02,8.336738e-06,2.242024e-07,-2.242024e-07,8.331211e-07,-8.707990e-07
6.335000e+02,5.850000e+02,6.820000e+02,4.412216e-06,1.233557e-07,-1.233557e-07,3.625967e-07,-4.105842e-07
7.385000e+02,6.820000e+02,7.950000e+02,2.283982e-06,7.020903e-08,-7.020903e-08,1.561667e-07,-2.025959e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.102167e-06,3.754917e-08,-3.754917e-08,5.503882e-08,-8.400991e-08
1.003500e+03,9.270000e+02,1.080000e+03,4.999327e-07,2.052026e-08,-2.052026e-08,1.916876e-08,-3.785826e-08
1.170000e+03,1.080000e+03,1.260000e+03,2.086217e-07,8.022611e-09,-8.022611e-09,1.104571e-08,-1.758832e-08
1.365000e+03,1.260000e+03,1.470000e+03,8.722095e-08,3.472695e-09,-3.472695e-09,4.516265e-09,-7.019598e-09
1.595000e+03,1.470000e+03,1.720000e+03,2.958688e-08,1.384004e-09,-1.384004e-09,1.726570e-09,-2.544997e-09
1.860000e+03,1.720000e+03,2.000000e+03,1.025582e-08,8.324857e-10,-8.324857e-10,7.863832e-10,-9.683240e-10


==> anc/distributions/invariant_mass_bb/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: invariant mass bb
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.415000e+01,5.000000e+01,5.830000e+01,4.210458e-03,1.958530e-04,-1.958530e-04,3.351807e-04,-3.353855e-04
6.315000e+01,5.830000e+01,6.800000e+01,4.801134e-03,1.548402e-04,-1.548402e-04,3.085258e-04,-3.305567e-04
7.365000e+01,6.800000e+01,7.930000e+01,4.904363e-03,1.409283e-04,-1.409283e-04,4.990442e-04,-4.430000e-04
8.590000e+01,7.930000e+01,9.250000e+01,4.040576e-03,9.062500e-05,-9.062500e-05,2.708333e-04,-2.808864e-04
1.002500e+02,9.250000e+01,1.080000e+02,3.354994e-03,7.802387e-05,-7.802387e-05,3.506387e-04,-3.000000e-04
1.170000e+02,1.080000e+02,1.260000e+02,2.322356e-03,5.518456e-05,-5.518456e-05,1.716000e-04,-1.722278e-04
1.365000e+02,1.260000e+02,1.470000e+02,1.649224e-03,4.623881e-05,-4.623881e-05,1.210905e-04,-1.299810e-04
1.590000e+02,1.470000e+02,1.710000e+02,1.093833e-03,1.752283e-05,-1.752283e-05,9.085833e-05,-8.707500e-05
1.850000e+02,1.710000e+02,1.990000e+02,7.192679e-04,1.567796e-05,-1.567796e-05,5.756786e-05,-5.619286e-05
2.160000e+02,1.990000e+02,2.330000e+02,4.818971e-04,1.015109e-05,-1.015109e-05,3.996765e-05,-3.865294e-05
2.520000e+02,2.330000e+02,2.710000e+02,2.866921e-04,5.429579e-06,-5.429579e-06,2.105000e-05,-2.142368e-05
2.935000e+02,2.710000e+02,3.160000e+02,1.726620e-04,4.146044e-06,-4.146044e-06,1.093000e-05,-1.184333e-05
3.425000e+02,3.160000e+02,3.690000e+02,9.840170e-05,2.215377e-06,-2.215377e-06,3.970189e-06,-5.398113e-06
3.995000e+02,3.690000e+02,4.300000e+02,5.879443e-05,1.516636e-06,-1.516636e-06,3.625574e-06,-4.068361e-06
4.655000e+02,4.300000e+02,5.010000e+02,3.461155e-05,7.926535e-07,-7.926535e-07,2.772958e-06,-2.579718e-06
5.430000e+02,5.010000e+02,5.850000e+02,1.856417e-05,4.480917e-07,-4.480917e-07,1.291667e-06,-1.253929e-06
6.335000e+02,5.850000e+02,6.820000e+02,9.456268e-06,2.400155e-07,-2.400155e-07,4.781546e-07,-5.360103e-07
7.385000e+02,6.820000e+02,7.950000e+02,4.771460e-06,1.586274e-07,-1.586274e-07,2.338584e-07,-2.715221e-07
8.610000e+02,7.950000e+02,9.270000e+02,2.315227e-06,9.573788e-08,-9.573788e-08,6.811364e-08,-9.942424e-08
1.003500e+03,9.270000e+02,1.080000e+03,1.002294e-06,3.434660e-08,-3.434660e-08,1.941176e-08,-4.235948e-08
1.170000e+03,1.080000e+03,1.260000e+03,4.365783e-07,1.688767e-08,-1.688767e-08,1.621000e-08,-2.126722e-08
1.365000e+03,1.260000e+03,1.470000e+03,1.801267e-07,8.409619e-09,-8.409619e-09,5.597143e-09,-8.111905e-09
1.595000e+03,1.470000e+03,1.720000e+03,6.428800e-08,4.041040e-09,-4.041040e-09,1.934800e-09,-2.823600e-09
1.860000e+03,1.720000e+03,2.000000e+03,2.221425e-08,1.372411e-09,-1.372411e-09,1.116179e-09,-1.197357e-09


==> anc/distributions/pTb1+b2/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.529092e-03,3.475105e-06,-3.475105e-06,5.561974e-04,-4.166711e-04
3.755000e+01,3.260000e+01,4.250000e+01,2.469889e-03,2.968111e-06,-2.968111e-06,5.398788e-04,-4.050606e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.294633e-03,2.472742e-06,-2.472742e-06,4.978047e-04,-3.742031e-04
6.370000e+01,5.530000e+01,7.210000e+01,1.841387e-03,1.687583e-06,-1.687583e-06,3.942440e-04,-2.973393e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.180100e-03,1.020110e-06,-1.020110e-06,2.473516e-04,-1.875388e-04
1.080000e+02,9.400000e+01,1.220000e+02,6.339821e-04,5.753821e-07,-5.753821e-07,1.340286e-04,-1.035500e-04
1.410000e+02,1.220000e+02,1.600000e+02,2.887263e-04,2.937237e-07,-2.937237e-07,6.350263e-05,-4.873368e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.140475e-04,1.473519e-07,-1.473519e-07,2.614729e-05,-1.992438e-05
2.395000e+02,2.080000e+02,2.710000e+02,4.019762e-05,6.929159e-08,-6.929159e-08,9.608889e-06,-7.269365e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.231768e-05,2.983585e-08,-2.983585e-08,3.073659e-06,-2.307768e-06
4.065000e+02,3.530000e+02,4.600000e+02,3.271991e-06,1.211589e-08,-1.211589e-08,8.545794e-07,-6.363364e-07
5.300000e+02,4.600000e+02,6.000000e+02,7.171643e-07,3.826264e-09,-3.826264e-09,1.959786e-07,-1.446893e-07


==> anc/distributions/pTb1+b2/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.047974e-03,1.678803e-05,-1.678803e-05,1.339737e-04,-1.976842e-04
3.755000e+01,3.260000e+01,4.250000e+01,2.973232e-03,1.349687e-05,-1.349687e-05,1.251616e-04,-1.878687e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.767609e-03,1.124867e-05,-1.124867e-05,1.230234e-04,-1.771719e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.196214e-03,9.637917e-06,-9.637917e-06,9.478571e-05,-1.378750e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.378251e-03,4.576667e-06,-4.576667e-06,5.436073e-05,-8.342009e-05
1.080000e+02,9.400000e+01,1.220000e+02,7.052214e-04,2.332579e-06,-2.332579e-06,2.046071e-05,-3.742143e-05
1.410000e+02,1.220000e+02,1.600000e+02,3.071605e-04,1.293808e-06,-1.293808e-06,6.023684e-06,-1.407368e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.144462e-04,5.978729e-07,-5.978729e-07,8.593750e-07,-4.444583e-06
2.395000e+02,2.080000e+02,2.710000e+02,3.823349e-05,2.137667e-07,-2.137667e-07,1.146032e-07,-1.410317e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.104154e-05,9.119720e-08,-9.119720e-08,2.750000e-08,-3.699268e-07
4.065000e+02,3.530000e+02,4.600000e+02,2.772308e-06,2.434336e-08,-2.434336e-08,6.859813e-09,-9.372897e-08
5.300000e+02,4.600000e+02,6.000000e+02,5.829821e-07,7.829929e-09,-7.829929e-09,2.228571e-10,-2.371929e-08


==> anc/distributions/pTb1+b2/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.047974e-03,1.678803e-05,-1.678803e-05,7.504708e-04,-5.357967e-04
3.755000e+01,3.260000e+01,4.250000e+01,2.973232e-03,1.349687e-05,-1.349687e-05,7.404575e-04,-5.289803e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.767609e-03,1.124867e-05,-1.124867e-05,7.069019e-04,-5.051011e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.196214e-03,9.637917e-06,-9.637917e-06,5.827834e-04,-4.163785e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.378251e-03,4.576667e-06,-4.576667e-06,3.784631e-04,-2.710036e-04
1.080000e+02,9.400000e+01,1.220000e+02,7.052214e-04,2.332579e-06,-2.332579e-06,2.004029e-04,-1.436838e-04
1.410000e+02,1.220000e+02,1.600000e+02,3.071605e-04,1.293808e-06,-1.293808e-06,9.065844e-05,-6.503990e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.144462e-04,5.978729e-07,-5.978729e-07,3.513028e-05,-2.519948e-05
2.395000e+02,2.080000e+02,2.710000e+02,3.823349e-05,2.137667e-07,-2.137667e-07,1.214633e-05,-8.719889e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.104154e-05,9.119720e-08,-9.119720e-08,3.666499e-06,-2.626276e-06
4.065000e+02,3.530000e+02,4.600000e+02,2.772308e-06,2.434336e-08,-2.434336e-08,9.617991e-07,-6.867425e-07
5.300000e+02,4.600000e+02,6.000000e+02,5.829821e-07,7.829929e-09,-7.829929e-09,2.078617e-07,-1.482097e-07


==> anc/distributions/pTb1+b2/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.729263e-03,1.789303e-05,-1.789303e-05,3.685000e-04,-3.578947e-04
3.755000e+01,3.260000e+01,4.250000e+01,3.748111e-03,1.556354e-05,-1.556354e-05,3.912121e-04,-3.697677e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.677656e-03,1.441813e-05,-1.441813e-05,4.350625e-04,-3.905938e-04
6.370000e+01,5.530000e+01,7.210000e+01,3.181476e-03,1.728560e-05,-1.728560e-05,4.430952e-04,-3.680000e-04
8.305000e+01,7.210000e+01,9.400000e+01,2.206311e-03,1.223388e-05,-1.223388e-05,3.612511e-04,-2.881324e-04
1.080000e+02,9.400000e+01,1.220000e+02,1.279189e-03,7.121464e-06,-7.121464e-06,2.395321e-04,-1.853821e-04
1.410000e+02,1.220000e+02,1.600000e+02,6.362395e-04,6.032237e-06,-6.032237e-06,1.350974e-04,-1.017447e-04
1.840000e+02,1.600000e+02,2.080000e+02,2.770937e-04,2.453542e-06,-2.453542e-06,6.602708e-05,-4.851250e-05
2.395000e+02,2.080000e+02,2.710000e+02,1.047330e-04,6.849889e-07,-6.849889e-07,2.719397e-05,-1.969937e-05
3.120000e+02,2.710000e+02,3.530000e+02,3.555427e-05,3.757573e-07,-3.757573e-07,1.020988e-05,-7.239512e-06
4.065000e+02,3.530000e+02,4.600000e+02,1.038308e-05,1.936112e-07,-1.936112e-07,3.253364e-06,-2.265682e-06
5.300000e+02,4.600000e+02,6.000000e+02,2.335357e-06,3.947821e-08,-3.947821e-08,7.647143e-07,-5.277929e-07


==> anc/distributions/pTb1+b2/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.290013e-03,1.421592e-04,-1.421592e-04,6.703947e-05,-9.627632e-05
3.755000e+01,3.260000e+01,4.250000e+01,3.319949e-03,1.078313e-04,-1.078313e-04,1.002323e-04,-1.144040e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.975719e-03,8.675859e-05,-8.675859e-05,6.665625e-05,-8.104687e-05
6.370000e+01,5.530000e+01,7.210000e+01,2.399071e-03,5.964702e-05,-5.964702e-05,4.288095e-05,-5.961310e-05
8.305000e+01,7.210000e+01,9.400000e+01,1.471018e-03,3.608443e-05,-3.608443e-05,3.464840e-05,-4.312329e-05
1.080000e+02,9.400000e+01,1.220000e+02,7.455571e-04,1.927039e-05,-1.927039e-05,2.312143e-05,-2.461429e-05
1.410000e+02,1.220000e+02,1.600000e+02,3.236526e-04,7.747474e-06,-7.747474e-06,3.942105e-06,-5.368421e-06
1.840000e+02,1.600000e+02,2.080000e+02,1.152287e-04,3.258875e-06,-3.258875e-06,3.970833e-07,-1.041458e-06
2.395000e+02,2.080000e+02,2.710000e+02,3.646825e-05,1.264048e-06,-1.264048e-06,4.661905e-07,-5.434921e-07
3.120000e+02,2.710000e+02,3.530000e+02,1.048120e-05,4.199159e-07,-4.199159e-07,1.506585e-07,-3.517317e-07
4.065000e+02,3.530000e+02,4.600000e+02,2.287664e-06,1.107131e-07,-1.107131e-07,1.401028e-07,-1.765794e-07
5.300000e+02,4.600000e+02,6.000000e+02,4.931929e-07,2.989864e-08,-2.989864e-08,2.146143e-08,-4.178286e-08


==> anc/distributions/pTb1+b2/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.290013e-03,1.421592e-04,-1.421592e-04,2.316054e-04,-2.544073e-04
3.755000e+01,3.260000e+01,4.250000e+01,3.319949e-03,1.078313e-04,-1.078313e-04,4.310864e-04,-3.831978e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.975719e-03,8.675859e-05,-8.675859e-05,2.775716e-04,-2.813990e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.399071e-03,5.964702e-05,-5.964702e-05,3.138409e-04,-2.893946e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.471018e-03,3.608443e-05,-3.608443e-05,1.237081e-04,-1.449247e-04
1.080000e+02,9.400000e+01,1.220000e+02,7.455571e-04,1.927039e-05,-1.927039e-05,8.773625e-05,-8.547998e-05
1.410000e+02,1.220000e+02,1.600000e+02,3.236526e-04,7.747474e-06,-7.747474e-06,2.848270e-05,-3.493752e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.152287e-04,3.258875e-06,-3.258875e-06,1.814783e-05,-1.635863e-05
2.395000e+02,2.080000e+02,2.710000e+02,3.646825e-05,1.264048e-06,-1.264048e-06,4.080065e-06,-4.455652e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.048120e-05,4.199159e-07,-4.199159e-07,6.240227e-07,-1.038344e-06
4.065000e+02,3.530000e+02,4.600000e+02,2.287664e-06,1.107131e-07,-1.107131e-07,2.732422e-07,-3.015950e-07
5.300000e+02,4.600000e+02,6.000000e+02,4.931929e-07,2.989864e-08,-2.989864e-08,6.056787e-08,-6.728298e-08


==> anc/distributions/pTb1+b2/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1+b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,4.286132e-03,1.585934e-04,-1.585934e-04,1.922895e-04,-2.175395e-04
3.755000e+01,3.260000e+01,4.250000e+01,4.674879e-03,1.258778e-04,-1.258778e-04,3.401616e-04,-3.246667e-04
4.890000e+01,4.250000e+01,5.530000e+01,4.371633e-03,1.195938e-04,-1.195938e-04,2.475625e-04,-2.586484e-04
6.370000e+01,5.530000e+01,7.210000e+01,4.042262e-03,1.124048e-04,-1.124048e-04,3.351548e-04,-3.218393e-04
8.305000e+01,7.210000e+01,9.400000e+01,2.710210e-03,1.084032e-04,-1.084032e-04,1.620731e-04,-1.975845e-04
1.080000e+02,9.400000e+01,1.220000e+02,1.647436e-03,4.950786e-05,-4.950786e-05,1.550679e-04,-1.536857e-04
1.410000e+02,1.220000e+02,1.600000e+02,8.011842e-04,2.084534e-05,-2.084534e-05,5.443158e-05,-7.089474e-05
1.840000e+02,1.600000e+02,2.080000e+02,3.881271e-04,1.594846e-05,-1.594846e-05,5.212708e-05,-4.838958e-05
2.395000e+02,2.080000e+02,2.710000e+02,1.375192e-04,5.742222e-06,-5.742222e-06,1.265365e-05,-1.501063e-05
3.120000e+02,2.710000e+02,3.530000e+02,4.302354e-05,1.986524e-06,-1.986524e-06,1.745122e-06,-3.883780e-06
4.065000e+02,3.530000e+02,4.600000e+02,1.368383e-05,7.766776e-07,-7.766776e-07,1.389533e-06,-1.664019e-06
5.300000e+02,4.600000e+02,6.000000e+02,3.291043e-06,2.073200e-07,-2.073200e-07,3.427286e-07,-4.302571e-07


==> anc/distributions/pTb1+pTb2/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,1.661172e-03,2.901322e-06,-2.901322e-06,3.782333e-04,-2.809056e-04
8.025000e+01,6.800000e+01,9.250000e+01,2.331351e-03,1.959673e-06,-1.959673e-06,5.176612e-04,-3.869469e-04
1.092500e+02,9.250000e+01,1.260000e+02,1.547690e-03,9.728269e-07,-9.728269e-07,3.329612e-04,-2.508746e-04
1.485000e+02,1.260000e+02,1.710000e+02,7.832444e-04,4.675222e-07,-4.675222e-07,1.628311e-04,-1.248956e-04
2.020000e+02,1.710000e+02,2.330000e+02,3.347194e-04,2.109694e-07,-2.109694e-07,7.214516e-05,-5.556935e-05
2.745000e+02,2.330000e+02,3.160000e+02,1.266084e-04,9.053964e-08,-9.053964e-08,2.859639e-05,-2.185145e-05
3.730000e+02,3.160000e+02,4.300000e+02,4.298377e-05,3.722158e-08,-3.722158e-08,1.016105e-05,-7.703421e-06
5.075000e+02,4.300000e+02,5.850000e+02,1.285071e-05,1.438355e-08,-1.438355e-08,3.178516e-06,-2.390645e-06
6.900000e+02,5.850000e+02,7.950000e+02,3.362476e-06,5.693714e-09,-5.693714e-09,8.712476e-07,-6.497381e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.045970e-06,2.616159e-09,-2.616159e-09,2.814091e-07,-2.084015e-07
1.003500e+03,9.270000e+02,1.080000e+03,4.634908e-07,1.409961e-09,-1.409961e-09,1.277046e-07,-9.414183e-08


==> anc/distributions/pTb1+pTb2/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,2.253483e-03,1.489333e-05,-1.489333e-05,1.715722e-04,-1.896500e-04
8.025000e+01,6.800000e+01,9.250000e+01,2.982388e-03,8.321755e-06,-8.321755e-06,1.732204e-04,-2.181306e-04
1.092500e+02,9.250000e+01,1.260000e+02,1.837934e-03,4.690149e-06,-4.690149e-06,7.197015e-05,-1.129433e-04
1.485000e+02,1.260000e+02,1.710000e+02,8.569022e-04,1.834262e-06,-1.834262e-06,1.577333e-05,-4.066222e-05
2.020000e+02,1.710000e+02,2.330000e+02,3.328081e-04,7.383032e-07,-7.383032e-07,2.850000e-06,-1.068548e-05
2.745000e+02,2.330000e+02,3.160000e+02,1.132823e-04,2.536422e-07,-2.536422e-07,1.136627e-06,-5.571687e-06
3.730000e+02,3.160000e+02,4.300000e+02,3.437693e-05,8.642702e-08,-8.642702e-08,4.728947e-07,-2.996667e-06
5.075000e+02,4.300000e+02,5.850000e+02,9.320903e-06,3.482639e-08,-3.482639e-08,2.008387e-07,-1.136452e-06
6.900000e+02,5.850000e+02,7.950000e+02,2.241381e-06,8.192619e-09,-8.192619e-09,6.942381e-08,-3.304000e-07
8.610000e+02,7.950000e+02,9.270000e+02,6.442886e-07,4.242727e-09,-4.242727e-09,2.833106e-08,-1.157780e-07
1.003500e+03,9.270000e+02,1.080000e+03,2.756412e-07,1.894268e-09,-1.894268e-09,1.314183e-08,-5.254771e-08


==> anc/distributions/pTb1+pTb2/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,2.253483e-03,1.489333e-05,-1.489333e-05,5.752172e-04,-4.078021e-04
8.025000e+01,6.800000e+01,9.250000e+01,2.982388e-03,8.321755e-06,-8.321755e-06,7.787294e-04,-5.541183e-04
1.092500e+02,9.250000e+01,1.260000e+02,1.837934e-03,4.690149e-06,-4.690149e-06,4.901399e-04,-3.505209e-04
1.485000e+02,1.260000e+02,1.710000e+02,8.569022e-04,1.834262e-06,-1.834262e-06,2.328455e-04,-1.672609e-04
2.020000e+02,1.710000e+02,2.330000e+02,3.328081e-04,7.383032e-07,-7.383032e-07,9.179131e-05,-6.625436e-05
2.745000e+02,2.330000e+02,3.160000e+02,1.132823e-04,2.536422e-07,-2.536422e-07,3.163096e-05,-2.291354e-05
3.730000e+02,3.160000e+02,4.300000e+02,3.437693e-05,8.642702e-08,-8.642702e-08,9.687667e-06,-7.042741e-06
5.075000e+02,4.300000e+02,5.850000e+02,9.320903e-06,3.482639e-08,-3.482639e-08,2.605782e-06,-1.901126e-06
6.900000e+02,5.850000e+02,7.950000e+02,2.241381e-06,8.192619e-09,-8.192619e-09,6.231008e-07,-4.562321e-07
8.610000e+02,7.950000e+02,9.270000e+02,6.442886e-07,4.242727e-09,-4.242727e-09,1.773602e-07,-1.303098e-07
1.003500e+03,9.270000e+02,1.080000e+03,2.756412e-07,1.894268e-09,-1.894268e-09,7.601709e-08,-5.580493e-08


==> anc/distributions/pTb1+pTb2/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,2.782061e-03,1.638011e-05,-1.638011e-05,3.598833e-04,-3.169111e-04
8.025000e+01,6.800000e+01,9.250000e+01,3.963657e-03,1.438363e-05,-1.438363e-05,5.148735e-04,-4.507306e-04
1.092500e+02,9.250000e+01,1.260000e+02,2.662985e-03,9.390776e-06,-9.390776e-06,3.696418e-04,-3.052269e-04
1.485000e+02,1.260000e+02,1.710000e+02,1.357193e-03,5.712822e-06,-5.712822e-06,2.023889e-04,-1.652267e-04
2.020000e+02,1.710000e+02,2.330000e+02,5.727306e-04,1.940419e-06,-1.940419e-06,8.895323e-05,-7.265323e-05
2.745000e+02,2.330000e+02,3.160000e+02,2.089108e-04,6.040542e-07,-6.040542e-07,3.271928e-05,-2.692289e-05
3.730000e+02,3.160000e+02,4.300000e+02,6.696114e-05,3.085781e-07,-3.085781e-07,1.027553e-05,-8.631579e-06
5.075000e+02,4.300000e+02,5.850000e+02,1.814419e-05,6.740194e-08,-6.740194e-08,2.484000e-06,-2.200968e-06
6.900000e+02,5.850000e+02,7.950000e+02,4.279767e-06,1.782586e-08,-1.782586e-08,5.132810e-07,-4.894333e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.221242e-06,7.154689e-09,-7.154689e-09,1.236742e-07,-1.303258e-07
1.003500e+03,9.270000e+02,1.080000e+03,5.126556e-07,5.012026e-09,-5.012026e-09,4.667255e-08,-5.246601e-08


==> anc/distributions/pTb1+pTb2/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,2.548050e-03,9.964278e-05,-9.964278e-05,9.652222e-05,-1.123222e-04
8.025000e+01,6.800000e+01,9.250000e+01,3.340727e-03,6.302531e-05,-6.302531e-05,1.547347e-04,-1.451918e-04
1.092500e+02,9.250000e+01,1.260000e+02,1.930860e-03,3.173642e-05,-3.173642e-05,1.476119e-05,-4.278806e-05
1.485000e+02,1.260000e+02,1.710000e+02,9.105156e-04,1.329224e-05,-1.329224e-05,1.554667e-05,-1.867111e-05
2.020000e+02,1.710000e+02,2.330000e+02,3.416387e-04,5.717903e-06,-5.717903e-06,3.106452e-06,-4.443548e-06
2.745000e+02,2.330000e+02,3.160000e+02,1.113604e-04,1.746205e-06,-1.746205e-06,1.376627e-06,-1.275301e-06
3.730000e+02,3.160000e+02,4.300000e+02,3.358377e-05,6.144535e-07,-6.144535e-07,4.402632e-07,-2.867544e-07
5.075000e+02,4.300000e+02,5.850000e+02,8.612452e-06,1.580968e-07,-1.580968e-07,2.831613e-07,-1.927742e-07
6.900000e+02,5.850000e+02,7.950000e+02,1.935162e-06,4.371829e-08,-4.371829e-08,9.244762e-08,-6.284762e-08
8.610000e+02,7.950000e+02,9.270000e+02,5.615205e-07,1.915432e-08,-1.915432e-08,3.196667e-08,-2.297879e-08
1.003500e+03,9.270000e+02,1.080000e+03,2.416196e-07,1.005667e-08,-1.005667e-08,1.203856e-08,-6.817647e-09


==> anc/distributions/pTb1+pTb2/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,2.548050e-03,9.964278e-05,-9.964278e-05,2.411886e-04,-2.382217e-04
8.025000e+01,6.800000e+01,9.250000e+01,3.340727e-03,6.302531e-05,-6.302531e-05,4.072834e-04,-3.832050e-04
1.092500e+02,9.250000e+01,1.260000e+02,1.930860e-03,3.173642e-05,-3.173642e-05,2.188878e-04,-2.114136e-04
1.485000e+02,1.260000e+02,1.710000e+02,9.105156e-04,1.329224e-05,-1.329224e-05,7.883934e-05,-9.070973e-05
2.020000e+02,1.710000e+02,2.330000e+02,3.416387e-04,5.717903e-06,-5.717903e-06,4.278705e-05,-4.178226e-05
2.745000e+02,2.330000e+02,3.160000e+02,1.113604e-04,1.746205e-06,-1.746205e-06,1.078409e-05,-1.179160e-05
3.730000e+02,3.160000e+02,4.300000e+02,3.358377e-05,6.144535e-07,-6.144535e-07,2.883158e-06,-3.342269e-06
5.075000e+02,4.300000e+02,5.850000e+02,8.612452e-06,1.580968e-07,-1.580968e-07,7.657885e-07,-8.919871e-07
6.900000e+02,5.850000e+02,7.950000e+02,1.935162e-06,4.371829e-08,-4.371829e-08,1.107588e-07,-1.656951e-07
8.610000e+02,7.950000e+02,9.270000e+02,5.615205e-07,1.915432e-08,-1.915432e-08,5.098245e-08,-5.440035e-08
1.003500e+03,9.270000e+02,1.080000e+03,2.416196e-07,1.005667e-08,-1.005667e-08,1.703480e-08,-2.075309e-08


==> anc/distributions/pTb1+pTb2/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(b1)+pT(b2)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
5.900000e+01,5.000000e+01,6.800000e+01,3.384606e-03,1.212594e-04,-1.212594e-04,2.140222e-04,-2.228000e-04
8.025000e+01,6.800000e+01,9.250000e+01,4.980694e-03,1.323310e-04,-1.323310e-04,4.282041e-04,-3.975102e-04
1.092500e+02,9.250000e+01,1.260000e+02,3.271045e-03,6.937164e-05,-6.937164e-05,2.181493e-04,-2.314328e-04
1.485000e+02,1.260000e+02,1.710000e+02,1.649229e-03,2.320667e-05,-2.320667e-05,9.648444e-05,-1.141600e-04
2.020000e+02,1.710000e+02,2.330000e+02,7.298581e-04,1.311194e-05,-1.311194e-05,6.550645e-05,-6.595645e-05
2.745000e+02,2.330000e+02,3.160000e+02,2.525000e-04,5.555120e-06,-5.555120e-06,1.611807e-05,-1.881807e-05
3.730000e+02,3.160000e+02,4.300000e+02,7.971395e-05,1.441026e-06,-1.441026e-06,4.728158e-06,-5.749123e-06
5.075000e+02,4.300000e+02,5.850000e+02,2.132258e-05,4.409103e-07,-4.409103e-07,1.227290e-06,-1.511032e-06
6.900000e+02,5.850000e+02,7.950000e+02,4.639343e-06,9.343524e-08,-9.343524e-08,1.258952e-07,-2.380667e-07
8.610000e+02,7.950000e+02,9.270000e+02,1.395788e-06,5.939833e-08,-5.939833e-08,7.843939e-08,-8.135606e-08
1.003500e+03,9.270000e+02,1.080000e+03,5.538105e-07,2.164150e-08,-2.164150e-08,2.018431e-08,-2.704248e-08


==> anc/distributions/pTv/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.102224e-03,4.775682e-06,-4.775682e-06,1.111247e-03,-8.344000e-04
4.395000e+01,3.850000e+01,4.940000e+01,3.773422e-03,3.539165e-06,-3.539165e-06,8.184037e-04,-6.151468e-04
5.640000e+01,4.940000e+01,6.340000e+01,1.659829e-03,1.681671e-06,-1.681671e-06,3.523571e-04,-2.662571e-04
7.240000e+01,6.340000e+01,8.140000e+01,6.307889e-04,8.023944e-07,-8.023944e-07,1.320278e-04,-1.021639e-04
9.320000e+01,8.140000e+01,1.050000e+02,2.558665e-04,3.963610e-07,-3.963610e-07,5.574153e-05,-4.284153e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.044928e-04,2.165241e-07,-2.165241e-07,2.362862e-05,-1.804483e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.134500e-05,1.073647e-07,-1.073647e-07,9.673158e-06,-7.344474e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.527302e-05,5.429490e-08,-5.429490e-08,3.703102e-06,-2.794143e-06
2.525000e+02,2.210000e+02,2.840000e+02,5.175937e-06,2.553429e-08,-2.553429e-08,1.300159e-06,-9.749524e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.564313e-06,1.157243e-08,-1.157243e-08,4.080125e-07,-3.038625e-07
4.155000e+02,3.640000e+02,4.670000e+02,4.191961e-07,4.215136e-09,-4.215136e-09,1.136320e-07,-8.401165e-08
5.335000e+02,4.670000e+02,6.000000e+02,9.477594e-08,1.502316e-09,-1.502316e-09,2.671053e-08,-1.959902e-08


==> anc/distributions/pTv/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.009282e-03,2.321741e-05,-2.321741e-05,2.298235e-04,-3.661882e-04
4.395000e+01,3.850000e+01,4.940000e+01,4.452826e-03,1.737761e-05,-1.737761e-05,1.779358e-04,-2.757615e-04
5.640000e+01,4.940000e+01,6.340000e+01,1.942164e-03,8.558929e-06,-8.558929e-06,7.542857e-05,-1.172143e-04
7.240000e+01,6.340000e+01,8.140000e+01,7.279944e-04,3.080350e-06,-3.080350e-06,2.915000e-05,-4.345556e-05
9.320000e+01,8.140000e+01,1.050000e+02,2.876309e-04,1.485669e-06,-1.485669e-06,9.640254e-06,-1.566314e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.138479e-04,7.872069e-07,-7.872069e-07,3.406552e-06,-5.994138e-06
1.530000e+02,1.340000e+02,1.720000e+02,4.337447e-05,4.038000e-07,-4.038000e-07,1.036053e-06,-2.270000e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.536118e-05,1.836620e-07,-1.836620e-07,3.254694e-07,-8.190408e-07
2.525000e+02,2.210000e+02,2.840000e+02,5.045127e-06,7.451778e-08,-7.451778e-08,9.077778e-08,-2.712063e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.449100e-06,2.355813e-08,-2.355813e-08,1.215000e-08,-6.885000e-08
4.155000e+02,3.640000e+02,4.670000e+02,3.792078e-07,8.392379e-09,-8.392379e-09,5.201942e-09,-1.942136e-08
5.335000e+02,4.670000e+02,6.000000e+02,7.958722e-08,2.078158e-09,-2.078158e-09,1.557143e-09,-3.678195e-09


==> anc/distributions/pTv/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.009282e-03,2.321741e-05,-2.321741e-05,1.571372e-03,-1.122709e-03
4.395000e+01,3.850000e+01,4.940000e+01,4.452826e-03,1.737761e-05,-1.737761e-05,1.178825e-03,-8.426360e-04
5.640000e+01,4.940000e+01,6.340000e+01,1.942164e-03,8.558929e-06,-8.558929e-06,5.260570e-04,-3.769515e-04
7.240000e+01,6.340000e+01,8.140000e+01,7.279944e-04,3.080350e-06,-3.080350e-06,2.013673e-04,-1.448591e-04
9.320000e+01,8.140000e+01,1.050000e+02,2.876309e-04,1.485669e-06,-1.485669e-06,8.142649e-05,-5.872147e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.138479e-04,7.872069e-07,-7.872069e-07,3.311428e-05,-2.388604e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.337447e-05,4.038000e-07,-4.038000e-07,1.282653e-05,-9.278655e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.536118e-05,1.836620e-07,-1.836620e-07,4.643657e-06,-3.365123e-06
2.525000e+02,2.210000e+02,2.840000e+02,5.045127e-06,7.451778e-08,-7.451778e-08,1.580908e-06,-1.141947e-06
3.240000e+02,2.840000e+02,3.640000e+02,1.449100e-06,2.355813e-08,-2.355813e-08,4.504197e-07,-3.269385e-07
4.155000e+02,3.640000e+02,4.670000e+02,3.792078e-07,8.392379e-09,-8.392379e-09,1.205758e-07,-8.742795e-08
5.335000e+02,4.670000e+02,6.000000e+02,7.958722e-08,2.078158e-09,-2.078158e-09,2.551654e-08,-1.850668e-08


==> anc/distributions/pTv/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,8.228671e-03,3.032647e-05,-3.032647e-05,9.873294e-04,-8.815176e-04
4.395000e+01,3.850000e+01,4.940000e+01,6.235651e-03,2.830615e-05,-2.830615e-05,8.031284e-04,-6.882569e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.936107e-03,1.854779e-05,-1.854779e-05,4.362571e-04,-3.547429e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.179456e-03,6.096000e-06,-6.096000e-06,1.968722e-04,-1.568556e-04
9.320000e+01,8.140000e+01,1.050000e+02,5.042076e-04,3.230072e-06,-3.230072e-06,9.251695e-05,-7.240678e-05
1.195000e+02,1.050000e+02,1.340000e+02,2.161038e-04,2.004334e-06,-2.004334e-06,4.342000e-05,-3.326828e-05
1.530000e+02,1.340000e+02,1.720000e+02,8.714842e-05,7.675026e-07,-7.675026e-07,1.840342e-05,-1.403947e-05
1.965000e+02,1.720000e+02,2.210000e+02,3.243776e-05,3.867673e-07,-3.867673e-07,7.209592e-06,-5.469184e-06
2.525000e+02,2.210000e+02,2.840000e+02,1.134876e-05,3.163714e-07,-3.163714e-07,2.726540e-06,-2.021889e-06
3.240000e+02,2.840000e+02,3.640000e+02,3.246675e-06,7.097325e-08,-7.097325e-08,7.555000e-07,-5.688250e-07
4.155000e+02,3.640000e+02,4.670000e+02,8.734214e-07,3.161845e-08,-3.161845e-08,2.127049e-07,-1.587311e-07
5.335000e+02,4.670000e+02,6.000000e+02,1.799782e-07,7.961278e-09,-7.961278e-09,4.306992e-08,-3.236992e-08


==> anc/distributions/pTv/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.555518e-03,1.734753e-04,-1.734753e-04,1.467059e-04,-1.807647e-04
4.395000e+01,3.850000e+01,4.940000e+01,4.663899e-03,1.156193e-04,-1.156193e-04,1.070826e-04,-1.321468e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.073200e-03,5.481314e-05,-5.481314e-05,2.962143e-05,-5.165000e-05
7.240000e+01,6.340000e+01,8.140000e+01,7.978444e-04,2.144556e-05,-2.144556e-05,2.320556e-05,-2.652222e-05
9.320000e+01,8.140000e+01,1.050000e+02,3.008890e-04,9.559746e-06,-9.559746e-06,3.442373e-06,-5.077542e-06
1.195000e+02,1.050000e+02,1.340000e+02,1.179731e-04,4.032483e-06,-4.032483e-06,1.048276e-06,-1.057931e-06
1.530000e+02,1.340000e+02,1.720000e+02,4.584816e-05,1.805645e-06,-1.805645e-06,1.536842e-06,-1.524474e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.599063e-05,7.428531e-07,-7.428531e-07,3.226939e-07,-3.213878e-07
2.525000e+02,2.210000e+02,2.840000e+02,4.981540e-06,2.541206e-07,-2.541206e-07,4.066667e-08,-9.023810e-08
3.240000e+02,2.840000e+02,3.640000e+02,1.224277e-06,8.170337e-08,-8.170337e-08,3.953500e-08,-8.442250e-08
4.155000e+02,3.640000e+02,4.670000e+02,3.451427e-07,2.384825e-08,-2.384825e-08,2.561165e-09,-6.642718e-09
5.335000e+02,4.670000e+02,6.000000e+02,5.654143e-08,6.091932e-09,-6.091932e-09,3.555714e-09,-6.108571e-09


==> anc/distributions/pTv/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.555518e-03,1.734753e-04,-1.734753e-04,6.263659e-04,-6.663869e-04
4.395000e+01,3.850000e+01,4.940000e+01,4.663899e-03,1.156193e-04,-1.156193e-04,4.132410e-04,-4.448674e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.073200e-03,5.481314e-05,-5.481314e-05,1.956144e-04,-2.134307e-04
7.240000e+01,6.340000e+01,8.140000e+01,7.978444e-04,2.144556e-05,-2.144556e-05,1.088346e-04,-1.015575e-04
9.320000e+01,8.140000e+01,1.050000e+02,3.008890e-04,9.559746e-06,-9.559746e-06,3.549905e-05,-3.651670e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.179731e-04,4.032483e-06,-4.032483e-06,1.957316e-05,-1.804573e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.584816e-05,1.805645e-06,-1.805645e-06,4.221349e-06,-4.593767e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.599063e-05,7.428531e-07,-7.428531e-07,2.001421e-06,-1.895192e-06
2.525000e+02,2.210000e+02,2.840000e+02,4.981540e-06,2.541206e-07,-2.541206e-07,9.002691e-07,-7.914859e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.224277e-06,8.170337e-08,-8.170337e-08,1.838444e-07,-1.797595e-07
4.155000e+02,3.640000e+02,4.670000e+02,3.451427e-07,2.384825e-08,-2.384825e-08,7.082395e-08,-6.070458e-08
5.335000e+02,4.670000e+02,6.000000e+02,5.654143e-08,6.091932e-09,-6.091932e-09,8.871715e-09,-8.120557e-09


==> anc/distributions/pTv/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(v)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,1.004938e-02,2.217235e-04,-2.217235e-04,6.132000e-04,-6.528000e-04
4.395000e+01,3.850000e+01,4.940000e+01,7.324578e-03,1.917394e-04,-1.917394e-04,4.408624e-04,-4.696055e-04
5.640000e+01,4.940000e+01,6.340000e+01,3.536807e-03,9.810643e-05,-9.810643e-05,2.069786e-04,-2.433571e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.577450e-03,4.614861e-05,-4.614861e-05,1.599889e-04,-1.517444e-04
9.320000e+01,8.140000e+01,1.050000e+02,6.531992e-04,2.564373e-05,-2.564373e-05,5.665254e-05,-6.038136e-05
1.195000e+02,1.050000e+02,1.340000e+02,3.016145e-04,1.201297e-05,-1.201297e-05,3.910379e-05,-3.652207e-05
1.530000e+02,1.340000e+02,1.720000e+02,1.094918e-04,6.077026e-06,-6.077026e-06,8.085789e-06,-9.521842e-06
1.965000e+02,1.720000e+02,2.210000e+02,4.416592e-05,2.171980e-06,-2.171980e-06,4.152041e-06,-4.325510e-06
2.525000e+02,2.210000e+02,2.840000e+02,1.599762e-05,8.693651e-07,-8.693651e-07,2.461111e-06,-2.195000e-06
3.240000e+02,2.840000e+02,3.640000e+02,4.447425e-06,2.651413e-07,-2.651413e-07,5.595375e-07,-5.276500e-07
4.155000e+02,3.640000e+02,4.670000e+02,1.181350e-06,9.434796e-08,-9.434796e-08,2.107087e-07,-1.808447e-07
5.335000e+02,4.670000e+02,6.000000e+02,2.234925e-07,2.192444e-08,-2.192444e-08,2.724361e-08,-2.636541e-08


==> anc/distributions/pTvis/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.102224e-03,4.775682e-06,-4.775682e-06,1.111247e-03,-8.344000e-04
4.395000e+01,3.850000e+01,4.940000e+01,3.773422e-03,3.539165e-06,-3.539165e-06,8.184037e-04,-6.151468e-04
5.640000e+01,4.940000e+01,6.340000e+01,1.659829e-03,1.681671e-06,-1.681671e-06,3.523571e-04,-2.662571e-04
7.240000e+01,6.340000e+01,8.140000e+01,6.307889e-04,8.023944e-07,-8.023944e-07,1.320278e-04,-1.021639e-04
9.320000e+01,8.140000e+01,1.050000e+02,2.558665e-04,3.963610e-07,-3.963610e-07,5.574153e-05,-4.284153e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.044928e-04,2.165241e-07,-2.165241e-07,2.362862e-05,-1.804483e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.134500e-05,1.073647e-07,-1.073647e-07,9.673158e-06,-7.344474e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.527302e-05,5.429490e-08,-5.429490e-08,3.703102e-06,-2.794143e-06
2.525000e+02,2.210000e+02,2.840000e+02,5.175937e-06,2.553429e-08,-2.553429e-08,1.300159e-06,-9.749524e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.564313e-06,1.157243e-08,-1.157243e-08,4.080125e-07,-3.038625e-07
4.155000e+02,3.640000e+02,4.670000e+02,4.191961e-07,4.215136e-09,-4.215136e-09,1.136320e-07,-8.401165e-08
5.335000e+02,4.670000e+02,6.000000e+02,9.477594e-08,1.502316e-09,-1.502316e-09,2.671053e-08,-1.959902e-08


==> anc/distributions/pTvis/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.870894e-03,2.741882e-05,-2.741882e-05,1.788706e-04,-3.321059e-04
4.395000e+01,3.850000e+01,4.940000e+01,4.564798e-03,1.502798e-05,-1.502798e-05,2.163486e-04,-3.020275e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.201550e-03,8.497286e-06,-8.497286e-06,1.658786e-04,-1.787429e-04
7.240000e+01,6.340000e+01,8.140000e+01,8.069556e-04,3.591844e-06,-3.591844e-06,5.613333e-05,-6.192778e-05
9.320000e+01,8.140000e+01,1.050000e+02,2.932487e-04,1.894686e-06,-1.894686e-06,1.146780e-05,-1.693390e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.129138e-04,7.712690e-07,-7.712690e-07,3.097931e-06,-5.817931e-06
1.530000e+02,1.340000e+02,1.720000e+02,4.246868e-05,4.097868e-07,-4.097868e-07,7.528947e-07,-2.060789e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.492388e-05,1.733188e-07,-1.733188e-07,1.942041e-07,-7.166939e-07
2.525000e+02,2.210000e+02,2.840000e+02,4.902952e-06,7.613698e-08,-7.613698e-08,4.973016e-08,-2.358571e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.420100e-06,2.324600e-08,-2.324600e-08,9.312500e-09,-6.173750e-08
4.155000e+02,3.640000e+02,4.670000e+02,3.691534e-07,8.473194e-09,-8.473194e-09,2.467961e-09,-1.685922e-08
5.335000e+02,4.670000e+02,6.000000e+02,7.717068e-08,2.272113e-09,-2.272113e-09,1.312030e-09,-3.036391e-09


==> anc/distributions/pTvis/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.870894e-03,2.741882e-05,-2.741882e-05,1.438157e-03,-1.026036e-03
4.395000e+01,3.850000e+01,4.940000e+01,4.564798e-03,1.502798e-05,-1.502798e-05,1.141098e-03,-8.175032e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.201550e-03,8.497286e-06,-8.497286e-06,5.904737e-04,-4.231852e-04
7.240000e+01,6.340000e+01,8.140000e+01,8.069556e-04,3.591844e-06,-3.591844e-06,2.378900e-04,-1.694096e-04
9.320000e+01,8.140000e+01,1.050000e+02,2.932487e-04,1.894686e-06,-1.894686e-06,9.341779e-05,-6.612583e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.129138e-04,7.712690e-07,-7.712690e-07,3.782027e-05,-2.669714e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.246868e-05,4.097868e-07,-4.097868e-07,1.486185e-05,-1.047043e-05
1.965000e+02,1.720000e+02,2.210000e+02,1.492388e-05,1.733188e-07,-1.733188e-07,5.418055e-06,-3.812594e-06
2.525000e+02,2.210000e+02,2.840000e+02,4.902952e-06,7.613698e-08,-7.613698e-08,1.825744e-06,-1.284287e-06
3.240000e+02,2.840000e+02,3.640000e+02,1.420100e-06,2.324600e-08,-2.324600e-08,5.427194e-07,-3.813727e-07
4.155000e+02,3.640000e+02,4.670000e+02,3.691534e-07,8.473194e-09,-8.473194e-09,1.465789e-07,-1.025216e-07
5.335000e+02,4.670000e+02,6.000000e+02,7.717068e-08,2.272113e-09,-2.272113e-09,3.125243e-08,-2.184398e-08


==> anc/distributions/pTvis/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.791424e-03,2.978718e-05,-2.978718e-05,4.901882e-04,-5.459294e-04
4.395000e+01,3.850000e+01,4.940000e+01,5.630569e-03,1.886624e-05,-1.886624e-05,5.768165e-04,-5.496147e-04
5.640000e+01,4.940000e+01,6.340000e+01,3.343157e-03,1.349686e-05,-1.349686e-05,5.639286e-04,-4.463214e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.811694e-03,1.266061e-05,-1.266061e-05,4.313500e-04,-3.166667e-04
9.320000e+01,8.140000e+01,1.050000e+02,1.015169e-03,1.186953e-05,-1.186953e-05,2.925636e-04,-2.066568e-04
1.195000e+02,1.050000e+02,1.340000e+02,5.262966e-04,5.110138e-06,-5.110138e-06,1.684345e-04,-1.164966e-04
1.530000e+02,1.340000e+02,1.720000e+02,2.569474e-04,5.050737e-06,-5.050737e-06,8.902105e-05,-6.062632e-05
1.965000e+02,1.720000e+02,2.210000e+02,1.115788e-04,1.675749e-06,-1.675749e-06,4.107020e-05,-2.762571e-05
2.525000e+02,2.210000e+02,2.840000e+02,4.214016e-05,4.543651e-07,-4.543651e-07,1.614381e-05,-1.075968e-05
3.240000e+02,2.840000e+02,3.640000e+02,1.432775e-05,1.984638e-07,-1.984638e-07,5.702000e-06,-3.768750e-06
4.155000e+02,3.640000e+02,4.670000e+02,4.396942e-06,1.580922e-07,-1.580922e-07,1.842311e-06,-1.201534e-06
5.335000e+02,4.670000e+02,6.000000e+02,1.043759e-06,3.303519e-08,-3.303519e-08,4.492180e-07,-2.912331e-07


==> anc/distributions/pTvis/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.899282e-03,2.202812e-04,-2.202812e-04,4.042353e-05,-6.615294e-05
4.395000e+01,3.850000e+01,4.940000e+01,4.920771e-03,1.405761e-04,-1.405761e-04,1.659541e-04,-1.880275e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.465779e-03,6.756471e-05,-6.756471e-05,9.922857e-05,-1.159857e-04
7.240000e+01,6.340000e+01,8.140000e+01,9.727389e-04,2.761300e-05,-2.761300e-05,6.176111e-05,-5.559444e-05
9.320000e+01,8.140000e+01,1.050000e+02,3.133191e-04,1.125699e-05,-1.125699e-05,8.882627e-06,-8.958475e-06
1.195000e+02,1.050000e+02,1.340000e+02,1.162517e-04,4.849517e-06,-4.849517e-06,1.396897e-06,-1.241379e-06
1.530000e+02,1.340000e+02,1.720000e+02,4.642368e-05,1.960724e-06,-1.960724e-06,1.934474e-06,-1.661842e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.522047e-05,7.946776e-07,-7.946776e-07,3.195714e-07,-4.216122e-07
2.525000e+02,2.210000e+02,2.840000e+02,4.623873e-06,2.747238e-07,-2.747238e-07,3.393651e-08,-9.658730e-08
3.240000e+02,2.840000e+02,3.640000e+02,1.207474e-06,8.766663e-08,-8.766663e-08,3.261875e-08,-7.102125e-08
4.155000e+02,3.640000e+02,4.670000e+02,3.339961e-07,2.627019e-08,-2.627019e-08,2.550485e-09,-6.122330e-09
5.335000e+02,4.670000e+02,6.000000e+02,5.927677e-08,6.512714e-09,-6.512714e-09,3.475338e-09,-5.717895e-09


==> anc/distributions/pTvis/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,5.899282e-03,2.202812e-04,-2.202812e-04,6.613829e-04,-6.093330e-04
4.395000e+01,3.850000e+01,4.940000e+01,4.920771e-03,1.405761e-04,-1.405761e-04,5.353805e-04,-5.427818e-04
5.640000e+01,4.940000e+01,6.340000e+01,2.465779e-03,6.756471e-05,-6.756471e-05,2.333917e-04,-2.631015e-04
7.240000e+01,6.340000e+01,8.140000e+01,9.727389e-04,2.761300e-05,-2.761300e-05,1.237575e-04,-1.189209e-04
9.320000e+01,8.140000e+01,1.050000e+02,3.133191e-04,1.125699e-05,-1.125699e-05,3.579765e-05,-3.735557e-05
1.195000e+02,1.050000e+02,1.340000e+02,1.162517e-04,4.849517e-06,-4.849517e-06,1.299421e-05,-1.390834e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.642368e-05,1.960724e-06,-1.960724e-06,9.227592e-06,-7.767818e-06
1.965000e+02,1.720000e+02,2.210000e+02,1.522047e-05,7.946776e-07,-7.946776e-07,2.339452e-06,-2.232617e-06
2.525000e+02,2.210000e+02,2.840000e+02,4.623873e-06,2.747238e-07,-2.747238e-07,4.731794e-07,-6.029569e-07
3.240000e+02,2.840000e+02,3.640000e+02,1.207474e-06,8.766663e-08,-8.766663e-08,1.640964e-07,-1.712059e-07
4.155000e+02,3.640000e+02,4.670000e+02,3.339961e-07,2.627019e-08,-2.627019e-08,5.469028e-08,-5.475555e-08
5.335000e+02,4.670000e+02,6.000000e+02,5.927677e-08,6.512714e-09,-6.512714e-09,8.642165e-09,-9.592052e-09


==> anc/distributions/pTvis/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: pT(vis)
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,7.411682e-03,2.481694e-04,-2.481694e-04,1.904706e-04,-2.477059e-04
4.395000e+01,3.850000e+01,4.940000e+01,6.673743e-03,1.713138e-04,-1.713138e-04,4.157339e-04,-4.402569e-04
5.640000e+01,4.940000e+01,6.340000e+01,4.249843e-03,1.351964e-04,-1.351964e-04,3.238071e-04,-3.577143e-04
7.240000e+01,6.340000e+01,8.140000e+01,2.526072e-03,7.386556e-05,-7.386556e-05,2.918722e-04,-2.828389e-04
9.320000e+01,8.140000e+01,1.050000e+02,1.398839e-03,7.006186e-05,-7.006186e-05,1.488051e-04,-1.606695e-04
1.195000e+02,1.050000e+02,1.340000e+02,7.441000e-04,4.006586e-05,-4.006586e-05,7.816552e-05,-8.800000e-05
1.530000e+02,1.340000e+02,1.720000e+02,4.414553e-04,3.047237e-05,-3.047237e-05,8.809211e-05,-7.480526e-05
1.965000e+02,1.720000e+02,2.210000e+02,1.682220e-04,1.012080e-05,-1.012080e-05,2.530102e-05,-2.500245e-05
2.525000e+02,2.210000e+02,2.840000e+02,5.963683e-05,2.915619e-06,-2.915619e-06,5.655397e-06,-8.067143e-06
3.240000e+02,2.840000e+02,3.640000e+02,2.066662e-05,9.113662e-07,-9.113662e-07,2.701250e-06,-3.040875e-06
4.155000e+02,3.640000e+02,4.670000e+02,6.884136e-06,5.481408e-07,-5.481408e-07,1.131942e-06,-1.168660e-06
5.335000e+02,4.670000e+02,6.000000e+02,1.538353e-06,1.032248e-07,-1.032248e-07,2.132180e-07,-2.612256e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.712421e-03,4.762461e-06,-4.762461e-06,3.921842e-04,-2.908158e-04
3.755000e+01,3.260000e+01,4.250000e+01,3.273374e-03,4.678202e-06,-4.678202e-06,7.381212e-04,-5.495657e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.180063e-03,3.012227e-06,-3.012227e-06,7.032109e-04,-5.261953e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.378774e-03,1.783226e-06,-1.783226e-06,5.142560e-04,-3.869940e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.507174e-03,1.026735e-06,-1.026735e-06,3.175890e-04,-2.405205e-04
1.080000e+02,9.400000e+01,1.220000e+02,8.331857e-04,5.624786e-07,-5.624786e-07,1.745286e-04,-1.350821e-04
1.410000e+02,1.220000e+02,1.600000e+02,4.042289e-04,2.903974e-07,-2.903974e-07,8.824474e-05,-6.782368e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.734167e-04,1.449531e-07,-1.449531e-07,3.949583e-05,-3.013833e-05
2.395000e+02,2.080000e+02,2.710000e+02,6.699921e-05,6.789413e-08,-6.789413e-08,1.592556e-05,-1.206302e-05
3.120000e+02,2.710000e+02,3.530000e+02,2.286012e-05,3.072671e-08,-3.072671e-08,5.679268e-06,-4.268293e-06
4.065000e+02,3.530000e+02,4.600000e+02,6.762178e-06,1.206467e-08,-1.206467e-08,1.757075e-06,-1.309822e-06
5.300000e+02,4.600000e+02,6.000000e+02,1.680014e-06,3.904414e-09,-3.904414e-09,4.572000e-07,-3.378714e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.334789e-03,2.681671e-05,-2.681671e-05,1.861053e-04,-2.011579e-04
3.755000e+01,3.260000e+01,4.250000e+01,4.319939e-03,2.193919e-05,-2.193919e-05,2.842222e-04,-3.375354e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.991727e-03,1.328719e-05,-1.328719e-05,2.131641e-04,-2.812813e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.842619e-03,9.114702e-06,-9.114702e-06,1.157024e-04,-1.773155e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.693986e-03,4.066626e-06,-4.066626e-06,4.353881e-05,-8.877626e-05
1.080000e+02,9.400000e+01,1.220000e+02,8.832929e-04,2.020286e-06,-2.020286e-06,1.010714e-05,-3.780000e-05
1.410000e+02,1.220000e+02,1.600000e+02,4.002921e-04,1.228511e-06,-1.228511e-06,3.165789e-06,-1.270263e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.586104e-04,5.734062e-07,-5.734062e-07,1.484167e-06,-6.262917e-06
2.395000e+02,2.080000e+02,2.710000e+02,5.620762e-05,2.066667e-07,-2.066667e-07,6.303175e-07,-3.688254e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.789768e-05,6.881951e-08,-6.881951e-08,2.171951e-07,-1.507683e-06
4.065000e+02,3.530000e+02,4.600000e+02,4.898654e-06,2.330860e-08,-2.330860e-08,7.520561e-08,-5.102243e-07
5.300000e+02,4.600000e+02,6.000000e+02,1.135457e-06,7.416571e-09,-7.416571e-09,2.279286e-08,-1.438214e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.334789e-03,2.681671e-05,-2.681671e-05,5.960229e-04,-4.218203e-04
3.755000e+01,3.260000e+01,4.250000e+01,4.319939e-03,2.193919e-05,-2.193919e-05,1.105868e-03,-7.854603e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.991727e-03,1.328719e-05,-1.328719e-05,1.038688e-03,-7.398083e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.842619e-03,9.114702e-06,-9.114702e-06,7.556940e-04,-5.395207e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.693986e-03,4.066626e-06,-4.066626e-06,4.523357e-04,-3.244572e-04
1.080000e+02,9.400000e+01,1.220000e+02,8.832929e-04,2.020286e-06,-2.020286e-06,2.412579e-04,-1.735518e-04
1.410000e+02,1.220000e+02,1.600000e+02,4.002921e-04,1.228511e-06,-1.228511e-06,1.111243e-04,-8.021578e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.586104e-04,5.734062e-07,-5.734062e-07,4.491697e-05,-3.252090e-05
2.395000e+02,2.080000e+02,2.710000e+02,5.620762e-05,2.066667e-07,-2.066667e-07,1.630252e-05,-1.182589e-05
3.120000e+02,2.710000e+02,3.530000e+02,1.789768e-05,6.881951e-08,-6.881951e-08,5.354825e-06,-3.883498e-06
4.065000e+02,3.530000e+02,4.600000e+02,4.898654e-06,2.330860e-08,-2.330860e-08,1.488254e-06,-1.082036e-06
5.300000e+02,4.600000e+02,6.000000e+02,1.135457e-06,7.416571e-09,-7.416571e-09,3.535161e-07,-2.568330e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.851553e-03,2.969697e-05,-2.969697e-05,3.711974e-04,-3.260263e-04
3.755000e+01,3.260000e+01,4.250000e+01,5.440828e-03,2.667121e-05,-2.667121e-05,6.800000e-04,-6.057677e-04
4.890000e+01,4.250000e+01,5.530000e+01,5.311016e-03,2.012008e-05,-2.012008e-05,6.708828e-04,-5.932578e-04
6.370000e+01,5.530000e+01,7.210000e+01,4.034827e-03,1.977744e-05,-1.977744e-05,5.425238e-04,-4.553988e-04
8.305000e+01,7.210000e+01,9.400000e+01,2.548731e-03,7.831507e-06,-7.831507e-06,3.547717e-04,-2.945160e-04
1.080000e+02,9.400000e+01,1.220000e+02,1.444100e-03,8.446714e-06,-8.446714e-06,2.197893e-04,-1.794393e-04
1.410000e+02,1.220000e+02,1.600000e+02,7.078895e-04,3.123368e-06,-3.123368e-06,1.146500e-04,-9.277368e-05
1.840000e+02,1.600000e+02,2.080000e+02,3.070792e-04,1.153881e-06,-1.153881e-06,5.311250e-05,-4.259583e-05
2.395000e+02,2.080000e+02,2.710000e+02,1.193924e-04,6.019286e-07,-6.019286e-07,2.206857e-05,-1.751381e-05
3.120000e+02,2.710000e+02,3.530000e+02,4.152037e-05,3.502573e-07,-3.502573e-07,8.348049e-06,-6.498293e-06
4.065000e+02,3.530000e+02,4.600000e+02,1.189935e-05,9.388692e-08,-9.388692e-08,2.455514e-06,-1.918131e-06
5.300000e+02,4.600000e+02,6.000000e+02,2.905586e-06,3.663764e-08,-3.663764e-08,6.240643e-07,-4.847143e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.746553e-03,1.685487e-04,-1.685487e-04,6.551316e-05,-1.028684e-04
3.755000e+01,3.260000e+01,4.250000e+01,5.004909e-03,1.483040e-04,-1.483040e-04,2.865152e-04,-2.542323e-04
4.890000e+01,4.250000e+01,5.530000e+01,4.338211e-03,9.987266e-05,-9.987266e-05,1.471953e-04,-1.614531e-04
6.370000e+01,5.530000e+01,7.210000e+01,3.044089e-03,6.074702e-05,-6.074702e-05,6.005357e-05,-8.522024e-05
8.305000e+01,7.210000e+01,9.400000e+01,1.773132e-03,3.227356e-05,-3.227356e-05,1.504110e-05,-3.515982e-05
1.080000e+02,9.400000e+01,1.220000e+02,9.014536e-04,1.679082e-05,-1.679082e-05,8.242857e-06,-1.251071e-05
1.410000e+02,1.220000e+02,1.600000e+02,4.170658e-04,9.150079e-06,-9.150079e-06,4.105263e-06,-4.776316e-06
1.840000e+02,1.600000e+02,2.080000e+02,1.631940e-04,3.052438e-06,-3.052438e-06,1.276250e-06,-8.016667e-07
2.395000e+02,2.080000e+02,2.710000e+02,5.290254e-05,1.104875e-06,-1.104875e-06,1.083175e-06,-8.565079e-07
3.120000e+02,2.710000e+02,3.530000e+02,1.675024e-05,3.812988e-07,-3.812988e-07,3.174390e-07,-2.951220e-07
4.065000e+02,3.530000e+02,4.600000e+02,4.184579e-06,1.153290e-07,-1.153290e-07,2.392897e-07,-2.050467e-07
5.300000e+02,4.600000e+02,6.000000e+02,9.410643e-07,3.108629e-08,-3.108629e-08,5.351429e-08,-5.820000e-08


==> anc/distributions/transverse_momentum_of_1st_b-jet/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.746553e-03,1.685487e-04,-1.685487e-04,2.971853e-04,-2.779231e-04
3.755000e+01,3.260000e+01,4.250000e+01,5.004909e-03,1.483040e-04,-1.483040e-04,4.715130e-04,-5.112274e-04
4.890000e+01,4.250000e+01,5.530000e+01,4.338211e-03,9.987266e-05,-9.987266e-05,4.097958e-04,-4.231495e-04
6.370000e+01,5.530000e+01,7.210000e+01,3.044089e-03,6.074702e-05,-6.074702e-05,3.803385e-04,-3.498981e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.773132e-03,3.227356e-05,-3.227356e-05,1.672937e-04,-1.811262e-04
1.080000e+02,9.400000e+01,1.220000e+02,9.014536e-04,1.679082e-05,-1.679082e-05,9.560518e-05,-9.929325e-05
1.410000e+02,1.220000e+02,1.600000e+02,4.170658e-04,9.150079e-06,-9.150079e-06,4.971049e-05,-4.915906e-05
1.840000e+02,1.600000e+02,2.080000e+02,1.631940e-04,3.052438e-06,-3.052438e-06,1.944994e-05,-1.933801e-05
2.395000e+02,2.080000e+02,2.710000e+02,5.290254e-05,1.104875e-06,-1.104875e-06,5.063326e-06,-5.618867e-06
3.120000e+02,2.710000e+02,3.530000e+02,1.675024e-05,3.812988e-07,-3.812988e-07,1.053752e-06,-1.511347e-06
4.065000e+02,3.530000e+02,4.600000e+02,4.184579e-06,1.153290e-07,-1.153290e-07,4.382137e-07,-4.901412e-07
5.300000e+02,4.600000e+02,6.000000e+02,9.410643e-07,3.108629e-08,-3.108629e-08,1.184451e-07,-1.236760e-07


==> anc/distributions/transverse_momentum_of_1st_b-jet/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 1st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,3.623961e-03,1.997368e-04,-1.997368e-04,2.050921e-04,-2.270395e-04
3.755000e+01,3.260000e+01,4.250000e+01,6.758374e-03,2.065818e-04,-2.065818e-04,5.139394e-04,-4.990404e-04
4.890000e+01,4.250000e+01,5.530000e+01,6.290164e-03,1.585266e-04,-1.585266e-04,4.101797e-04,-4.223906e-04
6.370000e+01,5.530000e+01,7.210000e+01,5.056804e-03,1.420530e-04,-1.420530e-04,3.918810e-04,-3.809762e-04
8.305000e+01,7.210000e+01,9.400000e+01,3.096648e-03,6.261142e-05,-6.261142e-05,1.792192e-04,-2.109635e-04
1.080000e+02,9.400000e+01,1.220000e+02,1.778064e-03,3.412600e-05,-3.412600e-05,1.276143e-04,-1.373679e-04
1.410000e+02,1.220000e+02,1.600000e+02,9.009079e-04,2.378274e-05,-2.378274e-05,7.769474e-05,-7.859474e-05
1.840000e+02,1.600000e+02,2.080000e+02,3.956646e-04,8.115042e-06,-8.115042e-06,3.595000e-05,-3.645000e-05
2.395000e+02,2.080000e+02,2.710000e+02,1.451754e-04,3.355254e-06,-3.355254e-06,9.899841e-06,-1.189730e-05
3.120000e+02,2.710000e+02,3.530000e+02,4.767354e-05,2.001256e-06,-2.001256e-06,1.920000e-06,-3.415366e-06
4.065000e+02,3.530000e+02,4.600000e+02,1.455822e-05,5.486533e-07,-5.486533e-07,1.119065e-06,-1.341028e-06
5.300000e+02,4.600000e+02,6.000000e+02,3.780064e-06,1.816864e-07,-1.816864e-07,3.714357e-07,-4.171286e-07


==> anc/distributions/transverse_momentum_of_2st_b-jet/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.007842e-02,8.702171e-06,-8.702171e-06,2.234263e-03,-1.670421e-03
3.755000e+01,3.260000e+01,4.250000e+01,5.238717e-03,3.861434e-06,-3.861434e-06,1.136253e-03,-8.542121e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.631188e-03,1.814094e-06,-1.814094e-06,5.576094e-04,-4.216328e-04
6.370000e+01,5.530000e+01,7.210000e+01,1.284298e-03,9.188333e-07,-9.188333e-07,2.659940e-04,-2.062381e-04
8.305000e+01,7.210000e+01,9.400000e+01,6.020868e-04,4.680274e-07,-4.680274e-07,1.291005e-04,-9.951142e-05
1.080000e+02,9.400000e+01,1.220000e+02,2.737382e-04,2.297057e-07,-2.297057e-07,6.073000e-05,-4.654179e-05
1.410000e+02,1.220000e+02,1.600000e+02,1.178721e-04,1.131711e-07,-1.131711e-07,2.707421e-05,-2.062658e-05
1.840000e+02,1.600000e+02,2.080000e+02,4.747833e-05,5.486708e-08,-5.486708e-08,1.129854e-05,-8.555625e-06
2.395000e+02,2.080000e+02,2.710000e+02,1.792381e-05,2.729667e-08,-2.729667e-08,4.423175e-06,-3.327952e-06
3.120000e+02,2.710000e+02,3.530000e+02,6.134951e-06,1.255427e-08,-1.255427e-08,1.572927e-06,-1.175329e-06
4.065000e+02,3.530000e+02,4.600000e+02,1.838308e-06,5.085626e-09,-5.085626e-09,4.901869e-07,-3.636355e-07
5.300000e+02,4.600000e+02,6.000000e+02,4.717864e-07,1.412400e-09,-1.412400e-09,1.309857e-07,-9.641857e-08


==> anc/distributions/transverse_momentum_of_2st_b-jet/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.322092e-02,4.392434e-05,-4.392434e-05,8.880263e-04,-1.032158e-03
3.755000e+01,3.260000e+01,4.250000e+01,6.383414e-03,1.737061e-05,-1.737061e-05,2.932020e-04,-4.186364e-04
4.890000e+01,4.250000e+01,5.530000e+01,2.962570e-03,6.752656e-06,-6.752656e-06,7.535938e-05,-1.566328e-04
6.370000e+01,5.530000e+01,7.210000e+01,1.332226e-03,3.081125e-06,-3.081125e-06,1.341667e-05,-5.128571e-05
8.305000e+01,7.210000e+01,9.400000e+01,5.717489e-04,1.231014e-06,-1.231014e-06,6.383562e-06,-1.987215e-05
1.080000e+02,9.400000e+01,1.220000e+02,2.409679e-04,6.510786e-07,-6.510786e-07,2.901429e-06,-1.437321e-05
1.410000e+02,1.220000e+02,1.600000e+02,9.436053e-05,2.938000e-07,-2.938000e-07,1.454211e-06,-8.786842e-06
1.840000e+02,1.600000e+02,2.080000e+02,3.499625e-05,1.315990e-07,-1.315990e-07,9.039583e-07,-4.361875e-06
2.395000e+02,2.080000e+02,2.710000e+02,1.231498e-05,6.077254e-08,-6.077254e-08,4.666032e-07,-1.846762e-06
3.120000e+02,2.710000e+02,3.530000e+02,3.954951e-06,2.229183e-08,-2.229183e-08,1.704390e-07,-6.659634e-07
4.065000e+02,3.530000e+02,4.600000e+02,1.114009e-06,6.932477e-09,-6.932477e-09,5.717757e-08,-2.117598e-07
5.300000e+02,4.600000e+02,6.000000e+02,2.707686e-07,1.928314e-09,-1.928314e-09,1.540429e-08,-5.642143e-08


==> anc/distributions/transverse_momentum_of_2st_b-jet/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.322092e-02,4.392434e-05,-4.392434e-05,3.525127e-03,-2.512029e-03
3.755000e+01,3.260000e+01,4.250000e+01,6.383414e-03,1.737061e-05,-1.737061e-05,1.709425e-03,-1.222467e-03
4.890000e+01,4.250000e+01,5.530000e+01,2.962570e-03,6.752656e-06,-6.752656e-06,7.978999e-04,-5.722861e-04
6.370000e+01,5.530000e+01,7.210000e+01,1.332226e-03,3.081125e-06,-3.081125e-06,3.588392e-04,-2.581671e-04
8.305000e+01,7.210000e+01,9.400000e+01,5.717489e-04,1.231014e-06,-1.231014e-06,1.527325e-04,-1.102853e-04
1.080000e+02,9.400000e+01,1.220000e+02,2.409679e-04,6.510786e-07,-6.510786e-07,6.384861e-05,-4.627015e-05
1.410000e+02,1.220000e+02,1.600000e+02,9.436053e-05,2.938000e-07,-2.938000e-07,2.474497e-05,-1.798773e-05
1.840000e+02,1.600000e+02,2.080000e+02,3.499625e-05,1.315990e-07,-1.315990e-07,9.105195e-06,-6.640714e-06
2.395000e+02,2.080000e+02,2.710000e+02,1.231498e-05,6.077254e-08,-6.077254e-08,3.188313e-06,-2.328989e-06
3.120000e+02,2.710000e+02,3.530000e+02,3.954951e-06,2.229183e-08,-2.229183e-08,1.022968e-06,-7.499587e-07
4.065000e+02,3.530000e+02,4.600000e+02,1.114009e-06,6.932477e-09,-6.932477e-09,2.892022e-07,-2.124679e-07
5.300000e+02,4.600000e+02,6.000000e+02,2.707686e-07,1.928314e-09,-1.928314e-09,7.079922e-08,-5.205709e-08


==> anc/distributions/transverse_momentum_of_2st_b-jet/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.821276e-02,6.170776e-05,-6.170776e-05,2.604079e-03,-2.203684e-03
3.755000e+01,3.260000e+01,4.250000e+01,9.164364e-03,3.044556e-05,-3.044556e-05,1.293414e-03,-1.062646e-03
4.890000e+01,4.250000e+01,5.530000e+01,4.442367e-03,1.595594e-05,-1.595594e-05,6.201016e-04,-5.132578e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.066339e-03,1.206208e-05,-1.206208e-05,2.772083e-04,-2.337143e-04
8.305000e+01,7.210000e+01,9.400000e+01,9.040868e-04,3.042425e-06,-3.042425e-06,1.101963e-04,-9.696347e-05
1.080000e+02,9.400000e+01,1.220000e+02,3.849893e-04,1.063925e-06,-1.063925e-06,4.212857e-05,-3.904429e-05
1.410000e+02,1.220000e+02,1.600000e+02,1.528468e-04,4.636605e-07,-4.636605e-07,1.419132e-05,-1.430342e-05
1.840000e+02,1.600000e+02,2.080000e+02,5.729771e-05,1.935769e-07,-1.935769e-07,4.417708e-06,-4.987500e-06
2.395000e+02,2.080000e+02,2.710000e+02,2.024540e-05,8.304175e-08,-8.304175e-08,1.283810e-06,-1.634444e-06
3.120000e+02,2.710000e+02,3.530000e+02,6.512915e-06,2.859244e-08,-2.859244e-08,3.483902e-07,-5.102317e-07
4.065000e+02,3.530000e+02,4.600000e+02,1.857439e-06,9.504673e-09,-9.504673e-09,8.542056e-08,-1.420280e-07
5.300000e+02,4.600000e+02,6.000000e+02,4.531343e-07,2.620250e-09,-2.620250e-09,1.813357e-08,-3.391643e-08


==> anc/distributions/transverse_momentum_of_2st_b-jet/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.450250e-02,3.207500e-04,-3.207500e-04,3.852632e-04,-5.255263e-04
3.755000e+01,3.260000e+01,4.250000e+01,6.992364e-03,1.353778e-04,-1.353778e-04,2.559798e-04,-2.522222e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.097484e-03,5.881344e-05,-5.881344e-05,1.249219e-05,-5.394531e-05
6.370000e+01,5.530000e+01,7.210000e+01,1.359613e-03,2.422500e-05,-2.422500e-05,1.566667e-05,-1.879167e-05
8.305000e+01,7.210000e+01,9.400000e+01,5.677945e-04,1.318858e-05,-1.318858e-05,2.009132e-06,-2.831050e-06
1.080000e+02,9.400000e+01,1.220000e+02,2.403082e-04,4.825893e-06,-4.825893e-06,1.231786e-06,-6.217857e-07
1.410000e+02,1.220000e+02,1.600000e+02,9.172474e-05,2.117205e-06,-2.117205e-06,2.029474e-06,-1.724474e-06
1.840000e+02,1.600000e+02,2.080000e+02,3.242271e-05,7.728750e-07,-7.728750e-07,1.177708e-06,-8.350000e-07
2.395000e+02,2.080000e+02,2.710000e+02,1.146363e-05,2.964587e-07,-2.964587e-07,4.230159e-07,-1.607619e-07
3.120000e+02,2.710000e+02,3.530000e+02,3.619890e-06,1.087352e-07,-1.087352e-07,1.256463e-07,-3.547561e-08
4.065000e+02,3.530000e+02,4.600000e+02,9.369346e-07,3.307636e-08,-3.307636e-08,6.148598e-08,-3.963364e-08
5.300000e+02,4.600000e+02,6.000000e+02,2.268429e-07,9.800000e-09,-9.800000e-09,1.309571e-08,-7.147857e-09


==> anc/distributions/transverse_momentum_of_2st_b-jet/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,1.450250e-02,3.207500e-04,-3.207500e-04,1.739600e-03,-1.612463e-03
3.755000e+01,3.260000e+01,4.250000e+01,6.992364e-03,1.353778e-04,-1.353778e-04,7.501389e-04,-7.807233e-04
4.890000e+01,4.250000e+01,5.530000e+01,3.097484e-03,5.881344e-05,-5.881344e-05,3.231502e-04,-3.226127e-04
6.370000e+01,5.530000e+01,7.210000e+01,1.359613e-03,2.422500e-05,-2.422500e-05,1.295633e-04,-1.434503e-04
8.305000e+01,7.210000e+01,9.400000e+01,5.677945e-04,1.318858e-05,-1.318858e-05,5.386775e-05,-6.002872e-05
1.080000e+02,9.400000e+01,1.220000e+02,2.403082e-04,4.825893e-06,-4.825893e-06,1.949309e-05,-2.255464e-05
1.410000e+02,1.220000e+02,1.600000e+02,9.172474e-05,2.117205e-06,-2.117205e-06,8.577869e-06,-9.221818e-06
1.840000e+02,1.600000e+02,2.080000e+02,3.242271e-05,7.728750e-07,-7.728750e-07,1.909390e-06,-2.649917e-06
2.395000e+02,2.080000e+02,2.710000e+02,1.146363e-05,2.964587e-07,-2.964587e-07,5.983594e-07,-9.164179e-07
3.120000e+02,2.710000e+02,3.530000e+02,3.619890e-06,1.087352e-07,-1.087352e-07,1.632125e-07,-2.678494e-07
4.065000e+02,3.530000e+02,4.600000e+02,9.369346e-07,3.307636e-08,-3.307636e-08,3.237462e-08,-5.901924e-08
5.300000e+02,4.600000e+02,6.000000e+02,2.268429e-07,9.800000e-09,-9.800000e-09,1.132688e-08,-1.587145e-08


==> anc/distributions/transverse_momentum_of_2st_b-jet/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of 2st b-jet
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
2.880000e+01,2.500000e+01,3.260000e+01,2.271487e-02,5.272724e-04,-5.272724e-04,1.717632e-03,-1.715000e-03
3.755000e+01,3.260000e+01,4.250000e+01,1.146626e-02,2.414424e-04,-2.414424e-04,8.494949e-04,-8.708081e-04
4.890000e+01,4.250000e+01,5.530000e+01,5.409891e-03,1.173703e-04,-1.173703e-04,3.312422e-04,-3.666250e-04
6.370000e+01,5.530000e+01,7.210000e+01,2.466155e-03,6.421667e-05,-6.421667e-05,1.518869e-04,-1.713333e-04
8.305000e+01,7.210000e+01,9.400000e+01,1.066169e-03,1.975210e-05,-1.975210e-05,5.983105e-05,-7.087671e-05
1.080000e+02,9.400000e+01,1.220000e+02,4.443393e-04,9.831500e-06,-9.831500e-06,2.217857e-05,-2.556429e-05
1.410000e+02,1.220000e+02,1.600000e+02,1.783245e-04,4.005737e-06,-4.005737e-06,9.383684e-06,-1.021789e-05
1.840000e+02,1.600000e+02,2.080000e+02,6.211979e-05,1.205942e-06,-1.205942e-06,1.497917e-06,-2.376458e-06
2.395000e+02,2.080000e+02,2.710000e+02,2.159317e-05,4.659921e-07,-4.659921e-07,5.069841e-07,-7.731746e-07
3.120000e+02,2.710000e+02,3.530000e+02,6.743390e-06,1.835841e-07,-1.835841e-07,1.470854e-07,-2.197073e-07
4.065000e+02,3.530000e+02,4.600000e+02,1.900916e-06,5.837374e-08,-5.837374e-08,1.970093e-08,-3.324299e-08
5.300000e+02,4.600000e+02,6.000000e+02,4.706121e-07,1.774986e-08,-1.774986e-08,8.330000e-09,-1.313714e-08


==> anc/distributions/transverse_momentum_of_charged_lepton/lo.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, LO QCD, 7-point scale variation
# Central setup: HT,HT,NNPDF31_lo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,6.388647e-03,6.522400e-06,-6.522400e-06,1.397212e-03,-1.048071e-03
4.395000e+01,3.850000e+01,4.940000e+01,5.098119e-03,4.114651e-06,-4.114651e-06,1.109844e-03,-8.334679e-04
5.640000e+01,4.940000e+01,6.340000e+01,3.103514e-03,2.284314e-06,-2.284314e-06,6.665643e-04,-5.022571e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.608128e-03,1.149872e-06,-1.149872e-06,3.390944e-04,-2.566778e-04
9.320000e+01,8.140000e+01,1.050000e+02,7.021186e-04,5.401695e-07,-5.401695e-07,1.471059e-04,-1.138178e-04
1.195000e+02,1.050000e+02,1.340000e+02,2.747434e-04,2.626686e-07,-2.626686e-07,5.998897e-05,-4.609000e-05
1.530000e+02,1.340000e+02,1.720000e+02,1.006071e-04,1.241379e-07,-1.241379e-07,2.287763e-05,-1.745526e-05
1.965000e+02,1.720000e+02,2.210000e+02,3.353735e-05,5.498510e-08,-5.498510e-08,7.942245e-06,-6.017755e-06
2.525000e+02,2.210000e+02,2.840000e+02,1.023208e-05,2.345825e-08,-2.345825e-08,2.523571e-06,-1.898524e-06
3.240000e+02,2.840000e+02,3.640000e+02,2.840188e-06,9.806162e-09,-9.806162e-09,7.299375e-07,-5.450875e-07
4.155000e+02,3.640000e+02,4.670000e+02,6.990699e-07,3.547087e-09,-3.547087e-09,1.872350e-07,-1.387544e-07
5.335000e+02,4.670000e+02,6.000000e+02,1.455353e-07,1.169917e-09,-1.169917e-09,4.060150e-08,-2.985338e-08


==> anc/distributions/transverse_momentum_of_charged_lepton/nlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,7.727224e-03,3.005200e-05,-3.005200e-05,3.436824e-04,-5.009294e-04
4.395000e+01,3.850000e+01,4.940000e+01,6.101211e-03,2.020505e-05,-2.020505e-05,2.614587e-04,-3.880459e-04
5.640000e+01,4.940000e+01,6.340000e+01,3.640857e-03,1.133700e-05,-1.133700e-05,1.397857e-04,-2.194429e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.851756e-03,4.356261e-06,-4.356261e-06,6.521111e-05,-1.080778e-04
9.320000e+01,8.140000e+01,1.050000e+02,7.862034e-04,2.034208e-06,-2.034208e-06,2.345339e-05,-4.208051e-05
1.195000e+02,1.050000e+02,1.340000e+02,2.931834e-04,9.023690e-07,-9.023690e-07,6.225172e-06,-1.382552e-05
1.530000e+02,1.340000e+02,1.720000e+02,1.008266e-04,3.645605e-07,-3.645605e-07,8.550000e-07,-3.817895e-06
1.965000e+02,1.720000e+02,2.210000e+02,3.202469e-05,1.590543e-07,-1.590543e-07,1.916327e-07,-1.080612e-06
2.525000e+02,2.210000e+02,2.840000e+02,9.193683e-06,5.745968e-08,-5.745968e-08,5.136508e-08,-2.889206e-07
3.240000e+02,2.840000e+02,3.640000e+02,2.417863e-06,2.092550e-08,-2.092550e-08,1.388750e-08,-9.383750e-08
4.155000e+02,3.640000e+02,4.670000e+02,5.701097e-07,6.069524e-09,-6.069524e-09,2.538835e-09,-2.666019e-08
5.335000e+02,4.670000e+02,6.000000e+02,1.131789e-07,1.790226e-09,-1.790226e-09,1.503759e-11,-6.122556e-09


==> anc/distributions/transverse_momentum_of_charged_lepton/nlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,7.727224e-03,3.005200e-05,-3.005200e-05,2.054864e-03,-1.467035e-03
4.395000e+01,3.850000e+01,4.940000e+01,6.101211e-03,2.020505e-05,-2.020505e-05,1.620498e-03,-1.157340e-03
5.640000e+01,4.940000e+01,6.340000e+01,3.640857e-03,1.133700e-05,-1.133700e-05,9.702755e-04,-6.944285e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.851756e-03,4.356261e-06,-4.356261e-06,4.962551e-04,-3.564491e-04
9.320000e+01,8.140000e+01,1.050000e+02,7.862034e-04,2.034208e-06,-2.034208e-06,2.134797e-04,-1.537197e-04
1.195000e+02,1.050000e+02,1.340000e+02,2.931834e-04,9.023690e-07,-9.023690e-07,8.069526e-05,-5.828929e-05
1.530000e+02,1.340000e+02,1.720000e+02,1.008266e-04,3.645605e-07,-3.645605e-07,2.810194e-05,-2.035431e-05
1.965000e+02,1.720000e+02,2.210000e+02,3.202469e-05,1.590543e-07,-1.590543e-07,8.956873e-06,-6.511845e-06
2.525000e+02,2.210000e+02,2.840000e+02,9.193683e-06,5.745968e-08,-5.745968e-08,2.588737e-06,-1.889010e-06
3.240000e+02,2.840000e+02,3.640000e+02,2.417863e-06,2.092550e-08,-2.092550e-08,6.881977e-07,-5.037839e-07
4.155000e+02,3.640000e+02,4.670000e+02,5.701097e-07,6.069524e-09,-6.069524e-09,1.619858e-07,-1.191314e-07
5.335000e+02,4.670000e+02,6.000000e+02,1.131789e-07,1.790226e-09,-1.790226e-09,3.311652e-08,-2.432615e-08


==> anc/distributions/transverse_momentum_of_charged_lepton/nlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,1.080892e-02,4.922765e-05,-4.922765e-05,1.429435e-03,-1.217024e-03
4.395000e+01,3.850000e+01,4.940000e+01,8.571248e-03,3.369220e-05,-3.369220e-05,1.124349e-03,-9.607339e-04
5.640000e+01,4.940000e+01,6.340000e+01,5.268521e-03,1.709129e-05,-1.709129e-05,7.189357e-04,-5.946857e-04
7.240000e+01,6.340000e+01,8.140000e+01,2.750528e-03,7.134944e-06,-7.134944e-06,3.878111e-04,-3.219444e-04
9.320000e+01,8.140000e+01,1.050000e+02,1.219144e-03,3.690864e-06,-3.690864e-06,1.824153e-04,-1.498729e-04
1.195000e+02,1.050000e+02,1.340000e+02,4.767862e-04,1.845066e-06,-1.845066e-06,7.473448e-05,-6.120690e-05
1.530000e+02,1.340000e+02,1.720000e+02,1.725450e-04,7.857605e-07,-7.857605e-07,2.791921e-05,-2.284368e-05
1.965000e+02,1.720000e+02,2.210000e+02,5.555939e-05,2.625571e-07,-2.625571e-07,8.881020e-06,-7.365918e-06
2.525000e+02,2.210000e+02,2.840000e+02,1.634937e-05,1.014221e-07,-1.014221e-07,2.603810e-06,-2.190794e-06
3.240000e+02,2.840000e+02,3.640000e+02,4.330413e-06,4.360475e-08,-4.360475e-08,6.906750e-07,-5.909000e-07
4.155000e+02,3.640000e+02,4.670000e+02,1.016427e-06,1.734699e-08,-1.734699e-08,1.571262e-07,-1.378583e-07
5.335000e+02,4.670000e+02,6.000000e+02,2.128459e-07,7.153872e-09,-7.153872e-09,3.590150e-08,-3.062331e-08


==> anc/distributions/transverse_momentum_of_charged_lepton/nnlo_exc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,8.258341e-03,2.110447e-04,-2.110447e-04,2.170588e-04,-2.320471e-04
4.395000e+01,3.850000e+01,4.940000e+01,6.625284e-03,1.498936e-04,-1.498936e-04,2.144771e-04,-2.404220e-04
5.640000e+01,4.940000e+01,6.340000e+01,4.002093e-03,8.430714e-05,-8.430714e-05,5.078571e-05,-9.024286e-05
7.240000e+01,6.340000e+01,8.140000e+01,1.947856e-03,4.254567e-05,-4.254567e-05,2.946667e-05,-4.758333e-05
9.320000e+01,8.140000e+01,1.050000e+02,8.575932e-04,1.689657e-05,-1.689657e-05,3.016525e-05,-3.033051e-05
1.195000e+02,1.050000e+02,1.340000e+02,3.112579e-04,6.951000e-06,-6.951000e-06,6.733448e-06,-7.246552e-06
1.530000e+02,1.340000e+02,1.720000e+02,9.863474e-05,2.561376e-06,-2.561376e-06,4.510526e-07,-1.003158e-06
1.965000e+02,1.720000e+02,2.210000e+02,3.042878e-05,9.558551e-07,-9.558551e-07,3.518367e-07,-6.446939e-07
2.525000e+02,2.210000e+02,2.840000e+02,8.556317e-06,3.096444e-07,-3.096444e-07,1.795873e-07,-3.178413e-07
3.240000e+02,2.840000e+02,3.640000e+02,2.111588e-06,9.268162e-08,-9.268162e-08,7.806250e-08,-1.175375e-07
4.155000e+02,3.640000e+02,4.670000e+02,4.480990e-07,3.116981e-08,-3.116981e-08,2.719417e-08,-4.433301e-08
5.335000e+02,4.670000e+02,6.000000e+02,9.157293e-08,6.842195e-09,-6.842195e-09,4.233835e-09,-9.103759e-09


==> anc/distributions/transverse_momentum_of_charged_lepton/nnlo_exc_uncorr.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (exclusive), uncorrelated scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,8.258341e-03,2.110447e-04,-2.110447e-04,8.718554e-04,-8.874305e-04
4.395000e+01,3.850000e+01,4.940000e+01,6.625284e-03,1.498936e-04,-1.498936e-04,6.892194e-04,-7.015388e-04
5.640000e+01,4.940000e+01,6.340000e+01,4.002093e-03,8.430714e-05,-8.430714e-05,3.913450e-04,-4.044524e-04
7.240000e+01,6.340000e+01,8.140000e+01,1.947856e-03,4.254567e-05,-4.254567e-05,2.065900e-04,-2.066712e-04
9.320000e+01,8.140000e+01,1.050000e+02,8.575932e-04,1.689657e-05,-1.689657e-05,1.070772e-04,-1.007174e-04
1.195000e+02,1.050000e+02,1.340000e+02,3.112579e-04,6.951000e-06,-6.951000e-06,4.120510e-05,-4.021787e-05
1.530000e+02,1.340000e+02,1.720000e+02,9.863474e-05,2.561376e-06,-2.561376e-06,1.347741e-05,-1.258446e-05
1.965000e+02,1.720000e+02,2.210000e+02,3.042878e-05,9.558551e-07,-9.558551e-07,3.536167e-06,-3.445996e-06
2.525000e+02,2.210000e+02,2.840000e+02,8.556317e-06,3.096444e-07,-3.096444e-07,9.258234e-07,-9.535939e-07
3.240000e+02,2.840000e+02,3.640000e+02,2.111588e-06,9.268162e-08,-9.268162e-08,1.836335e-07,-2.206252e-07
4.155000e+02,3.640000e+02,4.670000e+02,4.480990e-07,3.116981e-08,-3.116981e-08,4.841779e-08,-5.162015e-08
5.335000e+02,4.670000e+02,6.000000e+02,9.157293e-08,6.842195e-09,-6.842195e-09,9.119127e-09,-9.012889e-09


==> anc/distributions/transverse_momentum_of_charged_lepton/nnlo_inc.csv <==
# Title: NNLO QCD corrections to Wbb~ production at the LHC (2022)
# Authors: Heribertus Bayu Hartanto, Rene Poncelet, Andrei Popescu, Simone Zoia
# Observable: transverse momentum of charged lepton
# Process: pp → W+bb~ @ 8TeV, NNLO QCD (inclusive), 7-point scale variation
# Central setup: HT,HT,NNPDF31_nnlo_as_0118/0
BIN,BIN LOW,BIN HIGH,VALUE [PB],ERROR+,ERROR-,SYS+,SYS-
3.425000e+01,3.000000e+01,3.850000e+01,1.320094e-02,3.937176e-04,-3.937176e-04,8.935294e-04,-8.998824e-04
4.395000e+01,3.850000e+01,4.940000e+01,1.051275e-02,2.466092e-04,-2.466092e-04,7.397248e-04,-7.587156e-04
5.640000e+01,4.940000e+01,6.340000e+01,6.494907e-03,1.413993e-04,-1.413993e-04,3.758214e-04,-4.137429e-04
7.240000e+01,6.340000e+01,8.140000e+01,3.321244e-03,8.619722e-05,-8.619722e-05,2.192556e-04,-2.335778e-04
9.320000e+01,8.140000e+01,1.050000e+02,1.564335e-03,2.591394e-05,-2.591394e-05,1.415127e-04,-1.363178e-04
1.195000e+02,1.050000e+02,1.340000e+02,6.244690e-04,1.516631e-05,-1.516631e-05,6.021034e-05,-5.922759e-05
1.530000e+02,1.340000e+02,1.720000e+02,2.196897e-04,5.891895e-06,-5.891895e-06,2.071789e-05,-2.038974e-05
1.965000e+02,1.720000e+02,2.210000e+02,6.824020e-05,1.658818e-06,-1.658818e-06,5.105306e-06,-5.404082e-06
2.525000e+02,2.210000e+02,2.840000e+02,1.984302e-05,5.055603e-07,-5.055603e-07,1.290317e-06,-1.521905e-06
3.240000e+02,2.840000e+02,3.640000e+02,4.859525e-06,2.053550e-07,-2.053550e-07,2.039125e-07,-3.182875e-07
4.155000e+02,3.640000e+02,4.670000e+02,1.161175e-06,6.112311e-08,-6.112311e-08,6.160194e-08,-8.491262e-08
5.335000e+02,4.670000e+02,6.000000e+02,2.432759e-07,1.842737e-08,-1.842737e-08,1.139699e-08,-1.623008e-08


==> anc/double_virtual/Numerical_Evaluation_Wbb.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


Needs["PentagonFunctions`"]


(* ::Subsection:: *)
(*utilities*)


GetMomSquared[mom_List]:=mom[[1]]^2-mom[[2]]^2-mom[[3]]^2-mom[[4]]^2;


Dot4[mom_,i_,j_]:=mom[[i,1]]*mom[[j,1]]-mom[[i,2]]*mom[[j,2]]-mom[[i,3]]*mom[[j,3]]-mom[[i,4]]*mom[[j,4]];


EvalTr[mom_,i1_,i2_,i3_,i4_]:=4*(Dot4[mom,i1,i2]*Dot4[mom,i3,i4]-Dot4[mom,i1,i3]*Dot4[mom,i2,i4]+Dot4[mom,i1,i4]*Dot4[mom,i2,i3]);


EvalTr5[q_,i1_,i2_,i3_,i4_]:=4*I*Sum[Signature[{mu,nu,ro,si}]*q[[i1]][[mu]]*q[[i2]][[nu]]*q[[i3]][[ro]]*q[[i4]][[si]],{mu,1,4},{nu,1,4},{ro,1,4},{si,1,4}];


GetInvariants[mom_List]:=Module[{res},
res={
  s12->GetMomSquared[mom[[1]]+mom[[2]]],
  s23->GetMomSquared[mom[[2]]+mom[[3]]],
  s34->GetMomSquared[mom[[3]]+mom[[4]]],
  s45->GetMomSquared[mom[[4]]+mom[[5]]],
  s56->GetMomSquared[mom[[5]]+mom[[6]]],
  s16->GetMomSquared[mom[[1]]+mom[[6]]],
  s123->GetMomSquared[mom[[1]]+mom[[2]]+mom[[3]]],
  s234->GetMomSquared[mom[[2]]+mom[[3]]+mom[[4]]],
  s345->GetMomSquared[mom[[3]]+mom[[4]]+mom[[5]]],
  tr5[p[1],p[2],p[3],p[4]]->EvalTr5[mom,1,2,3,4],
  tr5[p[1],p[2],p[5],p[6]]->EvalTr5[mom,1,2,5,6],
  tr5[p[1],p[3],p[5],p[6]]->EvalTr5[mom,1,3,5,6],
  tr5[p[2],p[3],p[5],p[6]]->EvalTr5[mom,2,3,5,6]
};
Return[res];
];


(* ::Subsection:: *)
(*function basis*)


Fbasis1L = Get["amplitudes/FunctionBasis_1L.m"];
Fbasis2L = Get["amplitudes/FunctionBasis_2L.m"];


Fr2Frules = Get["amplitudes/Fr2Frules.m"]/.F[i_][j_]:>F[i,j];


neededFs = Union[Cases[{Fbasis1L,Fbasis2L}/.Fr2Frules,F[__],Infinity]];


s2t = {p1s -> s56, t12 -> -s12 - s156 + s34 + s56, t15 -> s156, t23 -> s23, t34 -> s34, t45 -> -s156 + s23 - s456 + s56} /. {s156->s234,s456->s123};


Tijs = {p1s,t12,t23,t34,t45,t15};


(* N.B.: The pentagon functions have to be evaluated at a permuted point *)
(* Permutation p14325 of the variables of the integrals/pentagon functions *)
permT["p14325"]={p1s->p1s,t12->p1s-t15+t23-t45,t23->t34,t34->t23,t45->p1s-t12-t15+t34,t15->t15};


SqrtDefs1 = {
  SQRT1->sqrt1/s12,
  SQRT2->sqrt2/s12^2,
  SQRT3->sqrt3/s12
};


SqrtDefs2 = {
  sqrt1 -> Sqrt[p1s^2 + (t23 - t45)^2 - 2*p1s*(t23 + t45)],
  sqrt2 -> Sqrt[(-t12*t15 + t12*t23 + p1s*t34 + t15*t45 - t34*t45 - t23*t34)^2 - 4*t23*t34*t45*(p1s - t12 - t15 + t34)],
  sqrt3 -> Sqrt[(t12 + t15)^2 - 4 p1s*t34]
};


(* ::Subsection:: *)
(*load amplitudes*)


(* stuff needed for 0L, 1L, 2L squared matrix element *)


InsertZeroes[x_]:=Join[x[[1;;3]],{0},x[[4;;6]],{0},x[[7;;9]],{0},{0,0,0,0}];


DeltaM = Get["amplitudes/DeltaM.m"] /. {s456->s123,s156->s234};


Print["loading amplitudes ",AbsoluteTiming[
F0L[0,"even"] = Get["amplitudes/Tree_even.m"];
F0L[0,"odd" ] = Get["amplitudes/Tree_odd.m"];
(* *)
F1L[0,"even"] = Get["amplitudes/FiniteRemainder_1L_nf0_even.m"];
F1L[0,"odd" ] = Get["amplitudes/FiniteRemainder_1L_nf0_odd.m"];
F1L[1,"even"] = Get["amplitudes/FiniteRemainder_1L_nf1_even.m"];
F1L[1,"odd" ] = Get["amplitudes/FiniteRemainder_1L_nf1_odd.m"];
(* *)
F2L[0,"even"] = Get["amplitudes/FiniteRemainder_2L_nf0_even.m"];
F2L[0,"odd" ] = Get["amplitudes/FiniteRemainder_2L_nf0_odd.m"];
F2L[1,"even"] = Get["amplitudes/FiniteRemainder_2L_nf1_even.m"];
F2L[1,"odd" ] = Get["amplitudes/FiniteRemainder_2L_nf1_odd.m"];
F2L[2,"even"] = Get["amplitudes/FiniteRemainder_2L_nf2_even.m"];
F2L[2,"odd" ] = Get["amplitudes/FiniteRemainder_2L_nf2_odd.m"];
]];


GetMsqTree[x_,sijnum_]:=InsertZeroes[x /. sijnum];


GetMsqLoop[x_,sijnum_,fbasisnum_]:=InsertZeroes[(x[[1]]/.Dispatch[x[[2]] /. Dispatch[x[[3]] /. sijnum]]) . fbasisnum];


DecAmpV = {s16*(-s16 + s234 - s56), (s16*(s16 - s234 + s34 - s345))/2 + ((-s12 - s16 + s345)*(-s16 + s234 - s56))/2 - (s12*s56)/2,
 (s16*(-s34 + s345 - s45))/2 + ((s12 - s123 - s345 + s45)*(-s16 + s234 - s56))/2 - ((-s12 + s123 - s23)*s56)/2, 0,
 (s16*(s16 - s234 + s34 - s345))/2 + ((-s12 - s16 + s345)*(-s16 + s234 - s56))/2 - (s12*s56)/2, (s16 - s234 + s34 - s345)*(-s12 - s16 + s345),
 ((-s12 - s16 + s345)*(-s34 + s345 - s45))/2 + ((s16 - s234 + s34 - s345)*(s12 - s123 - s345 + s45))/2 - (s23*s56)/2, 0,
 (s16*(-s34 + s345 - s45))/2 + ((s12 - s123 - s345 + s45)*(-s16 + s234 - s56))/2 - ((-s12 + s123 - s23)*s56)/2,
 ((-s12 - s16 + s345)*(-s34 + s345 - s45))/2 + ((s16 - s234 + s34 - s345)*(s12 - s123 - s345 + s45))/2 - (s23*s56)/2, (-s34 + s345 - s45)*(s12 - s123 - s345 + s45), 0, 0,
 0, 0, 0};


DecAmpA = {0, 1/2*tr5[p[1], p[2], p[5], p[6]], 1/2*tr5[p[1], p[3], p[5], p[6]], 0, -1/2*tr5[p[1], p[2], p[5], p[6]], 0, 1/2*tr5[p[2], p[3], p[5], p[6]], 0,
 -1/2*tr5[p[1], p[3], p[5], p[6]], -1/2*tr5[p[2], p[3], p[5], p[6]], 0, 0, 0, 0, 0, 0};


Get6ptAmp[amp_,nf_,PSnum6pt_,DeltaMnum_]:=Module[{VV,AV,VA,AA},
VV = (DecAmpV /. PSnum6pt) . Inverse[DeltaMnum] . amp[nf,"even"];
AV = 1/tr5[p[1],p[2],p[3],p[4]]*(DecAmpV /. PSnum6pt) . Inverse[DeltaMnum] . amp[nf,"odd"] /. PSnum6pt;
VA = (DecAmpA /. PSnum6pt ) . Inverse[DeltaMnum] . amp[nf,"even"];
AA = (1/tr5[p[1],p[2],p[3],p[4]]*(DecAmpA /. PSnum6pt) . Inverse[DeltaMnum] . amp[nf,"odd"])  /. PSnum6pt;
Return[VV+AV+VA+AA];
];


(* stuff needed for 0L and 1L helicity amplitudes *)


FromTwistorVariables = {
ex[1] -> s[1, 2], 
ex[2] -> -(trp[1, 2, 3, 4]/(s[1, 2]*s[3, 4])), 
ex[3] -> -(trp[1, 3, 4, 5]/(s[4, 5]*(-s[1, 2] - s[2, 3] + s[1, 2, 3]))), 
ex[4] -> -(trp[1, 4, 5, 6]/(s[5, 6]*(s[2, 3] + s[5, 6] - s[1, 2, 3] - s[2, 3, 4]))), 
ex[5] -> s[2, 3]/s[1, 2], 
ex[6] -> -((trp[1, 5, 3, 2]+trp[1, 5, 4, 2])/(s[1, 2]*(-s[1, 6] - s[5, 6] + s[2, 3, 4]))), 
ex[7] -> (trp[5, 1, 2, 3]+trp[5, 1, 2, 4]+trp[5, 1, 3, 2]+trp[5, 1, 3, 4])/(s[2, 3]*(-s[1, 6] - s[5, 6] + s[2, 3, 4])), 
ex[8] -> s[1, 2, 3]/s[1, 2]
};


ConjugateHelicity[hh_]:=StringReplace[hh,{"+"->"-","-"->"+"}];


PhaseExSquared[hh_]:=PhaseEx[ConjugateHelicity[hh]]*PhaseEx[hh];


PhaseEx["-+-+-+"] = (ex[1]*ex[5]*(ex[5] + ex[3]*ex[5] - ex[2]*ex[3]*ex[6]))/(ex[3]*(-(ex[2]*ex[5]) + ex[5]^2 - ex[2]*ex[5]*ex[6] - ex[2]*ex[4]*ex[5]*ex[6] + ex[2]*ex[5]*ex[7] + ex[2]*ex[4]*ex[5]*ex[7] - 
   ex[5]*ex[8] + ex[2]*ex[6]*ex[8] + ex[2]*ex[4]*ex[6]*ex[8]));
PhaseEx["-++--+"] = -((ex[1]*ex[5]^2)/(ex[3]*(-(ex[2]*ex[5]) + ex[5]^2 - ex[2]*ex[5]*ex[6] - ex[2]*ex[4]*ex[5]*ex[6] + ex[2]*ex[5]*ex[7] + ex[2]*ex[4]*ex[5]*ex[7] - ex[5]*ex[8] + ex[2]*ex[6]*ex[8] + 
    ex[2]*ex[4]*ex[6]*ex[8])));
PhaseEx["+--++-"] = (ex[2]*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 + ex[2]*ex[3]*ex[5]*ex[6] - ex[2]*ex[3]*ex[5]*ex[7] + ex[5]*ex[8] + ex[3]*ex[5]*ex[8] - ex[2]*ex[3]*ex[6]*ex[8])/
 (ex[1]*ex[2]*ex[3]*ex[4]*(ex[5]*ex[6] - ex[5]*ex[7] - ex[6]*ex[8]));
PhaseEx["+-+-+-"] = ((1 + ex[2])*ex[5]*(1 + ex[5] - ex[8]))/(ex[1]*ex[2]^2*ex[3]*ex[4]*(ex[5]*ex[6] - ex[5]*ex[7] - ex[6]*ex[8]));


HelAmpTree["-++--+"]=Get["amplitudes/HelicityAmplitude_Tree_4qvl_-++--+.m"];
HelAmpTree["-+-+-+"]=Get["amplitudes/HelicityAmplitude_Tree_4qvl_-+-+-+.m"];


HelF1L["-++--+",0]=Get["amplitudes/HelicityFiniteRemainder_4qvl_1L_nf0_-++--+_ep0.m"];
HelF1L["-+-+-+",0]=Get["amplitudes/HelicityFiniteRemainder_4qvl_1L_nf0_-+-+-+_ep0.m"];
HelF1L["-++--+",1]=Get["amplitudes/HelicityFiniteRemainder_4qvl_1L_nf1_-++--+_ep0.m"];
HelF1L["-+-+-+",1]=Get["amplitudes/HelicityFiniteRemainder_4qvl_1L_nf1_-+-+-+_ep0.m"];


EvalHelTree[tree_,exnum_,norm_]:=tree/norm  /. exnum;


EvalHelFinRem[finrem_,exnum_,frnum_,norm_]:=((finrem[[3,1]] /. (finrem[[2]] /. (finrem[[1]] /. exnum))) . (finrem[[3,2]] /. frnum))/(norm /. exnum);


Helicities = {"-++--+","-+-+-+"};


(* ::Subsection:: *)
(*amplitude evaluation*)


MW=80.4109002445756163;
GammaW=2.0850;
SetConstants = {
  gw->0.6532329303475799,
  Nc->3,
  nf->5
};


(* set strong coupling *)
gsvalue = {gs->1.2177157847767195};


AverageFactor = 1/3/3/2/2;


PSpoints = Get["ps_points.m"];


(* evaluate pentagon functions *)
precision = "quadruple"; (* double, quadruple, octuple *)
evaluator = StartEvaluatorProcess["m1",neededFs,"Precision"->precision];


Do[
  tick1 = AbsoluteTime[];
  pmom=PSpoints[[imom]];
  (* compute invariants *)
  SijNum = GetInvariants[pmom];
  (* set scale *)
  (*musq = s12 /. SijNum;*)
  musq = 1;
  (* evaluate square roots *)
  SqrtNum=SqrtDefs1 /. SijNum /. SqrtDefs2 /. Sqrt[a_]:>Sqrt[a+I*10^(-80)] /. (s2t /. SijNum) /. Rule[a_,b_]:>Rule[a,N[b,80]];
  (* invariants at p14325 permutation *)
  TijNum = Thread[permT["p14325"][[All,1]]->(permT["p14325"][[All,2]]/.s2t/.SijNum)];
  (* evaluate pentagon functions *)
  {pfuncstiming,Fnum} = AbsoluteTiming[EvaluateFunctions[evaluator,N[Tijs/.TijNum,80]]];
  (* substitute Fnum to Fr-basis *)
  FrNum = Fr2Frules /. Dispatch[Fnum] /. im[1][1]->I*Pi /. re[3][1]->Zeta[3];
  Fbasis1Lnum = Fbasis1L /. FrNum /. im[1][1]->I*Pi /. re[3][1]->Zeta[3] /. SqrtNum;
  Fbasis2Lnum = Fbasis2L /. FrNum /. im[1][1]->I*Pi /. re[3][1]->Zeta[3] /. SqrtNum;
  (* evaluate squared matrix element *)
  DeltaMnum = DeltaM /. SijNum;
  tick2=AbsoluteTime[];
  Do[
    (* tree level *)
    Do[
      F0Lnum[nf,i] = GetMsqTree[F0L[nf,i],SijNum];
    ,{nf,0,0}];
    (* one loop *) 
    Do[
      F1Lnum[nf,i] = GetMsqLoop[F1L[nf,i],SijNum,Fbasis1Lnum];
    ,{nf,0,1}];
    (* two loops *) 
    Do[
      F2Lnum[nf,i] = GetMsqLoop[F2L[nf,i],SijNum,Fbasis2Lnum];
    ,{nf,0,2}];
    (* *)
  ,{i,{"even","odd"}}];
  tock2=AbsoluteTime[]-tick2;
  (* squared matrix element *)
  Msq6pt["0L"] = Get6ptAmp[F0Lnum,0,SijNum,DeltaMnum];
  Msq6pt["1L",0] = Get6ptAmp[F1Lnum,0,SijNum,DeltaMnum];
  Msq6pt["1L",1] = Get6ptAmp[F1Lnum,1,SijNum,DeltaMnum];
  Msq6pt["2L",0] = Get6ptAmp[F2Lnum,0,SijNum,DeltaMnum];
  Msq6pt["2L",1] = Get6ptAmp[F2Lnum,1,SijNum,DeltaMnum];
  Msq6pt["2L",2] = Get6ptAmp[F2Lnum,2,SijNum,DeltaMnum];
  (* mu-dependence *)
  Msq6ptMU["1L",0] = Msq6pt["1L",0] + 11/3*Msq6pt["0L"]*Log[musq];
  Msq6ptMU["1L",1] = Msq6pt["1L",1] - 2/3*Msq6pt["0L"]*Log[musq];
  Msq6ptMU["2L",0] = Msq6pt["2L",0] + Log[musq]*( (1633/108 - 11*Pi^2/12 + 14*Zeta[3])*Msq6pt["0L"] + 22/3*Msq6pt["1L",0] ) + 121/9*Log[musq]^2*Msq6pt["0L"];
  Msq6ptMU["2L",1] = Msq6pt["2L",1] + Log[musq]*( (-142/27 + Pi^2/6)*Msq6pt["0L"] - 4/3*Msq6pt["1L",0] + 22/3*Msq6pt["1L",1] ) - 44/9*Log[musq]^2*Msq6pt["0L"];
  Msq6ptMU["2L",2] = Msq6pt["2L",2] - 4/3*Log[musq]*Msq6pt["1L",1] + 4/9*Log[musq]^2*Msq6pt["0L"];
  (* momentum twistor variables for helicity amplitudes *)
  exnum = FromTwistorVariables /. {
    s[i_,j_]:>GetMomSquared[pmom[[i]]+pmom[[j]]],
    s[i_,j_,k_]:>GetMomSquared[pmom[[i]]+pmom[[j]]+pmom[[k]]],
    trp[i_,j_,k_,l_]:>(1/2)*EvalTr[pmom,i,j,k,l]+(1/2)*EvalTr5[pmom,i,j,k,l]
  };
  (* evaluate helicity amplitudes *)
  Do[
    PhaseExSquaredNum[hh] = (PhaseExSquared[hh] /. exnum);
    HelAmp["0L",hh] = EvalHelTree[HelAmpTree[hh],exnum,PhaseEx[hh]];
    HelAmp["1L",hh,0] = EvalHelFinRem[HelF1L[hh,0],exnum,Join[FrNum,SqrtNum],PhaseEx[hh]];
    HelAmp["1L",hh,1] = EvalHelFinRem[HelF1L[hh,1],exnum,Join[FrNum,SqrtNum],PhaseEx[hh]];
    HelAmpMU["1L",hh,0] = HelAmp["1L",hh,0] + 11/3*HelAmp["0L",hh]*Log[musq];
    HelAmpMU["1L",hh,1] = HelAmp["1L",hh,1] - 2/3*HelAmp["0L",hh]*Log[musq];
  ,{hh,Helicities}];
  HelMsq0Lx0L = Sum[PhaseExSquaredNum[hh]*Abs[HelAmp["0L",hh]]^2,{hh,Helicities}];
  HelMsq0Lx1L = Expand[Sum[PhaseExSquaredNum[hh]*Conjugate[HelAmp["0L",hh]]*( Nc*HelAmpMU["1L",hh,0]+nf*HelAmpMU["1L",hh,1] ),{hh,Helicities}]];
  HelMsq1Lx1L = Expand[Sum[PhaseExSquaredNum[hh]*Abs[ Nc*HelAmpMU["1L",hh,0]+nf*HelAmpMU["1L",hh,1] ]^2,{hh,Helicities}]];
  (* results from squared matrix element computation *)
  (* full colour tree *)
  msq["LOfull"] = (Nc^2-1)*Msq6pt["0L"]*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor /. SijNum /. SetConstants /. gsvalue;
  (* leading colour tree *)
  msq["LOlc"] = (Nc^2)*Msq6pt["0L"]*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor /. SijNum /. SetConstants /. gsvalue;
  (* leading colour 0Lx1L *)
  msq["1Llc"] = 2*Re[Nc^2*(Nc*Msq6ptMU["1L",0]+nf*Msq6ptMU["1L",1])*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor*alphas/4/Pi /. alphas->gs^2/4/Pi /. SijNum /. SetConstants /. gsvalue];
  (* leading colour 0Lx2L *)
  msq["2Llc"] = 2*Re[Nc^2*( Nc^2*Msq6ptMU["2L",0] + Nc*nf*Msq6ptMU["2L",1] + 
                 nf^2*Msq6ptMU["2L",2] )*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor*(alphas/4/Pi)^2 /. alphas->gs^2/4/Pi /. SijNum /. SetConstants /. gsvalue];
  (* results from helicity amplitude computation *)
  (* check vs Madgraph, full colour tree *)
  msqhel["LOfull"] = (Nc^2-1)*HelMsq0Lx0L*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor /. SijNum /. SetConstants /. gsvalue;
  (* leading colour tree *)
  msqhel["LOlc"] = (Nc^2)*HelMsq0Lx0L*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor /. SijNum /. SetConstants /. gsvalue;
  (* leading colour 0Lx1L *)
  msqhel["1Llc"] = 2*Re[Nc^2*HelMsq0Lx1L*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor*alphas/4/Pi /. alphas->gs^2/4/Pi /. SijNum /. SetConstants /. gsvalue];
  (* leading colour 1Lx1L *)
  msqhel["1Lx1Llc"] = Nc^2*HelMsq1Lx1L*gs^4*gw^4/((s56-MW^2)^2+MW^2*GammaW^2)*AverageFactor*(alphas/4/Pi)^2 /. alphas->gs^2/4/Pi /. SijNum /. SetConstants /. gsvalue;
  tock1 = AbsoluteTime[]-tick1;
  (* done *)
  alltimings = {tock1,pfuncstiming,tock2};
  Print[imom," timings (total,pentagon functions,rational coeffs) = ",alltimings];
  result[imom] = {msq["LOfull"],msq["LOlc"],msq["1Llc"],msq["2Llc"],msqhel["LOfull"],msqhel["LOlc"],msqhel["1Llc"],msqhel["1Lx1Llc"],alltimings};
,{imom,1,Length[PSpoints]}];


(* leading colour 0Lx2L and 1Lx1L *)
Print[""];
Do[
  Print["phase space point n. ", o];
  Print["0Lx2L leading colour = ", result[o][[4]]];
  Print["1Lx1L leading colour = ", result[o][[8]]];
  Print[""];
,{o,1,Length[PSpoints]}];


==> anc/double_virtual/README.md <==
# Double virtual contribution for W$`b\bar{b}`$ production at the LHC
*Heribertus Bayu Hartanto*, *Rene Poncelet*, *Andrei Popescu*, *Simone Zoia*

The *Mathematica* scripts require the package `PentagonFunctions++` (from [arXiv:2110.10111](https://arxiv.org/abs/2110.10111)) to be installed and available in the *Mathematica* search path.

The finite remainders are derived within the Catani scheme.

We provide analytic expressions for the double virtual matrix elements contributing to W$`b\bar{b}`$ production at the LHC in the leading colour approximation.

The *Mathematica* script `Numerical_Evaluation_Wbb.wl` shows how to assemble the files and evaluates the double-virtual contributions at the four phase-space points defined in `ps_points.m`. The leptonic decay tensor $`\mathcal{D}_{\mu \nu}`$ is hard-coded.

The analytic expressions are gathered in the subfolder `amplitudes`. They consist of:

1) **L-loop W-production contracted squared finite remainders** 

The files (e.g. `FiniteRemainder_1L_nf0_even.m`) are labeled by the loop order (`1L`, `2L`), the power of $`n_f`$ (`nf0`,`nf1`,`nf2`), and the parity (`even`, `odd`). The two parity components are assembled as 

$`F_{full} = F_{even} + \frac{1}{tr_5} F_{odd}`$ 

for any object $`F`$, where $`tr_5 = \text{tr}(\gamma_5 p_1 p_2 p_3 p_4)`$. 

The L-loop W-production contracted squared finite remainders are presented in the form

`{fin, coeffrules, factrules}`

`fin` is a matrix containing rational coefficients `f[i]`.
In order to get the full expression of the corresponding contracted finite remainder, `fin` has to be multiplied by the monomials of special functions in `FunctionBasis_1L.m` and `FunctionBasis_2L.m` at 1 and 2 loops, respectively.

The rational coefficients `f[i]` are defined by the substitution rules `coeffrules` in terms of independent factors `y[i]`, defined in `factrules`.
The independent factors `y[i]` are written in terms of scalar invariants `{s12, s123, s23, s234, s34, s56}` (with $`s_{ij\ldots k} = (p_i+p_j+\ldots+p_k)^2`$).

The corresponding tree-level contracted squared amplitudes are given by `Tree_even.m` and `Tree_odd.m`.


2) **One-loop squared contributions**

We compute the 1-loop helicity finite remainders to derive the one-loop squared contributions. The files (e.g. `HelicityFiniteRemainder_4qvl_1L_nf0_-++--+_ep0.m`) are labeled by the loop order (`1L`), the power of $`n_f`$ (`nf0`, `nf1`), and the helicity configuration (`-++--+`, `-+-+-+`).
The helicity finite remainders are presented in the form:

`{factrules,coeffrules,{coeffs,functions}}`

In order to obtain the expression of a given helicity finite remainder, the rational coefficients `coeffs` have to be multiplied by the combinations of special functions `functions`. The latter are written in terms of the special functions `Fr[i,j]` from [arXiv:2102.02516](https://arxiv.org/pdf/2102.02516.pdf), which are then expressed in terms of the pentagon function `F[i,j]` of the `PentagonFunctions++` library through the rules `amplitudes/Fr2Frules.m`. The rational coefficients `f[i]` are defined by the substitution rules `coeffrules` in terms of independent factors `y[i]`, which are defined by the substitution rules `factrules` in terms of momentum twistor variables `ex[i]` with `i=1,...,8`. The latter are defined in terms of `s[i,j,...,k]` ($`s_{ij\ldots k} = (p_i+p_j+\ldots+p_k)^2`$) and Dirac traces `trp[i,j,k,l]` ($`\text{tr}\left[(1+\gamma_5)p_i p_j p_k p_l \right]/2`$) in the variable `FromTwistorVariables` within the evaluation script.

The corresponding tree-level helicity finite remainders are given by `HelicityAmplitude_Tree_4qvl_-++--+.m` and `HelicityAmplitude_Tree_4qvl_-+-+-+.m`.


==> anc/double_virtual/amplitudes/DeltaM.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, s12^2/4, -(s12*(s12 + s23 - s456))/4, (s12*(s156 - s56))/4, 
  0, -(s12*(s12 + s23 - s456))/4, (s12 + s23 - s456)^2/4, 
  -((s12 + s23 - s456)*(s156 - s56))/4, 0, (s12*(s156 - s56))/4, 
  -((s12 + s23 - s456)*(s156 - s56))/4, (s156 - s56)^2/4}, 
 {0, 0, 0, 0, s12^2/4, 0, (s12*s23)/4, -(s12*(s12 + s156 - s34))/4, 
  -(s12*(s12 + s23 - s456))/4, 0, -(s23*(s12 + s23 - s456))/4, 
  ((s12 + s156 - s34)*(s12 + s23 - s456))/4, (s12*(s156 - s56))/4, 0, 
  (s23*(s156 - s56))/4, -((s12 + s156 - s34)*(s156 - s56))/4}, 
 {0, 0, 0, 0, -(s12*(s12 + s23 - s456))/4, (s12*s23)/4, 0, 
  (s12*(s12 - s34 - s456))/4, (s12 + s23 - s456)^2/4, 
  -(s23*(s12 + s23 - s456))/4, 0, -((s12 + s23 - s456)*(s12 - s34 - s456))/4, 
  -((s12 + s23 - s456)*(s156 - s56))/4, (s23*(s156 - s56))/4, 0, 
  ((s12 - s34 - s456)*(s156 - s56))/4}, {0, 0, 0, 0, (s12*(s156 - s56))/4, 
  -(s12*(s12 + s156 - s34))/4, (s12*(s12 - s34 - s456))/4, (s12*s56)/2, 
  -((s12 + s23 - s456)*(s156 - s56))/4, 
  ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, -((s12 + s23 - s456)*s56)/2, 
  (s156 - s56)^2/4, -((s12 + s156 - s34)*(s156 - s56))/4, 
  ((s12 - s34 - s456)*(s156 - s56))/4, ((s156 - s56)*s56)/2}, 
 {0, s12^2/4, -(s12*(s12 + s23 - s456))/4, (s12*(s156 - s56))/4, 0, 0, 0, 0, 
  0, (s12*s23)/4, -(s23*(s12 + s23 - s456))/4, (s23*(s156 - s56))/4, 0, 
  -(s12*(s12 + s156 - s34))/4, ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  -((s12 + s156 - s34)*(s156 - s56))/4}, {s12^2/4, 0, (s12*s23)/4, 
  -(s12*(s12 + s156 - s34))/4, 0, 0, 0, 0, (s12*s23)/4, 0, s23^2/4, 
  -(s23*(s12 + s156 - s34))/4, -(s12*(s12 + s156 - s34))/4, 0, 
  -(s23*(s12 + s156 - s34))/4, (s12 + s156 - s34)^2/4}, 
 {-(s12*(s12 + s23 - s456))/4, (s12*s23)/4, 0, (s12*(s12 - s34 - s456))/4, 0, 
  0, 0, 0, -(s23*(s12 + s23 - s456))/4, s23^2/4, 0, 
  (s23*(s12 - s34 - s456))/4, ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  -(s23*(s12 + s156 - s34))/4, 0, -((s12 + s156 - s34)*(s12 - s34 - s456))/
   4}, {(s12*(s156 - s56))/4, -(s12*(s12 + s156 - s34))/4, 
  (s12*(s12 - s34 - s456))/4, (s12*s56)/2, 0, 0, 0, 0, (s23*(s156 - s56))/4, 
  -(s23*(s12 + s156 - s34))/4, (s23*(s12 - s34 - s456))/4, (s23*s56)/2, 
  -((s12 + s156 - s34)*(s156 - s56))/4, (s12 + s156 - s34)^2/4, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4, -((s12 + s156 - s34)*s56)/2}, 
 {0, -(s12*(s12 + s23 - s456))/4, (s12 + s23 - s456)^2/4, 
  -((s12 + s23 - s456)*(s156 - s56))/4, 0, (s12*s23)/4, 
  -(s23*(s12 + s23 - s456))/4, (s23*(s156 - s56))/4, 0, 0, 0, 0, 0, 
  (s12*(s12 - s34 - s456))/4, -((s12 + s23 - s456)*(s12 - s34 - s456))/4, 
  ((s12 - s34 - s456)*(s156 - s56))/4}, {-(s12*(s12 + s23 - s456))/4, 0, 
  -(s23*(s12 + s23 - s456))/4, ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  (s12*s23)/4, 0, s23^2/4, -(s23*(s12 + s156 - s34))/4, 0, 0, 0, 0, 
  (s12*(s12 - s34 - s456))/4, 0, (s23*(s12 - s34 - s456))/4, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4}, 
 {(s12 + s23 - s456)^2/4, -(s23*(s12 + s23 - s456))/4, 0, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, -(s23*(s12 + s23 - s456))/4, 
  s23^2/4, 0, (s23*(s12 - s34 - s456))/4, 0, 0, 0, 0, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, (s23*(s12 - s34 - s456))/4, 0, 
  (-s12 + s34 + s456)^2/4}, {-((s12 + s23 - s456)*(s156 - s56))/4, 
  ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, -((s12 + s23 - s456)*s56)/2, 
  (s23*(s156 - s56))/4, -(s23*(s12 + s156 - s34))/4, 
  (s23*(s12 - s34 - s456))/4, (s23*s56)/2, 0, 0, 0, 0, 
  ((s12 - s34 - s456)*(s156 - s56))/4, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4, (-s12 + s34 + s456)^2/4, 
  ((s12 - s34 - s456)*s56)/2}, {0, (s12*(s156 - s56))/4, 
  -((s12 + s23 - s456)*(s156 - s56))/4, (s156 - s56)^2/4, 0, 
  -(s12*(s12 + s156 - s34))/4, ((s12 + s156 - s34)*(s12 + s23 - s456))/4, 
  -((s12 + s156 - s34)*(s156 - s56))/4, 0, (s12*(s12 - s34 - s456))/4, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, 
  ((s12 - s34 - s456)*(s156 - s56))/4, 0, (s12*s56)/2, 
  -((s12 + s23 - s456)*s56)/2, ((s156 - s56)*s56)/2}, 
 {(s12*(s156 - s56))/4, 0, (s23*(s156 - s56))/4, 
  -((s12 + s156 - s34)*(s156 - s56))/4, -(s12*(s12 + s156 - s34))/4, 0, 
  -(s23*(s12 + s156 - s34))/4, (s12 + s156 - s34)^2/4, 
  (s12*(s12 - s34 - s456))/4, 0, (s23*(s12 - s34 - s456))/4, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4, (s12*s56)/2, 0, (s23*s56)/2, 
  -((s12 + s156 - s34)*s56)/2}, {-((s12 + s23 - s456)*(s156 - s56))/4, 
  (s23*(s156 - s56))/4, 0, ((s12 - s34 - s456)*(s156 - s56))/4, 
  ((s12 + s156 - s34)*(s12 + s23 - s456))/4, -(s23*(s12 + s156 - s34))/4, 0, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4, 
  -((s12 + s23 - s456)*(s12 - s34 - s456))/4, (s23*(s12 - s34 - s456))/4, 0, 
  (-s12 + s34 + s456)^2/4, -((s12 + s23 - s456)*s56)/2, (s23*s56)/2, 0, 
  ((s12 - s34 - s456)*s56)/2}, {(s156 - s56)^2/4, 
  -((s12 + s156 - s34)*(s156 - s56))/4, ((s12 - s34 - s456)*(s156 - s56))/4, 
  ((s156 - s56)*s56)/2, -((s12 + s156 - s34)*(s156 - s56))/4, 
  (s12 + s156 - s34)^2/4, -((s12 + s156 - s34)*(s12 - s34 - s456))/4, 
  -((s12 + s156 - s34)*s56)/2, ((s12 - s34 - s456)*(s156 - s56))/4, 
  -((s12 + s156 - s34)*(s12 - s34 - s456))/4, (-s12 + s34 + s456)^2/4, 
  ((s12 - s34 - s456)*s56)/2, ((s156 - s56)*s56)/2, 
  -((s12 + s156 - s34)*s56)/2, ((s12 - s34 - s456)*s56)/2, s56^2}}


==> anc/double_virtual/amplitudes/FiniteRemainder_1L_nf0_even.m <==
{{{f[1], f[2], -1/2*f[5] - f[7]/2 - f[9]/2, f[4], f[5], f[6], f[7], f[8], 
   f[9], f[10], f[5]/2 + f[7]/2 - f[9]/2, f[12], f[5]/2 - f[7]/2 + f[9]/2, 
   -1/4*f[5] - f[7]/12 - f[9]/12, -f[5] - f[16], f[16], -f[5] - f[9] - f[16], 
   -f[7] + f[16], f[19]}, {f[20], f[21], -1/2*f[24] - f[26]/2 - f[28]/2, 
   f[23], f[24], f[25], f[26], f[27], f[28], f[29], 
   f[24]/2 + f[26]/2 - f[28]/2, f[31], f[24]/2 - f[26]/2 + f[28]/2, 
   -1/4*f[24] - f[26]/12 - f[28]/12, f[34], -f[24] - f[34], -f[28] + f[34], 
   -f[24] - f[26] - f[34], f[38]}, {f[39], f[40], 
   -1/2*f[43] - f[45]/2 - f[47]/2, f[42], f[43], f[44], f[45], f[46], f[47], 
   f[48], f[43]/2 + f[45]/2 - f[47]/2, f[50], f[43]/2 - f[45]/2 + f[47]/2, 
   -1/4*f[43] - f[45]/12 - f[47]/12, f[53], -f[43] - f[53], -f[47] + f[53], 
   -f[43] - f[45] - f[53], f[57]}, {f[58], f[59], 
   -1/2*f[62] - f[64]/2 - f[66]/2, f[61], f[62], f[63], f[64], 
   f[21] + f[23] + f[25] + f[27] + f[29] + f[31] - f[59] - f[61] - f[63] - 
    f[67] - f[69], f[66], f[67], f[62]/2 + f[64]/2 - f[66]/2, f[69], 
   f[62]/2 - f[64]/2 + f[66]/2, -1/4*f[62] - f[64]/12 - f[66]/12, 
   -f[62] - f[73], f[73], -f[62] - f[66] - f[73], -f[64] + f[73], f[76]}, 
  {f[77], f[78], -1/2*f[81] - f[83]/2 - f[85]/2, f[80], f[81], f[82], f[83], 
   f[84], f[85], f[86], f[81]/2 + f[83]/2 - f[85]/2, f[88], 
   f[81]/2 - f[83]/2 + f[85]/2, -1/4*f[81] - f[83]/12 - f[85]/12, f[91], 
   -f[81] - f[91], -f[85] + f[91], -f[81] - f[83] - f[91], f[95]}, 
  {f[96], f[97], -1/2*f[100] - f[102]/2 - f[104]/2, f[99], f[100], f[101], 
   f[102], f[103], f[104], f[105], f[100]/2 + f[102]/2 - f[104]/2, f[107], 
   f[100]/2 - f[102]/2 + f[104]/2, -1/4*f[100] - f[102]/12 - f[104]/12, 
   -f[100] - f[111], f[111], -f[100] - f[104] - f[111], -f[102] + f[111], 
   f[114]}, {f[115], f[40] + f[42] + f[44] + f[46] + f[48] + f[50] - f[118] - 
    f[120] - f[122] - f[124] - f[126], -1/2*f[119] - f[121]/2 - f[123]/2, 
   f[118], f[119], f[120], f[121], f[122], f[123], f[124], 
   f[119]/2 + f[121]/2 - f[123]/2, f[126], f[119]/2 - f[121]/2 + f[123]/2, 
   -1/4*f[119] - f[121]/12 - f[123]/12, -f[119] - f[130], f[130], 
   -f[119] - f[123] - f[130], -f[121] + f[130], f[133]}, 
  {f[134], f[97] + f[99] + f[101] + f[103] + f[105] + f[107] - f[137] - 
    f[139] - f[141] - f[143] - f[145], -1/2*f[138] - f[140]/2 - f[142]/2, 
   f[137], f[138], f[139], f[140], f[141], f[142], f[143], 
   f[138]/2 + f[140]/2 - f[142]/2, f[145], f[138]/2 - f[140]/2 + f[142]/2, 
   -1/4*f[138] - f[140]/12 - f[142]/12, f[148], -f[138] - f[148], 
   -f[142] + f[148], -f[138] - f[140] - f[148], f[152]}, 
  {f[153], f[154], -1/2*f[157] - f[159]/2 - f[161]/2, f[156], f[157], f[158], 
   f[159], f[160], f[161], f[162], f[157]/2 + f[159]/2 - f[161]/2, f[164], 
   f[157]/2 - f[159]/2 + f[161]/2, -1/4*f[157] - f[159]/12 - f[161]/12, 
   f[167], -f[157] - f[167], -f[161] + f[167], -f[157] - f[159] - f[167], 
   f[171]}}, {f[1] -> 13/18 + (3*y[1])/(8*y[2]) + (y[1]*y[3])/(8*y[2]*y[4]) + 
    y[6]/(8*y[5]) - (17*y[7]*y[8]^2)/(36*y[4]*y[9]^2) + 
    (y[10]^2*y[11]^2)/(8*y[2]*y[4]^2*y[9]) - 
    (y[10]*y[12])/(8*y[2]*y[4]*y[9]) + y[13]/(8*y[2]*y[9]) + 
    (y[1]^2*y[14])/(8*y[4]^2*y[5]) + (y[1]*y[15]*y[16])/(4*y[4]*y[5]*y[9]) + 
    (y[1]*y[17])/(8*y[4]*y[5]) + y[18]/(72*y[4]) + y[19]/(72*y[9]) + 
    y[20]/(8*y[4]^2) + y[21]/(8*y[5]*y[9]) + y[22]/(72*y[4]*y[9]) - 
    (y[10]*y[23])/(8*y[4]^2*y[9]) + (y[1]*y[24])/(8*y[2]*y[4]^2) + 
    (17*y[25])/(72*y[9]^2), f[2] -> (-3*y[7]*y[8]^2)/(4*y[4]*y[9]^2) + 
    (3*y[25])/(8*y[9]^2) + y[26]/(8*y[2]) + y[27]/(8*y[2]^2) + 
    y[28]/(8*y[4]^2) + (y[10]*y[29])/(4*y[2]*y[4]*y[9]) + 
    y[30]/(8*y[2]*y[9]) + y[31]/(8*y[4]) + y[32]/(8*y[9]) + 
    y[33]/(8*y[2]*y[4]) + y[34]/(8*y[2]*y[35]) + 
    (y[4]^2*y[36])/(8*y[9]*y[35]) + y[37]/(8*y[35]) + y[38]/(y[2]*y[39]) + 
    y[40]/(4*y[4]*y[9]) + (y[10]*y[15]*y[42])/(4*y[4]*y[9]*y[41]) + 
    y[43]/(4*y[41]) + y[44]^2/(8*y[2]^2*y[4]^2) + y[45]/(8*y[2]^2*y[4]) + 
    y[46]/(4*y[2]*y[4]^2) + y[47]/(8*y[4]*y[41]) + y[48]/(4*y[4]*y[39]) + 
    y[49]/(4*y[4]^2*y[39]) + y[50]/(y[2]*y[4]*y[39]) + y[51]/(4*y[9]*y[41]) + 
    y[52]/(8*y[35]*y[41]) + y[53]/(4*y[2]*y[4]^2*y[39]), 
  f[4] -> -7/12 + (y[7]*y[8]^2)/(3*y[4]*y[9]^2) + 
    (y[1]^2*y[14])/(8*y[4]*y[5]^2) - (y[1]^2*y[15])/(4*y[4]^2*y[5]) + 
    (y[1]*y[15]*y[16])/(2*y[4]*y[5]*y[9]) + (3*y[1]^2)/(4*y[39]) + 
    (y[1]^2*y[4]^2)/(4*y[5]*y[9]*y[39]) + (y[10]^2*y[11]^2)/
     (4*y[4]*y[9]*y[39]) + (y[1]^2*y[15]^2)/(4*y[4]*y[5]*y[39]) + 
    y[54]/(24*y[4]) + y[55]/(8*y[5]) + (y[4]*y[15]^2)/(8*y[5]*y[9]*y[56]) + 
    y[57]/(8*y[56]) + y[58]/(24*y[9]) + (y[10]*y[59]^2)/(8*y[4]*y[9]*y[56]) + 
    (y[4]*y[60])/(8*y[5]*y[56]) - (y[1]*y[61])/(8*y[4]*y[5]) + 
    (y[8]^2*y[63])/(4*y[4]^2*y[62]) + y[64]/(8*y[5]^2) + 
    y[65]/(4*y[9]*y[39]) + (3*y[1]^2*y[66])/(4*y[5]*y[39]) + 
    y[67]/(8*y[5]*y[9]) + y[68]/(8*y[9]*y[56]) + y[69]/(8*y[5]^2*y[9]) + 
    y[70]/(12*y[9]^2) + y[71]/(24*y[4]*y[9]) + y[72]/(4*y[4]*y[39]) + 
    y[73]/(4*y[4]^2*y[39]) + y[74]/(4*y[4]^2*y[9]), 
  f[5] -> 1/16 + (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) + 
    (y[8]^2*y[63])/(2*y[4]*y[9]^2) + (3*y[75])/(16*y[4]) + y[76]/(16*y[56]) - 
    (y[10]*y[59]*y[77])/(16*y[4]*y[9]*y[56]) - 
    (y[78]*y[79])/(16*y[9]*y[56]^2) + y[80]/(16*y[56]^2) + y[81]/(8*y[9]) + 
    y[82]/(8*y[9]^2) + y[83]/(16*y[4]*y[9]) + y[84]/(16*y[9]*y[56]), 
  f[6] -> (3*y[7]*y[8]^2)/(4*y[4]*y[9]^2) - (3*y[25])/(8*y[9]^2) - 
    y[44]^2/(8*y[2]^2*y[4]^2) + (y[7]*y[8]^2)/(4*y[4]^2*y[62]) + 
    (y[8]^2*y[63])/(4*y[4]^2*y[9]) + y[85]/(8*y[2]) + y[4]/(8*y[86]) - 
    (y[4]^2*y[11])/(8*y[35]*y[86]) - (y[10]*y[87])/(4*y[2]*y[4]*y[9]) + 
    y[88]/(8*y[2]*y[9]) + y[89]/(8*y[9]) + (y[4]*y[90])/(8*y[9]*y[86]) + 
    y[91]/(8*y[2]*y[35]) - (y[4]^2*y[92])/(8*y[9]*y[35]) + y[93]/(8*y[35]) + 
    y[94]/(8*y[2]*y[4]) + y[95]/(8*y[4]^2) + y[96]/(4*y[2]*y[39]) + 
    y[97]/(8*y[2]^2*y[4]) + y[98]/(4*y[4]*y[9]) + y[99]/(4*y[2]*y[4]^2) + 
    y[100]/(8*y[2]^2) + y[101]/(4*y[4]*y[39]) + y[102]/(4*y[4]^2*y[39]) + 
    y[103]/(4*y[2]*y[4]*y[39]) + y[104]/(4*y[2]*y[4]^2*y[39]), 
  f[7] -> (y[105]*y[106])/(8*y[9]^2) + y[107]/(16*y[9]) + y[108]/(16*y[35]) + 
    y[109]/(16*y[9]*y[35]) + y[110]/(16*y[35]^2), 
  f[8] -> -1/2 + (y[1]^2*y[15])/(4*y[4]^2*y[5]) - 
    (y[1]*y[15]*y[16])/(2*y[4]*y[5]*y[9]) + (y[10]*y[23])/(4*y[4]^2*y[9]) - 
    (3*y[1]^2)/(4*y[39]) - (y[1]^2*y[4]^2)/(4*y[5]*y[9]*y[39]) - 
    (y[10]^2*y[11]^2)/(4*y[4]*y[9]*y[39]) - (y[1]^2*y[15]^2)/
     (4*y[4]*y[5]*y[39]) - y[15]^2/(8*y[9]*y[56]) - 
    (y[4]*y[15]^2)/(8*y[5]*y[9]*y[56]) - (y[10]^2*y[59]^2)/
     (8*y[4]^2*y[9]*y[56]) - (y[4]*y[60])/(8*y[5]*y[56]) + 
    (y[1]*y[61])/(8*y[4]*y[5]) + (3*y[10]*y[59])/(8*y[4]*y[112]) + 
    (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[112]) + y[111]/(8*y[112]) + 
    (y[1]^2*y[113])/(8*y[4]*y[5]^2) + y[114]/(8*y[56]) + y[115]/(8*y[9]) - 
    (y[10]*y[59]*y[116])/(8*y[4]*y[9]*y[112]) + 
    (y[10]*y[117])/(4*y[4]*y[56]) + y[118]/(8*y[4]) + y[119]/(8*y[5]) + 
    y[120]/(8*y[5]^2) + y[121]/(4*y[9]*y[39]) + (3*y[1]^2*y[122])/
     (4*y[5]*y[39]) + y[123]/(8*y[4]*y[9]) + (y[10]*y[124])/
     (8*y[4]*y[9]*y[56]) + y[125]/(8*y[5]*y[9]) + y[126]/(8*y[5]^2*y[9]) + 
    y[127]/(8*y[9]*y[112]) + y[128]/(4*y[4]*y[39]) + y[129]/(4*y[4]^2*y[39]), 
  f[9] -> 1/4 - (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) + 
    (y[10]*y[59]*y[77])/(16*y[4]*y[9]*y[56]) + 
    (y[78]*y[79])/(16*y[9]*y[56]^2) + y[130]/(16*y[4]) + y[131]/(16*y[56]) + 
    y[132]/(16*y[9]) + (y[7]^3*y[133])/(16*y[4]*y[9]*y[134]) + 
    (y[7]*y[133]*y[135])/(16*y[4]*y[134]) + y[136]/(16*y[134]) + 
    y[137]/(16*y[56]^2) + y[138]/(16*y[4]*y[9]) + y[139]/(16*y[9]*y[56]) + 
    y[140]/(16*y[9]*y[134]), 
  f[10] -> -1/4 + (3*y[7]*y[8]^2)/(4*y[4]*y[9]^2) - (3*y[25])/(8*y[9]^2) + 
    (y[10]*y[59])/(4*y[4]*y[56]) + (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) + 
    y[78]^2/(8*y[9]*y[56]) - (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[112]) + 
    (y[10]*y[59]*y[116])/(8*y[4]*y[9]*y[112]) + 
    (3*y[10]*y[117])/(8*y[4]*y[112]) + y[141]/(8*y[112]) + y[142]/(8*y[4]) + 
    y[143]/(8*y[9]) + y[144]/(8*y[56]) + y[145]/(4*y[35]) + 
    y[146]/(8*y[9]*y[35]) - (y[10]*y[147])/(4*y[4]*y[9]*y[56]) - 
    (y[10]^2*y[148])/(8*y[9]*y[35]*y[41]) + y[149]/(4*y[41]) + 
    y[150]/(8*y[9]*y[112]) + y[151]/(8*y[4]*y[9]) + 
    (y[10]*y[152])/(8*y[4]*y[9]*y[41]) + y[153]/(8*y[4]*y[41]) + 
    y[154]/(8*y[35]*y[41]) + y[155]/(8*y[9]*y[41]), 
  f[12] -> -1/2 + (3*y[7]*y[8]^2)/(4*y[4]*y[9]^2) - y[4]/(8*y[86]) + 
    y[156]/(8*y[4]) + y[157]/(8*y[9]) + (y[10]^2*y[15]*y[158])/
     (8*y[9]*y[41]*y[86]) + (y[1]*y[10]^2*y[15]*y[158])/
     (8*y[35]*y[41]*y[86]) + y[159]/(8*y[35]) + y[160]/(8*y[35]*y[86]) + 
    (y[1]^2*y[10]^2*y[161])/(8*y[9]*y[35]*y[41]) + y[162]/(8*y[9]*y[35]) + 
    y[163]/(4*y[9]*y[86]) + y[164]/(4*y[41]) + y[165]/(8*y[9]^2) + 
    y[166]/(8*y[4]*y[9]) + y[167]/(8*y[4]*y[41]) - 
    (y[10]*y[168])/(8*y[4]*y[9]*y[41]) + y[169]/(8*y[9]*y[41]) + 
    y[170]/(8*y[35]*y[41]), f[16] -> -1/4 + (y[7]*y[8]^2)/(2*y[4]*y[9]^2) + 
    (y[10]*y[23])/(8*y[4]^2*y[9]) - (y[10]^2*y[11]^2)/(8*y[4]*y[9]*y[39]) - 
    (y[10]^2*y[23])/(8*y[4]^2*y[39]) + (y[10]*y[11]*y[161])/(8*y[9]*y[39]) + 
    y[171]/(8*y[4]) + y[172]/(8*y[9]) + y[173]/(8*y[9]^2) + 
    y[174]/(8*y[4]*y[9]) + y[175]/(8*y[4]*y[39]), 
  f[19] -> y[176]/(16*y[4]) + y[178]/(8*y[177]) + y[179]/(16*y[9]) + 
    (y[4]*y[180])/(16*y[35]*y[177]) + (y[133]*y[181])/(8*y[4]*y[41]) - 
    (y[15]*y[182])/(8*y[4]*y[9]*y[177]) + y[183]/(16*y[4]*y[9]) + 
    y[184]/(8*y[4]*y[177]) + y[185]/(16*y[35]) + (y[1]*y[4]^2*y[186])/
     (8*y[35]*y[41]*y[177]) + (y[4]^2*y[187])/(16*y[35]^2*y[177]) + 
    y[188]/(16*y[9]*y[177]) + y[189]/(16*y[9]*y[134]) + 
    y[190]/(16*y[4]*y[134]) + (y[15]^2*y[191])/(8*y[4]*y[9]*y[41]*y[177]) - 
    (y[15]*y[192])/(8*y[4]*y[9]*y[41]) + y[193]/(8*y[9]*y[41]) + 
    y[194]/(16*y[4]*y[9]*y[134]) + y[195]/(16*y[9]*y[35]) + 
    (y[4]*y[196])/(16*y[9]*y[35]*y[177]) + y[197]/(8*y[41]*y[177]) + 
    y[198]/(8*y[4]*y[41]*y[177]) + y[199]/(8*y[9]*y[41]*y[177]) + 
    (y[1]*y[200])/(8*y[35]*y[41]) + y[201]/(16*y[35]^2), 
  f[20] -> -13/18 + (17*y[8]^2*y[10])/(72*y[4]^2*y[9]) - 
    (17*y[1]*y[15]*y[16])/(36*y[4]*y[9]*y[10]) + 
    (17*y[1]^2*y[113])/(72*y[4]^2*y[10]) - (y[1]^2*y[177])/(4*y[4]*y[10]^2) - 
    (y[1]^2*y[177])/(4*y[5]*y[10]^2) + y[202]/(8*y[2]) + 
    y[203]/(8*y[2]*y[4]) + y[204]/(8*y[2]*y[10]) + 
    (y[1]*y[205])/(72*y[4]*y[10]) + y[206]/(72*y[4]) + 
    (17*y[207])/(72*y[9]) + y[208]/(72*y[10]) - (17*y[209])/(72*y[4]^2) - 
    (17*y[210])/(72*y[4]*y[9]) + (17*y[211])/(72*y[9]*y[10]), 
  f[21] -> 1/4 + (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (y[1]^2*y[15])/(4*y[4]*y[10]^2) - (y[1]^2*y[15])/(4*y[2]*y[4]*y[10]) - 
    (3*y[1]*y[15]*y[16])/(4*y[4]*y[9]*y[10]) - (y[8]^2*y[10]^2)/
     (4*y[4]^2*y[39]) - (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + 
    (y[1]*y[15]*y[59])/(2*y[10]*y[39]) + (y[1]^2*y[113])/(8*y[4]^2*y[10]) - 
    (y[10]^2*y[15]*y[161])/(8*y[2]*y[4]*y[35]) - (y[1]^2*y[15]*y[177])/
     (8*y[4]*y[10]*y[35]) - (y[15]*y[204])/(8*y[2]^2*y[10]) + 
    (3*y[207])/(8*y[9]) - (3*y[210])/(8*y[4]*y[9]) + 
    (3*y[211])/(8*y[9]*y[10]) + (y[15]*y[212])/(8*y[2]^2*y[4]) + 
    (y[15]*y[213])/(8*y[2]^2) + y[214]/(8*y[4]) + y[215]/(8*y[10]) - 
    (y[1]*y[216])/(8*y[4]*y[10]) + y[217]/(8*y[2]) + 
    (y[1]^2*y[15]*y[218])/(8*y[4]*y[10]*y[41]) + (y[4]^2*y[15]*y[219])/
     (8*y[2]*y[10]*y[35]) + (y[15]*y[220])/(8*y[2]*y[35]) + 
    (y[15]*y[221])/(8*y[10]*y[35]) + y[222]/(8*y[2]*y[4]) + 
    y[223]/(8*y[4]^2) + y[224]/(4*y[39]) - (y[1]^2*y[15]^2*y[225])/
     (8*y[4]*y[10]*y[35]*y[41]) + y[226]/(8*y[2]*y[10]) + y[227]/(8*y[41]) + 
    y[228]/(8*y[35]) + (y[1]*y[15]*y[229])/(8*y[10]*y[35]*y[41]) + 
    y[230]/(8*y[10]*y[41]) + y[231]/(8*y[4]*y[41]) + y[232]/(2*y[4]*y[39]) + 
    y[233]/(8*y[4]*y[35]) + y[234]/(8*y[35]*y[41]) + 
    y[235]/(8*y[4]*y[35]*y[41]), 
  f[23] -> 17/24 - (y[8]^2*y[10])/(6*y[4]^2*y[9]) + 
    (y[1]*y[15]*y[16])/(3*y[4]*y[9]*y[10]) - (y[8]^2*y[10]^2)/
     (4*y[4]^2*y[39]) - (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + 
    (y[1]*y[15]*y[59])/(2*y[10]*y[39]) - (y[8]^2*y[10])/(8*y[4]^2*y[62]) + 
    (y[1]*y[15]*y[16])/(4*y[4]*y[10]*y[62]) - (13*y[1]^2*y[113])/
     (24*y[4]^2*y[10]) - (y[1]^2*y[177])/(2*y[5]*y[10]^2) - 
    (y[1]^2*y[177])/(4*y[5]^2*y[10]) + (y[1]*y[177])/(2*y[5]*y[10]) + 
    (13*y[209])/(24*y[4]^2) + y[224]/(4*y[39]) + y[232]/(2*y[4]*y[39]) - 
    y[1]^2/(8*y[4]*y[236]) + y[4]/(8*y[236]) + 
    (y[1]^2*y[16])/(8*y[4]*y[10]*y[236]) - (y[1]*y[237])/(24*y[4]*y[10]) + 
    y[238]/(24*y[10]) + (y[1]^2*y[239])/(4*y[4]*y[10]^2) - 
    (y[4]*y[240]^2)/(8*y[9]*y[10]*y[236]) + y[241]/(8*y[62]) + 
    y[242]/(24*y[4]) + y[243]/(24*y[9]) + y[244]/(24*y[4]*y[9]) + 
    y[245]/(8*y[10]*y[62]) + y[246]/(8*y[4]*y[62]) + 
    (y[4]*y[247])/(8*y[9]*y[236]) + y[248]/(8*y[10]*y[236]) + 
    y[249]/(24*y[9]*y[10]), f[24] -> -1/4 + (y[8]^2*y[10])/(4*y[4]^2*y[9]) - 
    (y[1]*y[15]*y[16])/(2*y[4]*y[9]*y[10]) + (y[1]^2*y[113])/
     (4*y[4]^2*y[10]) + y[223]/(4*y[4]^2) + (y[1]^2*y[16]^2)/
     (16*y[4]*y[10]*y[236]^2) + (y[1]*y[15]*y[16])/(16*y[4]*y[10]*y[236]) + 
    (y[4]^2*y[240]^2)/(16*y[9]*y[10]*y[236]^2) + 
    (y[4]*y[247])/(8*y[9]*y[236]) + (y[1]*y[250])/(16*y[4]*y[236]) + 
    y[251]/(16*y[236]) + y[252]/(16*y[236]^2) + 
    (y[1]*y[253])/(16*y[4]*y[10]) + y[254]/(16*y[4]) + 
    (y[1]^2*y[255])/(16*y[4]*y[236]^2) + y[256]/(16*y[9]) + 
    y[257]/(8*y[10]) + y[258]/(16*y[10]*y[236]) + 
    (y[4]^2*y[259])/(16*y[9]*y[236]^2) + y[260]/(16*y[9]*y[10]) - 
    (y[4]*y[261])/(8*y[9]*y[10]*y[236]) + y[262]/(8*y[4]*y[9]) + 
    y[263]/(16*y[10]*y[236]^2), f[25] -> (-3*y[8]^2*y[10])/(8*y[4]^2*y[9]) - 
    y[15]/(4*y[4]) - (y[1]^2*y[15])/(4*y[4]*y[10]^2) + 
    (y[1]^2*y[15])/(4*y[2]*y[4]*y[10]) + (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) + (y[8]^2*y[10]^2)/(4*y[4]^2*y[39]) + 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + (y[8]^2*y[10])/(8*y[4]^2*y[62]) - 
    (y[1]*y[15]*y[16])/(4*y[4]*y[10]*y[62]) + (y[1]^2*y[16]^2)/
     (8*y[4]^2*y[10]*y[86]) + (y[1]*y[15]*y[117])/(2*y[10]*y[39]) + 
    (y[10]^2*y[15]*y[161])/(8*y[2]*y[4]*y[35]) + 
    (y[15]*y[204])/(8*y[2]^2*y[10]) - (3*y[207])/(8*y[9]) + 
    (3*y[210])/(8*y[4]*y[9]) - (3*y[211])/(8*y[9]*y[10]) - 
    (y[15]*y[212])/(8*y[2]^2*y[4]) - (y[15]*y[213])/(8*y[2]^2) - 
    (y[4]^2*y[15]*y[219])/(8*y[2]*y[10]*y[35]) - 
    (y[15]*y[220])/(8*y[2]*y[35]) - (y[1]^2*y[16]^2)/
     (8*y[4]^2*y[10]*y[236]) + (y[1]^2*y[255])/(8*y[4]^2*y[86]) - 
    y[264]^2/(8*y[10]*y[236]) + (y[1]*y[265])/(4*y[4]*y[236]) - 
    (y[1]*y[16]*y[265])/(4*y[4]*y[10]*y[236]) + 
    (y[1]*y[266])/(8*y[4]*y[86]) + y[267]/(8*y[2]) + y[268]/(8*y[62]) + 
    y[269]/(8*y[86]) + (y[1]*y[270])/(8*y[4]*y[10]) + 
    (y[1]^2*y[271])/(8*y[4]^2*y[236]) - (y[4]*y[272])/(8*y[35]*y[86]) + 
    y[273]/(8*y[2]*y[4]) + y[274]/(8*y[2]*y[10]) + y[275]/(8*y[35]) + 
    y[276]/(4*y[39]) + (y[1]*y[277])/(8*y[4]*y[10]*y[86]) + 
    y[278]/(8*y[10]*y[62]) - (y[4]*y[279]*y[280])/(8*y[10]*y[35]*y[86]) + 
    y[281]/(8*y[10]*y[86]) + y[282]/(8*y[4]*y[62]) + y[283]/(8*y[10]*y[35]) + 
    y[284]/(2*y[4]*y[39]) + (y[1]*y[285])/(8*y[4]*y[10]*y[35]) + 
    y[286]/(8*y[4]*y[35]), 
  f[26] -> -1/16*(y[1]^2*y[16]^2)/(y[4]*y[10]*y[236]^2) + 
    (y[1]*y[11])/(16*y[4]*y[236]) - (y[1]*y[15]*y[16])/
     (16*y[4]*y[10]*y[236]) - (y[4]^2*y[240]^2)/(16*y[9]*y[10]*y[236]^2) + 
    (y[4]^2*y[247])/(16*y[9]*y[236]^2) + (y[4]*y[259])/(8*y[9]*y[236]) + 
    (y[4]*y[261])/(8*y[9]*y[10]*y[236]) + (y[1]^2*y[271])/
     (16*y[4]*y[236]^2) + y[287]/(16*y[236]) + y[288]/(16*y[236]^2) + 
    y[289]/(16*y[9]) + (y[10]*y[290])/(8*y[4]*y[9]) + 
    y[291]/(16*y[10]*y[236]) + y[292]/(16*y[9]*y[10]) + y[293]/(16*y[35]) + 
    y[294]/(16*y[10]*y[236]^2) + y[295]/(16*y[10]*y[35]) + 
    (y[1]*y[296])/(16*y[4]*y[10]*y[35]) + (y[1]^2*y[297])/
     (16*y[4]*y[10]*y[35]^2) + y[298]/(16*y[4]*y[35]) + 
    y[299]/(16*y[10]*y[35]^2) + y[300]/(16*y[4]*y[35]^2) + 
    y[301]/(16*y[35]^2), f[27] -> (y[8]^2*y[10]^2)/(4*y[4]^2*y[39]) + 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + (y[1]^2*y[113])/(4*y[4]^2*y[10]) + 
    (y[1]*y[15]*y[117])/(2*y[10]*y[39]) + (y[1]^2*y[177])/(2*y[5]*y[10]^2) + 
    (y[1]^2*y[177])/(4*y[5]^2*y[10]) - (y[1]*y[177])/(2*y[5]*y[10]) + 
    (y[4]*y[219])/(8*y[10]*y[112]) + y[223]/(4*y[4]^2) + y[276]/(4*y[39]) + 
    y[284]/(2*y[4]*y[39]) + y[302]/(8*y[4]) + (y[1]^2*y[303])/
     (4*y[4]*y[10]^2) + y[304]/(8*y[112]) + y[305]/(8*y[10]) - 
    (y[1]*y[306])/(8*y[4]*y[10]), 
  f[28] -> 1/16 + (y[1]*y[113])/(8*y[4]*y[10]) + (y[4]*y[15]*y[219])/
     (16*y[10]*y[134]) + y[307]/(8*y[4]) + y[308]/(16*y[10]) + 
    y[309]/(16*y[134]), f[29] -> 3/4 - (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (3*y[1]^2*y[14])/(8*y[4]^2*y[10]) + (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) - (3*y[207])/(8*y[9]) + (3*y[209])/(8*y[4]^2) + 
    (3*y[210])/(8*y[4]*y[9]) - (3*y[211])/(8*y[9]*y[10]) - 
    (y[4]*y[219])/(8*y[10]*y[112]) - (y[1]*y[310])/(8*y[4]*y[10]) + 
    y[311]/(8*y[10]) + y[312]/(8*y[112]) + y[313]/(8*y[4]) + 
    (y[1]^2*y[15]*y[314])/(8*y[4]*y[10]*y[41]) - 
    (y[1]^2*y[315])/(8*y[4]*y[10]*y[35]) + y[316]/(8*y[35]) + 
    y[317]/(8*y[41]) + (y[1]^2*y[15]*y[318])/(8*y[4]*y[10]*y[35]*y[41]) + 
    (y[1]^2*y[15]*y[319])/(4*y[10]*y[35]*y[41]) + 
    (y[1]*y[320])/(8*y[10]*y[41]) + y[321]/(8*y[4]*y[41]) + 
    (y[1]*y[322])/(4*y[35]*y[41]) + y[323]/(8*y[10]*y[35]) + 
    y[324]/(8*y[4]*y[35]) + (y[1]*y[325])/(8*y[4]*y[35]*y[41]), 
  f[31] -> 1/8 - (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (3*y[1]^2*y[14])/(8*y[4]^2*y[10]) + (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) - (y[1]^2*y[15]*y[16])/(4*y[4]*y[10]*y[41]) - 
    (y[1]^2*y[16]^2)/(8*y[4]^2*y[10]*y[86]) + (3*y[209])/(8*y[4]^2) - 
    y[4]/(8*y[236]) + (y[1]^2*y[16]^2)/(8*y[4]^2*y[10]*y[236]) + 
    (y[4]*y[240]^2)/(8*y[9]*y[10]*y[236]) + (y[1]^2*y[255])/
     (8*y[4]^2*y[236]) + (y[4]*y[259])/(8*y[9]*y[236]) + 
    (y[1]^2*y[271])/(8*y[4]^2*y[86]) + (y[4]*y[272])/(8*y[35]*y[86]) - 
    (y[1]*y[277])/(8*y[4]*y[10]*y[86]) + (y[4]*y[279]*y[280])/
     (8*y[10]*y[35]*y[86]) + (y[1]*y[326])/(8*y[4]*y[236]) + 
    (y[1]*y[279]*y[326])/(8*y[4]*y[10]*y[236]) + 
    (y[1]*y[327])/(8*y[4]*y[86]) + y[328]/(8*y[10]) - 
    (3*y[1]*y[329])/(8*y[4]*y[10]) + y[330]/(8*y[86]) + y[331]/(8*y[4]) + 
    y[332]/(8*y[9]) + y[333]/(8*y[4]*y[9]) + y[334]/(8*y[10]*y[236]) + 
    y[335]/(8*y[10]*y[86]) + y[336]/(8*y[35]) + (y[1]^2*y[15]*y[337])/
     (8*y[4]*y[10]*y[35]*y[41]) + y[338]/(8*y[9]*y[10]) + y[339]/(8*y[41]) + 
    y[340]/(8*y[4]*y[35]) + (y[1]*y[15]*y[341])/(8*y[10]*y[35]*y[41]) + 
    y[342]/(8*y[10]*y[41]) + y[343]/(4*y[4]*y[41]) + y[344]/(8*y[10]*y[35]) + 
    (y[1]*y[345])/(8*y[4]*y[10]*y[35]) + y[346]/(8*y[35]*y[41]) + 
    y[347]/(8*y[4]*y[35]*y[41]), f[34] -> (y[1]^2*y[14])/(8*y[4]^2*y[10]) + 
    (y[1]*y[15])/(8*y[4]*y[10]) - (y[8]^2*y[10]^2)/(8*y[4]^2*y[39]) - 
    (y[1]*y[15]*y[16])/(8*y[10]*y[39]) + y[209]/(8*y[4]^2) + 
    y[348]/(8*y[4]) + y[349]/(8*y[39]) + y[350]/(8*y[4]*y[39]), 
  f[38] -> -3/16 + (y[8]*y[111])/(16*y[134]) - (y[1]^2*y[15]^2*y[16])/
     (4*y[4]*y[10]*y[41]*y[177]) + (y[4]*y[15]*y[219]^2)/
     (16*y[10]*y[134]*y[177]) + (y[1]^2*y[15]*y[337])/
     (8*y[4]*y[10]*y[35]*y[41]) + y[351]/(16*y[10]) - 
    (y[1]*y[15]*y[352])/(8*y[4]*y[10]*y[177]) + y[353]/(16*y[177]) + 
    y[354]/(16*y[35]) - (y[4]*y[355])/(16*y[134]*y[177]) - 
    (y[1]*y[356])/(8*y[10]*y[41]) + y[357]/(8*y[41]) + 
    y[358]/(8*y[4]*y[177]) + y[359]/(16*y[10]*y[177]) + 
    (y[1]^2*y[15]*y[360])/(8*y[10]*y[35]*y[41]) + 
    (y[1]*y[361])/(16*y[4]*y[10]*y[35]) + y[362]/(16*y[10]*y[35]) + 
    (y[1]*y[363])/(8*y[10]*y[41]*y[177]) + (y[1]*y[364])/(8*y[35]*y[41]) + 
    (y[1]^2*y[365])/(16*y[4]*y[10]*y[35]^2) + y[366]/(16*y[4]*y[35]) + 
    y[367]/(16*y[10]*y[35]^2) + y[368]/(8*y[41]*y[177]) + 
    y[369]/(8*y[4]*y[41]*y[177]) + (y[1]*y[370])/(8*y[4]*y[35]*y[41]) + 
    y[371]/(16*y[35]^2) + y[372]/(16*y[4]*y[35]^2), 
  f[39] -> 13/24 + (17*y[8]^3*y[10])/(72*y[4]^2*y[9]^2) - 
    (y[1]*y[10]*y[11]^2)/(8*y[2]*y[4]^2*y[9]) + 
    (y[1]^3*y[15])/(8*y[2]*y[4]^2*y[10]) + (y[1]^3*y[113])/(8*y[4]*y[10]^3) + 
    (y[1]^3*y[113])/(8*y[5]*y[10]^3) + (y[1]^3*y[113])/(8*y[4]^2*y[10]^2) - 
    (35*y[1]^2*y[236])/(72*y[4]^2*y[10]) + (y[1]^2*y[250])/(4*y[2]*y[4]^2) + 
    y[373]/(16*y[2]) + y[374]/(72*y[10]) + (y[1]*y[375])/(16*y[5]*y[10]) + 
    (y[1]^2*y[376])/(8*y[4]*y[10]^2) + (y[1]^2*y[376])/(8*y[5]*y[10]^2) - 
    (17*y[8]^2*y[377])/(72*y[4]*y[9]^2) + y[378]/(16*y[2]*y[4]*y[9]) + 
    y[379]/(16*y[2]*y[9]) + (y[1]^2*y[380])/(8*y[2]*y[4]*y[10]) + 
    y[381]/(16*y[5]) - (y[1]*y[16]*y[382])/(8*y[5]*y[9]*y[10]) - 
    (y[1]*y[383])/(144*y[4]*y[10]) + y[384]/(144*y[4]) + y[385]/(144*y[9]) + 
    y[386]/(72*y[4]^2) + y[387]/(16*y[5]*y[9]) - 
    (y[1]*y[388])/(72*y[4]*y[9]*y[10]) + y[389]/(16*y[2]*y[4]) + 
    y[390]/(16*y[2]*y[10]) - (17*y[391])/(144*y[9]*y[10]) + 
    (17*y[392])/(144*y[9]^2) + y[393]/(144*y[4]*y[9]) + 
    y[394]/(72*y[4]^2*y[9]), f[40] -> (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) - 
    (y[10]^2*y[11]^3)/(4*y[2]*y[4]^3*y[9]) - (y[1]^3*y[15])/
     (4*y[4]^2*y[10]^2) - (y[1]^2*y[15])/(4*y[4]*y[10]^2) + 
    (y[1]^3*y[15]^2)/(4*y[2]*y[4]*y[10]^3) + (y[1]^3*y[15]^2)/
     (4*y[2]*y[4]^2*y[10]^2) - (y[1]^3*y[15]^2)/(8*y[2]^2*y[4]^2*y[10]) + 
    (y[10]^2*y[11]^2)/(8*y[2]*y[4]*y[35]) - (y[1]^2*y[15]^2)/
     (8*y[4]*y[10]*y[35]) + (y[10]^3*y[11]^3)/(4*y[2]*y[4]^3*y[39]) - 
    (3*y[1]^2*y[15])/(4*y[2]*y[39]) + (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) - 
    (y[1]^3*y[15]^3)/(4*y[2]*y[10]^3*y[39]) + (y[1]^2*y[15]*y[16])/
     (4*y[4]*y[10]*y[39]) + (y[1]*y[15]*y[117])/(2*y[10]*y[39]) - 
    (y[10]^2*y[11]^2*y[161])/(2*y[2]*y[4]^2*y[39]) + 
    (y[10]*y[11]*y[161]^2)/(4*y[2]*y[4]*y[39]) - (y[4]^2*y[15]*y[219])/
     (8*y[2]*y[10]*y[35]) + (y[1]^2*y[15]*y[265])/(2*y[2]*y[4]^2*y[10]) + 
    y[276]/(4*y[39]) + (y[1]^2*y[15]*y[318])/(8*y[4]*y[10]*y[35]*y[41]) + 
    (y[1]*y[325])/(8*y[4]*y[35]*y[41]) - (3*y[8]^2*y[377])/(8*y[4]*y[9]^2) - 
    (y[15]*y[390])/(16*y[2]^2*y[10]) - (3*y[391])/(16*y[9]*y[10]) + 
    (3*y[392])/(16*y[9]^2) + y[395]/(16*y[2]) + y[396]/(16*y[4]) + 
    y[397]/(16*y[10]) + (y[10]*y[11]^2*y[398])/(4*y[2]*y[4]^2*y[9]) + 
    y[399]/(8*y[2]*y[4]*y[9]) + y[400]/(8*y[2]*y[9]) - 
    (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) - (y[1]^2*y[15]*y[402])/
     (4*y[2]*y[4]*y[10]^2) + (y[1]^2*y[15]^2*y[402])/(4*y[2]*y[10]^2*y[39]) + 
    (y[1]^2*y[15]*y[403])/(8*y[2]^2*y[4]*y[10]) + 
    (y[1]^2*y[404])/(8*y[4]^2*y[10]) + (y[1]*y[405])/(16*y[4]*y[10]) + 
    y[406]/(16*y[9]) + (y[1]*y[407])/(4*y[2]*y[4]^2) + y[408]/(8*y[4]^2) + 
    y[409]/(16*y[2]^2) + (y[1]^2*y[15]*y[410])/(4*y[2]*y[10]*y[39]) + 
    (y[1]*y[411])/(8*y[2]*y[4]*y[10]) + y[412]/(16*y[4]*y[9]) + 
    y[413]/(16*y[2]*y[4]) + (y[1]^2*y[414])/(8*y[4]*y[10]*y[41]) + 
    (y[10]^2*y[415])/(4*y[4]^3*y[9]) - (y[10]^3*y[415])/(4*y[4]^3*y[39]) - 
    (y[1]*y[11]*y[416])/(8*y[2]^2*y[4]^2) + y[417]/(8*y[35]) + 
    y[418]/(8*y[41]) + y[419]/(16*y[2]*y[10]) + y[420]/(8*y[4]*y[41]) + 
    (y[1]*y[15]*y[421])/(8*y[10]*y[35]*y[41]) + y[422]/(8*y[10]*y[41]) + 
    y[423]/(8*y[10]*y[35]) + y[424]/(8*y[2]*y[35]) + y[425]/(8*y[4]^2*y[9]) + 
    y[426]/(4*y[9]*y[41]) + y[427]/(4*y[4]*y[39]) + y[428]/(8*y[4]*y[35]) + 
    y[429]/(16*y[2]^2*y[4]) + (y[10]*y[430])/(4*y[4]^2*y[39]) + 
    y[431]/(8*y[35]*y[41]) + y[432]/(4*y[4]*y[9]*y[41]), 
  f[42] -> -13/16 - (y[8]^3*y[10])/(6*y[4]^2*y[9]^2) - 
    (y[10]^2*y[11]^3)/(4*y[4]^2*y[9]*y[39]) + (y[1]^2*y[15]^2)/
     (4*y[10]^2*y[39]) - (y[1]^3*y[15]^2)/(4*y[5]*y[10]^2*y[39]) + 
    (y[1]^2*y[15]*y[16])/(4*y[4]*y[10]*y[39]) - 
    (y[4]*y[15]^2)/(8*y[5]*y[9]*y[56]) - (y[10]*y[59]^2)/
     (8*y[4]*y[9]*y[56]) + (y[1]^3*y[60])/(8*y[4]*y[10]^3) + 
    (y[1]^3*y[60])/(8*y[5]*y[10]^3) - (y[4]*y[60])/(8*y[5]*y[56]) + 
    (y[8]^3*y[10])/(8*y[4]^3*y[62]) + (y[1]^3*y[113])/(8*y[5]^2*y[10]^2) + 
    (y[1]*y[15]*y[117])/(2*y[10]*y[39]) + y[124]/(8*y[9]*y[56]) + 
    (y[8]^2*y[141])/(8*y[4]^2*y[62]) + (13*y[1]^2*y[236])/(24*y[4]^2*y[10]) + 
    (y[1]*y[264]*y[279])/(8*y[4]*y[10]*y[62]) + 
    (y[1]^2*y[376])/(8*y[5]^2*y[10]) + (y[1]^2*y[15]*y[402])/
     (4*y[5]*y[10]*y[39]) - (y[10]^3*y[415])/(4*y[4]^3*y[39]) + 
    y[427]/(4*y[4]*y[39]) + (y[10]*y[430])/(4*y[4]^2*y[39]) + 
    y[433]/(16*y[62]) + y[434]/(48*y[4]) + (y[8]^2*y[435])/(24*y[4]*y[9]^2) + 
    y[436]/(48*y[9]) + y[437]/(8*y[56]) + (y[1]^2*y[438])/(8*y[4]*y[10]^2) - 
    (y[1]*y[439])/(16*y[5]*y[10]) + y[440]/(24*y[10]) + y[441]/(16*y[5]) - 
    (13*y[442])/(24*y[4]^2) + y[443]/(16*y[5]^2) + 
    (y[1]^2*y[444])/(4*y[9]*y[39]) + (y[10]*y[11]^2*y[445])/
     (4*y[4]*y[9]*y[39]) + (y[1]^2*y[4]*y[446])/(4*y[5]*y[9]*y[39]) + 
    (y[1]^2*y[447])/(4*y[5]*y[39]) + y[448]/(4*y[39]) + 
    y[449]/(16*y[10]*y[62]) + y[450]/(16*y[5]*y[9]) + 
    (y[1]^2*y[451])/(8*y[5]*y[10]^2) + y[452]/(16*y[5]^2*y[9]) - 
    (y[1]*y[453])/(8*y[5]*y[9]*y[10]) + y[454]/(16*y[4]*y[62]) + 
    (y[1]*y[455])/(48*y[4]*y[10]) - (y[1]*y[456])/(24*y[4]*y[9]*y[10]) + 
    y[457]/(24*y[9]^2) + y[458]/(48*y[4]*y[9]) + y[459]/(24*y[9]*y[10]) + 
    (y[10]*y[460])/(8*y[4]^3*y[9]) + y[461]/(24*y[4]^2*y[9]), 
  f[43] -> 3/8 + (y[8]^3*y[10])/(4*y[4]^2*y[9]^2) - 
    (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) + 
    (y[78]*y[79])/(16*y[9]*y[56]^2) + y[137]/(16*y[56]^2) - 
    y[1]/(16*y[236]) - y[1]^2/(16*y[4]*y[236]) + 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) - (y[1]^2*y[236])/
     (4*y[4]^2*y[10]) - (y[1]*y[16]*y[314])/(4*y[4]*y[9]*y[10]) + 
    y[392]/(16*y[9]^2) + y[442]/(4*y[4]^2) + y[462]/(16*y[4]) - 
    (y[8]^2*y[463])/(8*y[4]*y[9]^2) + (y[4]*y[464])/(16*y[9]*y[236]) - 
    (y[4]*y[240]*y[464])/(16*y[9]*y[10]*y[236]) + 
    (y[8]^2*y[465])/(4*y[4]^2*y[9]) + y[466]/y[9] + 
    (y[1]*y[467])/(16*y[4]*y[10]) + (y[10]*y[59]*y[468])/
     (16*y[4]*y[9]*y[56]) + y[469]/(16*y[56]) + y[470]/(16*y[4]*y[9]) + 
    y[471]/(16*y[10]*y[236]) + y[472]/(16*y[10]) + y[473]/(16*y[9]*y[56]) + 
    y[474]/(16*y[9]*y[10]), f[44] -> (-3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) + 
    (y[10]^2*y[11]^3)/(4*y[2]*y[4]^3*y[9]) + y[15]/(4*y[4]) + 
    (y[1]^3*y[15])/(4*y[4]^2*y[10]^2) + (y[1]^2*y[15])/(4*y[4]*y[10]^2) - 
    (y[1]^3*y[15]^2)/(4*y[2]*y[4]*y[10]^3) - (y[1]^3*y[15]^2)/
     (4*y[2]*y[4]^2*y[10]^2) + (y[1]^3*y[15]^2)/(8*y[2]^2*y[4]^2*y[10]) - 
    (y[10]^2*y[11]^2)/(8*y[2]*y[4]*y[35]) - (y[10]^3*y[11]^3)/
     (4*y[2]*y[4]^3*y[39]) + (3*y[1]^2*y[15])/(4*y[2]*y[39]) - 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + (y[1]^3*y[15]^3)/
     (4*y[2]*y[10]^3*y[39]) - (y[1]^2*y[15]*y[16])/(4*y[4]*y[10]*y[39]) + 
    (y[1]*y[15]*y[59])/(2*y[10]*y[39]) - (y[8]^3*y[10])/(8*y[4]^3*y[62]) - 
    y[1]^2/(8*y[4]*y[86]) + (y[1]^2*y[16])/(8*y[4]*y[10]*y[86]) + 
    (y[4]*y[36])/(8*y[9]*y[86]) + (y[8]^2*y[111])/(8*y[4]^2*y[62]) + 
    (y[10]^2*y[11]^2*y[161])/(2*y[2]*y[4]^2*y[39]) - 
    (y[10]*y[11]*y[161]^2)/(4*y[2]*y[4]*y[39]) + (y[4]^2*y[15]*y[219])/
     (8*y[2]*y[10]*y[35]) + y[224]/(4*y[39]) + (y[1]^2*y[15]*y[264])/
     (2*y[2]*y[4]^2*y[10]) - (y[1]*y[16]*y[265])/(8*y[4]*y[10]*y[62]) - 
    (y[1]*y[270])/(8*y[4]*y[10]) + (3*y[8]^2*y[377])/(8*y[4]*y[9]^2) + 
    (y[1]^2*y[15]*y[380])/(8*y[2]^2*y[4]*y[10]) + 
    (y[15]*y[390])/(16*y[2]^2*y[10]) + (3*y[391])/(16*y[9]*y[10]) - 
    (3*y[392])/(16*y[9]^2) - (y[10]*y[11]^2*y[398])/(4*y[2]*y[4]^2*y[9]) + 
    (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) + (y[1]^2*y[15]*y[402])/
     (4*y[2]*y[4]*y[10]^2) - (y[1]^2*y[15]^2*y[402])/(4*y[2]*y[10]^2*y[39]) - 
    (y[1]^2*y[15]*y[410])/(4*y[2]*y[10]*y[39]) + 
    (y[10]^3*y[415])/(4*y[4]^3*y[39]) + (y[1]*y[11]*y[416])/
     (8*y[2]^2*y[4]^2) - (y[10]*y[430])/(4*y[4]^2*y[39]) - 
    (y[10]*y[460])/(8*y[4]^3*y[9]) + y[475]/(8*y[2]*y[4]*y[9]) + 
    y[476]/(y[2]*y[9]) + y[477]/(16*y[9]) + (y[1]*y[478])/(8*y[4]^2) - 
    (y[1]^2*y[479])/(8*y[4]^2*y[10]) + y[480]/(16*y[62]) + y[481]/(16*y[2]) + 
    (y[4]^2*y[279]*y[482])/(8*y[10]*y[35]*y[86]) + 
    (y[4]^2*y[483])/(8*y[35]*y[86]) + (y[1]*y[484])/(4*y[2]*y[4]^2) + 
    y[485]/(16*y[10]*y[62]) + (y[1]*y[486])/(8*y[2]*y[4]*y[10]) + 
    (y[1]^2*y[487])/(8*y[4]*y[10]*y[35]) + y[488]/(8*y[10]*y[86]) + 
    y[489]/(16*y[4]*y[62]) + y[490]/(8*y[10]*y[35]) + y[491]/(8*y[35]) + 
    y[492]/(16*y[2]*y[4]) + y[493]/(16*y[2]^2) + y[494]/(16*y[4]*y[9]) + 
    y[495]/(16*y[2]*y[10]) + y[496]/(4*y[4]*y[39]) + y[497]/(8*y[4]^2*y[9]) + 
    y[498]/(8*y[4]*y[35]) + y[499]/(16*y[2]^2*y[4]) + y[500]/(8*y[2]*y[35]), 
  f[45] -> -1/8*(y[8]^2*y[10])/(y[4]*y[9]^2) + y[1]/(16*y[236]) + 
    y[1]^2/(16*y[4]*y[236]) - (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) + 
    y[392]/(16*y[9]^2) - (y[4]*y[464])/(16*y[9]*y[236]) + 
    (y[4]*y[240]*y[464])/(16*y[9]*y[10]*y[236]) + y[501]/(16*y[10]*y[236]) - 
    (y[464]*y[502])/(16*y[9]*y[10]) + y[503]/(16*y[9]) + 
    (y[10]*y[504])/(16*y[4]*y[9]*y[35]) + (y[1]^2*y[505])/
     (16*y[4]*y[10]*y[35]) + y[506]/(8*y[4]*y[9]) + 
    (y[8]*y[507])/(16*y[9]*y[35]) + y[508]/(16*y[35]) + 
    y[509]/(16*y[10]*y[35]) + (y[1]^3*y[510])/(16*y[4]*y[10]*y[35]^2) + 
    y[511]/(16*y[4]*y[35]) + y[512]/(16*y[10]*y[35]^2) + 
    y[513]/(16*y[4]*y[35]^2) + y[514]/(16*y[35]^2), 
  f[46] -> 9/16 + (y[1]^3*y[14])/(8*y[5]^2*y[10]^2) + 
    (y[10]^2*y[11]^3)/(4*y[4]^2*y[9]*y[39]) - (y[1]^2*y[15]^2)/
     (4*y[10]^2*y[39]) + (y[1]^3*y[15]^2)/(4*y[5]*y[10]^2*y[39]) - 
    (y[1]^2*y[15]*y[16])/(4*y[4]*y[10]*y[39]) + y[15]^2/(8*y[9]*y[56]) + 
    (y[4]*y[15]^2)/(8*y[5]*y[9]*y[56]) + (y[1]*y[15]*y[59])/(2*y[10]*y[39]) + 
    (y[10]*y[59])/(4*y[4]*y[56]) + (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) - 
    (y[1]^3*y[60])/(8*y[4]*y[10]^3) - (y[1]^3*y[60])/(8*y[5]*y[10]^3) + 
    (y[4]*y[60])/(8*y[5]*y[56]) + (y[7]*y[10]*y[59])/(4*y[4]*y[9]*y[112]) - 
    (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[112]) + (3*y[10]*y[117])/
     (8*y[4]*y[112]) - (y[10]*y[124])/(8*y[4]*y[9]*y[56]) - 
    (y[4]*y[219])/(8*y[10]*y[112]) - (y[1]^2*y[236])/(4*y[4]^2*y[10]) - 
    (y[1]^2*y[376])/(8*y[5]^2*y[10]) - (y[1]^2*y[15]*y[402])/
     (4*y[5]*y[10]*y[39]) - (y[10]^2*y[415])/(4*y[4]^3*y[9]) + 
    (y[10]^3*y[415])/(4*y[4]^3*y[39]) - (y[10]*y[430])/(4*y[4]^2*y[39]) - 
    (y[1]^2*y[438])/(8*y[4]*y[10]^2) + (y[1]*y[439])/(16*y[5]*y[10]) + 
    y[442]/(4*y[4]^2) - (y[10]*y[11]^2*y[445])/(4*y[4]*y[9]*y[39]) - 
    (y[1]^2*y[447])/(4*y[5]*y[39]) - (y[1]^2*y[451])/(8*y[5]*y[10]^2) + 
    (y[1]*y[453])/(8*y[4]*y[9]*y[10]) + (y[1]*y[453])/(8*y[5]*y[9]*y[10]) + 
    y[496]/(4*y[4]*y[39]) + y[515]/(16*y[5]) + y[516]/(8*y[4]) + 
    y[517]/(8*y[9]*y[112]) + y[518]/(8*y[56]) + y[519]/(8*y[112]) + 
    (y[1]*y[520])/(8*y[4]*y[10]) + y[521]/(16*y[9]) + y[522]/(16*y[5]^2) + 
    (y[1]^2*y[4]*y[523])/(4*y[5]*y[9]*y[39]) + 
    (y[1]^2*y[524])/(4*y[9]*y[39]) + y[525]/(4*y[39]) + 
    y[526]/(16*y[5]*y[9]) + y[527]/(8*y[4]*y[9]) + y[528]/(16*y[10]) + 
    y[529]/(16*y[5]^2*y[9]) + y[530]/(4*y[4]^2*y[9]), 
  f[47] -> -1/8 + (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) - 
    (y[78]*y[79])/(16*y[9]*y[56]^2) + y[80]/(16*y[56]^2) - 
    (y[4]*y[15]*y[219])/(16*y[10]*y[134]) - (y[10]*y[59]*y[468])/
     (16*y[4]*y[9]*y[56]) + y[531]/(16*y[56]) + y[532]/(16*y[10]) + 
    y[533]/(16*y[9]) - (y[1]*y[534])/(8*y[4]*y[10]) + y[535]/(16*y[4]) + 
    y[536]/(16*y[4]*y[9]) + y[537]/(16*y[134]) + 
    (y[1]*y[538])/(16*y[4]*y[134]) + y[539]/(16*y[9]*y[56]) + 
    (y[1]*y[540])/(16*y[4]*y[9]*y[134]) + y[541]/(16*y[9]*y[134]), 
  f[48] -> -11/16 - (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) - 
    (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) - y[78]^2/(8*y[9]*y[56]) + 
    (3*y[10]*y[59])/(8*y[4]*y[112]) + (y[10]^2*y[59]^2)/
     (8*y[4]^2*y[9]*y[112]) + (y[10]*y[59]*y[63])/(4*y[4]*y[9]*y[112]) + 
    (y[10]*y[117])/(4*y[4]*y[56]) + (y[10]*y[147])/(4*y[4]*y[9]*y[56]) - 
    (y[1]^3*y[177])/(8*y[4]*y[10]*y[35]) + (y[4]*y[219])/(8*y[10]*y[112]) - 
    (y[1]^3*y[15]*y[225])/(8*y[4]*y[10]*y[35]*y[41]) + 
    (3*y[1]^2*y[236])/(8*y[4]^2*y[10]) + (3*y[8]^2*y[377])/(8*y[4]*y[9]^2) + 
    (3*y[391])/(16*y[9]*y[10]) - (3*y[392])/(16*y[9]^2) + 
    (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) - (3*y[442])/(8*y[4]^2) - 
    (3*y[8]^2*y[465])/(8*y[4]^2*y[9]) + y[542]/(16*y[4]) + y[543]/(8*y[56]) + 
    y[544]/(8*y[112]) + y[545]/(8*y[9]*y[112]) + y[546]/(16*y[9]) + 
    y[547]/(16*y[10]) + y[548]/(8*y[41]) + y[549]/(8*y[35]) + 
    (y[10]^2*y[550])/(8*y[4]*y[9]*y[35]) - (y[10]^2*y[551])/
     (8*y[4]*y[9]*y[35]*y[41]) + (y[1]*y[552])/(16*y[4]*y[10]) + 
    (y[1]^2*y[553])/(8*y[4]*y[10]*y[41]) + (y[290]*y[554])/(8*y[9]*y[35]) + 
    y[555]/(8*y[4]*y[35]) + (y[1]*y[556])/(4*y[9]*y[41]) + 
    y[557]/(16*y[4]*y[9]) + (y[1]^2*y[15]*y[558])/(8*y[10]*y[35]*y[41]) + 
    (y[1]*y[559])/(8*y[10]*y[41]) + y[560]/(8*y[4]*y[41]) + 
    y[561]/(8*y[10]*y[35]) + y[562]/(8*y[35]*y[41]) + 
    y[563]/(8*y[4]*y[9]*y[41]) + y[564]/(8*y[4]*y[35]*y[41]), 
  f[50] -> -7/16 - (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) + 
    y[1]^2/(8*y[4]*y[86]) - (y[1]^2*y[16])/(8*y[4]*y[10]*y[86]) + 
    (y[1]^3*y[10]^2*y[161])/(8*y[4]*y[9]*y[35]*y[41]) + 
    (3*y[1]^2*y[236])/(8*y[4]^2*y[10]) - (y[10]^2*y[382])/
     (2*y[4]*y[9]*y[86]) - (y[1]*y[10]^2*y[382])/(2*y[4]*y[35]*y[86]) + 
    (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) - (3*y[442])/(8*y[4]^2) - 
    (3*y[8]^2*y[465])/(8*y[4]^2*y[9]) - (y[4]^2*y[279]*y[482])/
     (8*y[10]*y[35]*y[86]) + (y[1]*y[565])/(16*y[4]*y[10]) + 
    y[566]/(16*y[4]) + (y[8]^2*y[567])/(8*y[4]*y[9]^2) + y[568]/(16*y[9]) + 
    (y[15]*y[569])/(4*y[9]*y[86]) + (y[10]^2*y[15]^2*y[570])/
     (8*y[4]*y[9]*y[41]*y[86]) + (y[1]*y[10]^2*y[15]^2*y[570])/
     (8*y[4]*y[35]*y[41]*y[86]) + (y[11]*y[571])/(8*y[9]*y[35]) - 
    (y[10]^2*y[572])/(8*y[4]*y[9]*y[35]) + y[573]/(8*y[35]) + 
    y[574]/(8*y[4]*y[35]) + y[575]/(8*y[10]*y[86]) + y[576]/(16*y[4]*y[9]) + 
    y[577]/(8*y[35]*y[86]) + y[578]/(8*y[41]) + 
    (y[1]^2*y[579])/(8*y[4]*y[10]*y[35]) + (y[1]^2*y[580])/
     (8*y[4]*y[10]*y[41]) + (y[1]^2*y[15]*y[581])/(8*y[4]*y[10]*y[35]*
      y[41]) + y[582]/(16*y[10]) + y[583]/(16*y[9]^2) + 
    (y[1]*y[15]*y[584])/(8*y[10]*y[35]*y[41]) + y[585]/(8*y[10]*y[41]) + 
    y[586]/(16*y[9]*y[10]) + y[587]/(4*y[9]*y[41]) + y[588]/(8*y[10]*y[35]) + 
    y[589]/(8*y[4]*y[41]) + y[590]/(8*y[35]*y[41]) + 
    y[591]/(8*y[4]*y[9]*y[41]) + y[592]/(8*y[4]*y[35]*y[41]), 
  f[53] -> -3/16 - (y[1]*y[15])/(8*y[4]*y[10]) - 
    (y[10]^2*y[11]^3)/(8*y[4]^2*y[9]*y[39]) + (y[1]*y[15]*y[16])/
     (8*y[10]*y[39]) + (y[1]^2*y[15]*y[16])/(8*y[4]*y[10]*y[39]) + 
    (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) - 
    (y[78]*y[79])/(16*y[9]*y[56]^2) + y[80]/(16*y[56]^2) + 
    (y[10]*y[11]^2*y[161])/(8*y[4]*y[9]*y[39]) + 
    (y[1]^2*y[236])/(8*y[4]^2*y[10]) + (y[10]^2*y[415])/(8*y[4]^3*y[9]) - 
    (y[10]^3*y[415])/(8*y[4]^3*y[39]) - (y[10]*y[59]*y[468])/
     (16*y[4]*y[9]*y[56]) + y[531]/(16*y[56]) + y[539]/(16*y[9]*y[56]) + 
    y[593]/(8*y[9]) + y[594]/(16*y[4]) + y[595]/(8*y[4]^2) + 
    (y[10]^2*y[596])/(8*y[4]^2*y[39]) + y[597]/(8*y[4]*y[39]) + 
    y[598]/(8*y[39]) + y[599]/(16*y[4]*y[9]) + y[600]/(8*y[4]^2*y[9]), 
  f[57] -> 3/16 + (3*y[1])/(16*y[4]) + (y[8]*y[141])/(16*y[134]) - 
    (y[4]*y[15]*y[219]^2)/(16*y[10]*y[134]*y[177]) + 
    (y[1]*y[111]*y[290])/(16*y[4]*y[134]) + (y[1]*y[356])/(8*y[10]*y[41]) + 
    (y[1]^2*y[356])/(8*y[4]*y[10]*y[41]) + (y[1]^2*y[15]*y[581])/
     (8*y[4]*y[10]*y[35]*y[41]) + y[601]/(16*y[10]) + 
    (y[1]*y[601])/(16*y[4]*y[10]) + y[602]/(16*y[177]) + 
    y[603]/(16*y[134]*y[177]) + (y[1]^2*y[604])/(16*y[9]*y[134]) + 
    (y[464]^3*y[605]*y[606])/(16*y[10]*y[35]^2*y[177]) - 
    (y[1]*y[607]*y[608])/(16*y[9]*y[35]*y[177]) + y[609]/(16*y[35]) + 
    y[610]/(16*y[9]*y[177]) + y[611]/(8*y[41]) + 
    (y[1]*y[611])/(8*y[4]*y[41]) + y[612]/(16*y[9]) + y[613]/(16*y[4]*y[9]) + 
    y[614]/(16*y[10]*y[177]) + (y[1]^2*y[15]*y[615])/
     (4*y[4]*y[10]*y[41]*y[177]) - (y[1]*y[616])/(8*y[4]*y[10]*y[177]) + 
    y[617]/(8*y[4]*y[177]) + (y[382]*y[618])/(8*y[9]*y[41]) + 
    y[619]/(16*y[10]*y[35]*y[177]) + y[620]/(8*y[4]*y[9]*y[177]) + 
    (y[1]^2*y[15]*y[621])/(8*y[10]*y[35]*y[41]*y[177]) + 
    (y[1]^2*y[15]*y[622])/(8*y[10]*y[35]*y[41]) + y[623]/(16*y[9]*y[35]) - 
    (y[15]*y[624])/(8*y[4]*y[9]*y[41]*y[177]) + y[625]/(16*y[4]*y[9]*y[35]) - 
    (y[1]*y[626])/(16*y[4]*y[9]*y[134]) + y[627]/(16*y[9]*y[134]*y[177]) - 
    (y[1]*y[628])/(16*y[4]*y[10]*y[35]) + y[629]/(16*y[4]*y[35]) + 
    y[630]/(16*y[35]*y[177]) + (y[1]*y[631])/(8*y[10]*y[41]*y[177]) + 
    (y[1]^2*y[632])/(16*y[4]*y[10]*y[35]^2) + y[633]/(8*y[4]*y[9]*y[41]) + 
    (y[1]*y[634])/(8*y[35]*y[41]) + y[635]/(8*y[9]*y[41]*y[177]) + 
    y[636]/(8*y[41]*y[177]) + (y[1]*y[637])/(8*y[35]*y[41]*y[177]) + 
    (y[1]*y[638])/(8*y[4]*y[35]*y[41]) + y[639]/(16*y[10]*y[35]) + 
    y[640]/(8*y[4]*y[41]*y[177]) + y[641]/(16*y[35]^2*y[177]) + 
    y[642]/(16*y[35]^2) + y[643]/(16*y[4]*y[35]^2) + 
    y[644]/(16*y[10]*y[35]^2), 
  f[58] -> -61/72 - (17*y[1]*y[15]*y[16])/(36*y[4]*y[9]*y[10]) + 
    (y[8]^2*y[63])/(4*y[4]^2*y[62]) + (17*y[1]^2*y[113])/(72*y[4]^2*y[10]) - 
    (17*y[209])/(72*y[4]^2) + (17*y[211])/(72*y[9]*y[10]) + 
    (17*y[257])/(72*y[10]) + (17*y[1]*y[329])/(72*y[4]*y[10]) + 
    y[645]/(72*y[4]) + y[646]/(8*y[4]*y[7]) + y[647]/(8*y[7]) + 
    y[648]/(72*y[9]) + y[649]/(8*y[7]*y[9]) + (y[8]^2*y[650])/
     (72*y[4]^2*y[9]) + y[651]/(72*y[4]*y[9]), 
  f[59] -> (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (y[1]^2*y[15])/(4*y[4]*y[10]^2) - (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) - (y[8]^2*y[10]^2)/(4*y[4]^2*y[39]) - 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + (y[1]*y[15]*y[59])/(2*y[10]*y[39]) + 
    (y[1]^2*y[113])/(8*y[4]^2*y[10]) + (y[4]^2*y[15]*y[36])/
     (8*y[7]*y[9]*y[134]) + (y[1]*y[136]*y[177])/(8*y[41]*y[134]) + 
    (y[15]*y[36]*y[177]^2)/(8*y[4]*y[7]*y[134]) + (3*y[211])/(8*y[9]*y[10]) + 
    y[223]/(8*y[4]^2) + y[224]/(4*y[39]) + y[232]/(2*y[4]*y[39]) + 
    (3*y[257])/(8*y[10]) - (y[15]*y[264]^2)/(4*y[4]*y[7]*y[9]) + 
    (y[15]*y[646])/(8*y[4]*y[7]^2) + (y[15]*y[647])/(8*y[7]^2) + 
    (y[15]*y[649])/(8*y[7]^2*y[9]) + (y[1]*y[652])/(8*y[4]*y[10]) + 
    y[653]/(8*y[7]) + y[654]/(8*y[9]) + y[655]/(8*y[4]) + 
    (y[15]*y[36]*y[656])/(8*y[7]*y[134]) + y[657]/(8*y[41]) + 
    y[658]/(8*y[4]*y[7]) + y[659]/(8*y[134]) + y[660]/(8*y[4]*y[9]) + 
    y[661]/(8*y[4]*y[134]) + y[662]/(8*y[7]*y[9]) + 
    (y[10]*y[15]*y[663])/(8*y[4]*y[9]*y[134]) + (y[1]*y[15]*y[664])/
     (8*y[9]*y[41]*y[134]) + (y[15]*y[665])/(8*y[4]*y[9]*y[41]) + 
    (y[1]*y[15]^2*y[666])/(8*y[4]*y[9]*y[41]*y[134]) + 
    y[667]/(8*y[9]*y[134]) + y[668]/(8*y[4]*y[41]) + y[669]/(8*y[9]*y[41]) + 
    (y[1]*y[670])/(8*y[4]*y[41]*y[134]), 
  f[61] -> 5/6 + y[6]/(8*y[5]) + (y[1]^2*y[14])/(8*y[5]*y[10]^2) + 
    (7*y[1]*y[15]*y[16])/(12*y[4]*y[9]*y[10]) + (y[1]*y[15]*y[16])/
     (4*y[5]*y[9]*y[10]) + (y[1]*y[17])/(8*y[5]*y[10]) + 
    y[21]/(8*y[5]*y[9]) - (y[8]^2*y[10]^2)/(4*y[4]^2*y[39]) - 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) + (y[1]*y[15]*y[59])/(2*y[10]*y[39]) - 
    (y[10]*y[59]^2)/(8*y[4]*y[9]*y[56]) + (y[7]*y[8]^2)/(4*y[4]*y[62]^2) + 
    (y[8]^2*y[63])/(4*y[4]^2*y[62]) - (y[4]*y[78]^2)/(8*y[9]*y[10]*y[56]) - 
    (13*y[1]^2*y[113])/(24*y[4]^2*y[10]) + y[147]/(4*y[9]*y[56]) + 
    (13*y[209])/(24*y[4]^2) + y[224]/(4*y[39]) + y[232]/(2*y[4]*y[39]) + 
    y[437]/(8*y[56]) - (y[1]^2*y[671])/(8*y[4]*y[10]^2) + 
    (y[4]*y[672])/(8*y[10]*y[56]) + y[673]/(24*y[10]) + y[674]/(24*y[4]) - 
    (y[8]^2*y[675])/(24*y[4]^2*y[9]) + (y[1]*y[676])/(24*y[4]*y[10]) + 
    y[677]/(24*y[9]) + y[678]/(24*y[4]*y[9]) + y[679]/(12*y[9]*y[10]) + 
    y[680]/(4*y[4]*y[62]), f[62] -> -3/16 + (y[8]^2*y[10])/(4*y[4]^2*y[9]) - 
    (y[1]*y[15]*y[16])/(2*y[4]*y[9]*y[10]) - (y[10]^2*y[59]^2)/
     (16*y[4]*y[9]*y[56]^2) + (y[4]^2*y[78]^2)/(16*y[9]*y[10]*y[56]^2) + 
    (y[1]^2*y[113])/(4*y[4]^2*y[10]) + (y[10]*y[117])/(16*y[4]*y[56]) + 
    y[223]/(4*y[4]^2) + (y[1]*y[681])/(8*y[4]*y[10]) + 
    (y[4]*y[682])/(8*y[10]*y[56]) + y[683]/(16*y[4]) + y[684]/(16*y[9]) + 
    (y[10]*y[59]*y[685])/(16*y[4]*y[9]*y[56]) + 
    (y[4]^2*y[686])/(16*y[10]*y[56]^2) + y[687]/(16*y[56]) + 
    y[688]/(16*y[10]) + y[689]/(16*y[56]^2) + y[690]/(8*y[9]*y[10]) - 
    (y[4]*y[691])/(8*y[9]*y[10]*y[56]) + y[692]/(16*y[9]*y[56]) + 
    y[693]/(16*y[4]*y[9]) + y[694]/(16*y[9]*y[56]^2), 
  f[63] -> -1/8 + (y[7]*y[8]^2)/(4*y[4]^2*y[62]) + 
    (y[8]^2*y[63])/(4*y[4]^2*y[9]) + (y[8]^2*y[63])/(4*y[4]*y[62]^2) + 
    (y[4]*y[36])/(8*y[9]*y[86]) + y[695]/(8*y[86]) + y[696]/(8*y[9]) + 
    y[697]/(8*y[4]) + y[698]/(8*y[4]*y[9]) + y[699]/(4*y[39]) + 
    y[700]/(2*y[4]*y[39]) + y[701]/(4*y[4]^2*y[39]) + y[702]/(4*y[4]^2) + 
    y[703]/(4*y[4]*y[62]), f[64] -> y[133]/(8*y[4]) + 
    (y[10]*y[290])/(8*y[4]*y[9]) + y[704]/(16*y[9]) + 
    (y[4]*y[15]*y[705])/(16*y[9]*y[35]) + y[706]/(16*y[35]), 
  f[66] -> -7/16 + (y[10]*y[59])/(16*y[4]*y[56]) + 
    (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) - (y[4]^2*y[78]^2)/
     (16*y[9]*y[10]*y[56]^2) + (y[1]*y[113])/(8*y[4]*y[10]) - 
    (y[7]^3*y[10]*y[112]^2)/(16*y[4]*y[9]*y[134]^2) + 
    (y[4]^2*y[672])/(16*y[10]*y[56]^2) - (y[10]*y[59]*y[685])/
     (16*y[4]*y[9]*y[56]) + (y[4]*y[691])/(8*y[9]*y[10]*y[56]) + 
    y[707]/(16*y[4]) + y[708]/(16*y[56]) + y[709]/(16*y[9]) + 
    y[710]/(16*y[10]) + (y[4]*y[711])/(8*y[10]*y[56]) + 
    (y[7]^2*y[133]*y[712])/(16*y[4]*y[9]*y[134]) + y[713]/(16*y[56]^2) + 
    y[714]/(8*y[9]*y[10]) + y[715]/(16*y[4]*y[9]) + 
    y[716]/(16*y[9]*y[56]^2) + (y[133]*y[717])/(16*y[4]*y[134]) + 
    (y[10]*y[112]^2*y[718])/(16*y[4]*y[134]^2) + y[719]/(16*y[134]) + 
    y[720]/(16*y[9]*y[56]) + y[721]/(16*y[134]^2) + 
    y[722]/(16*y[9]*y[134]^2) + y[723]/(16*y[9]*y[134]), 
  f[67] -> 1/4 - (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (3*y[1]^2*y[14])/(8*y[4]^2*y[10]) + (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) - (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) + 
    (y[4]*y[78]^2)/(8*y[9]*y[10]*y[56]) + (y[10]*y[59])/(2*y[4]*y[112]) + 
    (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[112]) + 
    (y[10]*y[117])/(4*y[4]*y[56]) + (y[4]*y[7]*y[10])/(8*y[112]*y[134]) - 
    (y[4]*y[7]*y[10]*y[106])/(8*y[9]*y[112]*y[134]) + (3*y[209])/(8*y[4]^2) + 
    (y[4]*y[686])/(8*y[10]*y[56]) - (y[1]*y[724])/(8*y[4]*y[10]) + 
    y[725]/(8*y[56]) + y[726]/(8*y[10]) - (y[10]*y[59]*y[727])/
     (8*y[4]*y[9]*y[112]) + y[728]/(8*y[4]) + y[729]/(8*y[112]) + 
    y[730]/(8*y[9]) + (y[1]*y[731])/(8*y[41]) + (y[1]*y[10]*y[732])/
     (8*y[4]*y[134]) + y[733]/(y[9]*y[56]) + (y[1]*y[10]*y[734])/
     (8*y[4]*y[9]*y[134]) + (y[10]*y[735])/(8*y[4]*y[9]*y[56]) + 
    (y[1]*y[15]*y[736])/(8*y[4]*y[9]*y[41]) + (3*y[737])/(8*y[4]*y[9]) + 
    y[738]/(8*y[134]) + (y[1]*y[177]*y[739])/(8*y[41]*y[134]) + 
    (y[1]*y[740])/(8*y[9]*y[41]) + (y[1]*y[741])/(8*y[4]*y[41]) + 
    y[742]/(8*y[9]*y[112]) + y[743]/(8*y[9]*y[10]) + 
    (y[1]*y[15]*y[744])/(8*y[9]*y[41]*y[134]) + (y[1]*y[15]*y[745])/
     (8*y[4]*y[9]*y[41]*y[134]) + y[746]/(8*y[9]*y[134]) + 
    (y[1]*y[747])/(8*y[4]*y[41]*y[134]), 
  f[69] -> 7/8 - (3*y[8]^2*y[10])/(8*y[4]^2*y[9]) + 
    (3*y[1]^2*y[14])/(8*y[4]^2*y[10]) + (3*y[1]*y[15]*y[16])/
     (4*y[4]*y[9]*y[10]) + (3*y[209])/(8*y[4]^2) - 
    (3*y[211])/(8*y[9]*y[10]) - (3*y[257])/(8*y[10]) - 
    (3*y[1]*y[329])/(8*y[4]*y[10]) - (y[1]*y[15]*y[666])/
     (8*y[9]*y[41]*y[134]) + (y[4]*y[705])/(8*y[9]*y[86]) + 
    y[748]/(8*y[86]) + y[749]/y[9] + y[750]/(8*y[4]) + y[751]/(8*y[134]) + 
    (y[1]*y[177]*y[752])/(8*y[41]*y[134]) + y[753]/(8*y[4]*y[9]) - 
    (y[10]*y[754])/(8*y[4]*y[134]) + (y[10]*y[755])/(8*y[4]*y[9]*y[134]) + 
    (y[15]*y[756])/(8*y[4]*y[9]*y[41]) + (y[1]*y[15]*y[757])/
     (8*y[4]*y[9]*y[41]*y[134]) + y[758]/(8*y[41]) + y[759]/(8*y[4]*y[41]) + 
    y[760]/(8*y[9]*y[41]) + y[761]/(8*y[9]*y[134]) - 
    (y[1]*y[762])/(8*y[4]*y[41]*y[134]), 
  f[73] -> -1/8*(y[8]^2*y[10])/(y[4]^2*y[9]) + (y[1]*y[63])/(8*y[39]) - 
    y[219]/(8*y[4]) + (y[8]*y[763])/(8*y[4]*y[9]) + y[764]/(8*y[4]^2) - 
    (y[1]^2*y[765])/(8*y[4]^2*y[39]) + (y[1]*y[766])/(8*y[4]*y[39]), 
  f[76] -> -3/16 + (y[4]*y[15]*y[36]^2)/(16*y[9]*y[35]*y[177]) + 
    (y[1]*y[15]*y[745])/(8*y[4]*y[9]*y[41]*y[134]) + y[767]/(16*y[9]) + 
    y[768]/(16*y[4]) + y[769]/(16*y[177]) + (y[1]*y[770])/(8*y[4]*y[41]) + 
    (y[1]*y[771])/(8*y[41]) + (y[7]^2*y[112]^2*y[772])/
     (16*y[4]*y[9]*y[134]^2) + (y[112]^2*y[135]*y[772])/(16*y[4]*y[134]^2) + 
    y[773]/(16*y[35]) - (y[1]*y[15]*y[774])/(8*y[4]*y[9]*y[41]) + 
    y[775]/(16*y[4]*y[9]) + (y[1]*y[15]^2*y[776])/(4*y[4]*y[9]*y[41]*
      y[177]) + (y[15]*y[777])/(8*y[4]*y[9]*y[177]) + 
    y[778]/(16*y[9]*y[177]) + y[779]/(16*y[134]) + 
    (y[4]*y[780])/(16*y[35]*y[177]) + y[781]/(8*y[4]*y[177]) - 
    (y[1]*y[782])/(8*y[9]*y[41]) + (y[1]*y[783])/(8*y[41]*y[177]) + 
    y[784]/(16*y[4]*y[134]) + y[785]/(16*y[134]^2) + 
    (y[1]*y[786])/(8*y[41]*y[134]) + (y[1]*y[787])/(8*y[9]*y[41]*y[177]) + 
    y[788]/(16*y[4]*y[9]*y[134]) + y[789]/(16*y[9]*y[134]) - 
    (y[1]*y[790])/(8*y[4]*y[41]*y[177]) + y[791]/(16*y[9]*y[134]^2) + 
    (y[1]*y[792])/(8*y[4]*y[41]*y[134]), 
  f[77] -> 1/8 - (y[8]^2*y[10])/(8*y[4]^2*y[62]) + 
    (y[1]*y[15]*y[16])/(4*y[4]*y[10]*y[62]) + (17*y[1]^2*y[177])/
     (36*y[4]*y[10]^2) + (y[1]^2*y[177])/(8*y[4]^2*y[10]) + 
    (y[1]^2*y[177]^2)/(8*y[4]^2*y[7]*y[10]) + (y[1]*y[177]^2)/
     (8*y[4]*y[7]*y[10]) + y[241]/(8*y[62]) + y[245]/(8*y[10]*y[62]) + 
    y[246]/(8*y[4]*y[62]) + (17*y[177]*y[793])/(72*y[10]^2) + 
    y[794]/(72*y[10]) + y[795]/(8*y[7]*y[10]) + y[796]/(8*y[4]*y[7]) - 
    (y[236]*y[797])/(8*y[4]^2*y[7]) + y[798]/(8*y[4]^2) + 
    (y[1]*y[799])/(36*y[4]*y[10]) + y[800]/(72*y[4]), 
  f[78] -> -3/8 + (y[1]^2*y[14]*y[15])/(4*y[4]*y[10]*y[41]) + 
    (y[1]^2*y[177])/(2*y[4]*y[10]^2) - (y[1]^2*y[177])/(4*y[4]^2*y[10]) + 
    (y[1]^2*y[15]*y[177])/(4*y[10]^2*y[39]) - (y[1]^2*y[177]^2)/
     (4*y[4]^2*y[7]*y[10]) + (y[36]*y[177]^2)/(8*y[7]*y[134]) + 
    (3*y[264])/(4*y[7]) + (3*y[15]^2*y[264]^2)/(4*y[4]*y[7]*y[39]) - 
    (y[15]^3*y[264]^2)/(4*y[4]^2*y[7]*y[39]) + (3*y[177]*y[793])/
     (8*y[10]^2) + y[795]/(8*y[7]^2) + y[801]/(8*y[10]) + y[802]/(8*y[4]) - 
    (y[1]*y[177]*y[803])/(4*y[4]*y[7]*y[10]) + y[804]/(8*y[7]*y[10]) - 
    (y[1]*y[805])/(2*y[4]*y[10]) + y[806]^2/(8*y[4]^2*y[7]^2) + 
    y[807]/(8*y[4]*y[7]^2) + y[808]/(8*y[41]) - y[809]^2/(8*y[134]) + 
    (y[739]*y[809]^2)/(8*y[41]*y[134]) + (y[4]*y[810])/(8*y[10]*y[134]) + 
    y[811]/(8*y[4]^2) + (y[264]^2*y[812])/(4*y[7]*y[39]) - 
    (y[11]*y[15]*y[813])/(4*y[4]^2*y[39]) + (y[15]*y[814])/(4*y[4]*y[39]) + 
    y[815]/(8*y[4]*y[7]) + y[816]/(8*y[4]*y[41]) + y[817]/(4*y[10]*y[41]) + 
    y[818]/(4*y[4]^2*y[7]) + y[819]/(4*y[10]*y[39]) + y[820]/(4*y[39]), 
  f[80] -> 1/8 + (y[8]^2*y[10])/(8*y[4]*y[62]^2) + 
    (y[1]*y[15]*y[16])/(2*y[4]*y[10]*y[62]) - (5*y[1]^2*y[177])/
     (6*y[4]*y[10]^2) - (y[1]^2*y[177])/(4*y[5]*y[10]^2) + 
    (5*y[1]*y[177])/(6*y[4]*y[10]) + (y[1]^2*y[15]*y[177])/
     (4*y[10]^2*y[39]) + y[1]^2/(8*y[4]*y[236]) - y[4]/(8*y[236]) - 
    (y[1]^2*y[16])/(8*y[4]*y[10]*y[236]) + (y[4]*y[15]^2)/
     (8*y[10]*y[62]*y[236]) + (y[4]^2*y[264]^2)/(4*y[10]*y[39]*y[62]) - 
    (y[15]^2*y[264]^2)/(4*y[4]*y[39]*y[62]) - (3*y[66]*y[264]^2)/
     (4*y[39]*y[62]) + y[819]/(4*y[10]*y[39]) - 
    (y[177]*y[821])/(12*y[10]^2) + y[822]/(24*y[10]) + y[823]/(24*y[4]) + 
    (y[4]*y[824])/(8*y[62]*y[236]) + y[825]/(8*y[62]) - 
    (y[10]*y[15]*y[826])/(4*y[4]^2*y[39]) + (y[15]*y[826])/(4*y[4]^2*y[62]) + 
    y[827]/(8*y[10]*y[236]) + y[828]/(8*y[4]*y[62]) + 
    (y[15]*y[829])/(4*y[4]*y[39]) + y[830]/(8*y[10]*y[62]) + 
    y[831]/(4*y[39]) + y[832]/(8*y[62]^2) + y[833]/(8*y[10]*y[62]^2), 
  f[81] -> -1/16 + (3*y[177])/(16*y[4]) + (y[1]^2*y[177])/(2*y[4]*y[10]^2) - 
    (y[1]^2*y[16]^2)/(16*y[4]*y[10]*y[236]^2) + (y[1]*y[265])/(8*y[236]^2) + 
    (y[1]^2*y[271])/(16*y[4]*y[236]^2) + (y[1]*y[264]*y[279])/
     (16*y[4]*y[10]*y[236]) + (y[177]*y[793])/(8*y[10]^2) + 
    y[834]/(16*y[236]) + y[835]/(16*y[10]) + (y[1]*y[836])/(16*y[4]*y[236]) - 
    (y[1]*y[837])/(16*y[4]*y[10]) + (y[265]*y[838])/(16*y[10]*y[236]^2) + 
    y[839]/(16*y[10]*y[236]), 
  f[82] -> -1/4 - (y[8]^2*y[10])/(8*y[4]*y[62]^2) - 
    (y[1]*y[15]*y[16])/(2*y[4]*y[10]*y[62]) - (y[1]^2*y[16]^2)/
     (8*y[4]^2*y[10]*y[86]) + (y[1]^2*y[177])/(4*y[4]*y[10]^2) - 
    (y[1]*y[177])/(4*y[4]*y[10]) - (y[1]^2*y[15]*y[177])/(4*y[10]^2*y[39]) + 
    y[4]/(8*y[236]) + (y[1]^2*y[16]^2)/(8*y[4]^2*y[10]*y[236]) - 
    (y[4]*y[15]^2)/(8*y[10]*y[62]*y[236]) + (y[1]^2*y[255])/
     (8*y[4]^2*y[236]) - (y[4]^2*y[264]^2)/(4*y[10]*y[39]*y[62]) + 
    (y[15]^2*y[264]^2)/(4*y[4]*y[39]*y[62]) + (3*y[66]*y[264]^2)/
     (4*y[39]*y[62]) + (y[1]^2*y[271])/(8*y[4]^2*y[86]) - 
    (y[4]*y[824])/(8*y[62]*y[236]) + (y[10]*y[15]*y[826])/(4*y[4]^2*y[39]) + 
    y[840]/(8*y[86]) + (y[1]*y[841])/(8*y[4]*y[236]) + 
    (y[1]*y[279]*y[841])/(8*y[4]*y[10]*y[236]) + y[842]/(8*y[62]) - 
    (y[1]*y[16]*y[843])/(8*y[4]*y[10]*y[86]) - (y[1]*y[844])/(8*y[4]*y[86]) + 
    y[845]/(4*y[4]) + y[846]/(8*y[10]) + y[847]/(8*y[10]*y[236]) + 
    (y[15]*y[848])/(4*y[4]^2*y[62]) + (y[15]*y[849])/(4*y[4]*y[39]) + 
    y[850]/(8*y[10]*y[62]) + y[851]/(8*y[10]*y[62]^2) + y[852]/(4*y[39]) + 
    y[853]/(8*y[62]^2) + y[854]/(8*y[10]*y[86]) + y[855]/(8*y[4]*y[62]) + 
    y[856]/(4*y[10]*y[39]), f[83] -> 1/8 - y[1]/(8*y[10]) + 
    (y[1]^2*y[16]^2)/(16*y[4]*y[10]*y[236]^2) + 
    (y[1]^2*y[255])/(16*y[4]*y[236]^2) + (y[1]*y[264])/(8*y[236]^2) - 
    (y[1]*y[16]*y[265])/(16*y[4]*y[10]*y[236]) + 
    (y[264]*y[838])/(16*y[10]*y[236]^2) + y[857]/(16*y[236]) + 
    (y[1]*y[858])/(16*y[4]*y[236]) + (y[1]*y[859])/(16*y[4]*y[35]) + 
    y[860]/(16*y[35]) + y[861]/(16*y[10]*y[236]) + y[862]/(16*y[10]*y[35]) - 
    (y[1]*y[863])/(16*y[4]*y[10]*y[35]), 
  f[84] -> -1/8*y[4]/y[112] + (y[4]^2*y[63])/(8*y[112]*y[134]) - 
    (y[1]^2*y[177])/(4*y[4]*y[10]^2) + (y[1]^2*y[177])/(4*y[5]*y[10]^2) + 
    (y[1]^2*y[177])/(4*y[4]^2*y[10]) - (y[1]^2*y[15]*y[177])/
     (4*y[10]^2*y[39]) + (y[1]^2*y[177]^2)/(4*y[4]^2*y[7]*y[10]) - 
    (3*y[264])/(4*y[7]) - (3*y[15]^2*y[264]^2)/(4*y[4]*y[7]*y[39]) + 
    (y[15]^3*y[264]^2)/(4*y[4]^2*y[7]*y[39]) + y[404]/(8*y[4]) + 
    (y[177]^2*y[705])/(8*y[7]*y[134]) - (3*y[177]*y[793])/(8*y[10]^2) + 
    (y[1]*y[177]*y[803])/(4*y[4]*y[7]*y[10]) - y[806]^2/(8*y[4]^2*y[7]^2) - 
    (y[264]^2*y[812])/(4*y[7]*y[39]) + (y[11]*y[15]*y[813])/
     (4*y[4]^2*y[39]) + y[856]/(4*y[10]*y[39]) + y[864]/(8*y[10]) + 
    (y[4]*y[865])/(8*y[10]*y[112]) + y[866]/(8*y[7]^2) + 
    y[867]/(8*y[7]*y[10]) + y[868]/(8*y[4]*y[7]) + y[869]/(8*y[134]) + 
    y[870]/(8*y[4]^2) + y[871]/(8*y[4]*y[7]^2) + 
    (y[4]*y[872])/(8*y[10]*y[134]) + (y[1]*y[873])/(4*y[4]*y[10]) + 
    (y[15]*y[874])/(4*y[4]*y[39]) + y[875]/(4*y[39]) + 
    y[876]/(4*y[4]^2*y[7]), f[85] -> (y[177]*y[793])/(8*y[10]^2) + 
    y[877]/(16*y[10]) + y[878]/(16*y[134]^2) - 
    (y[879]*y[880])/(16*y[10]*y[134]) + y[881]/(16*y[134]), 
  f[86] -> y[4]/(8*y[112]) + y[4]^2/(8*y[134]) + 
    (y[4]^2*y[7])/(8*y[112]*y[134]) - (3*y[1]^2*y[177])/(4*y[4]*y[10]^2) + 
    (3*y[1]*y[177])/(4*y[4]*y[10]) + (y[1]^2*y[113]*y[219])/
     (8*y[4]*y[10]*y[41]) - (y[1]^2*y[219]*y[809]^2)/(8*y[10]*y[41]*y[134]) + 
    y[882]/(8*y[4]) + (y[4]*y[883])/(8*y[10]*y[112]) + y[884]/(8*y[10]) - 
    (y[177]*y[885])/(8*y[10]^2) + (y[1]*y[886])/(8*y[41]) + 
    (y[1]*y[887])/(8*y[10]*y[41]) - (y[1]*y[888])/(8*y[4]*y[41]) + 
    (y[1]*y[809]^2*y[889])/(8*y[41]*y[134]) + (y[4]*y[890])/(8*y[10]*y[134]), 
  f[88] -> 1/2 + (y[1]^2*y[14]*y[78])/(8*y[4]*y[10]*y[41]) + 
    (y[1]^2*y[16]^2)/(8*y[4]^2*y[10]*y[86]) - (3*y[1]^2*y[177])/
     (4*y[4]*y[10]^2) + (3*y[1]*y[177])/(4*y[4]*y[10]) - 
    (y[1]^2*y[16]^2)/(8*y[4]^2*y[10]*y[236]) + 
    (y[1]^2*y[255])/(8*y[4]^2*y[86]) - y[264]^2/(8*y[10]*y[236]) + 
    (y[1]*y[265])/(4*y[4]*y[236]) - (y[1]*y[16]*y[265])/
     (4*y[4]*y[10]*y[236]) + (y[1]^2*y[271])/(8*y[4]^2*y[236]) + 
    (y[1]*y[279]*y[326])/(8*y[4]*y[10]*y[86]) - (3*y[177]*y[793])/
     (8*y[10]^2) + (y[1]^2*y[219]*y[809]^2)/(8*y[10]*y[41]*y[134]) + 
    (y[1]*y[844])/(8*y[4]*y[86]) + (y[4]*y[865])/(8*y[134]) + 
    (3*y[883])/(8*y[10]) + y[891]/(8*y[4]) + y[892]/(8*y[86]) + 
    (y[4]*y[893])/(8*y[10]*y[134]) + y[894]/(8*y[41]) - 
    (y[809]^2*y[895])/(8*y[41]*y[134]) + y[896]/(8*y[10]*y[86]) + 
    y[897]/(8*y[10]*y[41]) + y[898]/(8*y[4]*y[41]), 
  f[91] -> -1/8*y[177]/y[4] - (3*y[1]^2*y[177])/(8*y[4]*y[10]^2) + 
    y[177]/(4*y[10]) - (y[1]^2*y[15]*y[177])/(8*y[10]^2*y[39]) + 
    (y[1]*y[15]*y[290])/(8*y[4]*y[39]) - (y[177]*y[793])/(8*y[10]^2) + 
    (y[1]*y[899])/(8*y[4]*y[10]) + (y[1]*y[900])/(8*y[39]) - 
    (y[1]*y[901])/(8*y[10]*y[39]), f[95] -> 3/8 - y[1]/(2*y[177]) + 
    (y[1]^2*y[15])/(4*y[4]*y[10]*y[177]) + (y[1]^2*y[15]^2*y[314])/
     (8*y[4]*y[10]*y[41]*y[177]) + (y[1]^2*y[15]*y[401])/
     (8*y[4]*y[10]*y[41]) + (y[1]*y[601])/(16*y[4]*y[10]) - 
    (y[4]*y[219]*y[264]*y[793])/(16*y[10]*y[134]*y[177]) + y[902]/y[10] + 
    y[903]/(16*y[4]) + (y[1]*y[904])/(8*y[4]*y[177]) + 
    (y[1]*y[905])/(8*y[41]) + (y[4]^2*y[906])/(16*y[134]^2*y[177]) - 
    (y[219]*y[907])/(16*y[10]*y[134]) + (y[4]*y[908])/(16*y[134]*y[177]) + 
    y[909]/(16*y[134]) + y[910]/(16*y[35]) + (y[1]*y[911])/(16*y[4]*y[35]) + 
    (y[1]*y[912])/(8*y[4]*y[41]) + (y[1]*y[4]^2*y[914])/
     (8*y[41]*y[134]*y[177]) + (y[1]*y[913]*y[914])/(8*y[41]*y[134]) + 
    (y[1]*y[915])/(8*y[10]*y[41]) + (y[1]*y[916])/(8*y[41]*y[177]) + 
    y[917]/(16*y[10]*y[35]) - (y[1]*y[918])/(16*y[4]*y[10]*y[35]) - 
    (y[1]*y[919])/(8*y[4]*y[41]*y[177]) - (y[1]*y[920])/
     (8*y[10]*y[41]*y[177]) + y[921]/(16*y[10]*y[177]) + 
    y[922]/(16*y[134]^2), f[96] -> -11/36 - (y[8]^3*y[10])/(8*y[4]^3*y[9]) + 
    (y[8]^3*y[10])/(8*y[4]^3*y[62]) - (17*y[1]^3*y[113])/
     (72*y[4]^2*y[10]^2) + (y[8]^2*y[141])/(8*y[4]^2*y[62]) - 
    (y[1]^2*y[177]*y[236])/(8*y[4]^2*y[7]*y[10]) + 
    (y[15]*y[264]^3)/(8*y[4]^2*y[7]*y[9]) + (y[1]*y[264]*y[279])/
     (8*y[4]*y[10]*y[62]) + y[403]/(16*y[7]) + y[433]/(16*y[62]) + 
    y[449]/(16*y[10]*y[62]) + y[454]/(16*y[4]*y[62]) + 
    (17*y[1]^2*y[923])/(72*y[4]^2*y[10]) - (17*y[924])/(144*y[10]^2) + 
    y[925]/(144*y[4]) - (17*y[1]^2*y[926])/(72*y[4]*y[10]^2) + 
    y[927]/(16*y[7]*y[10]) + (y[1]*y[928])/(16*y[4]*y[7]*y[10]) + 
    y[929]/(8*y[4]^2*y[7]) + y[930]/(72*y[9]) - (y[264]^2*y[931])/
     (8*y[4]*y[7]*y[9]) + y[932]/(48*y[10]) + 
    (y[1]*y[933])/(144*y[4]*y[10]) + y[934]/(72*y[4]^2) + 
    y[935]/(16*y[7]*y[9]) + (17*y[1]*y[936])/(72*y[4]*y[9]*y[10]) + 
    y[937]/(16*y[4]*y[7]) - (17*y[938])/(144*y[9]*y[10]) + 
    y[939]/(144*y[4]*y[9]) + y[940]/(72*y[4]^2*y[9]), 
  f[97] -> 1/8 + (y[1]^3*y[14])/(8*y[4]^2*y[10]^2) - 
    (y[1]^3*y[15])/(4*y[4]*y[10]^3) + (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) - 
    (y[1]^2*y[15]*y[16])/(4*y[4]*y[10]*y[39]) + (y[1]^2*y[177]*y[236])/
     (4*y[4]^2*y[7]*y[10]) + (y[15]^2*y[264]^3)/(8*y[4]^2*y[7]^2*y[9]) - 
    (y[15]^2*y[264]^3)/(4*y[4]^3*y[7]*y[9]) + (y[15]^3*y[264]^3)/
     (4*y[4]^3*y[7]*y[39]) + (y[1]*y[15]*y[290])/(2*y[9]*y[41]) + 
    (y[177]^2*y[705])/(8*y[7]*y[134]) + (y[1]*y[177]^2*y[705])/
     (8*y[4]*y[7]*y[134]) + (y[1]*y[15]*y[745])/(8*y[4]*y[9]*y[41]*y[134]) + 
    (y[1]*y[747])/(8*y[4]*y[41]*y[134]) + (y[1]^2*y[923])/(8*y[4]^2*y[10]) - 
    (3*y[924])/(16*y[10]^2) - (y[15]*y[264]^2*y[931])/(8*y[4]*y[7]^2*y[9]) + 
    (y[15]*y[935])/(16*y[7]^2*y[9]) + (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) - 
    (3*y[938])/(16*y[9]*y[10]) + y[941]/(16*y[10]) + y[942]/(16*y[4]) + 
    y[943]/(16*y[7]) + (y[1]*y[944])/(8*y[4]*y[7]*y[10]) + 
    y[945]/(8*y[7]*y[10]) - (y[1]^2*y[946])/(8*y[4]*y[10]^2) + 
    y[947]/(16*y[9]) + (y[15]*y[264]^2*y[948])/(8*y[4]^2*y[7]*y[9]) + 
    (y[464]*y[949])/(8*y[10]*y[134]) + y[950]/(8*y[134]) + 
    (y[1]^2*y[951])/(4*y[4]*y[10]*y[41]) + y[952]/(8*y[41]) + 
    y[953]/(8*y[4]^2) + (y[1]*y[954])/(8*y[4]*y[134]) - 
    (y[264]^2*y[955])/(4*y[7]*y[39]) + (y[15]*y[264]^2*y[956])/
     (4*y[4]*y[7]*y[39]) - (y[15]^2*y[264]^2*y[957])/(4*y[4]^2*y[7]*y[39]) + 
    (y[1]^2*y[15]*y[958])/(4*y[10]^2*y[39]) + y[959]/(16*y[7]^2) + 
    (y[265]*y[960])/(8*y[4]*y[7]*y[9]) + (y[1]*y[15]*y[961])/
     (8*y[4]*y[9]*y[134]) + y[962]/(4*y[39]) + y[963]/(8*y[9]*y[134]) + 
    (y[1]*y[964])/(16*y[4]*y[10]) + y[965]/(16*y[4]*y[9]) + 
    y[966]/(16*y[4]*y[7]) + y[967]/(16*y[7]*y[9]) + y[968]/(8*y[4]*y[41]) + 
    y[969]/(4*y[10]*y[39]) + y[970]/(16*y[4]*y[7]^2) + 
    y[971]/(8*y[4]^2*y[7]) + y[972]/(8*y[4]^2*y[7]^2) + 
    y[973]/(4*y[4]*y[39]) + y[974]/(4*y[4]^3*y[9]) + y[975]/(4*y[10]*y[41]) + 
    y[976]/(8*y[41]*y[134]) + y[977]/(8*y[4]^2*y[9]) + 
    y[978]/(8*y[4]*y[9]*y[41]) + y[979]/(4*y[4]^2*y[39]) + 
    (y[11]*y[980])/(4*y[4]^3*y[39]), 
  f[99] -> 1/48 - (y[8]^3*y[10])/(8*y[4]^3*y[9]) + 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) - (y[1]^2*y[15]*y[16])/
     (4*y[4]*y[10]*y[39]) + y[57]/(8*y[56]) + (y[10]*y[59]^2)/
     (8*y[4]*y[9]*y[56]) - (y[8]^3*y[10])/(8*y[4]^2*y[62]^2) + 
    (y[4]*y[78]^2)/(8*y[9]*y[10]*y[56]) + (y[8]^2*y[111])/(8*y[4]*y[62]^2) + 
    (y[1]^3*y[113])/(8*y[5]*y[10]^3) + (13*y[1]^3*y[113])/
     (24*y[4]^2*y[10]^2) + (y[15]^2*y[264]^3)/(4*y[4]^2*y[39]*y[62]) + 
    (y[1]*y[375])/(16*y[5]*y[10]) + (y[1]^2*y[376])/(8*y[5]*y[10]^2) + 
    y[381]/(16*y[5]) - (y[1]*y[16]*y[382])/(8*y[5]*y[9]*y[10]) + 
    y[387]/(16*y[5]*y[9]) - (y[4]*y[264]^2*y[464])/(4*y[10]*y[39]*y[62]) + 
    (y[1]^3*y[671])/(8*y[4]*y[10]^3) + (y[4]*y[686])/(8*y[10]*y[56]) - 
    (13*y[1]^2*y[923])/(24*y[4]^2*y[10]) - (y[15]*y[264]^2*y[957])/
     (4*y[4]*y[39]*y[62]) + (y[1]^2*y[15]*y[958])/(4*y[10]^2*y[39]) + 
    y[969]/(4*y[10]*y[39]) + (y[1]^2*y[981])/(24*y[4]*y[10]^2) + 
    (y[1]*y[982])/(48*y[4]*y[10]) + y[983]/(16*y[10]) + y[984]/(16*y[62]) + 
    (y[1]*y[279]*y[985])/(8*y[4]*y[10]*y[62]) + 
    (y[8]^2*y[986])/(24*y[4]^2*y[9]) + (13*y[1]*y[987])/(24*y[4]^2) + 
    y[988]/(48*y[4]) + y[989]/(24*y[10]^2) + (y[264]^2*y[990])/
     (4*y[39]*y[62]) + y[991]/(4*y[9]*y[56]) + y[992]/(48*y[4]*y[9]) - 
    (y[1]*y[993])/(24*y[4]*y[9]*y[10]) + y[994]/(16*y[4]*y[62]) + 
    y[995]/(16*y[10]*y[62]) + y[996]/(4*y[39]) + y[997]/(24*y[9]) + 
    y[998]/(16*y[62]^2) - (y[10]*y[999])/(4*y[4]^2*y[39]) + 
    y[1000]/(8*y[4]^2*y[62]) + y[1001]/(4*y[4]*y[39]) + 
    (y[10]*y[1002])/(4*y[4]^3*y[39]) + y[1003]/(16*y[10]*y[62]^2) + 
    y[1004]/(8*y[4]^3*y[62]) + y[1005]/(24*y[9]*y[10]), 
  f[100] -> -1/16 - (y[1]*y[8]^2)/(4*y[4]^2*y[9]) + 
    (y[1]^3*y[14])/(4*y[4]^2*y[10]^2) + (y[10]*y[59])/(16*y[4]*y[56]) + 
    (y[10]^2*y[59]^2)/(16*y[4]*y[9]*y[56]^2) - (y[4]^2*y[78]^2)/
     (16*y[9]*y[10]*y[56]^2) + y[1]/(16*y[236]) + y[1]^2/(16*y[4]*y[236]) - 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) + (y[4]^2*y[672])/
     (16*y[10]*y[56]^2) + y[713]/(16*y[56]^2) + y[716]/(16*y[9]*y[56]^2) + 
    (y[1]^2*y[923])/(4*y[4]^2*y[10]) + (y[1]*y[936])/(4*y[4]*y[9]*y[10]) - 
    (y[1]*y[987])/(4*y[4]^2) + y[1006]/(16*y[56]) + y[1007]/(16*y[10]) + 
    y[1008]/(16*y[4]) + y[1009]/(16*y[9]) + (y[4]*y[593]*y[1010])/
     (16*y[9]*y[10]*y[56]) + (y[1]^2*y[1011])/(8*y[4]*y[10]^2) + 
    (y[1]*y[1012])/(16*y[4]*y[10]) - (y[10]*y[59]*y[1013])/
     (16*y[4]*y[9]*y[56]) + (y[4]*y[1014])/(16*y[10]*y[56]) + 
    y[1015]/(16*y[4]*y[9]) + y[1016]/(16*y[10]^2) + 
    y[1017]/(16*y[10]*y[236]) + y[1018]/(16*y[9]*y[10]) + 
    y[1019]/(16*y[9]*y[56]), 
  f[101] -> 5/16 + (y[8]^3*y[10])/(8*y[4]^3*y[9]) + 
    (y[1]^3*y[14])/(4*y[4]^2*y[10]^2) + (y[1]^3*y[15])/(4*y[4]*y[10]^3) - 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) + (y[1]^2*y[15]*y[16])/
     (4*y[4]*y[10]*y[39]) + (y[8]^3*y[10])/(8*y[4]^2*y[62]^2) + 
    y[1]^2/(8*y[4]*y[86]) + y[4]/(8*y[86]) - (y[1]^2*y[16])/
     (8*y[4]*y[10]*y[86]) + (y[8]^2*y[141])/(8*y[4]*y[62]^2) - 
    (y[15]^2*y[264]^3)/(4*y[4]^2*y[39]*y[62]) + y[398]/(16*y[9]) + 
    (y[4]*y[264]^2*y[464])/(4*y[10]*y[39]*y[62]) - 
    (y[8]^2*y[763])/(8*y[4]^2*y[9]) + (y[1]^2*y[923])/(4*y[4]^2*y[10]) + 
    (y[15]*y[264]^2*y[957])/(4*y[4]*y[39]*y[62]) - (y[1]*y[987])/(4*y[4]^2) - 
    (y[264]^2*y[990])/(4*y[39]*y[62]) + (y[10]*y[999])/(4*y[4]^2*y[39]) - 
    (y[10]*y[1002])/(4*y[4]^3*y[39]) + y[1020]/(16*y[10]) + 
    y[1021]/(8*y[4]) - (y[1]*y[16]*y[1022])/(8*y[4]*y[10]*y[62]) + 
    (y[290]*y[1023])/(16*y[4]*y[9]) - (y[1]*y[1024])/(8*y[4]*y[10]) + 
    y[1025]/(16*y[62]) + (y[1]^2*y[15]*y[1026])/(4*y[10]^2*y[39]) + 
    (y[1]^2*y[1027])/(4*y[4]*y[10]^2) + y[1028]/(8*y[10]*y[86]) + 
    y[1029]/(16*y[4]*y[62]) + y[1030]/(16*y[10]*y[62]) + y[1031]/(4*y[39]) + 
    y[1032]/(16*y[62]^2) + y[1033]/(4*y[10]*y[39]) + 
    y[1034]/(8*y[4]^2*y[62]) + y[1035]/(4*y[4]*y[39]) + 
    y[1036]/(16*y[10]*y[62]^2) + y[1037]/(8*y[4]^3*y[62]), 
  f[102] -> -1/8 - y[1]/(8*y[4]) - y[1]/(8*y[9]) + 
    (y[1]*y[8])/(4*y[4]*y[9]) + y[1]/(8*y[10]) + y[1]^2/(8*y[4]*y[10]) - 
    y[1]/(16*y[236]) - y[1]^2/(16*y[4]*y[236]) + 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) + y[1038]/(16*y[35]) + 
    (y[1]*y[1039])/(16*y[4]*y[35]) + y[1040]/(16*y[10]*y[35]) + 
    (y[1]^2*y[1041])/(16*y[4]*y[10]*y[35]) + y[1042]/(16*y[10]*y[236]), 
  f[103] -> -1/2 + y[6]/(16*y[5]) + (y[1]^3*y[14])/(8*y[5]*y[10]^3) - 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) + (y[1]^2*y[15]*y[16])/
     (4*y[4]*y[10]*y[39]) - (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) - 
    y[78]^2/(8*y[9]*y[56]) + (y[10]*y[59])/(2*y[4]*y[112]) + 
    (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[112]) + 
    (y[10]*y[117])/(4*y[4]*y[56]) - (y[4]*y[7]^2*y[10])/
     (8*y[9]*y[112]*y[134]) - (y[1]*y[7]^2*y[112])/(8*y[4]*y[9]*y[134]) + 
    (y[10]*y[147])/(4*y[4]*y[9]*y[56]) + (y[36]*y[177]^2)/(8*y[7]*y[134]) + 
    (y[1]*y[36]*y[177]^2)/(8*y[4]*y[7]*y[134]) - (y[1]^2*y[177]*y[236])/
     (4*y[4]^2*y[7]*y[10]) - (y[15]^2*y[264]^3)/(8*y[4]^2*y[7]^2*y[9]) + 
    (y[15]^2*y[264]^3)/(4*y[4]^3*y[7]*y[9]) - (y[15]^3*y[264]^3)/
     (4*y[4]^3*y[7]*y[39]) - (y[1]*y[375])/(16*y[5]*y[10]) - 
    (y[1]^2*y[376])/(8*y[5]*y[10]^2) + (y[1]*y[16]*y[382])/
     (8*y[5]*y[9]*y[10]) + y[543]/(8*y[56]) - (y[1]^3*y[671])/
     (8*y[4]*y[10]^3) + (3*y[924])/(16*y[10]^2) + (y[15]*y[264]^2*y[931])/
     (8*y[4]*y[7]^2*y[9]) + (3*y[938])/(16*y[9]*y[10]) - 
    (y[1]*y[944])/(8*y[4]*y[7]*y[10]) - (y[15]*y[264]^2*y[948])/
     (8*y[4]^2*y[7]*y[9]) + (y[264]^2*y[955])/(4*y[7]*y[39]) - 
    (y[15]*y[264]^2*y[956])/(4*y[4]*y[7]*y[39]) + (y[15]^2*y[264]^2*y[957])/
     (4*y[4]^2*y[7]*y[39]) + (y[264]*y[960])/(8*y[4]*y[7]*y[9]) - 
    (y[11]*y[980])/(4*y[4]^3*y[39]) + y[1002]/(4*y[4]^3*y[9]) + 
    (y[1]^2*y[15]*y[1026])/(4*y[10]^2*y[39]) + y[1033]/(4*y[10]*y[39]) + 
    (y[4]*y[1043])/(8*y[10]*y[112]) + y[1044]/(16*y[4]) + y[1045]/(16*y[7]) + 
    y[1046]/(8*y[7]*y[10]) + y[1047]/(8*y[112]) + y[1048]/(16*y[9]) - 
    (y[10]*y[59]*y[1049])/(8*y[4]*y[9]*y[112]) + 
    (y[1]^2*y[1050])/(8*y[4]*y[10]^2) - (y[1]*y[1051])/(8*y[4]*y[10]) - 
    (y[1]*y[1052])/(8*y[4]*y[134]) + (y[4]*y[7]*y[1053])/(8*y[112]*y[134]) + 
    y[1054]/(8*y[134]) + (y[15]*y[1055])/(16*y[7]^2*y[9]) + 
    y[1056]/(16*y[5]*y[9]) + y[1057]/(16*y[7]^2) - 
    (y[1]*y[1058])/(8*y[4]*y[9]*y[10]) + y[1059]/(16*y[10]) + 
    y[1060]/(4*y[39]) + y[1061]/(8*y[4]*y[9]) + y[1062]/(16*y[4]*y[7]) + 
    y[1063]/(8*y[9]*y[112]) + y[1064]/(16*y[7]*y[9]) + y[1065]/(8*y[4]^2) + 
    y[1066]/(8*y[9]*y[134]) + y[1067]/(8*y[10]*y[134]) + 
    y[1068]/(16*y[4]*y[7]^2) + y[1069]/(8*y[4]^2*y[7]^2) + 
    y[1070]/(4*y[4]*y[39]) + y[1071]/(8*y[4]^2*y[7]) + 
    y[1072]/(8*y[4]^2*y[9]) + y[1073]/(4*y[4]^2*y[39]), 
  f[104] -> (y[1]^2*y[14])/(8*y[4]*y[10]^2) - (y[10]^2*y[59]^2)/
     (16*y[4]*y[9]*y[56]^2) + (y[4]^2*y[78]^2)/(16*y[9]*y[10]*y[56]^2) + 
    (y[10]*y[117])/(16*y[4]*y[56]) + (y[1]*y[7]^3*y[112]^2)/
     (16*y[4]*y[9]*y[134]^2) + (y[4]^2*y[686])/(16*y[10]*y[56]^2) + 
    y[689]/(16*y[56]^2) + y[694]/(16*y[9]*y[56]^2) - 
    (y[1]*y[112]^2*y[718])/(16*y[4]*y[134]^2) - (y[4]*y[593]*y[1010])/
     (16*y[9]*y[10]*y[56]) + (y[10]*y[59]*y[1013])/(16*y[4]*y[9]*y[56]) + 
    y[1016]/(16*y[10]^2) + (y[4]*y[1074])/(16*y[10]*y[56]) + 
    y[1075]/(16*y[4]) + y[1076]/(8*y[9]) + (y[1]*y[1077])/(16*y[4]*y[10]) + 
    y[1078]/(16*y[10]) + y[1079]/(16*y[56]) + (y[1]^2*y[177]*y[1080])/
     (16*y[4]*y[10]*y[134]) + y[1081]/(16*y[10]*y[134]) + 
    y[1082]/(16*y[134]) - (y[1]*y[1083])/(16*y[4]*y[134]) + 
    y[1084]/(16*y[4]*y[9]) + y[1085]/(16*y[9]*y[10]) + 
    y[1086]/(16*y[9]*y[56]) + (y[1]*y[1087])/(16*y[4]*y[9]*y[134]) + 
    y[1088]/(16*y[134]^2) + y[1089]/(16*y[9]*y[134]) - 
    (y[1]*y[1090])/(16*y[9]*y[134]^2), 
  f[105] -> 11/16 + (3*y[1]*y[8]^2)/(8*y[4]^2*y[9]) + 
    (y[10]*y[59])/(4*y[4]*y[56]) + (y[10]^2*y[59]^2)/(8*y[4]^2*y[9]*y[56]) - 
    (y[4]*y[78]^2)/(8*y[9]*y[10]*y[56]) - (y[10]^2*y[59]^2)/
     (8*y[4]^2*y[9]*y[112]) + (3*y[1]^3*y[113])/(8*y[4]^2*y[10]^2) + 
    (y[10]*y[117])/(2*y[4]*y[112]) + (y[4]*y[7]^2*y[10])/
     (8*y[9]*y[112]*y[134]) - (y[1]*y[181])/(4*y[9]*y[41]) + 
    (y[1]^3*y[177]^2*y[219])/(8*y[4]*y[10]*y[41]*y[134]) + 
    (y[1]^2*y[518])/(8*y[4]*y[134]) + (y[1]^2*y[15]*y[666])/
     (8*y[4]*y[9]*y[41]*y[134]) + (y[4]*y[672])/(8*y[10]*y[56]) - 
    (y[10]*y[735])/(8*y[4]*y[9]*y[56]) - (3*y[1]^2*y[923])/(8*y[4]^2*y[10]) - 
    (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) + (3*y[1]*y[987])/(8*y[4]^2) + 
    (y[10]*y[59]*y[1049])/(8*y[4]*y[9]*y[112]) - (y[4]*y[7]*y[1053])/
     (8*y[112]*y[134]) + (y[4]*y[1091])/(8*y[10]*y[112]) + 
    y[1092]/(16*y[10]^2) + (y[1]^2*y[1093])/(8*y[4]*y[10]^2) + 
    y[1094]/(8*y[112]) - (y[1]*y[1095])/(16*y[4]*y[10]) + y[1096]/(8*y[56]) + 
    y[1097]/(16*y[4]) + y[1098]/(16*y[10]) + y[1099]/(16*y[9]) + 
    (y[1]*y[1100])/(8*y[41]) + y[1101]/(8*y[134]) + 
    (y[1]^2*y[219]*y[1102])/(8*y[10]*y[41]*y[134]) + 
    (y[1]^2*y[1103])/(8*y[4]*y[10]*y[41]) + y[1104]/(y[9]*y[56]) + 
    (y[1]^2*y[1105])/(8*y[4]*y[9]*y[134]) - (y[1]*y[1106])/(8*y[4]*y[41]) + 
    y[1107]/(16*y[4]*y[9]) + y[1108]/(16*y[9]*y[10]) + 
    y[1109]/(8*y[9]*y[112]) + (y[1]*y[1110])/(8*y[41]*y[134]) + 
    (y[1]*y[1111])/(8*y[10]*y[41]) + y[1112]/(8*y[9]*y[134]) + 
    y[1113]/(8*y[10]*y[134]) + (y[1]*y[1114])/(8*y[4]*y[9]*y[41]) + 
    (y[1]^2*y[1115])/(8*y[4]*y[41]*y[134]), 
  f[107] -> -3/16 + (3*y[1]*y[8]^2)/(8*y[4]^2*y[9]) - y[1]^2/(8*y[4]*y[86]) - 
    y[4]/(8*y[86]) + (y[1]^2*y[16])/(8*y[4]*y[10]*y[86]) + 
    (3*y[1]^3*y[113])/(8*y[4]^2*y[10]^2) - (y[1]^3*y[177]^2*y[219])/
     (8*y[4]*y[10]*y[41]*y[134]) - (3*y[1]^2*y[923])/(8*y[4]^2*y[10]) + 
    (3*y[924])/(16*y[10]^2) + (3*y[1]^2*y[926])/(8*y[4]*y[10]^2) - 
    (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) + (3*y[938])/(16*y[9]*y[10]) + 
    (3*y[1]*y[987])/(8*y[4]^2) + y[1116]/(16*y[10]) + y[1117]/(16*y[9]) + 
    y[1118]/(16*y[4]) - (y[1]*y[1119])/(16*y[4]*y[10]) + y[1120]/(8*y[41]) + 
    (y[464]*y[1121])/(8*y[10]*y[134]) + (y[1]^2*y[219]*y[1122])/
     (8*y[10]*y[41]*y[134]) + y[1123]/(8*y[134]) + y[1124]/(16*y[4]*y[9]) + 
    (y[1]^2*y[1125])/(8*y[4]*y[10]*y[41]) - (y[1]*y[1126])/(8*y[4]*y[134]) + 
    y[1127]/(8*y[10]*y[86]) + (y[1]*y[1128])/(4*y[9]*y[41]) + 
    y[1129]/(8*y[10]*y[41]) + y[1130]/(8*y[4]*y[41]) - 
    (y[1]*y[1131])/(8*y[4]*y[9]*y[134]) + (y[1]*y[15]*y[1132])/
     (8*y[4]*y[9]*y[41]*y[134]) + y[1133]/(8*y[41]*y[134]) + 
    y[1134]/(8*y[4]*y[9]*y[41]) + y[1135]/(8*y[9]*y[134]) + 
    (y[1]*y[1136])/(8*y[4]*y[41]*y[134]), 
  f[111] -> -1/16 + (y[1]*y[8]^2)/(4*y[4]^2*y[9]) - 
    (y[1]^3*y[15])/(8*y[4]*y[10]^3) - (y[1]*y[8]^2*y[10])/(8*y[4]^2*y[39]) + 
    (y[1]^3*y[15]^2)/(8*y[10]^3*y[39]) + (y[1]^3*y[113])/(8*y[4]^2*y[10]^2) - 
    y[1]/(16*y[236]) - y[1]^2/(16*y[4]*y[236]) + 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) + y[857]/(16*y[10]) + 
    (y[1]*y[900])/(8*y[39]) - (y[1]^2*y[923])/(8*y[4]^2*y[10]) + 
    (y[1]*y[987])/(8*y[4]^2) + y[1042]/(16*y[10]*y[236]) + 
    y[1137]/(16*y[4]) + (y[1]^2*y[1138])/(8*y[4]*y[10]^2) + 
    (y[1]*y[1139])/(16*y[4]*y[10]) + (y[1]*y[8]*y[1140])/(8*y[4]*y[39]) + 
    (y[1]^2*y[15]*y[1141])/(8*y[10]^2*y[39]) - 
    (y[1]*y[1142])/(8*y[10]*y[39]), 
  f[114] -> -7/16 + (y[1]^3*y[15]*y[16])/(2*y[4]*y[10]*y[41]*y[177]) - 
    (y[464]^2*y[606])/(16*y[10]*y[35]*y[177]) + (y[1]^2*y[15]*y[666])/
     (8*y[4]*y[9]*y[41]*y[134]) + (y[1]^2*y[219]*y[1080])/
     (16*y[4]*y[10]*y[134]) + (y[1]*y[1143])/(16*y[4]*y[10]) + 
    y[1144]/(16*y[4]) + y[1145]/(16*y[177]) + y[1146]/(16*y[10]) + 
    y[1147]/(16*y[9]) + (y[1]*y[1148])/(8*y[9]*y[177]) + 
    (y[1]^2*y[1149])/(8*y[4]*y[10]*y[177]) - (y[1]*y[1150])/(8*y[4]*y[177]) + 
    (y[1]*y[1151])/(8*y[41]) + (y[219]*y[264]*y[1152])/
     (16*y[10]*y[134]*y[177]) + (y[219]*y[1153])/(16*y[10]*y[134]) + 
    (y[1]*y[1154])/(16*y[4]*y[35]) + y[1155]/(16*y[35]) + 
    y[1156]/(16*y[134]) + y[1157]/(16*y[10]*y[177]) + 
    (y[1]^2*y[1158])/(16*y[4]*y[10]*y[35]) - (y[1]*y[1159])/(8*y[9]*y[41]) + 
    (y[1]^2*y[1160])/(8*y[4]*y[10]*y[41]) + (y[1]*y[1161])/(16*y[4]*y[134]) + 
    y[1162]/(16*y[4]*y[9]) + (y[1]*y[1163])/(8*y[4]*y[41]) - 
    (y[1]*y[1164])/(8*y[10]*y[41]) + (y[1]*y[1165])/(8*y[4]*y[9]*y[177]) - 
    (y[1]*y[914]*y[1166])/(8*y[41]*y[134]) + (y[1]^2*y[15]*y[1167])/
     (8*y[9]*y[41]*y[134]) + (y[1]*y[1168])/(8*y[41]*y[177]) + 
    (y[1]*y[1169])/(16*y[9]*y[134]^2) + y[1170]/(16*y[134]*y[177]) + 
    (y[1]*y[1171])/(8*y[10]*y[41]*y[177]) + (y[1]*y[1172])/
     (8*y[9]*y[41]*y[177]) + (y[1]^2*y[15]*y[1173])/
     (8*y[9]*y[41]*y[134]*y[177]) - (y[1]*y[1174])/(8*y[4]*y[9]*y[41]) + 
    (y[1]*y[1175])/(8*y[4]*y[41]*y[177]) + (y[1]*y[1176])/
     (16*y[4]*y[9]*y[134]) + (y[1]*y[1177])/(16*y[9]*y[134]*y[177]) - 
    (y[1]*y[1178])/(16*y[4]*y[9]*y[134]^2) + (y[1]*y[15]*y[1179])/
     (4*y[4]*y[9]*y[41]*y[177]) + (y[1]*y[1180])/(16*y[9]*y[134]^2*y[177]) + 
    y[1181]/(16*y[35]*y[177]) + y[1182]/(16*y[10]*y[35]) + 
    y[1183]/(16*y[9]*y[134]) + (y[1]^2*y[1184])/(8*y[4]*y[41]*y[134]) + 
    y[1185]/(16*y[134]^2) + (y[1]*y[1186])/(16*y[4]*y[134]^2) + 
    y[1187]/(16*y[134]^2*y[177]) + (y[1]*y[1188])/(8*y[41]*y[134]*y[177]), 
  f[115] -> 35/48 + (3*y[1]^2)/(8*y[2]*y[4]) - y[1]^3/(8*y[2]*y[5]*y[9]) - 
    y[1]^3/(4*y[2]*y[4]*y[10]) - y[1]^3/(4*y[2]*y[5]*y[10]) + 
    (17*y[8]^3*y[10])/(72*y[4]^2*y[9]^2) - (y[8]^3*y[10])/(8*y[4]^3*y[9]) - 
    (y[1]*y[10]*y[11]^2)/(8*y[2]*y[4]^2*y[9]) + 
    (y[1]^3*y[15])/(8*y[2]*y[4]*y[10]^2) + (y[1]^3*y[15])/
     (8*y[2]*y[5]*y[10]^2) + (y[1]^3*y[15])/(8*y[2]*y[4]^2*y[10]) + 
    (y[8]^3*y[10])/(8*y[4]^3*y[62]) + (y[1]^2*y[250])/(4*y[2]*y[4]^2) + 
    y[264]^3/(4*y[4]*y[7]*y[9]) - (17*y[8]^2*y[377])/(72*y[4]*y[9]^2) - 
    (17*y[391])/(144*y[9]*y[10]) + (17*y[392])/(144*y[9]^2) + 
    (y[1]^2*y[1189])/(8*y[4]*y[10]^2) + (y[1]^2*y[1189])/(8*y[5]*y[10]^2) - 
    (y[1]^2*y[1190])/(72*y[4]^2*y[10]) + (y[1]*y[1191])/(16*y[5]*y[10]) + 
    y[1192]/(8*y[7]) + y[1193]/(8*y[4]*y[7]) + (y[8]^2*y[1194])/
     (8*y[4]^2*y[62]) + (y[1]*y[1195])/(8*y[2]*y[4]*y[9]) + 
    (y[1]*y[1196])/(8*y[2]*y[9]) + y[1197]/(8*y[7]*y[9]) + 
    y[1198]/(16*y[5]) + (y[1]*y[16]*y[1199])/(8*y[5]*y[9]*y[10]) - 
    (y[1]*y[1200])/(72*y[4]*y[10]) + y[1201]/(144*y[4]) + 
    y[1202]/(144*y[9]) + y[1203]/(72*y[4]^2) + y[1204]/(16*y[5]*y[9]) - 
    (y[1]*y[1205])/(72*y[4]*y[9]*y[10]) + y[1206]/(144*y[4]*y[9]) - 
    (17*y[1207])/(144*y[10]) + y[1208]/(72*y[4]^2*y[9]), 
  f[118] -> -1/2 - (y[8]^3*y[10])/(6*y[4]^2*y[9]^2) - 
    (y[8]^3*y[10])/(4*y[4]^3*y[9]) - (y[1]^3*y[4]^2)/(8*y[5]^2*y[9]*y[39]) + 
    (y[1]^2*y[15]^2)/(4*y[10]^2*y[39]) - (y[8]^3*y[10])/(8*y[4]^2*y[62]^2) + 
    (y[8]^3*y[10])/(4*y[4]^3*y[62]) + (y[1]*y[15]*y[117])/(2*y[10]*y[39]) + 
    (13*y[1]^2*y[236])/(24*y[4]^2*y[10]) - y[264]^3/(8*y[39]*y[62]) + 
    (y[15]*y[264]^3)/(8*y[4]*y[39]*y[62]) + (y[8]^2*y[435])/
     (24*y[4]*y[9]^2) - (13*y[442])/(24*y[4]^2) + y[457]/(24*y[9]^2) + 
    (y[1]^2*y[1189])/(4*y[4]*y[10]^2) + (y[1]^2*y[1189])/(8*y[5]^2*y[10]) + 
    (y[1]*y[1209])/(16*y[5]*y[10]) + y[1210]/(16*y[5]^2) + 
    (y[1]*y[1211])/(48*y[4]*y[10]) + y[1212]/(8*y[4]*y[62]) + 
    y[1213]/(48*y[9]) + (y[1]*y[279]*y[1214])/(8*y[5]*y[9]*y[10]) + 
    (y[1]*y[279]*y[1215])/(24*y[4]*y[9]*y[10]) + y[1216]/y[10] + 
    (y[1]^2*y[1217])/(4*y[5]*y[10]^2) + (y[8]^2*y[1218])/(8*y[4]*y[62]^2) + 
    y[1219]/(16*y[5]) + y[1220]/(48*y[4]) + (y[1]^2*y[1221])/(8*y[5]*y[39]) + 
    (y[10]*y[11]^2*y[1222])/(8*y[4]*y[9]*y[39]) + 
    (y[1]^2*y[4]*y[1223])/(8*y[5]*y[9]*y[39]) + y[1224]/(8*y[9]*y[39]) + 
    (y[1]^2*y[15]*y[1225])/(8*y[5]*y[10]*y[39]) + 
    (y[1]^3*y[1226])/(8*y[5]^2*y[39]) + y[1227]/(4*y[39]) + 
    y[1228]/(16*y[5]*y[9]) + y[1229]/(48*y[4]*y[9]) + 
    y[1230]/(8*y[4]*y[39]) + (y[10]*y[1231])/(8*y[4]^2*y[39]) + 
    y[1232]/(8*y[4]^2*y[62]) + y[1233]/(24*y[4]^2*y[9]) + 
    y[1234]/(24*y[9]*y[10]) + y[1235]/(16*y[5]^2*y[9]), 
  f[119] -> 3/16 + (y[8]^3*y[10])/(4*y[4]^2*y[9]^2) + 
    (y[10]*y[59])/(16*y[4]*y[56]) - (y[4]*y[147])/(16*y[9]*y[10]*y[56]) - 
    (y[1]^2*y[236])/(4*y[4]^2*y[10]) - (y[1]*y[16]*y[314])/
     (4*y[4]*y[9]*y[10]) + y[392]/(16*y[9]^2) + y[442]/(4*y[4]^2) - 
    (y[8]^2*y[463])/(8*y[4]*y[9]^2) + (y[8]^2*y[465])/(4*y[4]^2*y[9]) + 
    y[1236]/(16*y[10]) + y[1237]/(16*y[4]) - (y[1]*y[1238])/(8*y[4]*y[10]) + 
    (y[4]*y[1239])/(16*y[10]*y[56]) - (y[10]*y[59]*y[1240])/
     (16*y[4]*y[9]*y[56]) + y[1241]/(16*y[56]) + y[1242]/(16*y[9]) + 
    y[1243]/(16*y[9]*y[56]) + y[1244]/(16*y[4]*y[9]) + 
    y[1245]/(16*y[9]*y[10]), f[120] -> 1/8 - y[1]/(16*y[2]) - 
    (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) + (y[8]^3*y[10])/(4*y[4]^3*y[9]) + 
    (y[10]*y[11]^3)/(8*y[2]*y[4]^2*y[9]) - (y[1]^3*y[15])/(8*y[2]^2*y[39]) + 
    (y[1]^3*y[15]^2)/(4*y[2]^2*y[4]*y[39]) - (y[1]^3*y[15]^3)/
     (8*y[2]^2*y[4]^2*y[39]) + (y[8]^3*y[10])/(8*y[4]^2*y[62]^2) - 
    (y[8]^3*y[10])/(4*y[4]^3*y[62]) + y[264]^3/(8*y[39]*y[62]) - 
    (y[15]*y[264]^3)/(8*y[4]*y[39]*y[62]) + (3*y[8]^2*y[377])/
     (8*y[4]*y[9]^2) - (3*y[392])/(16*y[9]^2) + (y[1]*y[11]*y[416])/
     (8*y[2]^2*y[4]^2) + (y[8]^2*y[1194])/(8*y[4]*y[62]^2) + 
    (y[1]*y[1246])/(8*y[2]^2) + (y[1]*y[1247])/(4*y[2]*y[4]^2) + 
    (y[1]*y[1248])/(8*y[2]*y[4]) + y[1249]/(8*y[4]) + 
    y[1250]/(8*y[2]*y[4]*y[9]) + y[1251]/(16*y[2]*y[9]) + 
    y[1252]/(8*y[4]^2) + y[1253]/(8*y[2]*y[39]) + y[1254]/(4*y[39]) - 
    (y[1]*y[1255])/(8*y[2]^2*y[4]) + y[1256]/(16*y[9]) + 
    y[1257]/(8*y[4]*y[9]) + y[1258]/(8*y[4]*y[62]) + y[1259]/(8*y[4]*y[39]) + 
    y[1260]/(8*y[4]^2*y[9]) + y[1261]/(8*y[4]^2*y[62]) + 
    y[1262]/(8*y[4]^2*y[39]) + y[1263]/(8*y[2]*y[4]*y[39]) + 
    y[1264]/(8*y[2]*y[4]^2*y[39]), 
  f[121] -> -1/8*(y[8]^2*y[10])/(y[4]*y[9]^2) + y[112]/(8*y[4]) + 
    y[392]/(16*y[9]^2) + y[1265]/(16*y[9]) + (y[290]*y[1266])/(8*y[4]*y[9]) - 
    (y[1]*y[1267])/(16*y[35]) + (y[1]*y[1268])/(16*y[9]*y[35]), 
  f[122] -> 1/4 - (y[1]^2*y[16])/(2*y[4]*y[9]*y[10]) + 
    (y[1]^3*y[4]^2)/(8*y[5]^2*y[9]*y[39]) - (y[1]^2*y[15]^2)/
     (4*y[10]^2*y[39]) + (y[1]*y[15]*y[59])/(2*y[10]*y[39]) + 
    (y[10]*y[59])/(8*y[4]*y[112]) + (y[4]^2*y[15]*y[36])/
     (8*y[7]*y[9]*y[134]) + (y[4]*y[7]*y[10])/(8*y[112]*y[134]) - 
    (y[4]*y[7]*y[10]*y[106])/(8*y[9]*y[112]*y[134]) + 
    (y[7]^2*y[10]*y[133])/(8*y[4]*y[9]*y[134]) + (y[15]*y[36]*y[177]^2)/
     (8*y[4]*y[7]*y[134]) - (y[15]*y[264]^3)/(4*y[4]*y[7]^2*y[9]) + 
    (y[15]*y[264]^3)/(8*y[4]^2*y[7]*y[9]) + (y[15]*y[264]^3)/
     (8*y[4]*y[7]*y[39]) - (y[15]^2*y[264]^3)/(8*y[4]^2*y[7]*y[39]) + 
    (y[1]^2*y[307])/(4*y[4]*y[10]^2) + (y[1]^2*y[307])/(8*y[5]^2*y[10]) + 
    (3*y[391])/(16*y[9]*y[10]) + (y[15]*y[36]*y[656])/(8*y[7]*y[134]) + 
    (y[1]^2*y[15]*y[841])/(8*y[5]*y[10]*y[39]) + (3*y[1207])/(16*y[10]) - 
    (y[1]^2*y[1217])/(4*y[5]*y[10]^2) - (y[10]*y[11]^2*y[1222])/
     (8*y[4]*y[9]*y[39]) + y[1231]/(8*y[4]^2*y[9]) - 
    (y[10]*y[59]*y[1240])/(8*y[4]*y[9]*y[112]) + 
    (y[1]*y[1269])/(16*y[5]*y[10]) + y[1270]/(16*y[5]^2) + 
    y[1271]/(16*y[5]) + (y[264]^2*y[1272])/(8*y[4]*y[7]*y[9]) + 
    (y[15]*y[1273])/(8*y[4]*y[7]^2) + (y[15]*y[1274])/(8*y[7]^2) + 
    (y[15]*y[1275])/(8*y[7]^2*y[9]) - (y[1]*y[16]*y[1276])/
     (8*y[5]*y[9]*y[10]) + y[1277]/(16*y[7]) + y[1278]/(16*y[9]) + 
    y[1279]/(8*y[112]) + (y[1]*y[1280])/(8*y[4]*y[10]) + 
    y[1281]/(8*y[4]*y[134]) + (y[1]^2*y[4]*y[1282])/(8*y[5]*y[9]*y[39]) + 
    y[1283]/(8*y[9]*y[39]) + (y[1]^3*y[1284])/(8*y[5]^2*y[39]) + 
    (y[1]^2*y[1285])/(8*y[5]*y[39]) + y[1286]/(4*y[39]) + 
    y[1287]/(8*y[9]*y[112]) + y[1288]/(8*y[134]) + y[1289]/(16*y[7]*y[9]) + 
    y[1290]/(16*y[4]) + y[1291]/(8*y[4]*y[9]) + y[1292]/(16*y[5]*y[9]) + 
    y[1293]/(8*y[4]*y[39]) + y[1294]/(16*y[4]*y[7]) + 
    y[1295]/(8*y[4]^2*y[39]) + y[1296]/(16*y[5]^2*y[9]) + 
    y[1297]/(8*y[9]*y[134]), f[123] -> 3/8 + (y[10]*y[117])/(16*y[4]*y[56]) + 
    (y[7]^3*y[10]*y[112]^2)/(16*y[4]*y[9]*y[134]^2) + 
    (y[4]*y[147])/(16*y[9]*y[10]*y[56]) - (y[1]*y[236])/(8*y[4]*y[10]) - 
    (y[10]*y[112]^2*y[718])/(16*y[4]*y[134]^2) + (y[10]*y[59]*y[1240])/
     (16*y[4]*y[9]*y[56]) + y[1298]/(16*y[10]) + y[1299]/(16*y[56]) + 
    (y[4]*y[1300])/(16*y[10]*y[56]) + y[1301]/(16*y[4]) + y[1302]/(16*y[9]) + 
    y[1303]/(16*y[4]*y[9]) + y[1304]/(16*y[134]) + y[1305]/(16*y[9]*y[56]) + 
    y[1306]/(16*y[4]*y[134]) + y[1307]/(16*y[9]*y[10]) + 
    y[1308]/(16*y[4]*y[9]*y[134]) + y[1309]/(16*y[134]^2) + 
    y[1310]/(16*y[9]*y[134]^2) + y[1311]/(16*y[9]*y[134]), 
  f[124] -> -5/16 - (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) + 
    (y[10]*y[117])/(8*y[4]*y[112]) + (y[4]*y[10]*y[63])/(8*y[112]*y[134]) + 
    (y[4]*y[7]*y[10]*y[106])/(8*y[9]*y[112]*y[134]) + 
    (3*y[1]^2*y[236])/(8*y[4]^2*y[10]) + (3*y[8]^2*y[377])/(8*y[4]*y[9]^2) - 
    (3*y[392])/(16*y[9]^2) + (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) - 
    (3*y[442])/(8*y[4]^2) - (3*y[8]^2*y[465])/(8*y[4]^2*y[9]) - 
    (y[1]*y[10]*y[732])/(8*y[4]*y[134]) - (y[1]*y[177]*y[739])/
     (8*y[41]*y[134]) - (y[1]*y[740])/(8*y[9]*y[41]) + 
    (y[10]*y[59]*y[1240])/(8*y[4]*y[9]*y[112]) + y[1312]/(y[4]*y[10]) + 
    y[1313]/(8*y[112]) + y[1314]/(16*y[4]) + y[1315]/(16*y[9]) + 
    (y[1]*y[1316])/(8*y[41]) + (y[1]*y[10]*y[1317])/(8*y[4]*y[9]*y[134]) + 
    y[1318]/(8*y[134]) + (y[1]*y[1319])/(8*y[4]*y[41]) + y[1320]/(16*y[10]) + 
    y[1321]/(8*y[9]*y[112]) + y[1322]/(16*y[4]*y[9]) + 
    (y[1]*y[15]*y[1323])/(8*y[9]*y[41]*y[134]) + y[1324]/(y[4]*y[9]*y[41]) + 
    (y[1]*y[15]*y[1325])/(8*y[4]*y[9]*y[41]*y[134]) + 
    y[1326]/(16*y[9]*y[10]) + y[1327]/(8*y[9]*y[134]) + 
    (y[1]*y[1328])/(8*y[4]*y[41]*y[134]), 
  f[126] -> -11/16 - (3*y[8]^3*y[10])/(8*y[4]^2*y[9]^2) + 
    (3*y[1]^2*y[236])/(8*y[4]^2*y[10]) + (3*y[391])/(16*y[9]*y[10]) + 
    (3*y[1]*y[279]*y[401])/(8*y[4]*y[9]*y[10]) - (3*y[442])/(8*y[4]^2) - 
    (3*y[8]^2*y[465])/(8*y[4]^2*y[9]) + (y[8]^2*y[567])/(8*y[4]*y[9]^2) + 
    y[583]/(16*y[9]^2) + (y[1]*y[15]*y[666])/(8*y[9]*y[41]*y[134]) + 
    (y[10]*y[754])/(8*y[4]*y[134]) - (y[10]*y[755])/(8*y[4]*y[9]*y[134]) + 
    (y[1]*y[762])/(8*y[4]*y[41]*y[134]) + (y[1]*y[177]*y[914])/
     (8*y[41]*y[134]) + (3*y[1207])/(16*y[10]) + 
    (3*y[1]*y[1329])/(16*y[4]*y[10]) + y[1330]/(16*y[4]) + 
    y[1331]/(16*y[9]) + y[1332]/(8*y[134]) + y[1333]/(16*y[4]*y[9]) + 
    y[1334]/(8*y[9]*y[134]) + (y[15]*y[1335])/(8*y[4]*y[9]*y[41]) + 
    (y[1]*y[15]*y[1336])/(8*y[4]*y[9]*y[41]*y[134]) + y[1337]/(8*y[41]) + 
    y[1338]/(8*y[4]*y[41]) + y[1339]/(8*y[9]*y[41]), 
  f[130] -> 1/8 - (y[8]^3*y[10])/(4*y[4]^2*y[9]^2) + 
    (y[10]^2*y[11]^3)/(8*y[4]^2*y[9]*y[39]) - (y[10]^2*y[415])/
     (8*y[4]^3*y[9]) + (y[10]^3*y[415])/(8*y[4]^3*y[39]) + 
    (y[8]^2*y[463])/(8*y[4]*y[9]^2) + y[1340]/(16*y[9]) + y[1341]/(16*y[4]) - 
    (y[10]*y[11]^2*y[1342])/(8*y[4]*y[9]*y[39]) + y[1343]/(16*y[9]*y[39]) + 
    y[1344]/(8*y[4]^2) + y[1345]/(16*y[9]^2) + y[1346]/(16*y[39]) + 
    y[1347]/(16*y[4]*y[9]) + y[1348]/(8*y[4]^2*y[9]) + 
    y[1349]/(16*y[4]*y[39]) + y[1350]/(8*y[4]^2*y[39]), 
  f[133] -> 3/16 - y[1]/(8*y[177]) - (y[7]^2*y[112]^2*y[772])/
     (16*y[4]*y[9]*y[134]^2) - (y[112]^2*y[135]*y[772])/(16*y[4]*y[134]^2) + 
    (y[1]*y[15]*y[774])/(8*y[4]*y[9]*y[41]) + (y[1]*y[782])/(8*y[9]*y[41]) + 
    (y[1]*y[790])/(8*y[4]*y[41]*y[177]) + (y[1]*y[15]*y[1325])/
     (8*y[4]*y[9]*y[41]*y[134]) + y[1351]/(16*y[4]) + y[1352]/(16*y[9]) + 
    (y[1]*y[1353])/(8*y[41]) + y[1354]/(16*y[4]*y[177]) + 
    y[1355]/(16*y[134]) + (y[1]*y[4]*y[1356])/(16*y[35]*y[177]) + 
    (y[1]*y[1357])/(16*y[35]) - (y[1]*y[4]*y[1358])/(16*y[9]*y[35]*y[177]) + 
    (y[1]*y[15]^2*y[1359])/(4*y[4]*y[9]*y[41]*y[177]) + 
    y[1360]/(16*y[9]*y[177]) - (y[15]*y[1361])/(16*y[4]*y[9]*y[177]) + 
    (y[1]*y[1362])/(16*y[9]*y[35]) + (y[1]*y[1363])/(8*y[4]*y[41]) + 
    y[1364]/(16*y[4]*y[9]) + (y[1]*y[1365])/(8*y[41]*y[177]) + 
    y[1366]/(16*y[134]^2) + (y[1]*y[1367])/(8*y[9]*y[41]*y[177]) + 
    y[1368]/(16*y[4]*y[9]*y[134]) + (y[1]*y[1369])/(8*y[41]*y[134]) + 
    y[1370]/(16*y[4]*y[134]) + y[1371]/(16*y[9]*y[134]) + 
    y[1372]/(16*y[9]*y[134]^2) + (y[1]*y[1373])/(8*y[4]*y[41]*y[134]), 
  f[134] -> -35/144 - y[1]/(4*y[2]) - (17*y[1]*y[8]^2)/(72*y[4]^2*y[9]) + 
    y[1]^3/(4*y[2]*y[4]*y[10]) + (y[1]^3*y[14])/(9*y[4]^2*y[10]^2) + 
    (y[1]^3*y[113])/(8*y[4]*y[10]^3) + (y[1]^3*y[113])/(8*y[5]*y[10]^3) - 
    (y[1]^2*y[177]*y[236])/(8*y[4]^2*y[7]*y[10]) - 
    (y[1]*y[177]*y[236])/(8*y[4]*y[7]*y[10]) - y[264]^3/(4*y[4]*y[7]*y[62]) + 
    y[264]^3/(8*y[7]*y[10]*y[62]) + (y[15]*y[264]^3)/(8*y[4]^2*y[7]*y[62]) + 
    y[433]/(16*y[62]) + (y[1]*y[793])/(8*y[2]*y[10]) - 
    (17*y[924])/(144*y[10]^2) + y[929]/(8*y[4]^2*y[7]) + 
    (17*y[1]*y[936])/(72*y[4]*y[9]*y[10]) - (17*y[938])/(144*y[9]*y[10]) + 
    (y[1]^2*y[1374])/(8*y[5]*y[10]^2) + (y[1]^2*y[1375])/(72*y[4]^2*y[10]) + 
    (y[1]*y[1376])/(8*y[2]*y[4]) + y[1377]/(144*y[4]) + 
    (y[1]*y[1378])/(144*y[4]*y[10]) + y[1379]/(8*y[7]*y[10]) + 
    y[1380]/(8*y[4]*y[7]) + (17*y[1381])/(144*y[9]) + y[1382]/(48*y[10]) + 
    (y[1]^2*y[1383])/(72*y[4]*y[10]^2) + y[1384]/(72*y[4]^2) + 
    y[1385]/(16*y[10]*y[62]) - (y[1]*y[1386])/(8*y[4]*y[10]*y[62]) + 
    y[1387]/(16*y[4]*y[62]) - (17*y[1388])/(144*y[4]*y[9]) + 
    y[1389]/(8*y[4]^2*y[62]), 
  f[137] -> -1/24 + (y[1]*y[8]^2)/(6*y[4]^2*y[9]) + 
    (5*y[1]^2)/(8*y[5]*y[10]) + y[1]^3/(8*y[5]*y[39]) - 
    (y[1]^3*y[15])/(8*y[5]*y[10]*y[39]) + (y[1]^3*y[113])/(2*y[4]*y[10]^3) + 
    (y[1]^3*y[113])/(2*y[5]*y[10]^3) + (13*y[1]^3*y[113])/
     (24*y[4]^2*y[10]^2) + (y[1]^3*y[113])/(8*y[5]^2*y[10]^2) - 
    (y[4]*y[15]^2)/(8*y[10]*y[62]*y[236]) + (y[4]*y[240]^2)/
     (8*y[9]*y[10]*y[236]) + (y[4]*y[259])/(8*y[9]*y[236]) + 
    (y[4]^2*y[264]^3)/(8*y[10]*y[39]*y[62]^2) + y[464]^2/(8*y[10]*y[236]) - 
    (y[4]*y[824])/(8*y[62]*y[236]) - (13*y[1]^2*y[923])/(24*y[4]^2*y[10]) - 
    (y[1]*y[936])/(6*y[4]*y[9]*y[10]) + (13*y[1]*y[987])/(24*y[4]^2) + 
    y[989]/(24*y[10]^2) - (y[264]^3*y[1284])/(8*y[39]*y[62]^2) + 
    (y[1]^2*y[1374])/(8*y[5]^2*y[10]) - (y[1]^2*y[1390])/(8*y[5]*y[10]^2) + 
    (y[1]^2*y[1391])/(24*y[4]*y[10]^2) + y[1392]/(16*y[62]) + 
    y[1393]/(8*y[10]) + y[1394]/(24*y[9]) + y[1395]/(48*y[4]) - 
    (y[1]*y[1396])/(48*y[4]*y[10]) - (y[4]*y[264]^2*y[1397])/
     (8*y[10]*y[39]*y[62]) + (y[264]^2*y[1398])/(8*y[39]*y[62]) - 
    (y[1]^2*y[15]*y[1399])/(8*y[10]^2*y[39]) + y[1400]/(16*y[10]*y[62]) - 
    (y[15]*y[264]^2*y[1401])/(8*y[4]*y[39]*y[62]) - 
    (y[1]*y[1402])/(8*y[4]*y[10]*y[62]) + y[1403]/(16*y[62]^2) + 
    y[1404]/(8*y[39]) + y[1405]/(16*y[4]*y[62]) + y[1406]/(24*y[9]*y[10]) + 
    y[1407]/(24*y[4]*y[9]) + y[1408]/(16*y[10]*y[62]^2) - 
    (y[10]*y[1409])/(8*y[4]^2*y[39]) + y[1410]/(8*y[4]^2*y[62]) + 
    y[1411]/(8*y[10]*y[39]) + y[1412]/(8*y[4]*y[39]) + 
    y[1413]/(8*y[4]*y[62]^2), f[138] -> -1/4*(y[1]*y[8]^2)/(y[4]^2*y[9]) + 
    (y[1]^3*y[14])/(4*y[4]^2*y[10]^2) + y[1]^2/(16*y[4]*y[236]) - 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) - (y[4]^2*y[240]^2)/
     (16*y[9]*y[10]*y[236]^2) + (y[4]^2*y[247])/(16*y[9]*y[236]^2) + 
    (y[1]^2*y[923])/(4*y[4]^2*y[10]) + (y[1]*y[936])/(4*y[4]*y[9]*y[10]) - 
    (y[1]*y[987])/(4*y[4]^2) + (y[1]^2*y[1011])/(8*y[4]*y[10]^2) + 
    y[1016]/(16*y[10]^2) + y[1414]/(16*y[10]) + y[1415]/(16*y[236]) + 
    y[1416]/(16*y[236]^2) + y[1417]/(16*y[4]) + y[1418]/(16*y[9]) - 
    (y[4]*y[1419])/(16*y[9]*y[236]) + (y[1]*y[1420])/(16*y[4]*y[10]) + 
    (y[4]*y[1421])/(16*y[9]*y[10]*y[236]) + y[1422]/(8*y[4]*y[9]) + 
    y[1423]/(16*y[10]*y[236]) + (y[464]*y[1424])/(16*y[10]*y[236]^2) + 
    y[1425]/(16*y[9]*y[10]), 
  f[139] -> 1/4 + (3*y[1]*y[8]^2)/(8*y[4]^2*y[9]) - (y[1]*y[15])/(4*y[2]^2) - 
    (y[1]^3*y[15])/(8*y[2]*y[4]*y[10]^2) + (y[1]^3*y[15])/
     (4*y[2]^2*y[4]*y[10]) - (y[1]^3*y[15])/(8*y[2]*y[10]*y[39]) + 
    (y[1]^3*y[15]^2)/(8*y[2]*y[10]^2*y[39]) + y[1]^2/(8*y[4]*y[236]) - 
    y[4]/(8*y[236]) - (y[1]^2*y[16])/(8*y[4]*y[10]*y[236]) + 
    (y[4]*y[15]^2)/(8*y[10]*y[62]*y[236]) - (y[4]^2*y[264]^3)/
     (8*y[10]*y[39]*y[62]^2) + (y[1]*y[15]*y[793])/(8*y[2]^2*y[10]) + 
    (y[4]*y[824])/(8*y[62]*y[236]) + y[827]/(8*y[10]*y[236]) - 
    (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) + (3*y[938])/(16*y[9]*y[10]) + 
    (y[264]^3*y[1284])/(8*y[39]*y[62]^2) + (y[1]*y[15]*y[1376])/
     (8*y[2]^2*y[4]) - (3*y[1381])/(16*y[9]) + (3*y[1388])/(16*y[4]*y[9]) + 
    y[1389]/(8*y[4]*y[62]^2) + (y[4]*y[264]^2*y[1397])/
     (8*y[10]*y[39]*y[62]) - (y[264]^2*y[1398])/(8*y[39]*y[62]) - 
    (y[1]^2*y[1399])/(8*y[4]*y[10]^2) + (y[1]^2*y[15]*y[1399])/
     (8*y[10]^2*y[39]) + (y[15]*y[264]^2*y[1401])/(8*y[4]*y[39]*y[62]) + 
    (y[1]*y[1402])/(8*y[4]*y[10]*y[62]) + (y[10]*y[1409])/(8*y[4]^2*y[39]) + 
    y[1426]/(16*y[2]) + (y[1]*y[1427])/(8*y[4]*y[10]) + y[1428]/(16*y[4]) + 
    y[1429]/(8*y[10]) + (y[1]^2*y[1430])/(8*y[2]*y[4]*y[10]) + 
    y[1431]/(16*y[62]) + y[1432]/(16*y[2]*y[4]) + y[1433]/(16*y[4]*y[62]) + 
    y[1434]/(16*y[2]*y[10]) + y[1435]/(16*y[10]*y[62]) + 
    y[1436]/(16*y[62]^2) + y[1437]/(8*y[39]) + y[1438]/(16*y[10]*y[62]^2) + 
    y[1439]/(8*y[4]^2*y[62]) + y[1440]/(8*y[4]*y[39]) + 
    y[1441]/(8*y[10]*y[39]), f[140] -> -1/8 + (y[1]*y[8])/(8*y[4]*y[9]) + 
    y[1]/(8*y[10]) - y[1]^2/(16*y[4]*y[236]) + 
    (y[1]^2*y[16])/(16*y[4]*y[10]*y[236]) + (y[4]^2*y[240]^2)/
     (16*y[9]*y[10]*y[236]^2) + (y[4]^2*y[259])/(16*y[9]*y[236]^2) + 
    (y[1]*y[1039])/(16*y[4]*y[35]) + (y[1]^2*y[1041])/(16*y[4]*y[10]*y[35]) + 
    (y[4]*y[1419])/(16*y[9]*y[236]) - (y[4]*y[1421])/(16*y[9]*y[10]*y[236]) + 
    y[1442]/(16*y[236]) + y[1443]/(16*y[236]^2) + y[1444]/(16*y[9]) - 
    (y[1]*y[1445])/(16*y[35]) + (y[1]*y[1446])/(16*y[10]*y[35]) + 
    y[1447]/(16*y[10]*y[236]) + (y[464]*y[1448])/(16*y[10]*y[236]^2) + 
    y[1449]/(16*y[9]*y[10]), f[141] -> (-5*y[1]^2)/(8*y[5]*y[10]) + 
    (y[1]^3*y[14])/(2*y[4]*y[10]^3) + (y[1]^3*y[14])/(2*y[5]*y[10]^3) + 
    (y[1]^3*y[14])/(8*y[5]^2*y[10]^2) - y[1]^3/(8*y[5]*y[39]) + 
    (y[1]^3*y[15])/(8*y[5]*y[10]*y[39]) + (y[4]^2*y[7])/(8*y[112]*y[134]) + 
    (y[36]*y[177]^2)/(8*y[7]*y[134]) - (y[15]*y[264]^3)/(8*y[7]^2*y[39]) + 
    (y[15]^2*y[264]^3)/(4*y[4]*y[7]^2*y[39]) - (y[15]^3*y[264]^3)/
     (8*y[4]^2*y[7]^2*y[39]) + y[646]/(8*y[7]^2) + (3*y[924])/(16*y[10]^2) + 
    (y[4]*y[1043])/(8*y[10]*y[112]) + y[1069]/(8*y[4]^2*y[7]^2) + 
    (y[1]^2*y[1390])/(8*y[5]*y[10]^2) + (y[1]^2*y[15]*y[1399])/
     (8*y[10]^2*y[39]) + y[1441]/(8*y[10]*y[39]) + 
    (y[1]^2*y[1450])/(8*y[5]^2*y[10]) - (y[1]^2*y[1451])/(4*y[4]^2*y[10]) - 
    (y[1]^2*y[177]*y[1451])/(4*y[4]^2*y[7]*y[10]) + y[1452]/(8*y[4]) + 
    (y[1]^2*y[1453])/(8*y[4]*y[10]^2) + y[1454]/(16*y[10]) + 
    y[1455]/(16*y[7]) - (y[1]*y[177]*y[1456])/(4*y[4]*y[7]*y[10]) + 
    y[1457]/(16*y[7]*y[10]) + y[1458]/(8*y[112]) - 
    (y[1]*y[1459])/(8*y[4]*y[10]) + y[1460]/(8*y[4]*y[7]^2) + 
    y[1461]/(8*y[134]) + (y[264]^2*y[1462])/(8*y[7]*y[39]) - 
    (y[15]^2*y[264]^2*y[1463])/(8*y[4]^2*y[7]*y[39]) + 
    (y[15]*y[264]^2*y[1464])/(8*y[4]*y[7]*y[39]) + 
    (y[4]*y[1465])/(8*y[10]*y[134]) + y[1466]/(8*y[4]*y[7]) + 
    y[1467]/(8*y[4]^2) + y[1468]/(8*y[39]) + y[1469]/(8*y[4]^2*y[7]) + 
    y[1470]/(8*y[4]*y[39]) + y[1471]/(8*y[4]^2*y[39]), 
  f[142] -> (y[1]^2*y[14])/(8*y[4]*y[10]^2) + y[1016]/(16*y[10]^2) + 
    (y[1]*y[1189])/(8*y[4]*y[10]) + y[1472]/(16*y[10]) + 
    y[1473]/(16*y[134]) + y[1474]/(16*y[10]*y[134]) + y[1475]/(16*y[134]^2), 
  f[143] -> 3/16 + (3*y[1]*y[8]^2)/(8*y[4]^2*y[9]) + 
    (3*y[1]^3*y[113])/(8*y[4]^2*y[10]^2) - y[4]^2/(8*y[134]) + 
    (y[4]^2*y[63])/(8*y[112]*y[134]) + (y[1]^2*y[14]*y[219])/
     (8*y[4]*y[10]*y[41]) + (y[1]^2*y[219]*y[809]^2)/(8*y[10]*y[41]*y[134]) - 
    (y[1]*y[887])/(8*y[10]*y[41]) + (y[1]*y[888])/(8*y[4]*y[41]) - 
    (y[1]*y[809]^2*y[889])/(8*y[41]*y[134]) - (3*y[1]^2*y[923])/
     (8*y[4]^2*y[10]) - (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) + 
    (3*y[938])/(16*y[9]*y[10]) + (3*y[1]*y[987])/(8*y[4]^2) + 
    (y[4]*y[1091])/(8*y[10]*y[112]) + y[1092]/(16*y[10]^2) + 
    (y[1]^2*y[1093])/(8*y[4]*y[10]^2) - (3*y[1381])/(16*y[9]) + 
    (3*y[1388])/(16*y[4]*y[9]) + y[1476]/(8*y[112]) + y[1477]/(16*y[10]) + 
    y[1478]/(16*y[4]) + (y[1]*y[1479])/(8*y[41]) + 
    (y[4]*y[1480])/(8*y[10]*y[134]) - (y[1]*y[1481])/(16*y[4]*y[10]), 
  f[145] -> -5/16 + (3*y[1]*y[8]^2)/(8*y[4]^2*y[9]) + 
    (3*y[1]^3*y[113])/(8*y[4]^2*y[10]^2) + (y[1]^2*y[78]*y[113])/
     (8*y[4]*y[10]*y[41]) - y[1]^2/(8*y[4]*y[236]) + y[4]/(8*y[236]) + 
    (y[1]^2*y[16])/(8*y[4]*y[10]*y[236]) - (y[4]*y[240]^2)/
     (8*y[9]*y[10]*y[236]) + (y[4]*y[247])/(8*y[9]*y[236]) + 
    y[248]/(8*y[10]*y[236]) - (y[1]^2*y[219]*y[809]^2)/
     (8*y[10]*y[41]*y[134]) + (y[4]*y[883])/(8*y[134]) + 
    (y[809]^2*y[895])/(8*y[41]*y[134]) - (3*y[1]^2*y[923])/(8*y[4]^2*y[10]) + 
    (3*y[924])/(16*y[10]^2) + (3*y[1]^2*y[926])/(8*y[4]*y[10]^2) - 
    (3*y[1]*y[936])/(8*y[4]*y[9]*y[10]) + (3*y[1]*y[987])/(8*y[4]^2) + 
    (y[4]*y[1121])/(8*y[10]*y[134]) - (3*y[1482])/(16*y[10]) - 
    (3*y[1]*y[1483])/(16*y[4]*y[10]) + y[1484]/(16*y[4]) + 
    y[1485]/(16*y[9]) + y[1486]/(8*y[41]) + y[1487]/(16*y[9]*y[10]) + 
    y[1488]/(16*y[4]*y[9]) + y[1489]/(8*y[10]*y[41]) + 
    y[1490]/(8*y[4]*y[41]), 
  f[148] -> 1/16 + (y[1]^3*y[15])/(8*y[4]*y[10]^3) + 
    (y[1]*y[8]^2*y[10])/(8*y[4]^2*y[39]) - (y[1]^3*y[15]^2)/
     (8*y[10]^3*y[39]) + (y[1]^3*y[113])/(8*y[4]^2*y[10]^2) + 
    (y[1]^2*y[15]*y[803])/(4*y[10]^2*y[39]) - (y[1]^2*y[923])/
     (8*y[4]^2*y[10]) + y[924]/(16*y[10]^2) + (y[1]*y[987])/(8*y[4]^2) + 
    y[1491]/(16*y[10]) + (y[1]^2*y[1492])/(8*y[4]*y[10]^2) + 
    y[1493]/(16*y[4]) - (y[1]*y[1494])/(16*y[4]*y[10]) + y[1495]/(16*y[39]) + 
    y[1496]/(16*y[4]*y[39]) + y[1497]/(16*y[10]*y[39]), 
  f[152] -> -5/16 + (y[1]^2*y[15]*y[314])/(8*y[4]*y[10]*y[41]) + 
    (y[1]*y[351])/(16*y[4]*y[10]) + (y[1]^2*y[15]^2*y[401])/
     (8*y[4]*y[10]*y[41]*y[177]) - (y[1]*y[482])/(16*y[35]) + 
    (y[1]*y[4]^2*y[752])/(8*y[41]*y[134]*y[177]) - (y[1]*y[905])/(8*y[41]) + 
    (y[1]*y[752]*y[913])/(8*y[41]*y[134]) - (y[1]*y[916])/(8*y[41]*y[177]) + 
    (y[1]*y[919])/(8*y[4]*y[41]*y[177]) + (y[1]*y[920])/
     (8*y[10]*y[41]*y[177]) + (y[1]*y[1154])/(16*y[4]*y[35]) + 
    (y[1]^2*y[1158])/(16*y[4]*y[10]*y[35]) + y[1498]/(8*y[177]) + 
    y[1499]/(16*y[4]) + y[1500]/(16*y[10]) + y[1501]/(16*y[10]*y[177]) + 
    (y[1]*y[15]*y[1502])/(16*y[4]*y[10]*y[177]) - 
    (y[4]*y[219]*y[264]*y[1503])/(16*y[10]*y[134]*y[177]) + 
    y[1504]/(16*y[134]) + (y[219]*y[1505])/(16*y[10]*y[134]) + 
    (y[4]*y[1506])/(16*y[134]*y[177]) + (y[1]*y[1507])/(16*y[10]*y[35]) + 
    (y[1]*y[1508])/(8*y[10]*y[41]) + (y[4]^2*y[1509])/(16*y[134]^2*y[177]) + 
    (y[1]*y[1510])/(8*y[4]*y[41]) + y[1511]/(16*y[4]*y[177]) + 
    y[1512]/(16*y[134]^2), f[153] -> 61/144 + (3*y[1])/(16*y[2]) + 
    y[1]^3/(4*y[2]*y[4]^2) + y[1]/(8*y[5]) + (17*y[1]*y[8]^2)/
     (36*y[4]*y[9]^2) + y[1]^3/(8*y[2]*y[5]*y[9]) + 
    y[1]^3/(4*y[2]*y[5]*y[10]) + (y[1]^2*y[11]^2)/(8*y[2]*y[4]^2*y[9]) - 
    (y[1]^4*y[15])/(8*y[2]*y[4]*y[10]^3) - (y[1]^4*y[15])/
     (8*y[2]*y[5]*y[10]^3) - (y[1]^4*y[15])/(8*y[2]*y[4]^2*y[10]^2) + 
    (y[1]^2*y[16]^2)/(4*y[4]*y[9]*y[10]^2) + (y[1]^2*y[16]^2)/
     (4*y[5]*y[9]*y[10]^2) - (25*y[1]^2*y[16]^2)/(36*y[4]^2*y[9]*y[10]) + 
    (y[1]^3*y[59])/(8*y[2]*y[4]*y[10]^2) + (y[1]^3*y[59])/
     (8*y[2]*y[5]*y[10]^2) + (y[1]^2*y[16]^2)/(4*y[4]^2*y[10]*y[62]) + 
    (y[1]^2*y[236]^2)/(8*y[4]^2*y[7]*y[10]) + (y[1]^3*y[264])/
     (4*y[2]*y[4]^2*y[10]) + (y[1]^3*y[264])/(8*y[2]*y[4]*y[9]*y[10]) + 
    (y[1]^3*y[264])/(8*y[2]*y[5]*y[9]*y[10]) + y[264]^3/(4*y[4]*y[7]*y[62]) - 
    y[264]^3/(8*y[7]*y[10]*y[62]) - (y[1]*y[264]^3)/
     (8*y[4]*y[7]*y[10]*y[62]) + (y[59]*y[264]^3)/(8*y[4]^2*y[7]*y[62]) + 
    (y[15]*y[264]^4)/(8*y[4]^3*y[7]*y[9]) - (y[15]*y[264]^4)/
     (8*y[4]^3*y[7]*y[62]) + y[271]/(8*y[62]) + 
    (17*y[1]*y[290])/(72*y[9]^2) + (17*y[1]*y[290]^3)/(36*y[4]^2*y[9]^2) + 
    y[380]/(16*y[7]) + (y[1]*y[382])/(8*y[5]*y[9]) - 
    (y[1]^3*y[923])/(8*y[4]*y[10]^3) - (y[1]^3*y[923])/(8*y[5]*y[10]^3) + 
    (y[1]^3*y[1513])/(72*y[4]^2*y[10]^2) + (y[1]*y[1514])/(16*y[2]*y[4]) + 
    (y[1]*y[1514])/(16*y[2]*y[9]) + (17*y[236]*y[1515])/(72*y[10]^2) + 
    (y[1]*y[1516])/(16*y[2]*y[10]) + y[1517]/(72*y[10]) + 
    y[1518]/(16*y[7]*y[10]) + (y[1]*y[1519])/(16*y[4]*y[7]*y[10]) + 
    (y[1]*y[1520])/(16*y[2]*y[4]*y[9]) + (y[1]^2*y[1521])/
     (16*y[2]*y[4]*y[10]) + (y[1]*y[15]*y[1522])/(8*y[4]*y[10]*y[62]) - 
    (y[1]*y[1523])/(8*y[5]*y[10]) + (y[1]^2*y[1524])/(8*y[5]*y[10]^2) - 
    (y[264]^3*y[1525])/(8*y[4]^2*y[7]*y[9]) + (y[264]^2*y[1526])/
     (16*y[4]*y[7]*y[9]) - (y[1]^2*y[1527])/(36*y[4]^2*y[10]) + 
    (y[1]^2*y[1528])/(72*y[4]*y[10]^2) + y[1529]/(144*y[4]) - 
    (y[1]*y[1530])/(144*y[4]*y[10]) + y[1531]/(144*y[9]) + 
    y[1532]/(72*y[4]^2) + y[1533]/(16*y[7]*y[9]) + y[1534]/(8*y[4]^2*y[7]) + 
    y[1535]/(8*y[10]*y[62]) + y[1536]/(8*y[5]*y[9]*y[10]) + 
    y[1537]/(8*y[4]*y[62]) - (17*y[1538])/(72*y[9]*y[10]) + 
    y[1539]/(16*y[4]*y[7]) - (y[1]*y[1540])/(72*y[4]*y[9]*y[10]) + 
    y[1541]/(144*y[4]*y[9]) + y[1542]/(8*y[4]^2*y[62]) + 
    y[1543]/(72*y[4]^2*y[9]) + y[1544]/(8*y[4]^3*y[62]) + 
    y[1545]/(8*y[4]^3*y[9]), 
  f[154] -> -1/8 + (3*y[1]*y[8]^2)/(4*y[4]*y[9]^2) + 
    (y[1]^3*y[15])/(4*y[4]*y[10]^3) + (y[1]^4*y[15]^2)/
     (8*y[2]^2*y[4]*y[10]^3) + (y[1]^4*y[15]^2)/(8*y[2]^2*y[4]^2*y[10]^2) - 
    (3*y[1]^2*y[16]^2)/(2*y[4]^2*y[9]*y[10]) - 
    (y[1]^3*y[15])/(8*y[2]^2*y[39]) - (3*y[1]^2*y[15])/(4*y[2]*y[39]) - 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) - (y[1]^4*y[15]^3)/
     (8*y[2]^2*y[10]^3*y[39]) + (y[1]*y[8]*y[15])/(2*y[9]*y[41]) + 
    (y[1]^3*y[15]^2*y[59])/(8*y[2]^2*y[10]^2*y[39]) + 
    (y[1]^3*y[15]*y[117])/(8*y[2]^2*y[4]*y[10]^2) + 
    (y[36]*y[177]^2)/(8*y[7]*y[134]) + (y[1]*y[36]*y[177]^2)/
     (8*y[4]*y[7]*y[134]) - (y[15]*y[264]^3)/(8*y[7]^2*y[39]) + 
    (y[15]^2*y[59]*y[264]^3)/(8*y[4]^2*y[7]^2*y[39]) - 
    (y[15]*y[92]*y[264]^3)/(8*y[4]*y[7]^2*y[39]) + 
    (y[15]^2*y[264]^4)/(8*y[4]^3*y[7]^2*y[9]) - (y[15]^3*y[264]^4)/
     (8*y[4]^3*y[7]^2*y[39]) + (y[1]^3*y[15]*y[265])/
     (4*y[2]*y[4]^2*y[10]^2) + (y[1]^3*y[15]*y[265])/
     (4*y[2]^2*y[4]^2*y[10]) + (3*y[1]*y[290])/(8*y[9]^2) + 
    (3*y[1]*y[290]^3)/(4*y[4]^2*y[9]^2) + (y[464]*y[810])/(8*y[10]*y[134]) + 
    (y[1]^3*y[15]^2*y[841])/(8*y[2]*y[10]^3*y[39]) - 
    (y[1]^2*y[951])/(4*y[4]*y[10]*y[41]) - (y[1]*y[954])/(8*y[4]*y[134]) - 
    (y[10]*y[11]^3*y[1222])/(8*y[2]*y[4]^3*y[9]) + 
    (y[10]^2*y[11]^3*y[1222])/(8*y[2]*y[4]^3*y[39]) + 
    (y[1]^3*y[15]*y[1225])/(8*y[2]*y[4]*y[10]^3) + 
    (y[1]*y[15]*y[1325])/(8*y[4]*y[9]*y[41]*y[134]) + 
    (y[1]*y[1328])/(8*y[4]*y[41]*y[134]) + (3*y[236]*y[1515])/(8*y[10]^2) + 
    (y[1]^2*y[15]*y[219]*y[1524])/(8*y[2]*y[10]^2*y[39]) - 
    (y[15]*y[264]^3*y[1525])/(8*y[4]^2*y[7]^2*y[9]) + 
    (y[15]*y[264]^2*y[1526])/(16*y[4]*y[7]^2*y[9]) + 
    (y[15]*y[1533])/(16*y[7]^2*y[9]) - (3*y[1538])/(8*y[9]*y[10]) + 
    y[1546]/(16*y[2]) + (y[1]^2*y[1547])/(4*y[2]*y[4]^2*y[10]) + 
    (y[1]^2*y[1548])/(4*y[2]*y[4]^2) + y[1549]/(8*y[10]) + 
    y[1550]/(16*y[4]) + (y[1]*y[1551])/(16*y[2]^2) + 
    (y[1]^2*y[219]*y[1552])/(8*y[2]*y[4]*y[10]^2) + y[1553]/(16*y[7]) + 
    y[1554]/(16*y[7]*y[10]) - (y[1]^2*y[1555])/(4*y[4]^2*y[7]*y[10]) - 
    (y[1]*y[1556])/(16*y[4]*y[7]*y[10]) + y[1557]/(16*y[2]*y[9]) + 
    (y[11]^2*y[1558])/(8*y[2]*y[4]^2*y[9]) + y[1559]/(16*y[2]*y[4]*y[9]) + 
    (y[1]*y[15]*y[1560])/(16*y[2]^2*y[10]) + (y[1]^3*y[1561])/
     (8*y[4]^2*y[10]^2) + (y[15]*y[264]^3*y[1562])/(8*y[4]^3*y[7]*y[9]) + 
    (y[1]^2*y[1563])/(8*y[4]*y[10]^2) + y[1564]/(16*y[9]) - 
    (y[1]^2*y[1565])/(4*y[4]^2*y[10]) - (y[1]*y[1566])/(16*y[4]*y[10]) + 
    (y[1]*y[1567])/(16*y[2]*y[4]*y[10]) + y[1568]/(8*y[41]) + 
    y[1569]/(16*y[2]*y[4]) + y[1570]/(8*y[134]) - (y[10]*y[11]^2*y[1571])/
     (8*y[2]*y[4]^2*y[39]) + y[1572]/(8*y[2]*y[4]*y[39]) + 
    (y[264]^2*y[1573])/(8*y[7]*y[39]) + (y[1]^2*y[15]*y[1574])/
     (8*y[10]^2*y[39]) - (y[15]^2*y[264]^3*y[1575])/(4*y[4]^3*y[7]*y[39]) + 
    (y[1]^3*y[15]*y[1576])/(8*y[2]^2*y[10]*y[39]) + 
    (y[1]^2*y[15]*y[1577])/(8*y[2]*y[10]*y[39]) - 
    (y[1]^2*y[1578])/(16*y[2]^2*y[4]*y[10]) + y[1579]/(16*y[7]^2) + 
    (y[1]^2*y[1580])/(4*y[4]*y[10]*y[39]) + (y[264]^2*y[1581])/
     (8*y[4]*y[7]*y[39]) - (y[264]^2*y[1582])/(8*y[4]^2*y[7]*y[9]) - 
    (3*y[1]*y[1583])/(4*y[4]*y[9]*y[10]) + y[1584]/(16*y[4]*y[7]) + 
    (y[1]^2*y[1585])/(8*y[2]^2*y[4]^2) + (y[1]*y[1586])/(16*y[2]^2*y[4]) + 
    (y[1]*y[15]*y[1587])/(8*y[4]*y[9]*y[134]) + y[1588]/(16*y[2]*y[10]) + 
    y[1589]/(8*y[4]^2) + y[1590]/(8*y[9]*y[134]) + y[1591]/(16*y[7]*y[9]) + 
    (y[15]*y[264]^2*y[1592])/(8*y[4]^2*y[7]*y[39]) + y[1593]/(8*y[39]) + 
    y[1594]/(8*y[4]*y[9]) + y[1595]/(4*y[10]*y[41]) + 
    y[1596]/(16*y[4]*y[7]*y[9]) + y[1597]/(4*y[4]^2*y[7]) + 
    y[1598]/(16*y[4]*y[7]^2) + y[1599]/(8*y[10]*y[39]) + 
    y[1600]/(8*y[4]*y[39]) + y[1601]/(8*y[4]^2*y[7]^2) + 
    y[1602]/(8*y[4]^2*y[9]) + y[1603]/(8*y[41]*y[134]) + 
    y[1604]/(8*y[4]^3*y[9]) + y[1605]/(8*y[4]*y[9]*y[41]) + 
    y[1606]/(8*y[4]*y[41]) + y[1607]/(8*y[4]^3*y[39]) + 
    y[1608]/(8*y[4]^2*y[39]), f[156] -> -1/6 + (5*y[1]*y[8])/(12*y[9]^2) - 
    (7*y[1]*y[8]^2)/(12*y[4]*y[9]^2) + (y[1]*y[8]^3)/(3*y[4]^2*y[9]^2) + 
    (y[1]^2*y[16]^2)/(y[4]*y[9]*y[10]^2) + (y[1]^2*y[16]^2)/
     (y[5]*y[9]*y[10]^2) + (17*y[1]^2*y[16]^2)/(12*y[4]^2*y[9]*y[10]) + 
    (y[1]^2*y[16]^2)/(4*y[5]^2*y[9]*y[10]) - (y[1]^4*y[15])/
     (8*y[5]^2*y[10]*y[39]) - (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) - 
    (y[1]^2*y[16]^2)/(4*y[4]*y[10]*y[62]^2) + (3*y[1]^2*y[16]^2)/
     (4*y[4]^2*y[10]*y[62]) - (13*y[1]^3*y[236])/(12*y[4]^2*y[10]^2) - 
    (y[15]*y[264]^4)/(8*y[4]*y[39]*y[62]^2) - (y[15]*y[264]^3*y[270])/
     (4*y[4]^2*y[39]*y[62]) - (y[4]*y[264]^3*y[464])/
     (8*y[10]*y[39]*y[62]^2) + (y[1]^3*y[4]*y[523])/(8*y[5]^2*y[9]*y[39]) + 
    (13*y[1]^2*y[534])/(6*y[4]^2*y[10]) + (y[1]^3*y[15]*y[841])/
     (8*y[5]*y[10]^2*y[39]) - (y[1]^3*y[923])/(8*y[5]^2*y[10]^2) - 
    (y[10]*y[11]^3*y[1222])/(8*y[4]^2*y[9]*y[39]) + 
    (y[264]^2*y[464]*y[1397])/(8*y[10]*y[39]*y[62]) + 
    (y[1]^3*y[1458])/(8*y[5]^2*y[39]) + (y[264]^3*y[1458])/
     (8*y[39]*y[62]^2) + (y[1]^2*y[1524])/(8*y[5]^2*y[10]) + 
    (y[1]^2*y[219]*y[1524])/(8*y[5]*y[10]*y[39]) + 
    y[1545]/(8*y[4]^2*y[62]^2) + (y[1]^2*y[15]*y[1574])/(8*y[10]^2*y[39]) + 
    (y[1]^2*y[1580])/(4*y[4]*y[10]*y[39]) + y[1599]/(8*y[10]*y[39]) - 
    (y[10]*y[1604])/(8*y[4]^3*y[39]) - (y[1]^3*y[1609])/(4*y[4]*y[10]^3) - 
    (y[236]*y[1610])/(12*y[10]^2) + y[1611]/(48*y[10]) + y[1612]/(24*y[4]) + 
    y[1613]/(48*y[9]) - (y[1]^3*y[1614])/(4*y[5]*y[10]^3) - 
    (y[1]*y[1615])/(8*y[5]^2) + y[1616]/(16*y[5]) - 
    (13*y[1]*y[1617])/(12*y[4]^2) + (y[1]^2*y[1618])/(8*y[5]*y[10]^2) + 
    y[1619]/(16*y[62]) - (y[1]*y[1620])/(16*y[5]*y[10]) + 
    (y[1]^2*y[1621])/(12*y[4]*y[10]^2) - (y[264]^2*y[1622])/(8*y[39]*y[62]) + 
    (y[11]^2*y[1623])/(8*y[4]*y[9]*y[39]) - (y[1]^2*y[1624])/
     (8*y[5]*y[9]*y[39]) + (y[1]^2*y[1625])/(8*y[9]*y[39]) + 
    (y[1]^2*y[1626])/(8*y[5]*y[39]) - (y[1]*y[1627])/(24*y[4]*y[9]*y[10]) + 
    (y[1]*y[1628])/(8*y[4]*y[10]*y[62]) - (y[1]*y[1629])/
     (8*y[5]*y[9]*y[10]) + (y[1]*y[1630])/(8*y[5]^2*y[9]) + 
    (y[1]*y[1631])/(24*y[4]*y[10]) + y[1632]/(48*y[4]*y[9]) + 
    y[1633]/(16*y[5]*y[9]) + y[1634]/(8*y[62]^2) - 
    (y[264]^2*y[1635])/(8*y[4]*y[39]*y[62]) + y[1636]/(16*y[10]*y[62]) + 
    y[1637]/(8*y[39]) + y[1638]/(16*y[4]*y[62]) + y[1639]/(24*y[9]*y[10]) + 
    y[1640]/(8*y[10]*y[62]^2) + y[1641]/(8*y[4]*y[62]^2) + 
    y[1642]/(8*y[4]^2*y[62]) + y[1643]/(8*y[4]*y[39]) + 
    (y[10]*y[1644])/(8*y[4]^2*y[39]) + y[1645]/(24*y[4]^2*y[9]) + 
    y[1646]/(8*y[4]^3*y[9]) + y[1647]/(8*y[4]^3*y[62]), 
  f[157] -> 1/16 + (y[1]*y[8]^2)/(4*y[4]*y[9]^2) - 
    (y[1]^2*y[16]^2)/(y[4]^2*y[9]*y[10]) + (y[10]*y[117])/(16*y[4]*y[56]) + 
    (y[4]*y[147])/(16*y[9]*y[10]*y[56]) + (y[1]^3*y[236])/
     (2*y[4]^2*y[10]^2) + (3*y[1]^2*y[236])/(4*y[4]*y[10]^2) + 
    (y[1]*y[290])/(8*y[9]^2) + (y[1]*y[290]^3)/(2*y[4]^2*y[9]^2) - 
    (y[4]*y[464])/(16*y[9]*y[236]) + (y[4]*y[240]*y[464])/
     (16*y[9]*y[10]*y[236]) + y[464]^2/(16*y[10]*y[236]) - 
    (y[1]^2*y[534])/(y[4]^2*y[10]) + (y[10]*y[59]*y[1240])/
     (16*y[4]*y[9]*y[56]) + y[1299]/(16*y[56]) + 
    (y[4]*y[1300])/(16*y[10]*y[56]) + y[1305]/(16*y[9]*y[56]) + 
    (y[236]*y[1515])/(8*y[10]^2) + (y[1]*y[1617])/(2*y[4]^2) + 
    y[1648]/(16*y[10]) - (y[1]*y[1649])/(4*y[4]*y[10]) + y[1650]/(8*y[9]) + 
    y[1651]/(16*y[4]) - (y[1]*y[1652])/(4*y[4]*y[9]*y[10]) + 
    y[1653]/(16*y[4]*y[9]) + y[1654]/(16*y[9]*y[10]) + 
    (y[1]*y[1655])/(2*y[4]^2*y[9]), 
  f[158] -> -5/16 + (3*y[1]*y[8])/(8*y[9]^2) - 
    (3*y[1]*y[8]^2)/(4*y[4]*y[9]^2) + (3*y[1]*y[8]^3)/(4*y[4]^2*y[9]^2) - 
    (y[1]^3*y[15])/(4*y[4]*y[10]^3) - (y[1]^4*y[15]^2)/
     (8*y[2]^2*y[4]*y[10]^3) - (y[1]^4*y[15]^2)/(8*y[2]^2*y[4]^2*y[10]^2) + 
    (3*y[1]^2*y[16]^2)/(4*y[4]^2*y[9]*y[10]) + 
    (y[1]^3*y[15])/(8*y[2]^2*y[39]) + (3*y[1]^2*y[15])/(4*y[2]*y[39]) + 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) + (y[1]^4*y[15]^3)/
     (8*y[2]^2*y[10]^3*y[39]) + (y[1]^3*y[15]*y[59])/
     (8*y[2]^2*y[4]*y[10]^2) + (y[1]^2*y[16]^2)/(4*y[4]*y[10]*y[62]^2) - 
    (3*y[1]^2*y[16]^2)/(4*y[4]^2*y[10]*y[62]) + (y[1]^3*y[15]^2*y[117])/
     (8*y[2]^2*y[10]^2*y[39]) + (y[1]^3*y[15]*y[264])/
     (4*y[2]*y[4]^2*y[10]^2) + (y[1]^3*y[15]*y[264])/
     (4*y[2]^2*y[4]^2*y[10]) + (y[15]*y[264]^4)/(8*y[4]*y[39]*y[62]^2) + 
    (y[15]*y[264]^3*y[270])/(4*y[4]^2*y[39]*y[62]) + 
    (y[4]*y[264]^3*y[464])/(8*y[10]*y[39]*y[62]^2) + 
    (y[1]^3*y[15]*y[841])/(8*y[2]*y[4]*y[10]^3) + (y[10]*y[11]^3*y[1222])/
     (8*y[2]*y[4]^3*y[9]) - (y[10]^2*y[11]^3*y[1222])/(8*y[2]*y[4]^3*y[39]) + 
    (y[1]^3*y[15]^2*y[1225])/(8*y[2]*y[10]^3*y[39]) - 
    (y[264]^2*y[464]*y[1397])/(8*y[10]*y[39]*y[62]) - 
    (y[264]^3*y[1458])/(8*y[39]*y[62]^2) + (y[1]*y[15]*y[1516])/
     (16*y[2]^2*y[10]) + (y[1]^2*y[219]*y[1524])/(8*y[2]*y[4]*y[10]^2) + 
    (3*y[1538])/(16*y[9]*y[10]) + y[1542]/(8*y[4]*y[62]^2) + 
    y[1544]/(8*y[4]^2*y[62]^2) - (y[1]^2*y[1547])/(4*y[2]*y[4]^2*y[10]) + 
    (y[1]^2*y[15]*y[219]*y[1552])/(8*y[2]*y[10]^2*y[39]) - 
    (y[11]^2*y[1558])/(8*y[2]*y[4]^2*y[9]) - (y[1]*y[1567])/
     (16*y[2]*y[4]*y[10]) + (y[10]*y[11]^2*y[1571])/(8*y[2]*y[4]^2*y[39]) - 
    (y[1]^2*y[15]*y[1574])/(8*y[10]^2*y[39]) - (y[1]^3*y[15]*y[1576])/
     (8*y[2]^2*y[10]*y[39]) - (y[1]^2*y[15]*y[1577])/(8*y[2]*y[10]*y[39]) + 
    (y[1]^2*y[1578])/(16*y[2]^2*y[4]*y[10]) - (y[1]^2*y[1580])/
     (4*y[4]*y[10]*y[39]) + (3*y[1]*y[1583])/(8*y[4]*y[9]*y[10]) - 
    (y[1]^2*y[1585])/(8*y[2]^2*y[4]^2) - (y[1]*y[1586])/(16*y[2]^2*y[4]) + 
    (y[10]*y[1604])/(8*y[4]^3*y[39]) + (y[264]^2*y[1622])/(8*y[39]*y[62]) + 
    (y[264]^2*y[1635])/(8*y[4]*y[39]*y[62]) - (y[10]*y[1644])/
     (8*y[4]^2*y[39]) - (y[1]^2*y[1656])/(4*y[4]^2*y[10]) + 
    (y[1]^2*y[1657])/(4*y[2]*y[4]^2) + y[1658]/(16*y[2]) + 
    (y[1]^3*y[1659])/(8*y[4]^2*y[10]^2) + y[1660]/(16*y[62]) + 
    y[1661]/(16*y[2]*y[9]) + y[1662]/(16*y[2]*y[4]*y[9]) + 
    y[1663]/(16*y[9]) + (y[1]*y[1664])/(8*y[4]^2) + 
    (y[1]*y[1665])/(8*y[4]*y[10]) + (y[1]*y[1666])/(16*y[2]^2) - 
    (y[1]^2*y[1667])/(8*y[4]*y[10]^2) + y[1668]/(16*y[10]) + 
    y[1669]/(16*y[4]) + y[1670]/(8*y[2]*y[4]*y[39]) + 
    (y[1]*y[1671])/(8*y[4]*y[10]*y[62]) + y[1672]/(16*y[2]*y[4]) + 
    y[1673]/(16*y[10]*y[62]) + y[1674]/(8*y[62]^2) + 
    y[1675]/(16*y[2]*y[10]) + y[1676]/(16*y[4]*y[9]) + y[1677]/(8*y[39]) + 
    y[1678]/(16*y[4]*y[62]) + y[1679]/(8*y[10]*y[62]^2) + 
    y[1680]/(8*y[10]*y[39]) + y[1681]/(8*y[4]*y[39]) + 
    y[1682]/(8*y[4]^2*y[62]) + y[1683]/(8*y[4]^2*y[9]) + 
    y[1684]/(8*y[4]^3*y[9]) + y[1685]/(8*y[4]^3*y[62]), 
  f[159] -> 1/8 + y[1]/(8*y[4]) + (y[1]*y[8]^2)/(4*y[4]*y[9]^2) - 
    y[1]/(8*y[10]) - y[1]^2/(8*y[4]*y[10]) - (y[1]^2*y[16])/
     (4*y[4]*y[9]*y[10]) + (y[1]^3*y[113])/(16*y[4]*y[10]*y[35]) + 
    (y[1]*y[290])/(8*y[9]^2) + (y[4]*y[464])/(16*y[9]*y[236]) - 
    (y[4]*y[240]*y[464])/(16*y[9]*y[10]*y[236]) - 
    y[464]^2/(16*y[10]*y[236]) + y[1686]/(16*y[9]) + 
    (y[1]*y[1687])/(8*y[4]*y[9]) + (y[1]*y[290]*y[1688])/(16*y[9]*y[35]) + 
    (y[1]*y[1689])/(16*y[35]) - (y[1]*y[1690])/(16*y[10]*y[35]) - 
    (y[1]*y[1691])/(16*y[4]*y[35]) + (y[1]*y[10]*y[1692])/
     (16*y[4]*y[9]*y[35]) + y[1693]/(16*y[9]*y[10]), 
  f[160] -> 5/16 - (y[1]^2*y[16]^2)/(y[4]*y[9]*y[10]^2) - 
    (y[1]^2*y[16]^2)/(y[5]*y[9]*y[10]^2) - (y[1]^2*y[16]^2)/
     (4*y[5]^2*y[9]*y[10]) + (y[1]^4*y[15])/(8*y[5]^2*y[10]*y[39]) + 
    (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) + (y[10]*y[117])/(8*y[4]*y[112]) + 
    (y[4]*y[7]^2*y[10])/(8*y[9]*y[112]*y[134]) + (y[1]*y[7]^2*y[112])/
     (8*y[4]*y[9]*y[134]) + (y[15]*y[264]^3)/(8*y[7]^2*y[39]) - 
    (y[15]^2*y[59]*y[264]^3)/(8*y[4]^2*y[7]^2*y[39]) + 
    (y[15]*y[92]*y[264]^3)/(8*y[4]*y[7]^2*y[39]) - 
    (y[15]^2*y[264]^4)/(8*y[4]^3*y[7]^2*y[9]) + (y[15]^3*y[264]^4)/
     (8*y[4]^3*y[7]^2*y[39]) + (y[1]^3*y[4]*y[446])/(8*y[5]^2*y[9]*y[39]) + 
    (y[177]^2*y[705])/(8*y[7]*y[134]) + (y[1]*y[177]^2*y[705])/
     (8*y[4]*y[7]*y[134]) + (y[1]^3*y[923])/(8*y[5]^2*y[10]^2) + 
    (y[1]*y[1052])/(8*y[4]*y[134]) - (y[4]*y[7]*y[1053])/(8*y[112]*y[134]) + 
    (y[10]*y[11]^3*y[1222])/(8*y[4]^2*y[9]*y[39]) + 
    (y[1]^3*y[15]*y[1225])/(8*y[5]*y[10]^2*y[39]) + 
    (y[10]*y[59]*y[1240])/(8*y[4]*y[9]*y[112]) - 
    (y[1]^3*y[1458])/(8*y[5]^2*y[39]) - (3*y[236]*y[1515])/(8*y[10]^2) - 
    (y[1]^2*y[1524])/(8*y[5]^2*y[10]) + (y[15]*y[264]^3*y[1525])/
     (8*y[4]^2*y[7]^2*y[9]) - (y[15]*y[264]^2*y[1526])/
     (16*y[4]*y[7]^2*y[9]) + (3*y[1538])/(16*y[9]*y[10]) + 
    (y[1]^2*y[219]*y[1552])/(8*y[5]*y[10]*y[39]) + 
    (y[1]^2*y[1555])/(4*y[4]^2*y[7]*y[10]) + (y[1]*y[1556])/
     (16*y[4]*y[7]*y[10]) - (y[15]*y[264]^3*y[1562])/(8*y[4]^3*y[7]*y[9]) - 
    (y[264]^2*y[1573])/(8*y[7]*y[39]) - (y[1]^2*y[15]*y[1574])/
     (8*y[10]^2*y[39]) + (y[15]^2*y[264]^3*y[1575])/(4*y[4]^3*y[7]*y[39]) - 
    (y[1]^2*y[1580])/(4*y[4]*y[10]*y[39]) - (y[264]^2*y[1581])/
     (8*y[4]*y[7]*y[39]) + (y[264]^2*y[1582])/(8*y[4]^2*y[7]*y[9]) - 
    (y[15]*y[264]^2*y[1592])/(8*y[4]^2*y[7]*y[39]) + 
    (y[1]^3*y[1609])/(4*y[4]*y[10]^3) + (y[1]^3*y[1614])/(4*y[5]*y[10]^3) + 
    (y[1]*y[1615])/(8*y[5]^2) - (y[1]^2*y[1618])/(8*y[5]*y[10]^2) + 
    (y[1]*y[1620])/(16*y[5]*y[10]) - (y[11]^2*y[1623])/(8*y[4]*y[9]*y[39]) + 
    (y[1]^2*y[1624])/(8*y[5]*y[9]*y[39]) + (y[1]*y[1629])/
     (8*y[5]*y[9]*y[10]) + y[1680]/(8*y[10]*y[39]) + y[1694]/(8*y[112]) + 
    y[1695]/(16*y[10]) + (y[4]*y[1696])/(8*y[10]*y[112]) + 
    y[1697]/(16*y[7]) + y[1698]/(16*y[7]*y[10]) + y[1699]/(16*y[5]) - 
    (y[1]^2*y[1700])/(4*y[4]*y[10]^2) + y[1701]/(16*y[4]) + 
    y[1702]/(16*y[9]) + (y[1]*y[1703])/(16*y[4]*y[10]) + 
    (y[15]*y[1704])/(16*y[7]^2*y[9]) + y[1705]/(8*y[134]) + 
    (y[1]^2*y[1706])/(8*y[5]*y[39]) + (y[1]^2*y[1707])/(8*y[9]*y[39]) + 
    y[1708]/(16*y[7]^2) + (y[1]*y[1709])/(8*y[5]^2*y[9]) + 
    y[1710]/(16*y[4]*y[7]) + y[1711]/(16*y[5]*y[9]) + y[1712]/(8*y[4]^2) + 
    (y[1]*y[1713])/(8*y[4]*y[9]*y[10]) + y[1714]/(8*y[9]*y[112]) + 
    y[1715]/(16*y[7]*y[9]) + y[1716]/(16*y[4]*y[9]) + y[1717]/(8*y[39]) + 
    y[1718]/(8*y[9]*y[134]) + y[1719]/(8*y[10]*y[134]) + 
    y[1720]/(4*y[4]^2*y[7]) + y[1721]/(8*y[4]*y[39]) + 
    y[1722]/(16*y[4]*y[7]^2) + y[1723]/(8*y[4]^2*y[7]^2) + 
    y[1724]/(16*y[4]*y[7]*y[9]) + y[1725]/(8*y[4]^2*y[9]) + 
    y[1726]/(8*y[4]^3*y[9]) + y[1727]/(8*y[4]^3*y[39]) + 
    y[1728]/(8*y[4]^2*y[39]), 
  f[161] -> 1/16 - (y[1]*y[16]^2)/(4*y[4]*y[9]*y[10]) + 
    (y[10]*y[59])/(16*y[4]*y[56]) - (y[1]*y[7]^3*y[112]^2)/
     (16*y[4]*y[9]*y[134]^2) - (y[4]*y[147])/(16*y[9]*y[10]*y[56]) + 
    (y[1]^2*y[236])/(4*y[4]*y[10]^2) + (y[1]*y[112]^2*y[718])/
     (16*y[4]*y[134]^2) + (y[1]*y[1090])/(16*y[9]*y[134]^2) + 
    (y[4]*y[1239])/(16*y[10]*y[56]) - (y[10]*y[59]*y[1240])/
     (16*y[4]*y[9]*y[56]) + y[1241]/(16*y[56]) + y[1243]/(16*y[9]*y[56]) - 
    (y[1]^2*y[177]*y[1456])/(16*y[4]*y[10]*y[134]) + 
    (y[236]*y[1515])/(8*y[10]^2) + y[1729]/(16*y[4]) + y[1730]/(16*y[9]) + 
    y[1731]/(16*y[10]) - (y[1]*y[1732])/(16*y[4]*y[10]) + 
    y[1733]/(16*y[10]*y[134]) + (y[1]*y[1734])/(16*y[4]*y[134]) + 
    y[1735]/(16*y[134]) + y[1736]/(16*y[9]*y[10]) + y[1737]/(16*y[4]*y[9]) + 
    y[1738]/(16*y[134]^2) + y[1739]/(16*y[9]*y[134]) + 
    (y[1]*y[1740])/(16*y[4]*y[9]*y[134]), 
  f[162] -> -5/8 + (3*y[1]*y[8])/(8*y[9]^2) - (3*y[1]*y[8]^2)/
     (4*y[4]*y[9]^2) + (3*y[1]*y[8]^3)/(4*y[4]^2*y[9]^2) + 
    (3*y[1]^2*y[16]^2)/(2*y[4]^2*y[9]*y[10]) + 
    (y[10]*y[59])/(8*y[4]*y[112]) - (y[4]*y[7]^2*y[10])/
     (8*y[9]*y[112]*y[134]) + (y[1]*y[181])/(4*y[9]*y[41]) - 
    (y[1]^3*y[177]^2*y[219])/(8*y[4]*y[10]*y[41]*y[134]) - 
    (3*y[1]^3*y[236])/(4*y[4]^2*y[10]^2) - (5*y[1]^2*y[236])/
     (4*y[4]*y[10]^2) - (y[1]^2*y[518])/(8*y[4]*y[134]) + 
    (3*y[1]^2*y[534])/(2*y[4]^2*y[10]) - (y[1]^2*y[15]*y[666])/
     (8*y[4]*y[9]*y[41]*y[134]) + (y[4]*y[7]*y[1053])/(8*y[112]*y[134]) - 
    (y[1]*y[1100])/(8*y[41]) - (y[1]^2*y[1105])/(8*y[4]*y[9]*y[134]) + 
    (y[1]*y[1106])/(8*y[4]*y[41]) + (y[1]^2*y[219]*y[1122])/
     (8*y[10]*y[41]*y[134]) - (y[10]*y[59]*y[1240])/(8*y[4]*y[9]*y[112]) - 
    (3*y[1]*y[1617])/(4*y[4]^2) - (3*y[1]*y[1655])/(4*y[4]^2*y[9]) + 
    y[1741]/(8*y[112]) + (y[4]*y[1742])/(8*y[10]*y[112]) - 
    (y[236]*y[1743])/(8*y[10]^2) + y[1744]/(8*y[10]) + y[1745]/(8*y[4]) + 
    y[1746]/(8*y[9]) + (y[1]*y[1747])/(8*y[4]*y[10]) + 
    (y[1]^2*y[1748])/(8*y[4]*y[10]*y[41]) + y[1749]/(8*y[134]) + 
    (y[1]*y[1750])/(4*y[4]*y[9]*y[10]) + y[1751]/(8*y[9]*y[112]) + 
    y[1752]/(8*y[9]*y[10]) + y[1753]/(8*y[4]*y[9]) + 
    (y[1]*y[1754])/(8*y[10]*y[41]) + (y[1]*y[1755])/(8*y[41]*y[134]) + 
    y[1756]/(8*y[10]*y[134]) + y[1757]/(8*y[9]*y[134]) + 
    (y[1]*y[1758])/(8*y[4]*y[9]*y[41]) + (y[1]^2*y[1759])/
     (8*y[4]*y[41]*y[134]), f[164] -> (y[1]*y[8])/(8*y[9]^2) - 
    (y[1]*y[8]^2)/(2*y[4]*y[9]^2) + (3*y[1]*y[8]^3)/(4*y[4]^2*y[9]^2) + 
    (3*y[1]^2*y[16]^2)/(2*y[4]^2*y[9]*y[10]) + (y[1]^3*y[177]^2*y[219])/
     (8*y[4]*y[10]*y[41]*y[134]) - (3*y[1]^3*y[236])/(4*y[4]^2*y[10]^2) - 
    (3*y[1]^2*y[236])/(2*y[4]*y[10]^2) + (3*y[1]^2*y[534])/(2*y[4]^2*y[10]) + 
    (y[464]*y[893])/(8*y[10]*y[134]) + (y[1]^2*y[219]*y[1102])/
     (8*y[10]*y[41]*y[134]) + (y[1]*y[1126])/(8*y[4]*y[134]) - 
    (y[1]*y[1128])/(4*y[9]*y[41]) + (y[1]*y[1131])/(8*y[4]*y[9]*y[134]) - 
    (3*y[236]*y[1515])/(8*y[10]^2) - (3*y[1]*y[1617])/(4*y[4]^2) - 
    (3*y[1]*y[1655])/(4*y[4]^2*y[9]) + y[1760]/(8*y[10]) + y[1761]/(8*y[4]) + 
    y[1762]/(8*y[9]) + (y[1]*y[1763])/(8*y[4]*y[10]) + y[1764]/(8*y[134]) + 
    y[1765]/(8*y[41]) + (y[1]*y[1766])/(4*y[4]*y[9]*y[10]) + 
    (y[1]^2*y[1767])/(8*y[4]*y[10]*y[41]) + y[1768]/(8*y[9]*y[10]) + 
    y[1769]/(8*y[4]*y[9]) + y[1770]/(8*y[4]*y[41]) + 
    (y[1]*y[15]*y[1771])/(8*y[4]*y[9]*y[41]*y[134]) + 
    y[1772]/(8*y[41]*y[134]) + y[1773]/(8*y[10]*y[41]) + 
    y[1774]/(8*y[4]*y[9]*y[41]) + y[1775]/(8*y[9]*y[134]) + 
    (y[1]*y[1776])/(8*y[4]*y[41]*y[134]), 
  f[167] -> -1/8 - (y[1]^3*y[15])/(4*y[4]*y[10]^3) + 
    (y[1]^2*y[16]^2)/(2*y[4]^2*y[9]*y[10]) + (y[1]*y[10]*y[11]^3)/
     (4*y[4]^2*y[9]*y[39]) + (y[1]^3*y[15]^2)/(4*y[10]^3*y[39]) - 
    (y[1]^3*y[15]*y[16])/(4*y[4]*y[10]^2*y[39]) + 
    (y[10]*y[59])/(16*y[4]*y[56]) - (y[4]*y[147])/(16*y[9]*y[10]*y[56]) - 
    (y[1]^3*y[236])/(4*y[4]^2*y[10]^2) - (y[1]*y[10]*y[415])/
     (4*y[4]^3*y[9]) + (y[1]*y[10]^2*y[415])/(4*y[4]^3*y[39]) + 
    (y[1]^2*y[534])/(2*y[4]^2*y[10]) + (y[4]*y[1239])/(16*y[10]*y[56]) - 
    (y[10]*y[59]*y[1240])/(16*y[4]*y[9]*y[56]) + y[1241]/(16*y[56]) + 
    y[1243]/(16*y[9]*y[56]) - (y[236]*y[1515])/(8*y[10]^2) - 
    (y[1]*y[1617])/(4*y[4]^2) - (y[1]^2*y[1777])/(8*y[4]*y[10]^2) + 
    y[1778]/(16*y[4]) + y[1779]/(16*y[9]) + (y[1]*y[279]*y[1780])/
     (4*y[4]*y[9]*y[10]) + y[1781]/(16*y[10]) + 
    (y[1]*y[1782])/(16*y[4]*y[10]) - (y[1]*y[11]^2*y[1783])/
     (8*y[4]*y[9]*y[39]) - (y[1]*y[1784])/(16*y[9]*y[39]) - 
    (y[1]^2*y[15]*y[1785])/(8*y[10]^2*y[39]) + (y[1]^2*y[1786])/
     (4*y[4]*y[10]*y[39]) + y[1787]/(16*y[39]) + y[1788]/(16*y[4]*y[9]) - 
    (y[1]*y[1789])/(8*y[4]^2*y[9]) + y[1790]/(16*y[10]*y[39]) - 
    (y[1]*y[10]*y[1791])/(8*y[4]^2*y[39]) + y[1792]/(16*y[4]*y[39]) + 
    y[1793]/(16*y[9]*y[10]), 
  f[171] -> 3/8 - (y[1]^3*y[15]*y[16])/(2*y[4]*y[10]*y[41]*y[177]) + 
    (y[1]^2*y[523]*y[607])/(16*y[9]*y[35]*y[177]) - 
    (y[1]^2*y[15]*y[666])/(8*y[4]*y[9]*y[41]*y[134]) - 
    (y[1]*y[1151])/(8*y[41]) + (y[1]*y[1159])/(8*y[9]*y[41]) + 
    (y[1]*y[1164])/(8*y[10]*y[41]) + (y[1]*y[914]*y[1166])/(8*y[41]*y[134]) - 
    (y[1]*y[1172])/(8*y[9]*y[41]*y[177]) + (y[1]*y[1174])/
     (8*y[4]*y[9]*y[41]) + (y[1]*y[1178])/(16*y[4]*y[9]*y[134]^2) + 
    (y[219]*y[264]*y[464]*y[1503])/(16*y[10]*y[134]*y[177]) + 
    y[1794]/(16*y[10]) + y[1795]/(16*y[4]) + (y[1]*y[1796])/(16*y[4]*y[10]) + 
    y[1797]/(16*y[177]) + y[1798]/(16*y[9]) + 
    (y[1]*y[1799])/(8*y[9]*y[177]) + y[1800]/(16*y[10]*y[177]) + 
    (y[1]^2*y[219]*y[1801])/(16*y[4]*y[10]*y[134]) - 
    (y[219]*y[1802])/(16*y[10]*y[134]) + y[1803]/(16*y[134]) + 
    (y[1]*y[1804])/(16*y[35]*y[177]) + (y[1]*y[1805])/
     (16*y[10]*y[35]*y[177]) + (y[1]^2*y[1806])/(16*y[9]*y[35]) + 
    (y[1]*y[1807])/(16*y[35]) + (y[1]^2*y[1808])/(16*y[4]*y[10]*y[35]) + 
    y[1809]/(16*y[9]*y[134]) + (y[1]^2*y[1810])/(8*y[4]*y[10]*y[41]) + 
    (y[1]*y[1811])/(16*y[4]*y[134]) - (y[1]*y[1812])/(16*y[4]*y[10]*y[177]) + 
    y[1813]/(16*y[4]*y[9]) + (y[1]*y[1814])/(8*y[4]*y[41]) - 
    (y[1]*y[1815])/(16*y[4]*y[35]) + (y[1]^2*y[15]*y[1816])/
     (8*y[9]*y[41]*y[134]) + y[1817]/(16*y[4]*y[177]) + 
    (y[1]*y[1818])/(8*y[41]*y[177]) + (y[1]*y[1819])/(16*y[9]*y[134]^2) + 
    (y[1]*y[1820])/(16*y[10]*y[35]) + y[1821]/(16*y[134]*y[177]) + 
    (y[1]*y[1822])/(16*y[4]*y[9]*y[35]) + (y[1]*y[1823])/
     (16*y[4]*y[9]*y[134]) + (y[1]^2*y[15]*y[1824])/
     (8*y[9]*y[41]*y[134]*y[177]) + y[1825]/(16*y[4]*y[9]*y[177]) + 
    y[1826]/(16*y[9]*y[134]*y[177]) + (y[1]*y[1827])/(8*y[4]*y[41]*y[177]) + 
    (y[1]*y[15]*y[1828])/(4*y[4]*y[9]*y[41]*y[177]) + 
    (y[1]*y[1829])/(16*y[9]*y[134]^2*y[177]) + (y[1]^2*y[1830])/
     (8*y[4]*y[41]*y[134]) + y[1831]/(16*y[134]^2) + 
    (y[1]*y[1832])/(16*y[4]*y[134]^2) + y[1833]/(16*y[134]^2*y[177]) + 
    (y[1]*y[1834])/(8*y[10]*y[41]*y[177]) + (y[1]*y[1835])/
     (8*y[41]*y[134]*y[177])}, {y[1] -> s23, y[2] -> s12 + s234 - s34, 
  y[3] -> -2*s123 + 4*s23 - 5*s234, y[4] -> s34, y[5] -> s234 - s34, 
  y[6] -> -s12 - s23 - s56, y[7] -> s234 - s56, 
  y[8] -> s123 - s23 + s234 - s56, y[9] -> s12 + s234 - s34 - s56, 
  y[10] -> s234, y[11] -> s123 - s23 + s234, 
  y[12] -> 2*s123^2 - 4*s123*s23 + 2*s23^2 + 5*s123*s234 - 5*s23*s234 + 
    3*s234^2, y[13] -> s123^2 + 2*s23^2 - 5*s23*s234 + 4*s234^2 + 2*s23*s34 - 
    3*s234*s34 + s34^2 - s123*(2*s23 - 4*s234 + s34), y[14] -> -s12 + s56, 
  y[15] -> s56, y[16] -> -s123 + s23 + s56, y[17] -> s12 - 2*s123 + 2*s56, 
  y[18] -> 17*s12 - 43*s123 + 52*s23 - 52*s234 + 34*s56, 
  y[19] -> -86*s123 + 86*s23 - 156*s234 + 78*s34 + 129*s56, 
  y[20] -> 2*s12*s23 - 2*s123*s23 + 2*s23^2 - s12*s234 + 2*s123*s234 - 
    4*s23*s234 + 2*s234^2 - s234*s56, y[21] -> -s23^2 - s23*s56 - s56^2, 
  y[22] -> 43*s123^2 + 25*s23^2 - 138*s23*s234 + 122*s234^2 + 
    s123*(-68*s23 + 156*s234 - 111*s56) + 75*s23*s56 - 163*s234*s56 + 
    68*s56^2, y[23] -> s123^2 + s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 
    3*s234*s56 + s56^2 - 2*s123*(s23 - 2*s234 + s56), 
  y[24] -> 2*s123*s234 + 2*s234^2 - s23*(2*s234 + s56), 
  y[25] -> 2*s123^2 + 2*s23^2 + 4*s234^2 - 3*s234*s34 + s34^2 - 8*s234*s56 + 
    3*s34*s56 + 4*s56^2 - 2*s123*(2*s23 - 3*s234 + s34 + 3*s56) + 
    s23*(-6*s234 + 2*s34 + 6*s56), 
  y[26] -> -6*s123 + 12*s23 + 7*(-2*s234 + s34), 
  y[27] -> s123^2 + 2*s23^2 + 4*s234^2 - 3*s234*s34 + s34^2 - 
    s123*(2*s23 - 4*s234 + s34) + s23*(-5*s234 + 2*s34 - 3*s56), 
  y[28] -> -s23^2 + 2*s23*(s234 - 2*s56) - s234*(s234 - 2*s56), 
  y[29] -> 2*s123^2 + s23*(-6*s123 + 4*s23 - 7*s234) + 5*s123*s234 + 
    3*s234^2, y[30] -> -4*s123^2 - 8*s23^2 + 23*s23*s234 - 15*s234^2 - 
    8*s23*s34 + 14*s234*s34 - 5*s34^2 + s123*(12*s23 - 17*s234 + 7*s34), 
  y[31] -> s12 - 2*s123 + 2*s23 - 3*s234 + 2*s56, 
  y[32] -> 4*s123 - 10*s23 + 13*s234 - 9*s34 + 2*s56, 
  y[33] -> 2*s123^2 - 4*s23^2 + 12*s123*s234 - 5*s23*s234 + 11*s234^2 - 
    12*s23*s56, y[34] -> -((s123 + s234)*(s234 - s34)^2) + 
    s23*(s234^2 - s34^2), y[35] -> s12^2 - s12*s123 + s12*s234 - s123*s234 - 
    2*s12*s34 + s123*s34 - s234*s34 + s34^2 + s23*s56, y[36] -> s23 - s56, 
  y[37] -> -2*s12*s234 + 2*s123*s234 - 2*s23*s234 + 2*s12*s34 - 2*s123*s34 - 
    s34^2 - s23*s56, y[38] -> -1/4*(s234*(s123 + s234)^2) + (3*s23^2*s56)/4, 
  y[39] -> s12*s234 + s234^2 - s234*s34 - s234*s56 + s34*s56, 
  y[40] -> s123^2 - s23^2 + 4*s23*s234 - 2*s234^2 - 5*s123*s56 + 3*s23*s56 - 
    6*s234*s56 + 4*s56^2, y[41] -> s123^2 + 2*s123*s234 + s234^2 - 4*s23*s56, 
  y[42] -> -s23^2 + 2*s23*(s234 - 3*s56) + (2*s234 - s56)*s56 + 
    2*s123*(s23 + s56), y[43] -> s234^2 - 2*s23*s56 - s234*s56 + 
    s123*(s234 + s56), y[44] -> s123*s234 + s234^2 - s23*(s234 + s56), 
  y[45] -> -2*s123^2*s234 - 5*s123*s234^2 - 3*s234^3 + 
    5*s23*s234*(s234 + s56) + 2*s123*s23*(2*s234 + s56) - 
    2*s23^2*(s234 + 2*s56), y[46] -> -(s123^2*s234) - 3*s123*s234^2 - 
    2*s234^3 - 2*s23^2*s56 + s123*s23*(s234 + 2*s56) + 
    s23*s234*(2*s234 + 3*s56), 
  y[47] -> s234^3 - s12*(s23 - s234)*(s123 + s234 - 2*s56) + 2*s23^2*s56 - 
    7*s23*s234*s56 + 2*s234^2*s56 - 2*s234*s56^2 + 
    s123*(s234^2 - s23*s56 + 4*s234*s56), 
  y[48] -> -(s123^2*s234) + 3*s23^2*s234 - 2*s123*s23*(s234 - s56) - 
    2*s23*(s234 - s56)^2 + 2*s123*s234*(-2*s234 + s56) - 
    s234*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[49] -> s123^2*s234^2 + 2*s23*s234^2*(-2*s234 + s56) - 
    2*s123*s234^2*(s23 - 2*s234 + s56) + 
    s23^2*(s234^2 + s234*s56 + (s12 - 2*s56)*s56) + 
    s234^2*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[50] -> (s234^2*(s123 + s234)^2)/2 - 
    (s23*(2*s123*s234^2 + 2*s234^3 + 3*s23*s56^2))/4, 
  y[51] -> -s234^3 + 2*s23*(s23 - s34 - s56)*s56 - s234*s56*(s34 + 2*s56) + 
    s234^2*(s34 + 3*s56) + s123*(-s234^2 - s23*(s234 + s56) + 
      s56*(s34 + s56) + s234*(s34 + 2*s56)), 
  y[52] -> s23*s234^3 + s234^4 - s234^3*s34 - 5*s23^2*s234*s56 - 
    3*s23*s234^2*s56 + 2*s23^2*s34*s56 + 3*s23*s234*s34*s56 - 2*s23^2*s56^2 + 
    s12*(s234^3 - 2*s23^2*s56 - 3*s23*s234*s56 + 
      s123*(2*s23*s234 + s234^2 + s23*s56)) + 
    s123*(s234^2*(s234 - s34) + s23^2*s56 + 
      s23*(3*s234^2 - 2*s234*s34 + 3*s234*s56 - s34*s56)), 
  y[53] -> -(s234^3*(s123 + s234)^2) + s23*(2*s123*s234^3 + 2*s234^4 + 
      s23*(-s234^3 + s56^3)), y[54] -> -13*s12 + 20*s123 - 17*s23 + 20*s234 - 
    20*s56, y[55] -> -3*s12 + 3*s123 - 3*s23 + 3*s34 - 5*s56, 
  y[56] -> s23 - s234 + s34, y[57] -> 2*s123 + s34 - 2*s56, 
  y[58] -> 31*s123 - 10*s23 + 48*s234 - 30*s34 - 39*s56, y[59] -> s123 - s56, 
  y[60] -> s12 + s56, y[61] -> -s12 - 2*s123 + s23 + s56, 
  y[62] -> s12 + s234 - s56, y[63] -> -s234 + s56, 
  y[64] -> -2*s123*s23 + s12*(s23 - s34) - s23*s34 + 2*s23*s56 - s34*s56, 
  y[65] -> -(s123^2*s234) - 2*s123*s234^2 - s234^3 + s23^2*(s234 + s34), 
  y[66] -> s34 - s56, y[67] -> 8*s123*s23 - 10*s23^2 + 6*s23*s34 + 
    3*s123*s56 - 15*s23*s56 + 4*s34*s56 - 5*s56^2, 
  y[68] -> -s123^2 + 4*s123*s56 - 3*s56^2, 
  y[69] -> -(s23^2*(s34 - 2*s56)) - s23*(2*s123 + s34 - 2*s56)*s56 - 
    s34*s56^2, y[70] -> -4*s123^2 - 4*s23^2 - 11*s234^2 + 12*s234*s34 - 
    5*s34^2 + s23*(15*s234 - 7*s34 - 15*s56) + 22*s234*s56 - 12*s34*s56 - 
    11*s56^2 + s123*(8*s23 - 15*s234 + 7*s34 + 15*s56), 
  y[71] -> -11*s123^2 - 35*s23^2 + 69*s23*s234 - 22*s234^2 - 78*s23*s56 + 
    62*s234*s56 - 31*s56^2 + s123*(46*s23 - 36*s234 + 42*s56), 
  y[72] -> -(s123^2*s234) - 2*s123*s23*(s234 - s56) + 3*s23^2*(s234 - s56) - 
    2*s23*(s234 - s56)^2 + 2*s123*s234*(-2*s234 + s56) - 
    s234*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[73] -> s123^2*s234^2 + 2*s23*s234^2*(-2*s234 + s56) - 
    2*s123*s234^2*(s23 - 2*s234 + s56) + 
    s23^2*(s234^2 + s234*s56 + (s12 - s56)*s56) + 
    s234^2*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[74] -> -2*s234^3 - s123^2*s56 - s23^2*s56 + 2*s234*s56^2 - s56^3 + 
    2*s23*(s234^2 + s234*s56 - s56^2) - 
    2*s123*(s234^2 + s234*s56 - s56*(s23 + s56)), 
  y[75] -> s12 - 2*(s123 - s23 + s234 - s56), 
  y[76] -> -2*s12 + 4*s123 - s234 + 4*s34 - 5*s56, 
  y[77] -> -2*s123 + s234 + 3*s56, y[78] -> s123 - 2*s56, 
  y[79] -> 2*s123*s234 - s123*s34 - 2*s234*s56 + 2*s34*s56, 
  y[80] -> 2*s123*(s234 - s34) + s12*s34 + s234*s34 - s34^2 - 2*s234*s56 + 
    3*s34*s56, y[81] -> -3*s123 + 4*s23 + 3*(-2*s234 + s34 + s56), 
  y[82] -> 4*s123^2 + 4*s23^2 + 6*s234^2 - 3*s234*s34 + s34^2 - 12*s234*s56 + 
    3*s34*s56 + 6*s56^2 + 2*s23*(-5*s234 + s34 + 5*s56) - 
    2*s123*(4*s23 - 5*s234 + s34 + 5*s56), 
  y[83] -> 8*s123^2 + 8*s23^2 - 22*s23*s234 + 14*s234^2 + 24*s23*s56 - 
    27*s234*s56 + 16*s56^2 - 4*s123*(4*s23 - 5*s234 + 6*s56), 
  y[84] -> -2*s123^2 - 2*s56*(2*s234 - 3*s34 + 4*s56) + 
    s123*(3*s234 - 2*s34 + 9*s56), y[85] -> 6*s123 - 12*s23 + 14*s234 - 
    7*s34, y[86] -> s12 - s123 + s23 - s34, 
  y[87] -> 2*s123^2 - 6*s123*s23 + 4*s23^2 + 5*s123*s234 - 7*s23*s234 + 
    3*s234^2, y[88] -> 4*s123^2 - 12*s123*s23 + 17*s123*s234 + 15*s234^2 - 
    7*s123*s34 - 14*s234*s34 + 5*s34^2 + 8*s23*(s23 - (23*s234)/8 + s34), 
  y[89] -> -6*s123 + 12*s23 - 16*s234 + 10*s34 + s56, 
  y[90] -> -2*s234 + s34 + 2*s56, y[91] -> (s123 + s234)*(s234 - s34)^2 + 
    s23*(-s234^2 + s34^2), y[92] -> s23 - 2*s56, 
  y[93] -> -2*s123*s234 + s23*s234 - s234^2 + 2*s123*s34 + s23*s34 + 
    2*s34^2 - s12*(s23 - 2*s234 + 4*s34) + s23*s56, 
  y[94] -> -2*s123^2 + 4*s23^2 - 12*s123*s234 + 5*s23*s234 - 11*s234^2 + 
    12*s23*s56, y[95] -> s23^2 - 2*s23*s234 + s234^2 + 4*s23*s56 - 
    2*s234*s56, y[96] -> s234*(s123 + s234)^2 - 3*s23^2*s56, 
  y[97] -> 2*s123^2*s234 + 5*s123*s234^2 + 3*s234^3 - 
    5*s23*s234*(s234 + s56) - 2*s123*s23*(2*s234 + s56) + 
    2*s23^2*(s234 + 2*s56), y[98] -> 2*s23^2 - 7*s23*s234 + 4*s234^2 + 
    s234*s56 - 2*s56^2 + s123*(-2*s23 + 3*s234 + 2*s56), 
  y[99] -> s123^2*s234 + 3*s123*s234^2 + 2*s234^3 + 2*s23^2*s56 - 
    s123*s23*(s234 + 2*s56) - s23*s234*(2*s234 + 3*s56), 
  y[100] -> -s123^2 - 2*s23^2 - 4*s234^2 + 3*s234*s34 - s34^2 + 
    s123*(2*s23 - 4*s234 + s34) + s23*(5*s234 - 2*s34 + 3*s56), 
  y[101] -> s123^2*s234 - 3*s23^2*s234 + 
    2*s123*(s23*(s234 - s56) + s234*(2*s234 - s56)) + 2*s23*(s234 - s56)^2 + 
    s234*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[102] -> -(s123^2*s234^2) + 2*s23*s234^2*(2*s234 - s56) + 
    2*s123*s234^2*(s23 - 2*s234 + s56) - 
    s23^2*(s234^2 + s234*s56 + (s12 - 2*s56)*s56) - 
    s234^2*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[103] -> -2*s234^2*(s123 + s234)^2 + 
    s23*(2*s123*s234^2 + 2*s234^3 + 3*s23*s56^2), 
  y[104] -> s234^3*(s123 + s234)^2 + s23*(-2*s123*s234^3 - 2*s234^4 + 
      s23*(s234^3 - s56^3)), y[105] -> 2*s123 - 2*s23 + 2*s234 - s34 - 2*s56, 
  y[106] -> s234 - s34 - s56, y[107] -> 5*s234 - 7*s34, 
  y[108] -> -s23^2 - 5*s12*s234 - 2*s234^2 + s123*(2*s23 + 3*s234 - 3*s34) + 
    7*s12*s34 + 11*s234*s34 - 9*s34^2 + s23*(3*s234 - 4*s34 - 3*s56) - 
    2*s234*s56 + s34*s56, y[109] -> 2*s23^2*s234 + 3*s234^3 + 
    2*s123^2*(s234 - s34) - 5*s234^2*s34 + 2*s234*s34^2 + 
    s123*(-4*s23*s234 + 5*s234^2 + 2*s23*s34 - 7*s234*s34 + 2*s34^2) - 
    s234^2*s56 + 4*s234*s34*s56 - 4*s34^2*s56 - 2*s234*s56^2 + s34*s56^2 + 
    s23*(-5*s234^2 + 4*s234*s34 + 3*s34*s56), 
  y[110] -> s123^2*(s234 - s34)^2 + s23^2*s234*s34 - 2*s23*s234^2*s34 + 
    s234^3*s34 + 2*s23*s234*s34^2 - s234^2*s34^2 - s23^3*s56 + 
    2*s23^2*s234*s56 - s23*s234^2*s56 - 2*s23^2*s34*s56 + s23^2*s56^2 + 
    s123*(s234 - s34)*(s23^2 + s234^2 - 2*s23*(s234 - s34 + s56)) + 
    s12*(s23 - s234 + 2*s34)*(s234^2 + s123*(s23 + s234) - 
      s23*(s234 + 2*s56)), y[111] -> s123 - s234, y[112] -> s23 - s234, 
  y[113] -> s12 - s56, y[114] -> -s12 - s234 - s56, 
  y[115] -> 2*s123 - 8*s23 + s234 - s34 - 8*s56, 
  y[116] -> s123 + 2*s234 - 3*s56, y[117] -> -s123 + s56, 
  y[118] -> 2*s12 - s123 - 2*s234 + s56, 
  y[119] -> 3*s12 - 3*s123 + 3*s23 - 3*s34 + 5*s56, 
  y[120] -> 2*s123*s23 + s23*s34 + s12*(-s23 + s34) - 2*s23*s56 + s34*s56, 
  y[121] -> s123^2*s234 + 2*s123*s234^2 + s234^3 - s23^2*(s234 + s34), 
  y[122] -> -s34 + s56, y[123] -> -s123^2 - 6*s123*s23 + 7*s23^2 - 
    4*s123*s234 - 8*s23*s234 - 2*s234^2 + 12*s23*s56 + s56^2, 
  y[124] -> s123^2 - 4*s123*s56 + 3*s56^2, 
  y[125] -> -8*s123*s23 + 10*s23^2 - 6*s23*s34 - 3*s123*s56 + 15*s23*s56 - 
    4*s34*s56 + 5*s56^2, y[126] -> s23^2*(s34 - 2*s56) + 
    s23*(2*s123 + s34 - 2*s56)*s56 + s34*s56^2, 
  y[127] -> s234*(s234 - s34 - 4*s56) + s123*(2*s234 + s34 + s56), 
  y[128] -> s123^2*s234 + 2*s123*(s23*(s234 - s56) + s234*(2*s234 - s56)) - 
    3*s23^2*(s234 - s56) + 2*s23*(s234 - s56)^2 + 
    s234*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[129] -> -(s123^2*s234^2) + 2*s23*s234^2*(2*s234 - s56) + 
    2*s123*s234^2*(s23 - 2*s234 + s56) - 
    s23^2*(s234^2 + s234*s56 + (s12 - s56)*s56) - 
    s234^2*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[130] -> s12 - 2*s123 + 2*s23 - 3*s234 + 3*s56, 
  y[131] -> 2*s12 - 4*s123 + s234 - 4*s34 + 5*s56, 
  y[132] -> -6*s123 + 4*s23 - 6*s234 + s34 + 11*s56, y[133] -> -s23 + s234, 
  y[134] -> s123*s234 - s23*s56, y[135] -> s12 - s234 + s56, 
  y[136] -> s234^2 + (s123 - s23)*s56 - s234*s56, 
  y[137] -> -2*s123*s234 - s12*s34 + 2*s123*s34 - s234*s34 + s34^2 + 
    2*s234*s56 - 3*s34*s56, y[138] -> 4*s123*s234 - 2*s23*s234 + 3*s234^2 - 
    7*s234*s56 + s56^2, y[139] -> 2*s123^2 + s123*(-3*s234 + 2*s34 - 9*s56) + 
    2*s56*(2*s234 - 3*s34 + 4*s56), 
  y[140] -> -2*s234^3 + s123*s56*(s34 + s56) - s234*s56*(s34 + 2*s56) + 
    s234^2*(s34 + 4*s56) + s23*(s234^2 - s234*s56 - s56*(s34 + s56)), 
  y[141] -> -s123 + s234, y[142] -> -3*s12 + 5*s123 - 4*s23 + 4*s234 - 5*s56, 
  y[143] -> 8*s123 - 7*s23 + 12*s234 - 4*s34 - 11*s56, 
  y[144] -> s12 - 2*s123 + s234 - s34 + 3*s56, 
  y[145] -> 2*s234^2 - s234*s34 + s34^2 + s23*(-s234 + s34), 
  y[146] -> -s234^3 + 2*s23*s234*(s234 - s34) - s123*(s234 - s34)^2 + 
    2*s234^2*s34 - s234*s34^2 + 4*s234^2*s56 - 2*s234*s34*s56 + 2*s34^2*s56, 
  y[147] -> s123^2 - 3*s123*s56 + 2*s56^2, 
  y[148] -> s123*s23^2 + s23^2*s234 - 5*s23*s56^2 + 3*s56^3, 
  y[149] -> s234^2 + s123*(s23 + s234) - s23*(s234 + 2*s56), 
  y[150] -> -(s123*(2*s234 + s34 + s56)) + s234*(-s234 + s34 + 4*s56), 
  y[151] -> -6*s123^2 - 6*s23^2 - 11*s234^2 + 3*s23*(5*s234 - 6*s56) + 
    20*s234*s56 - 12*s56^2 + 3*s123*(4*s23 - 5*s234 + 6*s56), 
  y[152] -> s23^2*(s234 - 8*s56) + 2*s23*(3*s234 - 4*s56)*s56 + s234*s56^2 + 
    s123*(s23^2 + 6*s23*s56 + s56^2), 
  y[153] -> -(s23^2*s234) + s23*s234^2 + s234^3 - 
    s12*(s23 - s234)*(s123 - 2*s23 + s234) + 2*s23^2*s56 - 8*s23*s234*s56 + 
    s234^2*s56 + s123*(-s23^2 + 3*s23*s234 + s234*(s234 + s56)), 
  y[154] -> s23^2*s234^2 - 3*s234^4 + 3*s23^2*s234*s34 + 4*s23*s234^2*s34 + 
    3*s234^3*s34 - 2*s23^3*s56 - 5*s23^2*s234*s56 + 8*s23*s234^2*s56 - 
    3*s234^3*s56 + 2*s23^2*s34*s56 + 3*s234^2*s34*s56 - 3*s234^2*s56^2 + 
    s123*(2*s23*s234*(3*s234 - s34) + 3*s234^2*(-s234 + s34) + 
      s23^2*(3*s234 - s34 + s56)) - 
    s12*(4*s23*s234^2 - s123*(s23^2 + 2*s23*s234 - 3*s234^2) + 
      3*s234^2*(s234 + s56) + s23^2*(3*s234 + 2*s56)), 
  y[155] -> 2*s23^2*(s234 + 2*s56) + 2*s234^2*(s234 + s34 + 3*s56) + 
    s23*(7*s234^2 - 4*s56*(s34 + s56) - 2*s234*(s34 + 3*s56)) + 
    s123*(-2*s23^2 - s23*s234 + 2*s23*(s34 + s56) + 
      s234*(2*s234 + 2*s34 + 3*s56)), 
  y[156] -> -3*s12 + 6*s123 - 7*s23 + 9*s234 - 6*s56, 
  y[157] -> 11*s123 - 13*s23 + 18*s234 - 8*s34 - 15*s56, 
  y[158] -> -5*s23 + 3*s56, y[159] -> s234^2 + 3*s23*(s234 - s34) - 2*s34^2 + 
    s12*(s23 + 2*s34), y[160] -> (s123 + s234)*s34^2 - 
    2*s23*(2*s234^2 - s234*s34 + s34^2), y[161] -> s123 + s234, 
  y[162] -> s234^3 - 2*s23*s234*(s234 - s34) + s123*(s234 - s34)^2 - 
    2*s234^2*s34 + s234*s34^2 - 2*s34^2*s56, 
  y[163] -> -2*s234^2 + 2*s234*s34 - s34*(s34 + s56), 
  y[164] -> s234*(-2*s234 + s56) - s123*(s23 + 2*s234 + s56) + 
    s23*(s234 + 4*s56), y[165] -> -6*s123^2 - 6*s23^2 - 10*s234^2 + 
    5*s234*s34 - s34^2 + 4*s23*(4*s234 - s34 - 4*s56) + 20*s234*s56 - 
    5*s34*s56 - 10*s56^2 + 4*s123*(3*s23 - 4*s234 + s34 + 4*s56), 
  y[166] -> -6*s123^2 - 6*s23^2 + 20*s23*s234 - 13*s234^2 - 18*s23*s56 + 
    28*s234*s56 - 12*s56^2 + s123*(12*s23 - 19*s234 + 18*s56), 
  y[167] -> s23^2*s234 - s23*s234^2 - 2*s234^3 + 
    2*s12*(s23 - s234)*(s123 - s23 + s234 - s56) - 4*s23^2*s56 + 
    15*s23*s234*s56 - 3*s234^2*s56 + 2*s234*s56^2 + 
    s123*(s23^2 - 3*s23*s234 - 2*s234^2 + s23*s56 - 5*s234*s56), 
  y[168] -> s23^2*(s234 - 10*s56) + 10*s23*(s234 - 2*s56)*s56 + 
    (5*s234 - 2*s56)*s56^2 + s123*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[169] -> -2*s23^2*(s234 + 4*s56) + 2*s234*(s56*(s34 + 2*s56) - 
      2*s234*(s34 + 3*s56)) + s23*(-7*s234^2 + 8*s56*(s34 + s56) + 
      2*s234*(s34 + 3*s56)) + s123*(2*s23^2 + s23*(3*s234 - 2*s34) - 
      2*s56*(s34 + s56) - s234*(4*s34 + 7*s56)), 
  y[170] -> -(s23^2*s234^2) - s23*s234^3 + 2*s234^4 - 3*s23^2*s234*s34 - 
    4*s23*s234^2*s34 - 2*s234^3*s34 + 2*s23^3*s56 + 10*s23^2*s234*s56 + 
    3*s234^3*s56 - 4*s23^2*s34*s56 - 3*s23*s234*s34*s56 - 3*s234^2*s34*s56 + 
    2*s23^2*s56^2 + s123*(2*s234^2*(s234 - s34) + 
      s23^2*(-3*s234 + s34 - 2*s56) + s23*(-9*s234^2 + 4*s234*s34 - 
        3*s234*s56 + s34*s56)) + s12*(s234^2*(2*s234 + 3*s56) + 
      s23*s234*(4*s234 + 3*s56) + s23^2*(3*s234 + 4*s56) - 
      s123*(s23^2 - 2*s234^2 + s23*(4*s234 + s56))), 
  y[171] -> -s12 + 2*(s123 - s23 + s234 - s56), 
  y[172] -> 4*s123 - 4*s23 + 6*s234 - 3*s34 - 6*s56, 
  y[173] -> -4*s123^2 - 4*s23^2 - 6*s234^2 + 3*s234*s34 - s34^2 + 
    2*s23*(5*s234 - s34 - 5*s56) + 12*s234*s56 - 3*s34*s56 - 6*s56^2 + 
    2*s123*(4*s23 - 5*s234 + s34 + 5*s56), 
  y[174] -> -3*s123^2 - 2*s23^2 + 9*s23*s234 - 8*s234^2 - 8*s23*s56 + 
    13*s234*s56 - 6*s56^2 + s123*(5*s23 - 11*s234 + 9*s56), 
  y[175] -> s123^2*s234 + s23^2*(-s234 + s56) + 
    s123*(4*s234^2 - s23*s56 - 2*s234*s56) - 
    s23*(s234^2 + s234*s56 - s56^2) + s234*(3*s234^2 - 3*s234*s56 + s56^2), 
  y[176] -> 3*s23 - 3*s234 - s56, y[177] -> s12, 
  y[178] -> s123 - 3*s23 + s234 - 2*s34 - s56, 
  y[179] -> 3*s123 + 6*s23 + s234, y[180] -> 5*s123*s23 + 2*s23^2 + 
    3*s234^2 - 8*s234*s34 + 5*s34^2 + s23*(-5*s234 + 9*s34 - 3*s56) - 
    s34*s56, y[181] -> s23*(s234 - 4*s56) + s234*s56 + s123*(s23 + s56), 
  y[182] -> 2*s123^2 + 2*s23^2 + 4*s23*s56 + s56^2 - s123*(4*s23 + s56), 
  y[183] -> 4*s123^2 + 4*s23^2 - 9*s23*s234 + 6*s234^2 + 6*s23*s56 - 
    7*s234*s56 + s56^2 - s123*(8*s23 - 9*s234 + s56), 
  y[184] -> -2*s123^2 + s123*(2*s23 - s234 + s56) - s56*(s234 + s56) - 
    s23*(s234 + 2*s56), y[185] -> 2*s123^2 - 2*s23^2 + 8*s23*s234 - 
    2*s234^2 - 6*s23*s34 + 11*s234*s34 - 8*s34^2 + 
    s123*(6*s23 + s234 + 3*s34) - 4*s23*s56 - 3*s234*s56 + 3*s34*s56 - 
    2*s56^2 - s12*(4*s123 + 5*s234 - 4*s34 + 2*s56), 
  y[186] -> 2*s234^2 - 4*s234*s34 + 2*s34^2 - s234*s56 + 2*s34*s56 + 
    s123*(s23 + s56) - s23*(s234 - 2*s34 + 2*s56), 
  y[187] -> -(s123*s23^2) + (s234 - s34)^3 - s23*(s234 - s34)*
     (2*s234 - 2*s34 + s56) + s23^2*(s234 - 2*s34 + 2*s56), 
  y[188] -> -2*s123^2 + 4*s23^2 - s123*(2*s23 + s34 - 2*s56) + 
    4*s23*(s34 - s56) - s56*(3*s34 + 4*s56), 
  y[189] -> -s234^3 + 2*s23*s234*s56 + s234^2*s56 + 
    s56*(s123^2 - s123*s23 - 2*s23*s56), 
  y[190] -> -(s23^2*s56) + s234^2*(-s234 + s56) + 
    s23*(s234^2 + (s123 - s56)*s56), 
  y[191] -> -2*s23^3 - 15*s23^2*s56 + s56^3 + 
    s123*(5*s23^2 + 10*s23*s56 + s56^2), 
  y[192] -> -2*s23^3 + 5*s23^2*(s234 - 3*s56) + 10*s23*s234*s56 + 
    s56^2*(s234 + s56) + s123*(5*s23^2 + 10*s23*s56 + s56^2), 
  y[193] -> -7*s23^2*s56 + s123*(2*s23^2 + s23*(3*s234 + s34) + 
      (s234 - s34 - 2*s56)*s56) + s23*(3*s234^2 + s234*s34 + s34^2 - 
      6*s234*s56 - s34*s56 - 6*s56^2) - 
    s56*(-s234^2 + s234*s34 + s34^2 + 2*s234*s56 + 3*s34*s56 + 3*s56^2), 
  y[194] -> s234^2*(s234 - s56)^2 + s23^2*(s234 - 2*s56)*s56 + 
    s23*(-s234^3 + s234^2*s56 + s234*s56^2 + (s123 - s56)*s56^2), 
  y[195] -> 2*s123^3 + 3*s234^3 + s123^2*(-4*s23 + 7*s234 - 2*s34) - 
    2*s234^2*s34 + 2*s23^2*(s234 + s34) + 
    s123*(2*s23^2 + 4*s234*(2*s234 - s34) - 3*s23*(3*s234 + s34)) - 
    s234*s56^2 + s34*s56^2 - 2*s56^3 - s23*(5*s234^2 + s34^2 - 7*s34*s56 + 
      2*s56^2 + s234*(s34 + s56)), 
  y[196] -> 2*s123^2*s23 + s123*s23*(-2*s23 + 3*s34) + 
    s34*(-2*s23^2 - s56^2 + s23*(s34 + 2*s56)), 
  y[197] -> -(s23^2*(s234 + 2*s34 + s56)) + 
    s23*(s234^2 - 3*s34^2 - s34*s56 + 2*s56^2 + s234*(s34 + s56)) + 
    s56*(s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 + s234*(s34 + 2*s56)) + 
    s123*(-s23^2 + s56*(s234 + s34 + 2*s56) + s23*(s234 + s34 + 5*s56)), 
  y[198] -> s23*s234^2*(s234 + 3*s56) - s23^2*s56*(3*s234 + 13*s56) + 
    s56*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
    s123*(3*s23^2*s56 + s56*(s234^2 + s234*s56 + s56^2) + 
      s23*(s234^2 + 7*s234*s56 + 10*s56^2)), 
  y[199] -> 2*s23^3*s56 + s23^2*(3*s34 - 8*s56)*s56 - 
    s23*(s34 - 2*s56)*(s34 + s56)^2 + 
    s56*(s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3) + 
    s123*(-(s23^2*(2*s34 + s56)) + s56*(s34^2 + 3*s34*s56 + 3*s56^2) + 
      s23*(-s34^2 + 3*s34*s56 + 14*s56^2)), 
  y[200] -> s12*(-2*s234^2 - 2*s234*s34 + 2*s34^2 + s234*s56 + 2*s34*s56 - 
      s123*(s23 + 2*s234 + 2*s34 + s56) + s23*(s234 + 2*s34 + 4*s56)) - 
    2*(s234^3 + 2*s23*s34^2 + 2*s34^3 - s23^2*s56 + 2*s34^2*s56 - s23*s56^2 - 
      3*s234*(s34^2 + s23*s56) + s123*(s234^2 - s34^2 + s234*s56 + 
        s23*(s234 + s56))), y[201] -> s123^3*(s234 - s34) + s234^3*s34 + 
    4*s23^2*s34^2 - 6*s23*s234*s34^2 + 2*s234^2*s34^2 + 4*s23*s34^3 - 
    5*s234*s34^3 + 2*s34^4 - 2*s23^3*s56 + 2*s23^2*s234*s56 - 
    s23*s234^2*s56 - 4*s23*s234*s34*s56 + 4*s23*s34^2*s56 + 2*s23^2*s56^2 - 
    s123^2*(-2*s234^2 + s234*s34 + s34^2 + s23*(2*s234 + s56)) + 
    s123*((s234 - s34)*(s234 + s34)^2 + 2*s23^2*(s234 + s56) - 
      2*s23*(s234^2 + s34*(s34 - 2*s56) + 2*s234*s56)) + 
    s12*(-s234^3 + s234^2*s34 + 2*s234*s34^2 - s34^3 + s123^2*(-s234 + s34) - 
      s23^2*(s234 + 2*s34 + 4*s56) + s123*(s23^2 - 2*s234^2 + 2*s234*s34 + 
        s34^2 + s23*(2*s234 + 2*s34 + s56)) + 
      s23*(2*s234^2 - 2*s34*(s34 + 3*s56) + s234*(2*s34 + 3*s56))), 
  y[202] -> -4*s23 + 3*s234 - 3*s34, 
  y[203] -> -2*s23^2 + 2*s23*s234 - s234^2, 
  y[204] -> 2*s23^2 + 2*s23*s34 + s34^2, y[205] -> 35*s12 + 35*s23 - 34*s56, 
  y[206] -> -26*s12 + 51*s123 - 69*s23 + 43*s234 - 17*s56, 
  y[207] -> 4*s123 - 5*s23 + 4*s234 - 3*s34 - 4*s56, 
  y[208] -> 26*s12 - 17*s123 + 52*s23 + 26*s34 + 17*s56, 
  y[209] -> 2*s12*s23 - 2*s123*s23 + s23^2 - s12*s234 + 2*s123*s234 - 
    2*s23*s234 + s234^2 - s234*s56, y[210] -> 2*s123^2 + 2*s23^2 + 3*s234^2 + 
    s123*(-4*s23 + 5*s234 - 3*s56) - 4*s234*s56 + s56^2 + 
    s23*(-5*s234 + s56), y[211] -> s123^2 + 2*s23^2 + 2*s23*s34 + 
    (s34 + s56)^2 - s123*(2*s23 + s34 + s56), 
  y[212] -> 2*s23^2 - 2*s23*s234 + s234^2, y[213] -> 4*s23 - 3*s234 + 3*s34, 
  y[214] -> -s12 + 3*s123 + s56, y[215] -> s12 - s123 + s23 - s34 + s56, 
  y[216] -> -s12 + s23 + 4*s56, y[217] -> -6*s123 + 15*s23 - 13*s234 + 
    11*s34 + 4*s56, y[218] -> -s123 + 2*s56, y[219] -> s123, 
  y[220] -> 3*s234^2 + 3*s123*(s234 - s34) - 3*s234*s34 + s34^2, 
  y[221] -> s23^2 + s34*(3*s123 + 2*s34) - 2*s12*(s23 + 2*s34) + 3*s23*s56, 
  y[222] -> -4*s123*s23 + 6*s23^2 + 3*s123*s234 - 9*s23*s234 + 5*s234^2 + 
    3*s23*s56 - 2*s234*s56, y[223] -> -s23^2 + 2*s123*(s23 - s234) + 
    2*s23*s234 - s234^2 + s12*(-2*s23 + s234) + s234*s56, 
  y[224] -> -s123^2 - 2*s123*s234 - s234^2 + 2*s123*s56 + 2*s23*s56 + 
    2*s234*s56 - s56^2, y[225] -> 4*s23*s56 - s123*(s23 + s56) + 
    2*s12*(-s123 + s23 + s56), y[226] -> -6*s23^2 + s123*(4*s23 + 3*s34) - 
    3*s23*(2*s34 + s56) - s34*(3*s34 + 2*s56), 
  y[227] -> -(s23*s234) - 2*s234^2 + s23*s34 + s234*s34 + 
    s12*(s123 - s23 + s234 - 2*s56) + 8*s23*s56 - s234*s56 - 
    s123*(s23 + 2*s234 - s34 + 5*s56), 
  y[228] -> s23*s234 + 2*s234^2 - 4*s234*s34 + 2*s34^2 + 
    s123*(-4*s234 + 2*s34 - 6*s56) + 6*s23*s56 + s234*s56 - 3*s34*s56 + 
    s12*(4*s234 - 2*s34 + 6*s56), 
  y[229] -> 4*s12*s23*s56 - s12*s123*(s23 + s56) + 
    4*s23*s56*(s23 - s34 + s56) + s123*(s23*s34 - 4*s23*s56 + s34*s56), 
  y[230] -> -(s12*s23*(s123 - 2*s56)) + 2*s23*s56*(s23 - 3*s34 + 3*s56) + 
    s123*(s23*s34 - 4*s23*s56 + 2*s34*s56), 
  y[231] -> s234^3 + 3*s23^2*s56 - s123*s23*(s234 + s56) + 
    s123*s234*(s234 + 2*s56) - s23*(s234^2 + 3*s234*s56 + 2*s56^2), 
  y[232] -> s123^2*s234 + s234*(s234 - s56)^2 + s23^2*s56 + 
    s23*(-s234^2 + s56^2) - s123*(2*s234*(-s234 + s56) + s23*(s234 + s56)), 
  y[233] -> -(s12*s234*(2*s234 + 3*s56)) + s123*s234*(2*s234 + 3*s56) - 
    s23*(s234^2 + 6*s234*s56 + s56*(s23 + 3*s56)), 
  y[234] -> -2*s23*s234^3 + s23*s234^2*s34 + 6*s23^2*s234*s56 - 
    4*s23*s234^2*s56 - 2*s234^3*s56 - 3*s23^2*s34*s56 + s234^2*s34*s56 + 
    20*s23^2*s56^2 + 6*s23*s234*s56^2 - 3*s23*s34*s56^2 + 
    s123*(-6*s23^2*s56 + s234*(-2*s234 + s34)*s56 + 
      s23*(-2*s234^2 + s234*s34 - 12*s234*s56 + 4*s34*s56 - 6*s56^2)) - 
    s12*(-3*s23^2*s56 + s123*s234*s56 + s234^2*s56 + 
      s123*s23*(s234 + 4*s56) + s23*(s234^2 - 3*s56^2)), 
  y[235] -> s23*s234^4 - 2*s23^2*s234^2*s56 + 4*s23*s234^3*s56 + s234^4*s56 - 
    7*s23^3*s56^2 - 16*s23^2*s234*s56^2 - 2*s23*s234^2*s56^2 - 
    7*s23^2*s56^3 + s123*(s234^3*s56 + 2*s23^2*s56*(3*s234 + 4*s56) + 
      s23*s234*(s234^2 + 8*s234*s56 + 6*s56^2)) + 
    s12*(s234^3*s56 - s23^2*s56*(3*s234 + 10*s56) + 
      s23*s234*(s234^2 + 2*s234*s56 - 3*s56^2) + 
      s123*(3*s23^2*s56 + s234^2*s56 + s23*(s234^2 + 6*s234*s56 + 3*s56^2))), 
  y[236] -> s12 - s123 + s23, y[237] -> -5*s12 + 12*s123 + s23 - 26*s56, 
  y[238] -> -10*s12 + 7*s123 - 17*s23 - 10*s34 - 7*s56, 
  y[239] -> -2*s12 + s56, y[240] -> s23 + s34 + s56, 
  y[241] -> -s123 + s23 - s234 + 2*s56, 
  y[242] -> 7*s12 - 33*s123 + 21*s23 - 20*s234 + 13*s56, 
  y[243] -> -22*s123 + 26*s23 - 25*s234 + 21*s34 + 22*s56, 
  y[244] -> 8*s123^2 + 8*s23^2 - 23*s23*s234 + 15*s234^2 + 
    s123*(-16*s23 + 23*s234 - 12*s56) + 4*s23*s56 - 19*s234*s56 + 4*s56^2, 
  y[245] -> -s123^2 - s23^2 - s23*s56 - s56^2 + s123*(2*s23 + s56), 
  y[246] -> 2*s123^2 + s123*(-2*s23 + 3*s234 - 3*s56) + (s234 - s56)^2 - 
    s23*(s234 + s56), y[247] -> 2*s23 - s234 + 2*(s34 + s56), 
  y[248] -> s23^2 - s23*s34 - s123*(2*s23 + s34) - s34*(s34 + s56), 
  y[249] -> -4*s123^2 - 8*s23^2 - 11*s23*s34 - 7*s34^2 + 6*s23*s56 - 
    11*s34*s56 - 4*s56^2 + s123*(8*s23 + 7*s34 + 4*s56), 
  y[250] -> -s123 + s23 - s234, y[251] -> s123 + s23 + 2*s34, 
  y[252] -> 2*s123*s23 - s23^2 - s34^2, y[253] -> 2*s12 + 3*s23 - 7*s56, 
  y[254] -> -2*s12 + 10*s123 - 9*s23 + 6*s234 - 3*s56, 
  y[255] -> 2*s123 - 2*s23 + s234 - 2*s56, 
  y[256] -> 12*s123 - 16*s23 + 11*s234 - 8*s34 - 12*s56, 
  y[257] -> s12 - s123 + 2*s23 + s34 + s56, 
  y[258] -> -s23^2 - 2*s23*s34 - s34^2 - s123*s56 - 3*s23*s56 - 2*s34*s56, 
  y[259] -> -2*s23 + s234 - 2*(s34 + s56), 
  y[260] -> 4*s123^2 + 8*s23^2 + 6*s23*s34 + 3*s34^2 + 4*s23*s56 + 
    6*s34*s56 + 4*s56^2 - 2*s123*(4*s23 + s34 + 2*s56), 
  y[261] -> s23^2 + (s34 + s56)^2 + s23*(2*s34 + 3*s56), 
  y[262] -> -4*s123^2 - 4*s23^2 + 9*s23*s234 - 5*s234^2 - 2*s23*s56 + 
    7*s234*s56 - 2*s56^2 + s123*(8*s23 - 9*s234 + 6*s56), 
  y[263] -> s23^3 + s23*s34^2 + s123^2*(2*s23 + s34) + s23^2*s56 + 
    s34^2*(s34 + s56) + s123*(-3*s23^2 + s34^2 - 2*s23*s56), 
  y[264] -> s123 - s23, y[265] -> -s123 + s23, y[266] -> 2*s123 - s234, 
  y[267] -> 6*s123 - 15*s23 + 13*s234 - 11*s34 - 4*s56, 
  y[268] -> s123 - s23 + s234 - 2*s56, y[269] -> s123 + 2*s23 + s56, 
  y[270] -> s23 + 2*s56, y[271] -> -2*s123 + 2*s23 - s234 + 2*s56, 
  y[272] -> 2*s123^2 + s23^2 + s34*(s234 - s56) + s123*(s234 + 2*s34 - s56) + 
    s23*s56, y[273] -> 4*s123*s23 - 6*s23^2 - 3*s123*s234 + 9*s23*s234 - 
    5*s234^2 - 3*s23*s56 + 2*s234*s56, 
  y[274] -> -4*s123*s23 + 6*s23^2 - 3*s123*s34 + 6*s23*s34 + 3*s34^2 + 
    3*s23*s56 + 2*s34*s56, y[275] -> -2*s123^2 + s23*s234 - 2*s234^2 + 
    4*s234*s34 - 2*s34^2 + s12*(s23 - 4*s234 + 2*s34 - 8*s56) - 
    2*s123*(s23 - 2*s234 + 2*s34 - 4*s56) + 7*s34*s56, 
  y[276] -> s123^2 + s234^2 + 2*s123*(s234 - s56) - 2*s234*s56 + 
    s56*(-2*s23 + s56), y[277] -> 3*s123^2 - 4*s123*(s23 + s56) + 
    (s23 + s56)^2, y[278] -> s123^2 + s23^2 + s23*s56 + s56^2 - 
    s123*(2*s23 + s56), y[279] -> s123 - s23 - s56, 
  y[280] -> s123^2 + s123*(s23 + s34) + s23*(s23 + s34 + s56), 
  y[281] -> 3*s123^2 - s34*(s123 + s23 + s34 + s56) - 
    s123*(s23 - 2*s34 + 2*s56) - (s23 + s34)*(s23 + 3*s56), 
  y[282] -> -2*s123^2 - (s234 - s56)^2 + s23*(s234 + s56) + 
    s123*(2*s23 - 3*s234 + 3*s56), y[283] -> -(s23^2*s34) - 2*s23*s34^2 - 
    s34^3 + s123^2*(s23 + s34) - 4*s123*s34*s56 - 3*s23*s34*s56 - 
    5*s34^2*s56 - 4*s23*s56^2 + s12*(-2*s123^2 + s23*s34 + s34^2 - 
      s123*(s23 + s34 - 2*s56) + 6*s23*s56 + 9*s34*s56), 
  y[284] -> -(s123^2*s234) - s234*(s234 - s56)^2 - s23^2*s56 + 
    2*s123*s234*(-s234 + s56) + s123*s23*(s234 + s56) + s23*(s234^2 - s56^2), 
  y[285] -> s23*(s123 - 2*s56)*s56 - s12*(s123^2 - 2*s123*s56 + 
      s56*(-s23 + s56)), y[286] -> -(s123^2*s23) - s23^2*s56 - s234^2*s56 + 
    2*s23*s56*(s234 + s56) + s123*s23*(s234 + 2*s56) - 
    s123*s234*(2*s234 + 3*s56) + s12*(s123*s23 + s234*(2*s234 + 3*s56) - 
      s23*(s234 + 4*s56)), y[287] -> -s123 - s23 - 2*s34, 
  y[288] -> -2*s123*s23 + s23^2 + s34^2, 
  y[289] -> 4*s123 - 4*s23 + 5*s234 - 4*s34 - 4*s56, 
  y[290] -> -s123 + s23 - s234 + s56, 
  y[291] -> s23^2 + 2*s23*s34 + s34^2 + s123*s56 + 3*s23*s56 + 2*s34*s56, 
  y[292] -> -2*s123*s34 + 2*s23*(s34 - 2*s56) + s34*(s34 + 2*s56), 
  y[293] -> 4*s123^2 - s23^2 + 3*s23*s234 - 2*s234^2 - 7*s23*s34 + 
    7*s234*s34 - 6*s34^2 + s123*(-5*s23 + 4*s234 - 5*s56) + s23*s56 - 
    s234*s56 - 3*s34*s56 + s12*(-3*s123 + 5*s23 - 5*s234 + 6*s34 + 4*s56), 
  y[294] -> -s23^3 - s23*s34^2 - s123^2*(2*s23 + s34) - s23^2*s56 - 
    s34^2*(s34 + s56) + s123*(3*s23^2 - s34^2 + 2*s23*s56), 
  y[295] -> s123^2*(2*s23 - s34) + s23^2*s34 + 4*s23*s34^2 + 2*s34^3 - 
    3*s23*s34*s56 + 2*s34^2*s56 + 6*s23*s56^2 + 
    s123*(s23^2 + 2*s12*s34 + 4*s23*s34 - s12*s56 - 7*s23*s56 + 2*s34*s56) - 
    s12*(s23^2 + 4*s23*s34 + 2*s34^2 - s23*s56 + 4*s34*s56), 
  y[296] -> s123^2*s23 - s123*(s12 + 3*s23)*s56 + 
    s56*(2*s23*s56 + s12*(s23 + s56)), 
  y[297] -> s23*s56*(-s123^2 + 3*s123*s56 + (s23 - 3*s56)*s56) + 
    s12*(s123^3 - 3*s123^2*s56 + (3*s23 - s56)*s56^2 + 
      s123*s56*(-2*s23 + 3*s56)), 
  y[298] -> -2*s123^2*s234 + s12*(-(s123*s23) + s23^2 + 2*s123*s234 - 
      3*s23*s234 + 2*s234^2 - 2*s234*s56) + 
    s123*(-s23^2 + 2*s234*(-s234 + s56) + 3*s23*(s234 + s56)) + 
    s56*(s234^2 - s23*(s234 + 3*s56)), 
  y[299] -> -(s123^3*(s23 + s34)^2) - 
    s123^2*(s34^3 + s23*s34*(2*s34 - 3*s56) + s23^2*(s34 - s56)) + 
    s123*s23*s56*(s23^2 + 7*s23*s34 + 8*s34^2 + s23*s56 - 4*s34*s56) + 
    s12*(s123^3*(2*s23 + s34) + s123*s23*s56*(-9*s23 - 8*s34 + 2*s56) - 
      s23*s56*(s23^2 + 4*s23*s34 + 4*s34^2 - 11*s23*s56 - 8*s34*s56) + 
      s123^2*(s23^2 + 2*s23*s34 + s34^2 - 4*s23*s56 - s34*s56)) + 
    s23*s56*(4*s34^2*(s34 - s56) + s23^2*(s34 + 4*s56) + 
      s23*(4*s34^2 + s34*s56 - 4*s56^2)), 
  y[300] -> s123^3*s23^2 + s123^2*(-3*s23^2 + s234^2)*s56 + 
    s123*s56*(s12*(3*s23^2 - s234^2) - (s23 - s234)*(s23^2 - 2*s23*s234 + 
        s234^2 - 3*s23*s56)) + 
    s56*(-(s23*s56*(3*s23^2 - 3*s23*s234 + s234^2 - 2*s23*s56)) + 
      s12*(s23^3 - s234^3 + 3*s23*s234*(s234 + s56) - 
        3*s23^2*(s234 + 2*s56))), y[301] -> s234^2*s34^2 - s234*s34^3 + 
    s123^3*(2*s23 + s34) - s23^3*s56 + 3*s23^2*s234*s56 - 3*s23*s234^2*s56 + 
    s234^3*s56 - 7*s23^2*s34*s56 + 6*s23*s234*s34*s56 - 3*s234^2*s34*s56 - 
    8*s23*s34^2*s56 + 2*s234*s34^2*s56 - s23^2*s56^2 + 6*s23*s34*s56^2 + 
    s123^2*(s23^2 + 2*s234*s34 - s34^2 + 2*s23*(s234 - 2*s56) - 3*s234*s56 + 
      2*s34*s56) + s123*(s234^2*(s34 - 2*s56) + s234*s34*(s34 - s56) - 
      12*s23^2*s56 + 2*s34^2*(-s34 + s56) + 
      s23*(2*s234*s34 - 2*s34^2 + 7*s234*s56 - 14*s34*s56 + 8*s56^2)) + 
    s12*(2*s123^2*(s23 + s34) + 3*s234^2*s56 + s23*(5*s23 + 4*s34 - 8*s56)*
       s56 + s234*(s34^2 - 7*s23*s56 - 3*s34*s56) + 
      s123*(2*s23*s34 + 2*s34*(s34 - 2*s56) + s234*(s34 + 3*s56))), 
  y[302] -> s12 + 3*s123 + 2*s234 - 2*s56, y[303] -> 2*s12 - s56, 
  y[304] -> -s123 - s34 + s56, y[305] -> s123 - s23 - s34 + s56, 
  y[306] -> 5*s12 - 4*s123 + 2*s23 + 3*s56, y[307] -> -s12 + s123, 
  y[308] -> s12 - 2*s123 + 2*s23 + s34 - s56, 
  y[309] -> (-2*s123 + s23)*s34 + s12*(s123 - s23 + s234 - s56), 
  y[310] -> 2*s12 + 2*s23 - 5*s56, y[311] -> -2*s12 + 2*s123 - 2*s23 - s34 - 
    4*s56, y[312] -> s123 + s34 - s56, 
  y[313] -> 2*s12 - 8*s123 + 8*s23 - 6*s234 + 3*s56, y[314] -> -s123 + 2*s23, 
  y[315] -> -(s12*s123) + 2*s12*s56 + s23*s56, 
  y[316] -> 3*s23^2 + 2*s23*s234 + s234^2 + s12*(-2*s23 + 3*s234 - 3*s34) + 
    2*s23*s34 - 3*s234*s34 + 4*s34^2 + s123*(2*s23 - 3*s234 + 4*s34) + 
    4*s23*s56, y[317] -> s23^2 - 2*s23*s234 - 2*s234^2 + 
    s12*(s123 - 3*s23 + s234) + s23*s34 + s234*s34 + 
    s123*(-6*s23 - 2*s234 + s34) + 7*s23*s56, 
  y[318] -> -4*s12*s23*s56 + s12*s123*(s23 + s56) - 
    2*s23*s56*(-s123 + s23 + s56), y[319] -> -(s23*s34) + 4*s23*s56 - 
    s34*s56 + s12*(-s123 + s23 + s56) - s123*(s23 - s34 + s56), 
  y[320] -> -(s12*(s123 - 2*s23)) - 2*s23*s34 + 8*s23*s56 - 4*s34*s56 - 
    s123*(s23 - 3*s34 + 3*s56), y[321] -> s234^3 + s23^2*s56 - 
    s23*s234*(s234 + 3*s56) + s123*(-2*s23^2 + s234^2 + s23*(s234 + s56)), 
  y[322] -> -(s23*s234^2) - 2*s234^3 + s234^2*s34 + 5*s23^2*s56 + 
    6*s23*s234*s56 - s234^2*s56 - 3*s23*s34*s56 + 5*s23*s56^2 + 
    s123*(-2*s234^2 + s234*s34 + s23*(-3*s234 + s34 - 6*s56) - 3*s234*s56 + 
      s34*s56) - s12*(s234^2 - 3*s23*s56 + s123*(s23 + s234 + s56)), 
  y[323] -> -(s123*(s23^2 + 2*s23*s34 + 2*s34^2)) + 
    s12*(s23^2 + 2*s23*s34 + 2*s34^2 + s123*(2*s23 + s34) - 2*s23*s56) - 
    s34*(s23^2 + 2*s34^2 + 2*s23*(s34 + s56)), 
  y[324] -> s123*(s23^2 + s234^2) - s12*(2*s23^2 + s234^2) - 
    s23*(2*s23*(s234 + s56) + s234*(2*s234 + 3*s56)), 
  y[325] -> s12*(-5*s23^2*s56 + s234^2*(2*s234 + s56) + 
      3*s123*s23*(s234 + 2*s56) + s123*s234*(2*s234 + 3*s56) + 
      s23*(s234^2 - 6*s234*s56 - 5*s56^2)) + 
    2*(s234^3*(s234 + s56) - s23^2*s56*(4*s234 + 7*s56) + 
      s23*s234*(s234^2 - 2*s234*s56 - 4*s56^2) + 
      s123*(2*s23^2*s56 + s234^2*(s234 + 2*s56) + 
        2*s23*(s234^2 + 3*s234*s56 + s56^2))), y[326] -> 2*s123 - s23, 
  y[327] -> -2*s123 + s234, y[328] -> -3*s12 + 3*s123 - 7*s23 - s34 - 3*s56, 
  y[329] -> s12 + s23 - 2*s56, y[330] -> -s123 - 2*s23 - s56, 
  y[331] -> 3*s12 - 9*s123 + 7*s23 - 4*s234 + 3*s56, 
  y[332] -> -10*s123 + 13*s23 - 9*s234 + 6*s34 + 10*s56, 
  y[333] -> 6*s123^2 + 6*s23^2 - 14*s23*s234 + 8*s234^2 + 
    s123*(-12*s23 + 14*s234 - 9*s56) + 3*s23*s56 - 11*s234*s56 + 3*s56^2, 
  y[334] -> s123^2 + s123*s34 + s34*(s23 + s34 + s56), 
  y[335] -> -3*s123^2 + s23^2 + 2*s23*s34 + s34^2 + 3*s23*s56 + 4*s34*s56 + 
    s123*(s23 - s34 + 2*s56), y[336] -> 2*s123^2 - 3*s23^2 + 3*s123*s234 - 
    4*s23*s234 - s234^2 - 2*s23*s34 + 3*s234*s34 - 4*s34^2 - 10*s23*s56 - 
    s234*s56 - 4*s34*s56 - 2*s123*(s34 + s56) + 
    s12*(s23 - 3*s234 + 3*s34 + 2*s56), 
  y[337] -> 2*s12*s56*(3*s23 + s56) - s123*s56*(3*s23 + s56) - 
    s12*s123*(s23 + 3*s56) + 2*s23*s56*(s23 + 3*s56), 
  y[338] -> -3*s123^2 - 6*s23^2 - 5*s23*s34 - 2*s34^2 - 2*s23*s56 - 
    5*s34*s56 - 3*s56^2 + s123*(6*s23 + 2*s34 + 3*s56), 
  y[339] -> -s23^2 + 3*s23*s234 + 4*s234^2 - 2*s23*s34 - 2*s234*s34 - 
    2*s12*(s123 - 2*s23 + s234 - s56) - 15*s23*s56 + s234*s56 + 
    s123*(7*s23 + 4*s234 - 2*s34 + 5*s56), 
  y[340] -> s123^2*s23 + 2*s23^2*s234 + 3*s23*s234^2 + 4*s23^2*s56 + 
    7*s23*s234*s56 + s234^2*s56 + s23*s56^2 - 
    s123*(s23^2 + s23*s234 + s234^2 + 2*s23*s56) + 
    s12*(-(s123*s23) + 2*s23^2 + s23*s234 + s234^2 + 4*s23*s56), 
  y[341] -> s12*s123*(3*s23 + s56) - 2*s12*s23*(s23 + 3*s56) + 
    s123*(2*s23^2 - 3*s23*s34 + 6*s23*s56 - s34*s56) + 
    2*s23*(s23*(s34 - 6*s56) + (3*s34 - 2*s56)*s56), 
  y[342] -> -2*s12*s23*(-s123 + s23 + s56) + 
    s123*(s23^2 - 4*s23*s34 + 7*s23*s56 - 2*s34*s56) + 
    2*s23*(s23*s34 - 5*s23*s56 + 5*s34*s56 - 3*s56^2), 
  y[343] -> -s234^3 - 2*s23^2*s56 + s23*(s234^2 + 3*s234*s56 + s56^2) + 
    s123*(s23^2 - s234*(s234 + s56)), 
  y[344] -> 2*s23^2*s34 + 4*s23*s34^2 + 3*s34^3 - s123^2*(s23 + s34) - 
    s23^2*s56 + 5*s23*s34*s56 + 3*s34^2*s56 + s23*s56^2 + 
    s123*(s23^2 + 2*s23*s34 + s34*(2*s34 + s56)) + 
    s12*(2*s123^2 - s23^2 - 3*s23*s34 - 3*s34^2 - 2*s23*s56 - 5*s34*s56 - 
      s123*(s23 + 2*s56)), y[345] -> s23*s56*(-s123 + s23 + 2*s56) + 
    s12*(s123^2 + s56*(2*s23 + s56) - s123*(s23 + 2*s56)), 
  y[346] -> 2*s23^2*s234^2 + 6*s23*s234^3 - 3*s23*s234^2*s34 - 10*s23^3*s56 - 
    18*s23^2*s234*s56 + 6*s23*s234^2*s56 + 2*s234^3*s56 + 9*s23^2*s34*s56 - 
    s234^2*s34*s56 - 30*s23^2*s56^2 - 6*s23*s234*s56^2 + 3*s23*s34*s56^2 + 
    s123*(6*s23*s234^2 - 3*s23*s234*(s34 - 6*s56) + s234*(2*s234 - s34)*s56 + 
      6*s23*s56*(-s34 + s56) + 2*s23^2*(3*s234 - s34 + 9*s56)) + 
    s12*(-9*s23^2*s56 + s234^2*s56 + 3*s23*(s234^2 - s56^2) + 
      s123*(2*s23^2 + s234*s56 + 3*s23*(s234 + 2*s56))), 
  y[347] -> -2*s23^2*s234^3 - 3*s23*s234^4 + 8*s23^3*s234*s56 + 
    6*s23^2*s234^2*s56 - 6*s23*s234^3*s56 - s234^4*s56 + 21*s23^3*s56^2 + 
    24*s23^2*s234*s56^2 + 2*s23*s234^2*s56^2 + 7*s23^2*s56^3 - 
    s123*(4*s23^3*s56 + s234^3*s56 + 3*s23*s234*(s234^2 + 4*s234*s56 + 
        2*s56^2) + 2*s23^2*(2*s234^2 + 9*s234*s56 + 6*s56^2)) - 
    s12*(-5*s23^3*s56 + s234^3*s56 + s23^2*(s234^2 - 9*s234*s56 - 15*s56^2) + 
      3*s23*s234*(s234^2 + s234*s56 - s56^2) + 
      s123*(s234^2*s56 + 3*s23^2*(s234 + 3*s56) + 
        3*s23*(s234^2 + 3*s234*s56 + s56^2))), 
  y[348] -> -2*s123 + s23 - s234 + s56, 
  y[349] -> -s123^2 + s23*s234 - (s234 - s56)^2 + 
    s123*(s23 - 2*s234 + 2*s56), 
  y[350] -> 2*s123^2*s234 + 2*s234*(s234 - s56)^2 + s23^2*(s234 + s56) + 
    s23*(-3*s234^2 + 2*s234*s56 + s56^2) - 
    s123*(4*s234*(-s234 + s56) + s23*(3*s234 + s56)), 
  y[351] -> -s123 + 4*s23, y[352] -> -s123 + 2*s23 + s56, 
  y[353] -> s123 + 2*s23 - s234 + s34 + 5*s56, 
  y[354] -> 3*s123^2 - 3*s23^2 + s23*s234 - s234^2 - 2*s12*(2*s123 + s234) + 
    2*s234*s34 + s123*(3*s23 + 4*s34 - 3*s56) - s23*s56 - 2*s234*s56, 
  y[355] -> 2*s123^2 + s23*(s234 - 2*s56) + s123*(-s23 + s56), 
  y[356] -> -4*s23*s56 + s123*(s23 + s56), 
  y[357] -> -s23^2 + s23*(s234 - 5*s56) + s234*s56 + s123*(s23 + s56), 
  y[358] -> -s123^2 - s234*s56 + s123*(2*s23 - s234 + s56) - 
    s23*(s234 + s56), y[359] -> 2*s123^2 + 4*s23^2 - 4*s23*s34 + 8*s23*s56 - 
    2*s34*s56 - 3*s123*(2*s23 - s34 + s56), 
  y[360] -> -2*s56*(3*s23 + s56) + s123*(s23 + 3*s56), 
  y[361] -> 2*s12*s56*(4*s23 + s56) - s123*s56*(7*s23 + s56) + 
    s123^2*(s23 + 2*s56) + 2*s23*s56*(s23 + 2*s56) - s12*s123*(s23 + 3*s56), 
  y[362] -> 2*s123^3 + s123*s23*(s23 - 9*s56) + s123^2*(2*s34 - s56) - 
    2*s23*(2*s23 + 4*s34 - 3*s56)*s56 - 2*s12*(s123^2 - 4*s23*s56), 
  y[363] -> s123*s23*(s34 - 5*s56) + s123*(5*s34 - 3*s56)*s56 + 
    2*s56*(s23^2 - 4*s23*s34 + 7*s23*s56 - 2*s34*s56), 
  y[364] -> -3*s23^2*s56 + 3*s234^2*s56 + s123*s56*(3*s234 + 2*s56) + 
    s123*s23*(s234 + 6*s56) + s23*(s234^2 - 9*s56^2), 
  y[365] -> s12*(s123 - 2*s56)*(s123^2 - s123*s56 + s56*(-3*s23 + s56)) + 
    s56*(-(s123^2*s23) + 2*s23*(s23 - 3*s56)*s56 + s123*s56*(3*s23 + s56)), 
  y[366] -> -2*s123^3 + 2*s23^2*s234 + 7*s23^2*s56 + 5*s23*s234*s56 + 
    s234^2*s56 - s23*s56^2 + s123^2*(4*s23 - 4*s234 + s56) + 
    s123*(-3*s23^2 + 2*s23*s234 - 2*s234^2 + 3*s23*s56 + 2*s234*s56) + 
    s12*(2*s123^2 + 3*s23^2 - 3*s23*s234 + 2*s234^2 + s23*s56 - s234*s56 - 
      s123*(5*s23 - 4*s234 + s56)), 
  y[367] -> -(s123^3*(s23^2 + 2*s23*s34 + s34*(s34 - s56))) + 
    s123*s23*(3*s23^2 + s23*(8*s34 - 3*s56) + 4*s34*(s34 - s56))*s56 + 
    s12*(2*s23 + s34)*(s123 - 2*s56)*(s123^2 - 4*s23*s56) + 
    2*s23*s56^2*(s23^2 - 4*s23*s34 - 4*s34^2 - 3*s23*s56) + 
    s123^2*s56*(s23^2 + 2*s34^2 + 2*s23*(s34 + s56)), 
  y[368] -> s234*(-2*s234 + s34)*s56 + s23^2*(-s234 + s34 + 9*s56) - 
    s123*(s23^2 + 2*s23*s234 - s23*s34 + 11*s23*s56 + 2*s234*s56 - s34*s56) + 
    s23*(-2*s234^2 + s234*(s34 - 3*s56) + s56*(s34 + 7*s56)), 
  y[369] -> s234^3*s56 - s23^2*s56*(3*s234 + 10*s56) + 
    s23*s234*(s234^2 + 2*s234*s56 - 3*s56^2) + 
    s123*(3*s23^2*s56 + s234^2*s56 + s23*(s234^2 + 6*s234*s56 + 3*s56^2)), 
  y[370] -> -(s23*s234^3) + 3*s23^2*s234*s56 - 3*s23*s234^2*s56 - 
    3*s234^3*s56 + 15*s23^2*s56^2 + 9*s23*s234*s56^2 - s234^2*s56^2 + 
    5*s23*s56^3 - s12*(-3*s23^2*s56 + 3*s234^2*s56 + 
      s123*s56*(3*s234 + 2*s56) + s123*s23*(s234 + 6*s56) + 
      s23*(s234^2 - 9*s56^2)) - s123*(3*s23^2*s56 + 3*s234*s56*(s234 + s56) + 
      s23*(s234^2 + 9*s234*s56 + 9*s56^2)), 
  y[371] -> s234^3*s34 - s234^2*s34^2 + s123^3*(2*s23 + s34 - 2*s56) - 
    s23^3*s56 + s23^2*s234*s56 - 3*s23*s234^2*s56 + s234^3*s56 - 
    2*s23*s234*s34*s56 - 3*s234^2*s34*s56 + 4*s23*s34^2*s56 + 
    2*s234*s34^2*s56 + 9*s23^2*s56^2 - 2*s23*s234*s56^2 + 12*s23*s34*s56^2 - 
    s123^2*(s23^2 - 4*s23*s234 + 4*s23*s34 - 3*s234*s34 + 3*s34^2 + 
      3*s234*s56 + s34*s56) + s12*(-2*s234*(2*s23 + s34)*s56 + 
      s234^2*(s34 + 2*s56) - 4*s23*s56*(s34 + 2*s56) + 
      s123^2*(4*s23 + 3*s34 + 2*s56) + 
      s123*(3*s234*s34 + 2*s23*(s234 - 4*s56) + 4*s234*s56 - 4*s34*s56)) + 
    s123*(-12*s23^2*s56 + s34*(3*s234^2 - 3*s234*s34 - 5*s234*s56 + 
        4*s34*s56) + s23*(2*s234^2 - 2*s234*s34 - 3*s234*s56 + 10*s56^2)), 
  y[372] -> s123^3*(s23^2 + s234*s56) - 
    s23*s56^2*(3*s23^2 + s234^2 - 3*s23*(s234 + s56)) + 
    s123^2*(s23^2*(s234 - 3*s56) + 2*s234^2*s56 - s23*s56*(3*s234 + 2*s56)) + 
    s123*s56*(-3*s23^3 + s234^3 + 3*s23^2*(s234 + 3*s56) - 
      s23*s234*(3*s234 + 5*s56)) + 
    s12*(s123*s56*(3*s23*s234 - 2*s234^2 + 2*s23*s56) + 
      s123^2*(s23^2 - s234*s56) + s56*(s23^3 - s234^3 - 
        3*s23^2*(s234 + 3*s56) + s23*s234*(3*s234 + 4*s56))), 
  y[373] -> -2*s123 + 8*s23 - 4*s234 + 5*s34, 
  y[374] -> -26*s12 + 30*s123 - 78*s23 - 26*s34 - 17*s56, 
  y[375] -> s12 + 2*s123 - 2*s56, y[376] -> s12 + s123 - s56, 
  y[377] -> s123 - 2*s23 + 2*s234, y[378] -> 2*s123^2*s23 + 4*s23^3 - 
    10*s23^2*s234 + 7*s23*s234^2 - s234^3 - 
    s123*(6*s23^2 - 8*s23*s234 + s234^2), 
  y[379] -> 4*s23^2 - 7*s23*s234 + 2*s234^2 + 2*s23*s34 - s234*s34 - 
    s123*(4*s23 - 2*s234 + s34), y[380] -> s123 - 2*s23 + s56, 
  y[381] -> s12 + s23 + s56, y[382] -> s23 + s56, 
  y[383] -> 87*s12 - 104*s123 + 174*s23 + 9*s56, 
  y[384] -> 35*s12 - 103*s123 + 251*s23 - 95*s234 + 26*s56, 
  y[385] -> -171*s123 + 378*s23 - 163*s234 + 85*s34 + 102*s56, 
  y[386] -> 43*s12*s23 - 86*s123*s23 + 104*s23^2 - 17*s12*s234 + 
    51*s123*s234 - 103*s23*s234 + 34*s234^2 + 43*s23*s56 - 34*s234*s56, 
  y[387] -> 2*s23^2 + s23*s56 + s56^2, 
  y[388] -> 17*s123^2 - 60*s123*s23 + 43*s23^2 - 26*s123*s56 + 52*s23*s56 + 
    9*s56^2, y[389] -> 8*s23^2 + s234^2 + s123*(-2*s23 + s234) - 
    s23*(2*s234 + s56), y[390] -> -8*s23^2 - 2*s34^2 + s123*(2*s23 + s34) + 
    s23*(-6*s34 + s56), y[391] -> 2*s123^2 - 8*s123*s23 + 8*s23^2 - 
    3*s123*(s34 + s56) + 6*s23*(s34 + s56) + 2*(s34 + s56)^2, 
  y[392] -> 2*s123^2 + 4*s23^2 + s234*(3*s234 - s34 - 3*s56) - 
    s123*(6*s23 - 5*s234 + s34 + 2*s56) + s23*(-7*s234 + 2*s34 + 4*s56), 
  y[393] -> 102*s123^2 + 466*s23^2 - 586*s23*s234 + 197*s234^2 + 
    388*s23*s56 - 214*s234*s56 + 26*s56^2 - 
    2*s123*(249*s23 - 145*s234 + 64*s56), 
  y[394] -> 43*s23^3 + s123^2*(43*s23 - 51*s234) - 51*s234*(s234 - s56)^2 + 
    s23^2*(-155*s234 + 86*s56) + s23*(163*s234^2 - 197*s234*s56 + 43*s56^2) - 
    2*s123*(43*s23^2 + 51*s234*(s234 - s56) + s23*(-103*s234 + 43*s56)), 
  y[395] -> 11*s123 - 34*s23 + 18*s234 - 25*s34 - 11*s56, 
  y[396] -> s12 - 5*s123 + 6*s23 - 3*s56, 
  y[397] -> -2*s12 + 3*s123 - s23 + 2*s34 - 2*s56, 
  y[398] -> s123 + 2*s23 + s234, y[399] -> s123^2*(-8*s23 + 3*s234) + 
    s234^2*(-19*s23 + 4*s234) + s123*s234*(-26*s23 + 7*s234) + 
    s23^2*(16*s123 - 8*s23 + 23*s234), 
  y[400] -> -3*s123^2 - 8*s23^2 + 16*s23*s234 - 7*s234^2 - 4*s23*s34 + 
    3*s234*s34 + s123*(11*s23 - 10*s234 + 3*s34), y[401] -> s123 - 2*s23, 
  y[402] -> s123 + s23 - s56, y[403] -> -s123 + 2*s23 - s56, 
  y[404] -> -s12 + s123 + 4*s56, y[405] -> -3*s12 + 4*s123 - 2*s23 + 4*s56, 
  y[406] -> -13*s123 + 26*s23 - 8*s234 + 15*s34 + 14*s56, 
  y[407] -> s123^2 - s123*s23 + 3*s123*s234 - 2*s23*s234 + 2*s234^2 - 
    3*s23*s56, y[408] -> 2*s12*s23 - 4*s123*s23 + 2*s23^2 - s12*s234 + 
    3*s123*s234 - 4*s23*s234 + 2*s234^2 - 2*s234*s56, 
  y[409] -> 4*s23^2 + 2*s234^2 - s234*s34 + s23*(-7*s234 + 2*s34 - 8*s56) - 
    s123*(4*s23 - 2*s234 + s34 - 2*s56) + 4*s234*s56 - 5*s34*s56, 
  y[410] -> -2*s123 + s23 + 3*s56, y[411] -> -3*s123*s23 + 4*s23^2 - 
    2*s123*s56 + 9*s23*s56 - s56^2, 
  y[412] -> 14*s123^2 + 12*s23^2 + 6*s23*s234 + 8*s234^2 + 
    s123*(-20*s23 + 20*s234 - 17*s56) + 27*s23*s56 - 11*s234*s56 + 3*s56^2, 
  y[413] -> 4*s23^2 - 17*s23*s234 + s234^2 - 5*s23*s56 + 3*s234*s56 + 
    2*s123*(-6*s23 + s56), y[414] -> s12*(s123 - 2*s56) - 
    2*s56*(-s123 + s23 + s56), y[415] -> 3*s123^2 + 3*s23^2 - 6*s23*s234 + 
    3*s234^2 + 3*s23*s56 - 3*s234*s56 + s56^2 - 
    3*s123*(2*s23 - 2*s234 + s56), 
  y[416] -> s123*s234 + s234^2 - s23*(s234 + 2*s56), 
  y[417] -> 4*s123^2 + 3*s23*s234 - s234^2 - 4*s23*s34 + 7*s234*s34 - 
    5*s34^2 + s12*(-4*s123 + 4*s23 - 8*s234 + 5*s34 - 2*s56) - 5*s23*s56 + 
    s123*(-4*s23 + 7*s234 - 2*s34 + 2*s56), 
  y[418] -> -s23^2 - s12*(s123 - s23 + s234 - 2*s56) - 
    (s123 + s234)*(s34 - s56) - s23*(s34 + 2*s56), 
  y[419] -> 24*s23^2 + 18*s23*s34 + 6*s34^2 + 22*s23*s56 + 8*s34*s56 - 
    s123*(20*s23 + 11*s34 + 2*s56), 
  y[420] -> -s234^3 + 4*s23^2*s56 + s23*s234*s56 + 4*s23*s56^2 + 
    s12*s23*(-s123 + s23 - s234 + 2*s56) - 
    s123*(s234^2 + 3*s23*s56 + 2*s234*s56), 
  y[421] -> -4*s12*s23*s56 + 2*s23*(s23 + 2*s34 - s56)*s56 + 
    s12*s123*(s23 + s56) - s123*(s23^2 + s23*(s34 - s56) + s34*s56), 
  y[422] -> s12*s23*(s123 - 2*s56) + 2*s23*(2*s23 + 3*s34 - s56)*s56 - 
    s123*(s23^2 + s23*s34 + 2*s34*s56), 
  y[423] -> s12*s123*s34 - s123^2*s34 + 2*s12*(s23 + s34)*s56 + 
    s23*(2*s23 + 2*s34 - s56)*s56 - s123*(s34^2 + 2*s23*s56 + 2*s34*s56), 
  y[424] -> -2*s234^3 + 2*s23*s234*(s123 + s234) + s123^2*(-2*s234 + s34) + 
    s234^2*(s34 - s56) + 2*s234*s34*s56 - s34^2*s56 + 
    s123*(-4*s234^2 + 2*s234*s34 - s234*s56 + 2*s34*s56), 
  y[425] -> -2*s23^3 - s123^2*(2*s23 + 11*s234) + s23^2*(5*s234 - 4*s56) + 
    2*s123*(2*s23^2 + 3*s23*s234 - 11*s234^2 + 2*s23*s56 + 8*s234*s56) + 
    s234*(-11*s234^2 + 16*s234*s56 - 7*s56^2) + 
    s23*(8*s234^2 - 6*s234*s56 - 2*s56^2), 
  y[426] -> -2*s23^2*s56 + s123*s234*s56 + s234^2*s56 + 
    s123*s23*(s234 + 2*s56) + s23*(s234^2 - 2*s234*s56 - 2*s56^2), 
  y[427] -> s23^3 + s123^2*(s23 - 2*s234) - 
    2*s123*(s23^2 - 2*s23*s234 + 2*s234*(s234 - s56)) - 
    2*s234*(s234 - s56)^2 - s23^2*(3*s234 + s56) + 
    s23*(3*s234^2 - 2*s234*s56 - s56^2), 
  y[428] -> -3*s123^2*s234 - 3*s23^2*s234 - s234^3 - 6*s23^2*s56 + 
    3*s12*(s123*s234 + s234^2 - s23*(2*s234 + s56)) + 
    s123*(-4*s234^2 + 3*s23*(2*s234 + s56)), 
  y[429] -> 2*s123^2*s23 + 4*s23^3 - s234^2*(s234 + s56) - 
    2*s23^2*(5*s234 + 4*s56) + s23*(7*s234^2 + 2*s234*s56 + s56^2) - 
    s123*(6*s23^2 + s234*(s234 + s56) - 2*s23*(4*s234 + s56)), 
  y[430] -> s23^3 + s123^2*(s23 + 4*s234) - 2*s23^2*(s234 - s56) + 
    s23*(-3*s234^2 + s234*s56 + s56^2) + 
    s234*(4*s234^2 - 5*s234*s56 + 2*s56^2) - 
    s123*(2*s23^2 + 2*s23*(s234 + s56) + s234*(-8*s234 + 5*s56)), 
  y[431] -> -(s23^2*s234^2) - s23*s234^3 - s23*s234^2*s34 + 5*s23^3*s56 + 
    3*s23^2*s234*s56 + s23*s234^2*s56 + s234^3*s56 + 3*s23^2*s34*s56 - 
    s234^2*s34*s56 - 5*s23^2*s56^2 - 3*s23*s234*s56^2 + 3*s23*s34*s56^2 - 
    s123*(s234*(-s234 + s34)*s56 + 3*s23^2*(s234 + s56) + 
      s23*(s234^2 + s234*(s34 - 3*s56) + (4*s34 - 3*s56)*s56)) + 
    s12*(-3*s23^2*s56 + s123*s234*s56 + s234^2*s56 + 
      s123*s23*(s234 + 4*s56) + s23*(s234^2 - 3*s56^2)), 
  y[432] -> -(s123*(s234*s56*(2*s234 + s56) + s23^2*(s234 + 4*s56) + 
       2*s23*(s234^2 + 3*s234*s56 + 2*s56^2))) + 
    2*(s23^3*s56 - s234^3*s56 + 2*s23^2*s56*(s234 + 3*s56) + 
      s23*(-s234^3 + 2*s234*s56^2 + s56^3)), 
  y[433] -> 3*s123 - 3*s23 + 2*s234 - 4*s56, 
  y[434] -> -s12 + 41*s123 - 34*s23 + 28*s234 - s56, 
  y[435] -> 4*s123 - 8*s23 + 11*s234, 
  y[436] -> 54*s123 - 165*s23 + 56*s234 - 38*s34 - 54*s56, 
  y[437] -> -2*s123 - s34 + 2*s56, y[438] -> 3*s12 - 6*s123 + 5*s23 + 3*s56, 
  y[439] -> 7*s12 - 8*s123 + 18*s23 + 7*s56, 
  y[440] -> 10*s12 - 12*s123 + 27*s23 + 10*s34 + 7*s56, 
  y[441] -> 4*s12 - 11*s123 + 16*s23 - 7*s34 + 13*s56, 
  y[442] -> 2*s12*s23 - 4*s123*s23 + 4*s23^2 - s12*s234 + 3*s123*s234 - 
    5*s23*s234 + 2*s234^2 + 2*s23*s56 - 2*s234*s56, 
  y[443] -> 2*s123*s23 + s23*s34 + s12*(s23 + s34) - 2*s23*s56 + s34*s56, 
  y[444] -> -s123 + s23 - s234 - s34, y[445] -> s123 + s23 + s234, 
  y[446] -> -s123 + s23 - s34, y[447] -> -2*s123 + s23 - 3*s34 + 3*s56, 
  y[448] -> s123^2 - 3*s23^2 + 2*s123*(s234 - s56) + (s234 - s56)^2 - 
    2*s23*s56, y[449] -> 2*s123^2 - 4*s123*s23 + 2*s23^2 - 3*s123*s56 + 
    3*s23*s56 + 2*s56^2, y[450] -> -26*s123*s23 + 36*s23^2 - 13*s23*s34 - 
    11*s123*s56 + 41*s23*s56 - 8*s34*s56 + 13*s56^2, 
  y[451] -> 3*s12 - 6*s123 + 5*(s23 + s56), 
  y[452] -> -2*s23^3 + 2*s23^2*(s34 - 2*s56) + s23*(s34 - 2*s56)*s56 + 
    s34*s56^2 + 2*s123*s23*(s23 + s56), 
  y[453] -> 7*s123^2 - 16*s123*(s23 + s56) + 9*(s23 + s56)^2, 
  y[454] -> -4*s123^2 - 6*s23^2 + 5*s23*(s234 - s56) - (s234 - s56)^2 + 
    5*s123*(2*s23 - s234 + s56), 
  y[455] -> 3*s12 + 20*s123 - 24*(s23 + 2*s56), 
  y[456] -> 17*s123^2 + 19*s23^2 + 46*s23*s56 + 27*s56^2 - 
    4*s123*(9*s23 + 11*s56), y[457] -> -7*s123^2 - 14*s23^2 + 
    2*s23*(13*s234 - 5*s34 - 7*s56) + s123*(21*s23 - 19*s234 + 5*s34 + 
      7*s56) + s234*(-12*s234 + 5*s34 + 12*s56), 
  y[458] -> -36*s123^2 - 2*s23^2 + 113*s23*s234 - 61*s234^2 + 10*s23*s56 + 
    47*s234*s56 + 8*s56^2 + s123*(54*s23 - 91*s234 + 28*s56), 
  y[459] -> 4*s123^2 - s123*(19*s23 + 9*s34 + 6*s56) + 
    2*(11*s23^2 + 12*s23*s34 + 5*s34^2 + 9*s23*s56 + 7*s34*s56 + 2*s56^2), 
  y[460] -> -s123^3 + s23^3 + 5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3 + 
    3*s23^2*(s234 + s56) + 3*s123^2*(s23 + s234 + s56) + 
    s23*(-9*s234^2 + 3*s56^2) - 3*s123*(s23^2 - 3*s234^2 + s56^2 + 
      2*s23*(s234 + s56)), y[461] -> 
   3*s123^3 - 2*s123^2*(19*s23 - 9*s234 + 3*s56) + 
    s123*(67*s23^2 - 118*s23*s234 + 27*s234^2 + 70*s23*s56 - 48*s234*s56 + 
      3*s56^2) - 2*(16*s23^3 + s23^2*(-50*s234 + 32*s56) - 
      3*s234*(2*s234^2 - 7*s234*s56 + 4*s56^2) + 
      s23*(40*s234^2 - 59*s234*s56 + 16*s56^2)), 
  y[462] -> -6*s123 + 11*s23 - 4*s234 - s56, 
  y[463] -> 2*s123 - 4*s23 + 3*s234, y[464] -> s23 + s34, 
  y[465] -> 2*s23 - 3*s234, y[466] -> -s123 + (3*s23)/2 - (11*s234)/16 + 
    (5*s34)/16 + s56, y[467] -> -3*s12 + 4*s123 - 7*s23 + 3*s56, 
  y[468] -> -3*s123 + s234 + 4*s56, y[469] -> 2*s12 - 5*s123 + s234 - 4*s34 + 
    6*s56, y[470] -> 8*s123^2 - 36*s123*s23 + 32*s23^2 + 25*s123*s234 - 
    38*s23*s234 + 14*s234^2 - 4*s123*s56 + 20*s23*s56 - 14*s234*s56 - 
    4*s56^2, y[471] -> s23^2 - s34^2 - s123*(2*s23 + s34) + s23*(-s34 + s56), 
  y[472] -> -2*s12 + 3*s123 - 2*(3*s23 + s34 + s56), 
  y[473] -> 3*s123^2 - 3*s123*s234 + 2*s123*(s34 - 6*s56) + 
    2*s56*(2*s234 - 3*s34 + 5*s56), 
  y[474] -> -4*s123^2 - 12*s23^2 - (s34 + 2*s56)^2 + 
    2*s123*(7*s23 + 2*s34 + 3*s56) - s23*(5*s34 + 8*s56), 
  y[475] -> s23^2*(-16*s123 + 8*s23 - 23*s234) + s123^2*(8*s23 - 3*s234) + 
    s123*(26*s23 - 7*s234)*s234 + (19*s23 - 4*s234)*s234^2, 
  y[476] -> s23^2 + (3*s123^2 + s234*(7*s234 - 3*s34) + 
      s123*(-11*s23 + 10*s234 - 3*s34) + 4*s23*(-4*s234 + s34))/8, 
  y[477] -> 14*s123 - 24*s23 + 3*s234 - 13*s34 - 18*s56, 
  y[478] -> 2*s23 - s234 + 2*s56, y[479] -> s23 + 4*s56, 
  y[480] -> -3*s123 + 3*s23 - 2*s234 + 4*s56, 
  y[481] -> -11*s123 + 34*s23 - 18*s234 + 25*s34 + 11*s56, 
  y[482] -> s123 + s23, y[483] -> 2*s123 + s234 - s56, 
  y[484] -> -s123^2 + s123*(s23 - 3*s234) + 2*s23*s234 - 2*s234^2 + 
    3*s23*s56, y[485] -> -2*s123^2 + 4*s123*s23 - 2*s23^2 + 3*s123*s56 - 
    3*s23*s56 - 2*s56^2, y[486] -> 3*s123*s23 - 4*s23^2 + 2*s123*s56 - 
    9*s23*s56 + s56^2, y[487] -> s12*(s123 - 2*s56) + s56*(-s23 + s56), 
  y[488] -> s34^2 - 3*s123*(s23 + s34) + (2*s23 + s34)*(s23 + s56), 
  y[489] -> 4*s123^2 + 6*s23^2 - 5*s23*(s234 - s56) + (s234 - s56)^2 - 
    5*s123*(2*s23 - s234 + s56), 
  y[490] -> s123^2*s34 + s34^2*(-s12 + s123 + s23 + s34) + 
    s12*(3*s23 + 2*s34)*(s123 - 2*s56) - s123*(s23 + s34)*
     (s23 + 2*s34 - 2*s56) + s23*s56*(-3*s23 - 2*s34 + s56), 
  y[491] -> -4*s123^2 + 2*s23^2 - 4*s23*s234 + 2*s234^2 + 7*s23*s34 - 
    9*s234*s34 + 6*s34^2 + s123*(7*s23 - 9*s234 + 6*s34 - 2*s56) + 
    5*s23*s56 - s234*s56 + s12*(4*s123 - 7*s23 + 10*s234 - 6*s34 + 2*s56), 
  y[492] -> -4*s23^2 + 2*s123*(6*s23 - s56) - s234*(s234 + 3*s56) + 
    s23*(17*s234 + 5*s56), y[493] -> -4*s23^2 - 2*s234^2 + s234*s34 + 
    s123*(4*s23 - 2*s234 + s34 - 2*s56) - 4*s234*s56 + 5*s34*s56 + 
    s23*(7*s234 - 2*s34 + 8*s56), y[494] -> -12*s123^2 - 8*s23^2 - 
    7*s23*s234 - 3*s234^2 - 15*s23*s56 + 14*s234*s56 - 3*s56^2 + 
    s123*(14*s23 - 17*s234 + 15*s56), 
  y[495] -> s123*(20*s23 + 11*s34 + 2*s56) - 
    2*(12*s23^2 + 9*s23*s34 + 3*s34^2 + 11*s23*s56 + 4*s34*s56), 
  y[496] -> -s23^3 - s123^2*(s23 - 2*s234) + 
    2*s123*(s23^2 - 2*s23*s234 + 2*s234*(s234 - s56)) + 
    2*s234*(s234 - s56)^2 + s23^2*(3*s234 + s56) + 
    s23*(-3*s234^2 + 2*s234*s56 + s56^2), 
  y[497] -> -s123^3 + 4*s23^3 + s123^2*(6*s23 + 7*s234 + 2*s56) + 
    s23^2*(-11*s234 + 8*s56) - 2*s23*(s234^2 + s234*s56 - 2*s56^2) - 
    s123*(9*s23^2 - 4*s23*s234 - 17*s234^2 + 10*s23*s56 + 10*s234*s56 + 
      s56^2) + s234*(9*s234^2 - 12*s234*s56 + 5*s56^2), 
  y[498] -> 3*s123^2*s234 + s23^2*s234 - 2*s23*s234^2 + s234^3 + 
    4*s23^2*s56 - 3*s23*s234*s56 + s123*(s23^2 + 5*s234^2 - 
      3*s23*(2*s234 + s56)) + s12*(-2*s23^2 - s234*(3*s123 + 4*s234) + 
      3*s23*(2*s234 + s56)), y[499] -> -2*s123^2*s23 - 4*s23^3 + 
    s234^2*(s234 + s56) + 2*s23^2*(5*s234 + 4*s56) - 
    s23*(7*s234^2 + 2*s234*s56 + s56^2) + 
    s123*(6*s23^2 + s234*(s234 + s56) - 2*s23*(4*s234 + s56)), 
  y[500] -> 2*s234^3 - 2*s23*s234*(s123 + s234) + s123^2*(2*s234 - s34) - 
    2*s234*s34*s56 + s34^2*s56 + s234^2*(-s34 + s56) + 
    s123*(4*s234^2 - 2*s34*s56 + s234*(-2*s34 + s56)), 
  y[501] -> -s23^2 + s34^2 + s123*(2*s23 + s34) + s23*(s34 - s56), 
  y[502] -> -2*s123 + 4*s23 + 3*s34 + 4*s56, 
  y[503] -> 2*s123 + 10*s23 + 6*s234 + 3*s34 + 4*s56, 
  y[504] -> -2*s123^3 + 2*s23^3 + s123^2*(6*s23 - 7*s234) - 7*s23^2*s234 + 
    8*s23*s234^2 - 3*s234^3 - 2*s123*(3*s23^2 - 7*s23*s234 + 4*s234^2) + 
    s234*s56^2 + 2*s56^3, y[505] -> -(s123*s23) + 2*s123*s56 - 2*s56^2 + 
    s12*(-s123 + s23 + s56), y[506] -> 2*s23^2 - 2*s123*(s23 + s234) + 
    2*s23*s56 - s234*(3*s234 + s56), 
  y[507] -> 2*s123^2 - 4*s23*s234 + 5*s234^2 - 2*s234*s34 + 5*s234*s56 - 
    2*s34*s56 + 2*s56^2 + s123*(-2*s23 + 7*s234 - 2*s34 + 2*s56), 
  y[508] -> 3*s23^2 + 5*s23*s234 - 9*s234^2 + 11*s23*s34 + 5*s234*s34 + 
    3*s34^2 - 4*s23*s56 - 6*s234*s56 + 6*s34*s56 - 2*s56^2 + 
    s123*(10*s23 - 3*s234 + 3*s34 + 2*s56) - 
    s12*(2*s123 + 11*s23 + 6*s234 + 3*s34 + 4*s56), 
  y[509] -> -s23^3 - 5*s23^2*s34 - 6*s23*s34^2 - 2*s34^3 + 
    2*s123^2*(s23 + s34) + s23^2*s56 - s23*s34*s56 - 2*s34^2*s56 - 
    2*s23*s56^2 + s123*(-4*s23^2 - 2*s23*s34 + s34^2 - 2*s34*s56) + 
    s12*(-4*s123*s23 + 5*s23^2 - 3*s123*s34 + 6*s23*s34 + 2*s34^2 + 
      5*s23*s56 + 4*s34*s56), 
  y[510] -> s12*(-s123^2 + 3*s123*s56 + (s23 - 3*s56)*s56) + 
    s56*(s123*s23 + s56*(-3*s23 + s56)), 
  y[511] -> -s23^3 + 4*s23^2*s234 - 5*s23*s234^2 + 2*s234^3 - 
    2*s123^2*(2*s23 + s234) - 4*s23^2*s56 + 3*s23*s234*s56 + 3*s234^2*s56 + 
    2*s234*s56^2 + s123*(7*s23^2 - 6*s23*s234 - 2*s234^2 + 4*s23*s56) + 
    s12*(-5*s23^2 + 4*s123*(s23 + s234) - 4*s23*s56 + 2*s234*(3*s234 + s56)), 
  y[512] -> s123^2*(s23 + s34)*(s23^2 + 2*s23*s34 + s34*(s34 + s56)) + 
    s123*s23*s56*(2*s34*(-2*s34 + s56) + s23*(-5*s34 + 2*s56)) + 
    s12*(-(s123^2*(3*s23^2 + 3*s23*s34 + s34^2)) + s123*s23*(7*s23 + 4*s34)*
       s56 + s23*s56*(5*s23^2 + 8*s23*s34 + 4*s34^2 - 7*s23*s56 - 
        4*s34*s56)) - s23*s56*(s23^3 + 4*s34^3 + s23^2*(5*s34 + 8*s56) + 
      s23*(8*s34^2 + 5*s34*s56 - s56^2)), 
  y[513] -> -(s123^3*s234^2) - s123^2*(s23^3 + 2*s234^3 - 
      3*s23*s234*(s234 + s56)) + s23*s56*(-s23^3 + s234^3 - 
      3*s23*s234*(s234 + s56) + 3*s23^2*(s234 + 2*s56)) + 
    s123*(-s234^4 + s23^3*(s234 + 3*s56) + s23*s234^2*(3*s234 + 5*s56) - 
      3*s23^2*(s234^2 + 3*s234*s56 + s56^2)) + 
    s12*(s123^2*s234^2 + s234^4 - s23*s234^2*(3*s234 + 4*s56) - 
      s23^3*(s234 + 6*s56) + 3*s23^2*(s234^2 + 3*s234*s56 + s56^2) + 
      s123*(s23^3 + 2*s234^3 - 3*s23*s234*(s234 + s56))), 
  y[514] -> s23^3*s234 - 3*s23^2*s234^2 + 3*s23*s234^3 - s234^4 + 
    s123^3*(2*s234 - s34) + 2*s23^2*s234*s34 - 4*s23*s234^2*s34 + 
    2*s234^3*s34 + s23*s234*s34^2 - 2*s234^2*s34^2 + s234*s34^3 + 
    4*s23^3*s56 - 5*s23^2*s234*s56 + 2*s23*s234^2*s56 + 17*s23^2*s34*s56 - 
    10*s23*s234*s34*s56 + s234^2*s34*s56 + 12*s23*s34^2*s56 - 
    s234*s34^2*s56 + 6*s23^2*s56^2 - s23*s234*s56^2 - 
    s123^2*(3*s23^2 + 2*s12*s234 - 3*s234^2 - s12*s34 + 2*s34^2 - s234*s56 + 
      2*s34*s56 + 2*s23*(2*s234 + s34 + 2*s56)) - 
    s12*(s23^2*(2*s234 + 15*s56) + s23*(-4*s234^2 + s234*s34 - 11*s234*s56 + 
        8*s34*s56 - 2*s56^2) + s234*(2*s234^2 + s34*(s34 - 2*s56) + 
        s234*(-s34 + s56))) - s123*(s23^3 - 3*s234^2*s34 + 4*s234*s34^2 - 
      2*s34^3 - s234^2*s56 + s234*s34*s56 - s23^2*(2*s234 + 15*s56) + 
      s12*(4*s234^2 + 2*s34*(s34 - s56) + s234*(-2*s34 + s56)) + 
      s23*(s234^2 + 6*s234*s34 - 4*s34^2 + 10*s234*s56 - 10*s34*s56 + 
        2*s56^2 - 4*s12*(s234 - s34 + s56))), 
  y[515] -> -4*s12 + 11*s123 - 16*s23 + 7*s34 - 13*s56, 
  y[516] -> -2*s12 - 8*s23 + s234 - s56, 
  y[517] -> -s123^2 - s234*(s234 - 2*s56), y[518] -> s12 + s234 + s56, 
  y[519] -> -2*s123 + s234 + s34 + s56, 
  y[520] -> 4*s12 - 10*s123 + 13*s23 + 9*s56, 
  y[521] -> 3*s123 + 11*s23 - s234 + 12*s56, 
  y[522] -> -2*s123*s23 - s23*s34 - s12*(s23 + s34) + 2*s23*s56 - s34*s56, 
  y[523] -> s123 - s23 + s34, y[524] -> s123 - s23 + s234 + s34, 
  y[525] -> -s123^2 + 3*s23^2 - 2*s123*(s234 - s56) - (s234 - s56)^2 + 
    2*s23*s56, y[526] -> 26*s123*s23 - 36*s23^2 + 13*s23*s34 + 11*s123*s56 - 
    41*s23*s56 + 8*s34*s56 - 13*s56^2, 
  y[527] -> -s123^2 + 16*s123*s23 - 19*s23^2 + 8*s23*s234 - s234^2 + 
    5*s123*s56 - 21*s23*s56 + 3*s234*s56 - 4*s56^2, 
  y[528] -> -5*s123 + 5*s23 + 2*(s34 + s56), 
  y[529] -> 2*s23^3 - 2*s23^2*(s34 - 2*s56) - s34*s56^2 - 
    2*s123*s23*(s23 + s56) + s23*s56*(-s34 + 2*s56), 
  y[530] -> 3*s23^3 + s123^2*(3*s23 + s234) + s23^2*(-9*s234 + 6*s56) + 
    s234*(s234^2 + s234*s56 - s56^2) + 
    s23*(5*s234^2 - 9*s234*s56 + 3*s56^2) + 
    s123*(-6*s23^2 + s23*(8*s234 - 6*s56) + s234*(2*s234 + s56)), 
  y[531] -> -2*s12 + 5*s123 - s234 + 4*s34 - 6*s56, 
  y[532] -> -s12 + 4*s123 - 4*s23 - s34 - s56, 
  y[533] -> 2*s123 + s23 - 7*s56, y[534] -> s12 - 2*s123 + 2*s23 + s56, 
  y[535] -> 2*s12 - 4*s123 + 7*s23 - 2*s234 + 2*s56, 
  y[536] -> 4*s123^2 + 4*s23^2 - 7*s23*s234 + 2*s234^2 + 
    s123*(-8*s23 + 3*s234 - 9*s56) + 11*s23*s56 - 3*s234*s56 + 5*s56^2, 
  y[537] -> -s123^2 + 2*s123*(s23 + s34) - s23*(s23 + s34) + 
    s12*(-s123 + s23 - s234 + s56), 
  y[538] -> -(s23*s234) + s234^2 - s123*s56 + 2*s23*s56 - 2*s234*s56 + 
    s56^2 + s12*(-s123 + s23 - s234 + s56), 
  y[539] -> -3*s123^2 - 2*s56*(2*s234 - 3*s34 + 5*s56) + 
    s123*(3*s234 - 2*s34 + 12*s56), 
  y[540] -> -s234^3 + 3*s234^2*s56 - 3*s234*s56^2 + s56^2*(-s123 + s56) + 
    s23*(s234^2 - 3*s234*s56 + 3*s56^2), 
  y[541] -> -(s123^2*s56) - s23^2*s56 + 
    s23*(s234^2 - 2*s234*s56 + s56*(2*s123 + s56)), 
  y[542] -> -s12 + 13*s123 - 20*s23 + 10*s234 - 3*s56, 
  y[543] -> -s12 + 2*s123 - s234 + s34 - 3*s56, 
  y[544] -> 2*s123 - s234 - s34 - s56, 
  y[545] -> s123^2 + s234*(s234 - 2*s56), 
  y[546] -> 23*s123 - 54*s23 + 16*s234 - 13*s34 - 22*s56, 
  y[547] -> 4*s12 - 3*s123 + 6*s23 + 2*s34 + 4*s56, 
  y[548] -> -2*s23^2 + s23*s234 - s12*(s123 - 3*s23 + s234) + 
    s123*(s23 - s34) - s23*s34 - s234*s34 - s23*s56, 
  y[549] -> s23^2 - 3*s23*s234 + 3*s234^2 + s123*(-4*s23 + s234 - 2*s34) - 
    3*s23*s34 - 2*s234*s34 - 2*s34^2 + s12*(4*s23 + s234 + s34) - 2*s23*s56 + 
    2*s234*s56 - s34*s56, y[550] -> s123^2 - 3*s123*s23 + 3*s23^2 + 
    2*s123*s234 - 3*s23*s234 + s234^2 + 4*s23*s56 + 4*s56^2, 
  y[551] -> s123*s23^3 + s23^3*s234 - 7*s23*s56^3 + 5*s56^4, 
  y[552] -> 7*s12 - 2*(4*s123 - 5*s23 + s56), 
  y[553] -> s12*(s123 - 2*s23) - 4*s23*s56 + s123*(s23 + s56), 
  y[554] -> -2*s23*s234 + s123*(2*s234 - s34) + (2*s234 - s34)*(s234 + s56), 
  y[555] -> -s23^3 + s23*s234*(-3*s12 + 3*s123 + 5*s234) - 
    s234^2*(s12 + s234 - 4*s56) - 3*s23^2*(2*s234 + s56), 
  y[556] -> s234*(2*s234 - s56) + s123*(s23 + 2*s234 + s56) - 
    s23*(s234 + 4*s56), y[557] -> -14*s123^2 - 48*s23^2 + 78*s23*s234 - 
    22*s234^2 - 35*s23*s56 + 33*s234*s56 + s56^2 + 
    s123*(60*s23 - 48*s234 + 13*s56), 
  y[558] -> 2*s12*(s123 - s23 - s56) + s123*(-s23 - 2*s34 + s56) + 
    2*(s23^2 + s23*s34 - s23*s56 + s34*s56), 
  y[559] -> s12*(s123 - 2*s23) + s123*(-2*s23 - 3*s34 + s56) + 
    2*(s23^2 + s23*s34 + 2*s34*s56), 
  y[560] -> s23^3 - s23^2*s234 - s234^3 - s12*s23*(s123 - 3*s23 + s234) + 
    7*s23^2*s56 + 2*s23*s234*s56 - s123*(s23^2 + s234^2 + 
      2*s23*(s234 + s56)), y[561] -> -(s12*(3*s23^2 + 4*s23*s34 + 2*s34^2)) + 
    (s23 + s34)*(s23^2 + s34*(s123 + 2*s34) + 2*s23*(s34 + s56)), 
  y[562] -> 3*s23^3*s234 + 3*s23^2*s234^2 + 4*s23*s234^3 - 2*s23*s234^2*s34 + 
    5*s23^3*s56 - 3*s23^2*s234*s56 + 9*s23*s234^2*s56 + 5*s234^3*s56 + 
    6*s23^2*s34*s56 - 5*s23^2*s56^2 + 5*s234^2*s56^2 + 
    2*s12*s23*(s234^2 - 3*s23*s56 + s123*(s23 + s234 + s56)) + 
    s123*(-3*s23^3 + 5*s234^2*s56 + s23^2*(-3*s234 - 2*s34 + 3*s56) + 
      s23*(4*s234^2 - 2*s234*s34 + 3*s234*s56 - 2*s34*s56)), 
  y[563] -> s234^2*s56*(4*s234 + 5*s56) + 2*s23^3*(s234 + 8*s56) + 
    s23*s234*(-3*s234^2 + 8*s234*s56 + 2*s56^2) + 
    4*s23^2*(s234^2 + 3*s234*s56 + 4*s56^2) - 
    s123*(2*s23^3 - 4*s234^2*s56 + 4*s23^2*(2*s234 + 3*s56) + 
      s23*(3*s234^2 + 8*s234*s56 + 2*s56^2)), 
  y[564] -> 2*s23^3*s234^2 + 3*s23^2*s234^3 - 2*s23*s234^4 - 7*s23^4*s56 - 
    16*s23^3*s234*s56 + 6*s23^2*s234^2*s56 - 3*s23*s234^3*s56 - 
    5*s234^4*s56 - 7*s23^3*s56^2 + 12*s23*s234^2*s56^2 - 5*s234^3*s56^2 - 
    5*s234^2*s56^3 + s123*(-5*s234^3*s56 + s23*s234^2*(-2*s234 + 5*s56) + 
      s23^2*s234*(11*s234 + 6*s56) + s23^3*(6*s234 + 8*s56)) - 
    s12*(5*s234^2*s56*(s234 + s56) + s23^2*s234*(2*s234 + 3*s56) + 
      2*s23*s234^2*(s234 + 4*s56) + s23^3*(3*s234 + 10*s56) + 
      s123*(-3*s23^3 + 2*s23*s234^2 + 5*s234^2*s56 - 
        3*s23^2*(2*s234 + s56))), y[565] -> 9*s12 - 12*s123 + 20*s23, 
  y[566] -> -3*s12 + 15*s123 - 32*s23 + 8*s234 - 3*s56, 
  y[567] -> 3*s123 - 6*s23 + 5*s234, 
  y[568] -> 21*s123 - 36*s23 + 30*s234 - 13*s34 - 12*s56, 
  y[569] -> -s234 + s34, y[570] -> -7*s23 + 5*s56, 
  y[571] -> s123*(2*s234 - s34) + s234*(-2*s23 + 2*s234 - s34), 
  y[572] -> s123^2 - 3*s123*s23 + 3*s23^2 + 2*s123*s234 - 3*s23*s234 + 
    s234^2, y[573] -> -3*s23^2 + 4*s23*s234 - 4*s234^2 - s12*(s23 + 3*s234) + 
    s123*(s23 + s234 - 2*s34) - s23*s34 + 4*s234*s34 + s34^2 + 2*s23*s56 + 
    s234*s56, y[574] -> s23^3 + 8*s23^2*s234 + s23*s234^2 + s234^3 - 
    s123*(s23^2 + 3*s23*s234 + s234^2) + 
    s12*(2*s23^2 + 3*s23*s234 + 2*s234^2) + 5*s23^2*s56 + 3*s23*s234*s56, 
  y[575] -> -s34^2 + 3*s123*(s23 + s34) - (2*s23 + s34)*(s23 + s56), 
  y[576] -> -18*s123^2 + 72*s123*s23 - 64*s23^2 + 60*s23*s234 - 34*s234^2 - 
    63*s23*s56 + 23*s234*s56 - 3*s56^2 + 21*s123*(-2*s234 + s56), 
  y[577] -> s23^2*s34 + s23*(-2*s234 + s34)*s56 + 
    s34^2*(-2*s123 - s234 + s56), y[578] -> 3*s23^2 - s23*s234 + 2*s23*s34 + 
    2*s234*s34 + 2*s12*(s123 - 2*s23 + s234 - s56) + 3*s23*s56 - s234*s56 - 
    s123*(s23 - 2*s34 + s56), y[579] -> s23*s56 + s12*(-s123 + s23 + 2*s56), 
  y[580] -> 2*s12*(-s123 + s23 + s56) + 2*s56*(3*s23 + s56) - 
    s123*(s23 + 3*s56), y[581] -> -(s12*s123*(3*s23 + s56)) + 
    2*s23*s56*(3*s23 + s56) + 2*s12*s23*(s23 + 3*s56) - 
    s123*s23*(s23 + 3*s56), y[582] -> 6*s12 - 9*s123 + 
    2*(8*s23 + s34 + 3*s56), y[583] -> -4*s123^2 - 8*s23^2 + 
    s23*(13*s234 - 2*s34 - 8*s56) + s123*(12*s23 - 9*s234 + s34 + 4*s56) + 
    s234*(-5*s234 + s34 + 5*s56), y[584] -> -(s12*s123*(3*s23 + s56)) + 
    2*s12*s23*(s23 + 3*s56) + s123*(2*s23^2 + 3*s23*s34 - 2*s23*s56 + 
      s34*s56) - 2*s23*(s23^2 + s23*s34 + (3*s34 - s56)*s56), 
  y[585] -> 2*s12*s23*(-s123 + s23 + s56) + 
    s123*(3*s23^2 + 4*s23*s34 - s23*s56 + 2*s34*s56) - 
    2*s23*(s23^2 + s23*s34 + 2*s23*s56 + 5*s34*s56 - s56^2), 
  y[586] -> 6*s123^2 - s123*(22*s23 + 7*s34 + 9*s56) + 
    2*(10*s23^2 + 5*s23*s34 + s34^2 + 7*s23*s56 + 4*s34*s56 + 3*s56^2), 
  y[587] -> -(s234^2*s56) + s23^2*(s234 + 6*s56) + 
    s23*(-3*s234^2 + 3*s234*s56 + 2*s56^2) - 
    s123*(s23^2 + s234*s56 + 3*s23*(s234 + s56)), 
  y[588] -> -s23^3 - 3*s23^2*s34 - 5*s23*s34^2 - 3*s34^3 + 
    s123*(s23 + s34)^2 - s23^2*s56 - 2*s23*s34*s56 + 
    s12*(3*s23^2 - 3*s123*(s23 + s34) + 4*s23*(s34 + s56) + 
      s34*(3*s34 + 2*s56)), y[589] -> -s23^3 + s23^2*s234 + 2*s234^3 + 
    2*s12*s23*(s123 - 2*s23 + s234 - s56) - 11*s23^2*s56 - 3*s23*s234*s56 - 
    4*s23*s56^2 + s123*(s23^2 + 2*s234*(s234 + s56) + s23*(2*s234 + 5*s56)), 
  y[590] -> -3*s23^3*s234 - 2*s23^2*s234^2 - 3*s23*s234^3 + 
    3*s23*s234^2*s34 - 10*s23^3*s56 - 10*s23*s234^2*s56 - 6*s234^3*s56 - 
    9*s23^2*s34*s56 + s234^2*s34*s56 + 10*s23^2*s56^2 + 3*s23*s234*s56^2 - 
    5*s234^2*s56^2 - 3*s23*s34*s56^2 - s12*(3*s23*s234^2 - 9*s23^2*s56 + 
      s234^2*s56 - 3*s23*s56^2 + s123*(2*s23^2 + 3*s23*s234 + 6*s23*s56 + 
        s234*s56)) + s123*(3*s23^3 + 2*s23^2*(3*s234 + s34) + 
      s234*(-6*s234 + s34)*s56 - 3*s23*(s234^2 - s234*s34 + 2*s234*s56 - 
        2*s34*s56 + s56^2)), y[591] -> -5*s234^2*s56^2 - 
    2*s23^3*(s234 + 10*s56) - 4*s23^2*(s234^2 + 5*s234*s56 + 10*s56^2) + 
    s23*(7*s234^3 - 8*s234^2*s56 - 10*s234*s56^2 - 4*s56^3) + 
    s123*(2*s23^3 + 2*s234*s56^2 + 10*s23^2*(s234 + 2*s56) + 
      s23*(7*s234^2 + 20*s234*s56 + 10*s56^2)), 
  y[592] -> -2*s23^3*s234^2 - 5*s23^2*s234^3 + 7*s23^4*s56 + 
    24*s23^3*s234*s56 - 2*s23^2*s234^2*s56 + s23*s234^3*s56 + 5*s234^4*s56 + 
    21*s23^3*s56^2 + 8*s23^2*s234*s56^2 - 5*s23*s234^2*s56^2 + 
    5*s234^3*s56^2 - s123*(9*s23*s234^2*s56 - 5*s234^3*s56 + 
      6*s23^3*(s234 + 2*s56) + s23^2*(15*s234^2 + 18*s234*s56 + 4*s56^2)) + 
    s12*(7*s23*s234^2*s56 + 5*s234^2*s56*(s234 + s56) + 
      3*s23^3*(s234 + 5*s56) + s23^2*(s234^2 + 9*s234*s56 + 5*s56^2) - 
      s123*(3*s23^3 + 3*s23*s234*s56 - 5*s234^2*s56 + 9*s23^2*(s234 + s56))), 
  y[593] -> s123 - 3*s56, y[594] -> s12 + s123 + s56, 
  y[595] -> 4*s123*s23 - 4*s23^2 - 3*s123*s234 + 5*s23*s234 - 2*s234^2 + 
    s12*(-2*s23 + s234) - 2*s23*s56 + 2*s234*s56, 
  y[596] -> 4*s123^2 + 2*s23^2 - 6*s23*s234 + 4*s234^2 + 
    s123*(-6*s23 + 8*s234 - 5*s56) + 4*s23*s56 - 5*s234*s56 + 2*s56^2, 
  y[597] -> s123^2*(s23 - 2*s234) + 4*s23*s234*(s234 - s56) - 
    2*s234*(s234 - s56)^2 - s123*(s23 - 4*s234)*(s23 - s234 + s56) - 
    s23^2*(2*s234 + s56), y[598] -> s123^2 - s23*s234 + (s234 - s56)^2 - 
    s123*(s23 - 2*s234 + 2*s56), 
  y[599] -> 2*s123^2 + 2*s56*(3*s23 - s234 + 3*s56) - 
    s123*(2*s23 + s234 + 8*s56), y[600] -> -2*s23^3 - s123^2*(2*s23 + s234) + 
    s23^2*(5*s234 - 4*s56) - s234*(s234^2 + s234*s56 - s56^2) - 
    2*s23*(s234^2 - 3*s234*s56 + s56^2) + 
    s123*(4*s23^2 - 4*s23*(s234 - s56) - s234*(2*s234 + s56)), 
  y[601] -> s123 - 4*s23, y[602] -> -7*s123 + 9*s23 - 2*s234 + 3*s34 + 2*s56, 
  y[603] -> -s123^3 + 2*s123^2*(s23 + s34) + s23*s34*(-s23 + s234 - 2*s56) - 
    s123*(s23 + s34)*(s23 - s56), y[604] -> s234 + s34 - 2*s56, 
  y[605] -> s34 + s56, y[606] -> -s34^2 + s23*s56, y[607] -> s123 + s34, 
  y[608] -> 2*s123^2 - 4*s123*s23 + 2*s23^2 + 3*s123*s34 - 3*s23*s34 + s34^2, 
  y[609] -> -6*s123^2 + 13*s123*s23 + 18*s23^2 - 7*s23*s234 - 6*s234^2 + 
    30*s23*s34 - 5*s234*s34 + 11*s34^2 - 2*s123*(5*s234 + s34) + 
    s12*(2*s123 - 18*s23 - 4*s34 - 3*s56) - 4*s23*s56 - 4*s234*s56 + 
    6*s34*s56 - 4*s56^2, y[610] -> -3*s123^2 + 8*s123*s23 - s23^2 - 
    s123*s34 + 3*s23*s34 + 7*s23*s56 + 2*s56^2, 
  y[611] -> s23^2 - s23*s234 + 5*s23*s56 - s234*s56 - s123*(s23 + s56), 
  y[612] -> 3*s123 + 11*s23 + 2*(s234 + s56), 
  y[613] -> -s123^2 + 11*s23^2 - 9*s23*s234 - 7*s234^2 - 5*s23*s56 - 
    2*s234*s56 - 4*s56^2 - s123*(14*s23 + 10*s234 + s56), 
  y[614] -> -s123^2 - 9*s23^2 - 4*s23*s34 - 3*s34^2 - 6*s23*s56 + 
    s123*(7*s23 - s34 + 2*s56), y[615] -> s123*(3*s23 + s56) - 
    2*s23*(s23 + 3*s56), y[616] -> s123^2 - s123*(5*s23 + s56) + 
    s23*(4*s23 + 5*s56), y[617] -> -s123^2 + 2*s23^2 + s123*(s23 - s56) + 
    s56*(s234 + s56) + s23*(s234 + 9*s56), 
  y[618] -> s123*(3*s23 + s56) + s56*(s234 + s34 + 2*s56) + 
    s23*(3*s234 + 3*s34 + 14*s56), 
  y[619] -> -2*s123^2*s23^2 + s23^3*(5*s34 - 2*s56) + 
    2*s123*s23^2*(s23 + 3*s56) + s34^3*(4*s34 + 3*s56) + 
    s23*s34^2*(11*s34 + 8*s56) + s23^2*(12*s34^2 + 13*s34*s56 - 6*s56^2), 
  y[620] -> -s123^3 + 6*s123^2*s23 + 4*s23^3 + 12*s23^2*s56 + 12*s23*s56^2 + 
    s56^3 - s123*(9*s23^2 + 4*s23*s56 + s56^2), 
  y[621] -> 2*s23^2*(s34 - 2*s56) + 2*s34*s56*(2*s34 + s56) + 
    4*s23*(s34^2 + 3*s34*s56 - s56^2) + s123*(s23^2 + 6*s23*s56 + s56^2), 
  y[622] -> 4*s12*(s23 + s56) + s123*(3*s23 + s56) - 
    2*(2*s23^2 + 4*s23*s34 + 9*s23*s56 + 4*s34*s56 + s56^2), 
  y[623] -> 2*s123^3 + 2*s23^3 + 3*s123^2*(s23 + 2*s234) + 
    s123*(-7*s23^2 + 6*s234^2 + 4*s23*s34) - 3*s23^2*(s234 + s34 + s56) + 
    s23*(-s234^2 + s234*s34 + s34^2 + 2*s234*s56 - s34*s56 - 7*s56^2) + 
    2*(s234^3 - s56^3), y[624] -> -4*s23^4 - 50*s23^3*s56 - 35*s23^2*s56^2 + 
    8*s23*s56^3 + s56^4 + s123*(12*s23^3 + 45*s23^2*s56 + 22*s23*s56^2 + 
      s56^3), y[625] -> -2*s123^4 + s123^3*(6*s23 - 9*s234) + 2*s23^3*s234 - 
    7*s23^2*s234^2 - 3*s234^4 + s123^2*(-6*s23^2 + 20*s23*s234 - 15*s234^2) + 
    s123*(2*s23^3 - 13*s23^2*s234 + 22*s23*s234^2 - 11*s234^3) + s234*s56^3 + 
    2*s56^4 + s23*(8*s234^3 + s234*s56^2 + 2*s56^3), 
  y[626] -> s234^3 + s23^2*s56 - 2*s234^2*s56 + s123*(s123 - s56)*s56 + 
    s234*s56^2 + s23*(-s234^2 + s234*s56 + s56*(-2*s123 + s56)), 
  y[627] -> -(s123^3*s56) + s23^3*s56 + s123*s23*s56*(3*s123 + s56) - 
    s23^2*(s34^2 - s34*s56 + s56*(3*s123 + s56)), 
  y[628] -> 2*s123^3 + 3*s123*s23*(s23 - s56) + 2*s23*s56^2 - 
    s123^2*(4*s23 + s56) + s12*(-2*s123^2 - 2*s23*(2*s23 + s56) + 
      s123*(5*s23 + s56)), y[629] -> -s123^3 + s23^3 + 10*s23^2*s234 - 
    5*s23*s234^2 + 2*s234^3 - 2*s123^2*(6*s23 + s234) + 5*s23^2*s56 + 
    5*s23*s234*s56 + 3*s234^2*s56 + 3*s234*s56^2 + 2*s56^3 + 
    s123*(14*s23^2 - 17*s23*s234 + s234^2 + 4*s23*s56 + 2*s234*s56) + 
    s12*(3*s123^2 - 7*s23^2 + 6*s23*s234 + 5*s234^2 - 3*s23*s56 + 
      3*s234*s56 + 2*s56^2 + 2*s123*(3*s23 + 4*s234 + s56)), 
  y[630] -> -6*s123^2*s23 - 2*s23^3 - 12*s23^2*(s34 + s56) + 
    s123*s23*(s23 - 9*s34 + 6*s56) + s23*(5*s234*s34 - 19*s34^2 - 6*s34*s56 - 
      2*s56^2) + s34*(-2*s234^2 - 5*s34*(2*s34 + s56) + 
      2*s234*(4*s34 + s56)), 
  y[631] -> 2*s56*(s23^2 + 4*s23*s34 - 3*s23*s56 + 2*s34*s56) - 
    s123*(s23^2 + (5*s34 - s56)*s56 + s23*(s34 + 2*s56)), 
  y[632] -> s12*(-(s123^2*s23) + 2*s23*(s23 - 3*s56)*s56 + 
      s123*s56*(3*s23 + s56)) + s56*(-(s123^2*s56) + 
      2*s23*s56*(-3*s23 + s56) + s123*s23*(s23 + 3*s56)), 
  y[633] -> (5*s23^2 + 10*s23*s56 + s56^2)*(s234^2 + s234*s56 + 
      s56*(-2*s23 + s56)) + s123*(2*s23^3 + s56^2*(s234 + s56) + 
      10*s23*s56*(s234 + 2*s56) + 5*s23^2*(s234 + 5*s56)), 
  y[634] -> 3*s23^2*s234 - s23*s234^2 - 6*s23^2*s34 + 12*s23*s234*s34 - 
    8*s23*s34^2 - s23^2*s56 + 18*s23*s234*s56 - 3*s234^2*s56 - 
    36*s23*s34*s56 + 12*s234*s34*s56 - 8*s34^2*s56 + 5*s23*s56^2 + 
    3*s234*s56^2 - 6*s34*s56^2 + s123*(s23^2 - s23*(s234 - 4*s34) - 
      s56*(3*s234 - 4*s34 + s56)) + s12*(3*s23^2 - 4*s123*(s23 + s56) + 
      s56*(-4*s234 + 4*s34 + 3*s56) + s23*(-4*s234 + 4*s34 + 18*s56)), 
  y[635] -> 6*s23^3*s56 - s56^2*(s34^2 + 3*s34*s56 + 3*s56^2) - 
    4*s23*s56*(s34^2 + 5*s34*s56 + 6*s56^2) - 
    s23^2*(3*s34^2 + 17*s34*s56 + 11*s56^2) - s123*(s23 + s56)*
     (2*s23^2 + s56*(s34 + 2*s56) + s23*(3*s34 + 20*s56)), 
  y[636] -> -4*s23^3 + s23^2*(s234 - 8*s34 - 36*s56) + 
    s123*(s23^2 - s23*(s34 - 2*s56) - s56*(s34 + s56)) - 
    s56*(s234*(s34 + s56) + s56*(s34 + 2*s56)) - 
    s23*(s234*(s34 - 2*s56) + s56*(9*s34 + 20*s56)), 
  y[637] -> -2*s23^3*s56 + s23^2*(s234^2 - 3*s234*s34 + 3*s34^2 - 4*s34*s56 - 
      12*s56^2 + s123*(s34 + 4*s56)) + 2*s23*(2*s34^3 + 9*s34^2*s56 + 
      s34*(3*s123 - 2*s56)*s56 + (2*s123 - s56)*s56^2 + 
      s234^2*(2*s34 + 3*s56) - s234*s34*(4*s34 + 9*s56)) + 
    s56*(s234^2*(4*s34 + s56) - s234*s34*(8*s34 + 3*s56) + 
      s34*(4*s34^2 + s123*s56 + 3*s34*s56)), 
  y[638] -> -(s23^2*s234^2) - 3*s23*s234^3 + 5*s23^3*s56 + 9*s23^2*s234*s56 - 
    3*s23*s234^2*s56 - s234^3*s56 + 15*s23^2*s56^2 + 3*s23*s234*s56^2 - 
    s12*(3*s23*s234^2 - 9*s23^2*s56 + s234^2*s56 - 3*s23*s56^2 + 
      s123*(2*s23^2 + 3*s23*s234 + 6*s23*s56 + s234*s56)) - 
    s123*(s234^2*s56 + 3*s23^2*(s234 + 3*s56) + 
      3*s23*(s234^2 + 3*s234*s56 + s56^2)), 
  y[639] -> -2*s123^3 + s123^2*(s23 - s34 + s56) + 
    s123*(2*s23^2 + 2*s23*s34 + s34^2 + 7*s23*s56) + 
    s12*(2*s123^2 + 9*s23^2 + 8*s23*s34 + 3*s34^2 + 2*s34*s56 - 
      s123*(5*s23 + 2*s34 + s56)) - 2*(4*s23^3 + s34^2*(3*s34 + 2*s56) + 
      s23^2*(9*s34 + 7*s56) + 2*s23*(4*s34^2 + s34*s56 + s56^2)), 
  y[640] -> 6*s23^3*s56 + s23^2*(-2*s234^2 - 5*s234*s56 + 23*s56^2) - 
    s56*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) - 
    s23*(s234^3 + 9*s234^2*s56 + 8*s234*s56^2 + 8*s56^3) - 
    s123*(s23^2*(2*s234 + 23*s56) + s56*(s234^2 + s234*s56 + s56^2) + 
      s23*(s234^2 + 13*s234*s56 + 22*s56^2)), 
  y[641] -> s123^2*s23^2*s34 - s123*s23^2*(s23*(s34 + s56) + 
      s34*(-2*s34 + 3*s56)) + s34*(s23^2*s34*(-3*s234 + 7*s34 - 3*s56) - 
      s23^3*s56 + s23*s34*(3*s234^2 - 9*s234*s34 + 9*s34^2 - 2*s234*s56 + 
        4*s34*s56 - s56^2) + s34*(-s234^3 - 3*s234*s34*(2*s34 + s56) + 
        s234^2*(4*s34 + s56) + s34^2*(4*s34 + 3*s56))), 
  y[642] -> s123^4 + s23^3*s234 - 3*s23^2*s234^2 + 3*s23*s234^3 - s234^4 + 
    s23^3*s34 + 2*s23^2*s234*s34 - 4*s23*s234^2*s34 + s234^3*s34 - 
    11*s23^2*s34^2 + 12*s23*s234*s34^2 - 4*s234^2*s34^2 - 15*s23*s34^3 + 
    9*s234*s34^3 - 7*s34^4 + 14*s23^3*s56 - 11*s23^2*s234*s56 + 
    4*s23*s234^2*s56 + 19*s23^2*s34*s56 - 4*s23*s234*s34*s56 + 
    s234^2*s34*s56 - 5*s23*s34^2*s56 + 2*s234*s34^2*s56 - 5*s34^3*s56 + 
    3*s23^2*s56^2 - s23*s234*s56^2 - 4*s23*s34*s56^2 + 
    s123^3*(-s23 + 2*s234 + s34 + s56) - 
    s123^2*(4*s23^2 + s34*(s34 + s56) - s234*(3*s34 + 2*s56) + 
      s23*(-s234 + 4*s34 + 9*s56)) + s123*(2*s23^3 - 2*s234^3 + 
      s34^2*(4*s34 - s56) + s234*s34*(-3*s34 + s56) + s234^2*(3*s34 + s56) + 
      s23*(5*s234^2 + 9*s34^2 - 4*s34*s56 - 4*s56^2 - 4*s234*(2*s34 + s56)) + 
      s23^2*(-7*s234 + 3*(s34 + 4*s56))) - 
    s12*(s123^3 + s23^3 + s234^3 + 3*s234*s34^2 - 3*s34^3 - 
      s23^2*(s234 + 4*s34 - 10*s56) + s234^2*s56 - s234*s34*s56 - 
      2*s34^2*s56 + s123^2*(-s23 + 3*s234 + s56) - 
      s23*(s234^2 - 3*s234*s34 + 6*s34^2 + 9*s234*s56 + 4*s34*s56 + 
        3*s56^2) + s123*(2*s23^2 + 3*s234^2 + 3*s34^2 + 2*s234*s56 - 
        2*s34*s56 - 2*s23*(s234 - 3*s34 + 5*s56))), 
  y[643] -> -(s123^4*s234) + s123^3*(s12*s234 + 3*s23*s234 - 3*s234^2 + 
      2*s23*s56) + s23*s56*(-s23^3 + s234^3 + 3*s23^2*(s234 + 3*s56) - 
      s23*s234*(3*s234 + 4*s56)) - s123^2*(s23^3 + 3*s234^2*(-s12 + s234) + 
      3*s23^2*(s234 + 2*s56) + s23*(3*s12*s234 - 6*s234^2 + 2*s12*s56 - 
        8*s234*s56)) + s12*(s234^4 - s23*s234^2*(3*s234 + 5*s56) - 
      s23^3*(s234 + 9*s56) + s23^2*(3*s234^2 + 12*s234*s56 + 5*s56^2)) + 
    s123*(-s234^4 + s23*s234^2*(3*s234 + 7*s56) + s23^3*(s234 + 9*s56) - 
      s23^2*(3*s234^2 + 15*s234*s56 + 7*s56^2) + 
      s12*(3*s234^3 + 3*s23^2*(s234 + 2*s56) - s23*s234*(6*s234 + 7*s56))), 
  y[644] -> -(s123^3*(s23 + s34)*s56) - s123*(s23^3*s34 + s34^3*(s34 + s56) + 
      s23^2*(3*s34^2 + 3*s34*s56 - 7*s56^2) + 
      s23*s34*(3*s34^2 + 3*s34*s56 - 4*s56^2)) + 
    s123^2*(s23^3 + s34^2*(s34 - s56) + s23^2*(3*s34 + s56) + 
      s23*(3*s34^2 - s56^2)) + 2*(-2*s23^4*s56 + s34^4*(s34 + s56) + 
      s23^3*(s34^2 - 5*s34*s56 - 5*s56^2) + 
      s23*s34^2*(3*s34^2 + s34*s56 + 2*s56^2) + 
      s23^2*(3*s34^3 - 3*s34^2*s56 + s56^3)) + 
    s12*(-(s23^3*(s34 - 5*s56)) - s34^3*(s34 + s56) - 
      3*s23^2*(s34^2 - s34*s56 + 4*s56^2) - 
      s23*s34*(3*s34^2 + s34*s56 + 6*s56^2) + 
      s123^2*(-3*s23^2 + s23*(-3*s34 + s56) + s34*(-s34 + s56)) + 
      s123*(s23^3 + s34^2*(s34 + s56) + 3*s23^2*(s34 + 2*s56) + 
        s23*(3*s34^2 + 4*s34*s56 + s56^2))), 
  y[645] -> -35*s12 + 105*s123 - 105*s23 + 70*s234 - 53*s56, 
  y[646] -> s12^2 - 2*s12*(s123 - s23) + 2*(s123 - s23)^2, 
  y[647] -> s12 - 2*s123 + 2*s23 + s34, 
  y[648] -> 140*s123 - 157*s23 + 131*s234 - 87*s34 - 131*s56, 
  y[649] -> 2*s123^2 + 2*s23^2 + 2*s23*s34 + s34^2 - 2*s123*(2*s23 + s34), 
  y[650] -> 35*s234 - 18*s56, y[651] -> -70*s123^2 - 70*s23^2 + 
    175*s23*s234 - 105*s234^2 - 107*s23*s56 + 176*s234*s56 - 71*s56^2 + 
    s123*(140*s23 - 175*s234 + 141*s56), 
  y[652] -> 3*s12 - 4*s123 + 5*s23 - 2*s56, 
  y[653] -> -2*s12 + 3*s123 - 2*(3*s23 + s34), 
  y[654] -> 3*s123 + 2*s234 - 2*s56, 
  y[655] -> 2*s12 - 2*s123 + s23 + s234 + 3*s56, y[656] -> s12 + s34, 
  y[657] -> -(s12*(s123 - s23 + s234)) - 2*(s123 - 2*s23 + s234)*s56, 
  y[658] -> -s12^2 - (s123 - s23)*(2*s123 - 6*s23 - s56) + 
    s12*(2*s123 - 5*s23 + s56), 
  y[659] -> -(s123*s34) - (2*s23 - 2*s234 + s34)*s56 - s12*(s23 + s56), 
  y[660] -> -4*s123^2 + 5*s23*s234 - 5*s234^2 + 9*s23*s56 + 5*s234*s56 + 
    s56^2 + s123*(4*s23 - 9*s234 + s56), 
  y[661] -> s12^2*(s23 - s56) + s12*s234*s56 + s234*s56*(2*s23 - s234 + s56), 
  y[662] -> -2*s123^2 + 8*s123*s23 - 6*s23^2 + 3*s123*(s34 + s56) - 
    3*s23*(2*s34 + s56) - s34*(2*s34 + s56), 
  y[663] -> s23^2 + (s234 - s56)^2 + s23*(-2*s234 + 5*s56), 
  y[664] -> s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
    s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56), 
  y[665] -> 4*s23*s56*(s23 + s56) - (s123 + s234)*(s23^2 + 6*s23*s56 + 
      s56^2), y[666] -> s234*s56*(-4*s234 + s56) + s23^2*(s234 + 4*s56) - 
    s123*(s23^2 + 6*s23*s56 + s56^2) + 
    s23*(-4*s234^2 + 6*s234*s56 + 4*s56^2), 
  y[667] -> -(s123*s34*(s34 + s56)) - 
    s56*(3*s234^2 + s34^2 - 3*s234*(s34 + s56) + 
      2*s23*(-2*s234 + s34 + s56)), 
  y[668] -> -s234^3 - s12^2*(s123 + 2*s23 + s234) + 
    s12*(s123 + s234)*(s23 - 2*s234 - s56) - 2*s23^2*s56 + 3*s23*s234*s56 - 
    s234^2*s56 - s234*s56^2 - s123*(s234^2 + s234*s56 + s56*(3*s23 + s56)) + 
    s23*(s12^2 + 2*s12*s56 + s56*(s23 + 3*s56)), 
  y[669] -> s123*s23*(s234 - s56) - 3*s23^2*s56 + s123*(s234 - 2*s34 - 3*s56)*
     s56 + s234*(s234 - 2*s34 - 3*s56)*s56 + 
    s23*(s234^2 - 5*s234*s56 + s56*(4*s34 + 7*s56)), 
  y[670] -> s12^2*(-s234^2 + (-s123 + s23)*s56 + s234*s56) + 
    s12*s56*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + 
      s23*(s234 + 2*s56)) + 
    s56*(s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)), y[671] -> s12 - 3*s56, 
  y[672] -> -s12 + 2*s123 + s34 - 3*s56, 
  y[673] -> -7*s12 + 4*s123 - 11*s23 - 13*s34 - s56, 
  y[674] -> 7*s12 - 21*s123 + 6*s23 - 8*s234 + s56, y[675] -> s234 + 6*s56, 
  y[676] -> -4*s12 - 18*s123 + 2*s23 + 29*s56, 
  y[677] -> -31*s123 + 32*s23 - 34*s234 + 30*s34 + 37*s56, 
  y[678] -> 5*s123^2 + 5*s23^2 - 20*s23*s234 + 15*s234^2 + 
    s123*(-10*s23 + 23*s234 - 3*s56) - 11*s23*s56 - 16*s234*s56 - 2*s56^2, 
  y[679] -> -2*s123^2 - 4*s23^2 - 7*s23*s34 - 5*s34^2 + 
    s123*(4*s23 + 5*s34 - s56) + 3*s23*s56 - 10*s34*s56 + s56^2, 
  y[680] -> -s123^2 - s23^2 + 4*s23*(s234 - s56) - 3*(s234 - s56)^2 + 
    2*s123*(s23 - 2*s234 + 2*s56), y[681] -> s12 + 2*s23 - 3*s56, 
  y[682] -> -s12 + 2*s123 + 2*s34 - 3*s56, 
  y[683] -> -2*s12 + 8*s123 - 8*s23 + 5*s234 - s56, 
  y[684] -> 6*s123 - 12*s23 + 9*s234 - 6*s34 - 2*s56, 
  y[685] -> -2*s123 + 2*s234 + 3*s56, y[686] -> s12 - 2*s123 - s34 + 3*s56, 
  y[687] -> s12 - 3*s123 + s234 - 5*s34 + 4*s56, 
  y[688] -> 3*s12 - 4*s123 + 6*s23 - s34 + 5*s56, 
  y[689] -> -2*s123*s234 - s12*s34 + 4*s123*s34 - s234*s34 + 2*s34^2 + 
    2*s234*s56 - 5*s34*s56, y[690] -> 2*s123^2 + 4*s23^2 + s34^2 - s34*s56 + 
    4*s56^2 - 4*s123*(s23 + s56) + 2*s23*(s34 + s56), 
  y[691] -> s123^2 + s123*(s34 - 5*s56) + s56*(-3*s34 + 5*s56), 
  y[692] -> 4*s123^2 + 4*s56*(2*s234 - 3*s34 + 3*s56) - 
    3*s123*(2*s234 - 2*s34 + 5*s56), 
  y[693] -> -8*s123^2 - 8*s23^2 + 16*s23*s234 - 9*s234^2 - 4*s23*s56 + 
    9*s234*s56 - 4*s56^2 + 2*s123*(8*s23 - 7*s234 + 6*s56), 
  y[694] -> 3*s123^2*(s234 - s34) + (5*s234 - 8*s34)*s56^2 + 
    s123*(-8*s234*s56 + 10*s34*s56), y[695] -> s23 - s34, 
  y[696] -> -s123 + 2*s23 - s234 - s56, y[697] -> 5*s23 - 3*s234 + 2*s56, 
  y[698] -> 2*s123^2 + 2*s23^2 - 5*s23*s234 + 3*s234^2 + 
    s123*(-4*s23 + 5*s234 - 4*s56) + 4*s23*s56 - 5*s234*s56 + 2*s56^2, 
  y[699] -> s123^2 + s23^2 + (s234 - s56)^2 - 2*s123*(s23 - s234 + s56), 
  y[700] -> -(s123^2*s234) + s23*s234^2 - s234^3 - s23^2*s56 - s23*s234*s56 + 
    2*s234^2*s56 - s234*s56^2 - s12*s23*(-s123 + s23 + s56) + 
    2*s123*s234*(s23 - s234 + s56), y[701] -> s12^2*s23^2 + s123^2*s234^2 - 
    2*s23*s234^3 + s234^4 - 2*s12*s23^2*s56 + 2*s23*s234^2*s56 - 
    2*s234^3*s56 + s23^2*s56^2 + s234^2*s56^2 - 
    2*s123*s234^2*(s23 - s234 + s56), 
  y[702] -> 2*s123*(s23 - s234) + s12*(-2*s23 + s234) + 
    s234*(2*s23 - s234 + s56), y[703] -> s123^2 + s23^2 - 
    4*s23*(s234 - s56) + 3*(s234 - s56)^2 - 2*s123*(s23 - 2*s234 + 2*s56), 
  y[704] -> 2*s123 - 4*s23 + 3*s234 - s34, y[705] -> -s23 + s56, 
  y[706] -> s12*(s23 + s34) + s34*(-s23 + s234 - s34 + s56), 
  y[707] -> -3*s12 + 4*s123 - 6*s23 + 6*s234 - 4*s56, 
  y[708] -> -s12 + 3*s123 - s234 + 5*s34 - 4*s56, 
  y[709] -> 10*s123 - 8*s23 + 12*s234 - 7*s34 - 16*s56, 
  y[710] -> s12 + 2*s23 + 5*s34 - s56, 
  y[711] -> s12 - 2*s123 - 2*s34 + 3*s56, y[712] -> 2*s23 - 4*s234 + s56, 
  y[713] -> 2*s123*(s234 - 2*s34) + s12*s34 + s234*s34 - 2*s34^2 - 
    2*s234*s56 + 5*s34*s56, y[714] -> -2*s123*s34 + 2*s23*s34 + s34^2 + 
    2*s123*s56 - 2*s23*s56 + 5*s34*s56 - 2*s56^2, 
  y[715] -> -6*s123*s234 + 6*s23*s234 - 6*s234^2 - 2*s23*s56 + 11*s234*s56 - 
    s56^2, y[716] -> -3*s123^2*(s234 - s34) + 2*s123*(4*s234 - 5*s34)*s56 + 
    (-5*s234 + 8*s34)*s56^2, y[717] -> s12^2 + s12*(2*s23 - 4*s234 + s56) - 
    (s234 - s56)*(2*s23 - 4*s234 + s56), 
  y[718] -> s12^2 + (s234 - s56)^2 + s12*(-s234 + s56), 
  y[719] -> 4*s23*s234 - 6*s234^2 + s12*(-s123 + s23 + 2*s234) + 2*s234*s34 + 
    2*s23*s56 + 3*s234*s56 - s123*(2*s23 + s34 + s56), 
  y[720] -> -4*s123^2 - 4*s56*(2*s234 - 3*s34 + 3*s56) + 
    3*s123*(2*s234 - 2*s34 + 5*s56), 
  y[721] -> -(s12*(s23 - s234)*(s234^2 + s23*(s234 - 2*s56))) + 
    2*s23^2*s56*(-s234 + s56) + s234^3*(-2*s234 + s34 + 2*s56) + 
    s23*(2*s234^3 + s123*s34*s56 - 2*s234*s56*(s34 + s56)), 
  y[722] -> s234^3*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 
      3*s234*(s34 + 2*s56)) + s23*(-4*s234^4 + 2*s234^2*s34*s56 + 
      s123*s34*s56*(s34 + s56) - 2*s234*s56*(s34 + s56)^2 + 
      2*s234^3*(s34 + 3*s56)) + s23^2*(s234^3 + s56^2*(s34 + 2*s56) - 
      s234*s56*(2*s34 + 3*s56)), y[723] -> 2*s23^2*s234 + 10*s234^3 - 
    s123*(s34 + s56)^2 - 2*s234^2*(4*s34 + 7*s56) + 
    s234*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
    s23*(-10*s234^2 - 2*(s123 - s56)*(s34 + s56) + s234*(4*s34 + 9*s56)), 
  y[724] -> 2*s12 + 3*s23 - 5*s56, y[725] -> -s12 + 4*s123 - s234 + 2*s34 - 
    5*s56, y[726] -> -2*s12 + 3*s123 - 5*s23 - 4*s56, 
  y[727] -> 2*s123 + 3*s234 - 4*s56, 
  y[728] -> 3*s12 - 7*s123 + 7*s23 - 6*s234 + s56, 
  y[729] -> 2*s12 - 2*s123 - 3*s234 + s34 + 2*s56, 
  y[730] -> -7*s123 + 10*s23 - 9*s234 + 5*s34 + 3*s56, 
  y[731] -> 3*s12 - 2*(s123 + s234 - 2*s56), 
  y[732] -> s12 + s23 - s234 + 2*s56, 
  y[733] -> (-3*s123^2)/8 + (5*s123*s56)/4 - s56^2, 
  y[734] -> -(s23*s234) + s234^2 + 4*s23*s56 - 3*s234*s56 + 3*s56^2, 
  y[735] -> 3*s123^2 - 8*s123*s56 + 5*s56^2, 
  y[736] -> s23^2 + 6*s23*s56 + s56^2 - 4*(s123 + s234)*(s23 + s56), 
  y[737] -> 2*s123^2 + 2*s23^2 + 3*s234^2 + s123*(-4*s23 + 4*s234 - 3*s56) - 
    3*s234*s56 + s56^2 + s23*(-4*s234 + s56), 
  y[738] -> -2*s12*s23 + 2*s23*(s234 - s56) - s34*(s123 - s234 + s56), 
  y[739] -> s123*s23 + s234^2 - s23*(s234 + s56), 
  y[740] -> 2*s234^2 - 2*s234*s34 + s123*(s23 + 2*s234 - 2*s34 - 5*s56) - 
    7*s234*s56 + 4*s34*s56 + 5*s56^2 - s23*(s234 + s56), 
  y[741] -> s12^2 - 2*s12*(s123 + 2*s23 - s234) + s12*(s23 + s56) + 
    s56*(3*s23 + s56) - (3*s123 + s234)*(s234 + s56), 
  y[742] -> s123^2 + 5*s123*s234 + 3*s234^2 - 4*s234*s34 + s34^2 - 
    9*s234*s56 + 3*s34*s56 + 2*s56^2 - 2*s123*(s34 + s56), 
  y[743] -> -3*s123^2 - 6*s23^2 - s34^2 - 2*s34*s56 - 5*s56^2 - 
    2*s23*(2*s34 + s56) + s123*(6*s23 + s34 + 5*s56), 
  y[744] -> -(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
    s23*(-3*s234^2 + 3*s234*s56 + s56^2), 
  y[745] -> s23^3*s56 - s234^2*s56^2 - 
    s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 6*s56^2) + 
    s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56)), 
  y[746] -> s23^2*s234 + s34*(-s234^2 - (s123 + s56)*(s34 + s56) + 
      s234*(s34 + 2*s56)) - s23*(3*s234^2 + s56*(s34 + 2*s56) - 
      2*s234*(s34 + 3*s56)), 
  y[747] -> s12^2*(-(s123*s23) - s234^2 + s23*(s234 + s56)) + 
    s56*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s12*(s23^2*s56 - s234^2*s56 + s23*(-s234^2 + 2*s234*s56 + 
        s56*(-2*s123 + s56))), y[748] -> -s23 + s34, 
  y[749] -> (-3*s123)/2 + 2*s23 - (13*s234)/8 + s34 + (13*s56)/8, 
  y[750] -> 3*s12 - 9*s123 + 9*s23 - 8*s234 + 3*s56, 
  y[751] -> 2*s12*s23 - s12*s234 - 2*s23*s234 + 2*s234^2 + s123*s34 - 
    s234*s34 + 2*s23*s56 - 2*s234*s56, 
  y[752] -> -(s123*(s23 + s56)) + s234*(-2*s234 + s56) + s23*(s234 + 2*s56), 
  y[753] -> 6*s123^2 + 6*s23^2 - 16*s23*s234 + 10*s234^2 + 3*s23*s56 - 
    14*s234*s56 + 3*s56^2 - 3*s123*(4*s23 - 5*s234 + 3*s56), 
  y[754] -> s12^2 + s23^2 + (s234 - s56)^2 + s12*(2*s23 - s234 + s56) + 
    s23*(-2*s234 + 5*s56), y[755] -> s23^2*(s234 - 5*s56) + (s234 - s56)^3 + 
    s23*(-2*s234^2 + 7*s234*s56 - 9*s56^2), 
  y[756] -> (s123 + s234)*(5*s23^2 + 10*s23*s56 + s56^2) - 
    s23*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[757] -> -(s23^3*s56) + s56^2*(5*s234^2 + s123*s56 - s234*s56) + 
    s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) - 
    5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56)), 
  y[758] -> s12*(s123 - 4*s23 + s234) + 2*(s23*s234 - 4*s23*s56 + s234*s56 + 
      s123*(s23 + s56)), y[759] -> s23*s234^2 + s234^3 + 
    s12^2*(s123 + s234) - 2*s23^2*s56 - 2*s23*s234*s56 + s234^2*s56 - 
    4*s23*s56^2 + s234*s56^2 + s12*(3*s23^2 - 3*s23*(s234 + s56) + 
      s234*(2*s234 + s56) + s123*(s23 + 2*s234 + s56)) + 
    s123*(s234^2 + s234*s56 + s56^2 + 3*s23*(s234 + 2*s56)), 
  y[760] -> s234*s56*(-s234 + 2*s34 + 3*s56) + s23^2*(s234 + 4*s56) - 
    s123*(s23^2 + 3*s23*s234 + (s234 - 2*s34 - 3*s56)*s56 - 
      2*s23*(s34 + 3*s56)) + s23*(-3*s234^2 - 4*s56*(2*s34 + 3*s56) + 
      2*s234*(s34 + 6*s56)), y[761] -> -(s23^2*s234) - 3*s234^3 + 
    s123*s34*(s34 + s56) + 3*s234^2*(s34 + 2*s56) - 
    s234*(s34^2 + 3*s34*s56 + 3*s56^2) + 
    s23*(4*s234^2 + s56*(s34 + 2*s56) - s234*(2*s34 + 9*s56)), 
  y[762] -> s12^2*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + 
      s23*(s234 + 2*s56)) + 
    s12*(s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)) + 
    s56*(s234*s56*(-4*s234 + s56) + s23^2*(s234 + 4*s56) - 
      s123*(s23^2 + 6*s23*s56 + s56^2) + s23*(-4*s234^2 + 6*s234*s56 + 
        4*s56^2)), y[763] -> s123 - 2*s23 + s234, 
  y[764] -> 2*s12*s23 - 2*s123*s23 - s12*s234 + 2*s123*s234 - 2*s23*s234 + 
    s234^2 - s234*s56, y[765] -> s12^2 - s234^2 - 2*s12*s56 + s56^2, 
  y[766] -> -((2*s23 - s234)*(s234 - s56)) + s12*(-s123 + s23 + s56), 
  y[767] -> 5*s123 - 8*s23 + 11*s234 - 3*s34 - 3*s56, 
  y[768] -> s12 - s123 - 2*s23 + 7*s234 + s56, 
  y[769] -> s123 + s234 - s34 + s56, 
  y[770] -> s123*(s23 - 2*s234 - 3*s56) + (s23 - 2*s234 - s56)*(s234 - s56) - 
    s12*(s123 + s23 + s234 - s56), y[771] -> -s123 + s23 - s234 + 3*s56, 
  y[772] -> -s234^2 + s23*s56, y[773] -> -(s123*s23) + s23*s234 - 3*s23*s34 + 
    2*s234*s34 - 2*s34^2 + s12*(2*s23 + s34) + s34*s56, 
  y[774] -> s23^2 + 2*s23*s56 - 3*s56^2, 
  y[775] -> -2*s123^2 - 2*s23^2 + 10*s23*s234 - 9*s234^2 + 
    s123*(4*s23 - 7*s234 - s56) + 3*s23*s56 + 6*s234*s56 + s56^2, 
  y[776] -> s23^2 + 4*s23*s56 - s56^2 - 2*s123*(s23 + s56), 
  y[777] -> s123^2 - 3*s123*s23 + 2*s23*(s23 + s56), 
  y[778] -> -4*s23^2 + s23*s34 + s56^2 + s123*(2*s23 + s56), 
  y[779] -> -s123^2 + s123*s23 - s23^2 - 3*s234^2 + s23*(-s234 + s56), 
  y[780] -> s234^2 + s34^2 + s23*(-s234 + s34 - 2*s56) - s34*s56 + s56^2 + 
    s234*(-2*s34 + s56), y[781] -> s123^2 - 2*s123*s23 + s23*(s234 + 2*s56), 
  y[782] -> s23*(s234 + s34 - 5*s56) + (3*s234 - s34 - 7*s56)*s56 + 
    s123*(s23 + 3*s56), y[783] -> s123*(s23 - s56) + s23*(s234 + s34 - s56) - 
    s56*(s234 + s34 + 3*s56), y[784] -> 3*s23^2*s234 - 8*s23*s234^2 + 
    5*s234^3 + 7*s23^2*s56 + s23*s234*s56 - 2*s234^2*s56 + s23*s56^2 - 
    s123*s23*(2*s23 + s56) + s12*(-(s123*s23) + s23^2 + 3*s23*s234 - 
      2*s234^2 + s23*s56), y[785] -> -s234^4 - s23^3*s56 + 3*s23*s234^2*s56 + 
    s23^2*(s234^2 - 2*s234*s56 + 2*(s123 - s56)*s56), 
  y[786] -> -(s23^2*s56) + s234^2*s56 + 
    s23*(s234^2 - 2*s234*s56 + (2*s123 - s56)*s56), 
  y[787] -> -2*s23^2*s56 + s123*s23*(s34 + s56) - s123*s56*(s34 + 5*s56) + 
    s23*(s34^2 + 3*s56^2) - s56*(s34^2 + 4*s34*s56 + 5*s56^2), 
  y[788] -> 2*s23^3*s56 + s23^2*(-3*s234^2 + 2*s234*s56 - 
      2*(s123 - 4*s56)*s56) + s234^2*(-5*s234^2 + 7*s234*s56 - 2*s56^2) + 
    s23*(8*s234^3 - 9*s234^2*s56 + 2*s234*s56^2 + s56^2*(-s123 + s56)), 
  y[789] -> s234^2*(8*s234 - 3*s34 - 5*s56) + 2*s123*s23*s56 + 4*s23^2*s56 - 
    s123^2*(2*s23 + s34 + s56) + 2*s23*(-3*s234^2 - 2*s234*s56 + 
      s56*(s34 + s56)), y[790] -> s234^3 + 2*s234^2*s56 + 
    2*s56^2*(-4*s23 + s56) + s234*s56*(-3*s23 + 2*s56) + 
    s123*(s234^2 + 4*s234*s56 + s56*(3*s23 + 4*s56)), 
  y[791] -> s234^4*(2*s234 - s34 - 2*s56) - 2*s23^3*s56^2 + 
    s23^2*s56*(4*s234^2 - 2*s234*s56 + (2*s123 - 3*s34 - 2*s56)*s56) + 
    s23*(-2*s234^4 - 2*s234^3*s56 + s123^2*s34*s56 + 
      s234^2*s56*(3*s34 + 4*s56)), 
  y[792] -> s56*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + 
      s23^2*(s234 + 3*s56) + s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s12*(s23^2*s56 - s234^2*s56 + s23*(-s234^2 + 2*s234*s56 + 
        s56*(-2*s123 + s56))), y[793] -> 2*s23 + s34, 
  y[794] -> -43*s12 + 9*s123 - 9*s23 - 9*s56, 
  y[795] -> s12^2 + (s123 - s23)^2 + s12*(-s123 + s23), 
  y[796] -> -s12^2 + 3*s12*(s123 - s23) - 2*(s123 - s23)^2, 
  y[797] -> 2*s12*s23 - s12*s56 + s123*s56 - s23*s56, 
  y[798] -> s12^2 + s123^2 - 2*s123*s23 + s23^2 + 2*s123*s234 - 2*s23*s234 + 
    s234^2 - s12*(2*s123 - 2*s23 + s234) - s234*s56, 
  y[799] -> -8*s12 + 9*(-s123 + s23 + s56), 
  y[800] -> 26*s12 + 9*(-3*s123 + s23 - s234 + s56), 
  y[801] -> -4*s12 + s23 + 3*s34, y[802] -> 2*s12 - s123 + s234 - 4*s56, 
  y[803] -> s12 + s23, y[804] -> -2*s12^2 + s12*(2*s123 - 7*s23 - s34) - 
    (s123 - s23)*(2*s123 - 6*s23 + s34), y[805] -> 2*s12 - s123 + s23 + s56, 
  y[806] -> s12*(s23 - s56) + (s123 - s23)*s56, 
  y[807] -> s12^2*(s23 - s56) + 3*s12*(s123 - s23)*s56 - 
    2*(s123 - s23)^2*s56, y[808] -> s12^2 + s23*s234 + 3*s234^2 + 
    s12*(s123 + 2*s23 + s234 - 4*s34) + s123*(s23 + 3*s234 - 3*s34) - 
    2*s23*s34 - 3*s234*s34 + 3*s34^2 - 10*s23*s56, y[809] -> s12 - s34, 
  y[810] -> -2*s12*s23 + (-s123 + s23)*s34, 
  y[811] -> -s12^2 - s123^2 + 2*s12*(s123 - s56) + 4*s123*s56 + 
    2*(-2*s23 + s234)*s56, y[812] -> s34 - 3*s56, 
  y[813] -> s234*(s234 - s56) + s123*(s234 + s56) - s23*(s234 + s56), 
  y[814] -> 3*s123^2 + s23^2 + s123*(-4*s23 + 6*s234) + 3*s234*(s234 - s56) - 
    2*s23*(2*s234 + s56), y[815] -> 
   s12^2 + (s123 - s23)*(2*s123 - 4*s23 - 9*s56) + 
    s12*(-3*s123 + 5*s23 + 3*s56), y[816] -> -s234^3 + 3*s23*s234*s56 + 
    s12*(s123*(s23 - s234) + s23*s234 - s234^2 + 2*s23*s56) - 
    s123*(s234^2 + 3*s23*s56), 
  y[817] -> -(s12^2*s23) + s12*(s123*s23 - s123*s34 + 2*s23*s34 - 
      3*s23*s56) + s123*(-(s23*s34) + s34^2 + 2*s23*s56) - 
    s23*(s34^2 + s23*s56 - 5*s34*s56), 
  y[818] -> s12^2*s23 - (s123 - s23)*(s23 - 2*s56)*s56 + 
    s12*(-(s123*s23) + s23^2 + s23*s56 - s56^2), 
  y[819] -> -(s123^2*s34) + s123*s23*(4*s34 - 2*s56) + 
    2*s12*s23*(-s123 + s23 + s56) + s23*(-3*s23*s34 + 2*s23*s56 + 2*s56^2), 
  y[820] -> s12*(-2*s123 + 2*s23 + s56) + 
    2*(s23^2 + s56*(-s234 + s56) + s23*(s234 - s34 + s56) - 
      s123*(s23 + s234 - s34 + 2*s56)), y[821] -> 7*s23 + 5*s34, 
  y[822] -> 17*s12 + 3*(2*s123 - 7*s23 + s34 - 2*s56), 
  y[823] -> -13*s12 + 6*(s123 - s23 + s234 - s56), y[824] -> s234 - 2*s56, 
  y[825] -> 7*s123 + 4*s23 - s34 + 2*s56, 
  y[826] -> s123^2 - 2*s123*s23 + s23^2 + 2*s123*s234 - 2*s23*s234 + s234^2 - 
    s234*s56, y[827] -> -2*s23^2 - s23*s34 + s123*(2*s23 + s34) + s34*s56, 
  y[828] -> -2*s123^2 + 3*s23*s234 - 3*s234^2 + 
    s123*(2*s23 - 5*s234 - 6*s56) + 4*s23*s56 + s234*s56 + 2*s56^2, 
  y[829] -> -2*s23^2 + 2*s123*(s23 + 3*s234) + 3*s234*(s234 - s56) - 
    2*s23*(2*s234 + s56), y[830] -> -2*s123^2 - 10*s23^2 + 
    s23*(2*s34 - 13*s56) + (s34 - 2*s56)*s56 + 2*s123*(6*s23 - s34 + s56), 
  y[831] -> 3*s123^2 + 5*s23^2 + 2*s23*s234 - 2*s23*s34 + 2*s23*s56 - 
    2*s234*s56 + 2*s56^2 + s12*(-2*s123 + 2*s23 + s56) - 
    2*s123*(4*s23 + s234 - s34 + 2*s56), 
  y[832] -> -2*s123^2 - s234^2 + s234*s34 + 2*s234*s56 - 2*s34*s56 - s56^2 + 
    s23*(s234 - s34 + s56) + s123*(2*s23 - 3*s234 + s34 + 3*s56), 
  y[833] -> s123^2*s34 + s23^2*(s34 - 2*s56) + s23*(s34 - 2*s56)*s56 + 
    s34*s56^2 - s123*(2*s23*(s34 - s56) + s34*s56), y[834] -> -s123 - 2*s23, 
  y[835] -> -4*s12 + s123 + 2*s23, y[836] -> 2*s123 - 2*s23 + s234 - s56, 
  y[837] -> 7*s12 - s123 + s56, y[838] -> s123*(2*s23 + s34) - 
    s23*(2*s23 + s34 + 2*s56), y[839] -> s123^2 - s123*(3*s23 + s34) + 
    s23*(2*s23 + s34 + 3*s56), y[840] -> -s123 - 2*s23 - s34, 
  y[841] -> 2*s123 - 3*s23, y[842] -> -7*s123 - 4*s23 + s34 - 2*s56, 
  y[843] -> -2*s123 + s23, y[844] -> s123 - s234 + s56, 
  y[845] -> s12 - s123 + s23 - s234 + s56, 
  y[846] -> -2*s123 + 8*s23 - s34 + 2*s56, 
  y[847] -> s123^2 + 3*s23^2 + s23*s34 - s123*(4*s23 + s34) - s34*s56, 
  y[848] -> -s123^2 - s23^2 + 2*s123*(s23 - s234) + 2*s23*s234 + 
    s234*(-s234 + s56), y[849] -> 2*s23^2 - 2*s123*(s23 + 3*s234) + 
    3*s234*(-s234 + s56) + 2*s23*(2*s234 + s56), 
  y[850] -> 2*s123^2 + 10*s23^2 - 2*s23*s34 + 13*s23*s56 - s34*s56 + 
    2*s56^2 - 2*s123*(6*s23 - s34 + s56), 
  y[851] -> -(s123^2*s34) - s23^2*(s34 - 2*s56) + 2*s123*s23*(s34 - s56) + 
    s123*s34*s56 - s34*s56^2 + s23*s56*(-s34 + 2*s56), 
  y[852] -> -3*s123^2 - 5*s23^2 - 2*s23*s234 + 2*s23*s34 + 
    s12*(2*s123 - 2*s23 - s56) - 2*s23*s56 + 2*s234*s56 - 2*s56^2 + 
    2*s123*(4*s23 + s234 - s34 + 2*s56), 
  y[853] -> 2*s123^2 + s234^2 - s234*s34 - 2*s234*s56 + 2*s34*s56 + s56^2 - 
    s23*(s234 - s34 + s56) - s123*(2*s23 - 3*s234 + s34 + 3*s56), 
  y[854] -> -s123^2 - s123*s34 + s23*(s23 + 2*s34 + 3*s56), 
  y[855] -> 2*s123^2 - 3*s23*s234 + 3*s234^2 - 4*s23*s56 - s234*s56 - 
    2*s56^2 + s123*(-2*s23 + 5*s234 + 6*s56), 
  y[856] -> s123^2*s34 - 2*s12*s23*(-s123 + s23 + s56) + 
    2*s123*s23*(-2*s34 + s56) + s23*(3*s23*s34 - 2*s23*s56 - 2*s56^2), 
  y[857] -> s123 + 2*s23, y[858] -> -2*s123 + 2*s23 - s234 + s56, 
  y[859] -> s123^2 + s12*s56 - s123*s56, 
  y[860] -> s123^2 + s123*(s23 + s234) + s234*s34 - s34^2 + 
    s12*(s123 + s34) - 2*s23*s56, y[861] -> -s123^2 + s123*(3*s23 + s34) - 
    s23*(2*s23 + s34 + 3*s56), y[862] -> -(s123^2*(s23 + s34)) - 
    s123*s34*(s23 + s34) + s23*s34*s56 + 
    s12*(s123^2 + s123*(s23 + s34) - 3*s23*s56), 
  y[863] -> s23*(s123 - s56)*s56 + s12*(-s123^2 + s123*s56 + s23*s56), 
  y[864] -> s12 - s23 - s34, y[865] -> -2*s12 + s34, 
  y[866] -> -s12^2 + s12*(s123 - s23) - (s123 - s23)^2, 
  y[867] -> 2*s12^2 + (s123 - s23)*(2*s123 - 6*s23 + s34) + 
    s12*(-2*s123 + 7*s23 + s34), 
  y[868] -> -s12^2 - (s123 - s23)*(2*s123 - 4*s23 - 9*s56) + 
    s12*(3*s123 - 5*s23 - 3*s56), y[869] -> s12^2 - s34^2, 
  y[870] -> s12^2 - 2*s12*s123 + s123^2 + 2*s12*s56 - 4*s123*s56 + 
    4*s23*s56 - 2*s234*s56, y[871] -> 2*(s123 - s23)^2*s56 + 
    3*s12*(-s123 + s23)*s56 + s12^2*(-s23 + s56), 
  y[872] -> 2*s12*s23 + s34*(s123 - s23 + s56), 
  y[873] -> 3*s12 + 2*(-s123 + s23 + s56), 
  y[874] -> -3*s123^2 - s23^2 + s123*(4*s23 - 6*s234) + 
    3*s234*(-s234 + s56) + 2*s23*(2*s234 + s56), 
  y[875] -> -2*s23^2 + s12*(2*s123 - 2*s23 - s56) + 2*(s234 - s56)*s56 - 
    2*s23*(s234 - s34 + s56) + 2*s123*(s23 + s234 - s34 + 2*s56), 
  y[876] -> -(s12^2*s23) + (s123 - s23)*(s23 - 2*s56)*s56 + 
    s12*(s123*s23 - s23^2 - s23*s56 + s56^2), y[877] -> -s12 + 2*s23 + s34, 
  y[878] -> s12^2*(s23 - s234)^2 + (s123 - s23)^2*s34^2 + 
    2*s12*s23*s34*(s123 - s23 + s234 - s56), y[879] -> s12 + 2*s23 + s34, 
  y[880] -> s12*s23 + (s123 - s23)*s34, 
  y[881] -> s12^2 + (-s123 + s23)*s34 + s12*(3*s23 - s234 + s34), 
  y[882] -> -3*s12 + s23, y[883] -> 2*s12 - s34, y[884] -> 6*s12 - s23 + s34, 
  y[885] -> 4*s23 + s34, y[886] -> s12 + 7*s123 - s23 + s234 + s34, 
  y[887] -> s123*(s23 - 5*s34) + 4*s23*s34 - 4*s34^2 + 
    s12*(3*s123 - 4*s23 + 4*s34) - 8*s23*s56, 
  y[888] -> s12*(s123 + s23 - s234) + 3*s123*s234 + s234^2 - 5*s23*s56, 
  y[889] -> s123 + s23 - s234, 
  y[890] -> -2*s12*s23 - s34*(s123 - 2*s23 + s56), 
  y[891] -> -3*s12 - s23 - s234, y[892] -> s123 + 2*s23 + s34, 
  y[893] -> 2*s12*s23 + (s123 - 2*s23)*s34, 
  y[894] -> -s12^2 + s23^2 - 2*s23*s234 - 3*s234^2 - 
    s12*(s123 + 3*s23 + s234 - 4*s34) + s23*s34 + 3*s234*s34 - 3*s34^2 + 
    s123*(-8*s23 - 3*s234 + 3*s34) + 10*s23*s56, 
  y[895] -> 2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56), 
  y[896] -> s123^2 + s123*s34 - s23*(s23 + 2*s34 + 3*s56), 
  y[897] -> 2*s12^2*s23 - s123*(s23^2 - 7*s23*s34 + 2*s34^2 + 4*s23*s56) + 
    s12*(-5*s123*s23 + 4*s23^2 + 2*s123*s34 - 8*s23*s34 + 6*s23*s56) + 
    2*s23*(-2*s23*s34 + 3*s34^2 + 5*s23*s56 - 5*s34*s56), 
  y[898] -> s23*s234^2 + s234^3 - 5*s23^2*s56 - 3*s23*s234*s56 + 
    s12*(s23^2 + s234*(s123 + s234) - 2*s23*(s234 + s56)) + 
    s123*(s234^2 + 3*s23*(s234 + s56)), y[899] -> 3*s12 - s123 + s56, 
  y[900] -> s123 - s23 + s56, y[901] -> -(s23*s34) + s123*(s34 - s56) + 
    s23*s56 + s56^2 + s12*(-s123 + s23 + s56), 
  y[902] -> (3*s123)/16 - s23 - (3*s34)/8, y[903] -> -s123 + 5*s23 - s234, 
  y[904] -> -2*s123 + s234 + s56, y[905] -> 3*s12 + s123 + 2*s23 + s234 - 
    8*s34 + s56, y[906] -> s123^3 - 2*s123^2*s23 - s23^2*(s234 - 2*s56) + 
    s123*s23*(s23 - s56), y[907] -> s12*s23 + 2*s23^2 + s123*s34, 
  y[908] -> -s123^2 + s123*(3*s23 + 2*s34) - 
    s23*(2*s23 + s234 + 3*s34 - s56), 
  y[909] -> 3*s123*s23 + 2*s23^2 + s12*(s123 - s23 - 2*s234) - 3*s23*s234 + 
    s234^2 + 2*s123*s34 + 4*s23*s34 - s234*s34 - s23*s56, 
  y[910] -> s123^2 + s234^2 + s12*(2*s123 + s234) - s234*s34 - 
    s123*(s23 - 2*s234 + 2*s34) - 5*s23*s56, 
  y[911] -> s123^2 + s123*(s234 - 2*s56) - s23*s56 + s12*(s123 + s56), 
  y[912] -> s123*(s23 - s234 - s56) + s234*(-s234 + s56) + s23*(s234 + s56), 
  y[913] -> s12 - 2*s34, y[914] -> s234*(2*s234 - s56) + s123*(s23 + s56) - 
    s23*(s234 + 2*s56), y[915] -> s12*(s123 - 2*s23) + 4*s23*s34 - 
    10*s23*s56 + 4*s34*s56 + s123*(2*s23 - 4*s34 + 3*s56), 
  y[916] -> 3*s234^2 - 3*s234*s34 + 5*s34^2 + s23*(s234 - 2*s34 - 11*s56) + 
    s234*s56 + s34*s56 + s123*(s23 + 3*s234 - 3*s34 + 7*s56), 
  y[917] -> -(s123^2*(s23 + s34)) + s123*s23*s56 + 2*s23*(s23 + 2*s34)*s56 + 
    s12*(s123^2 - 4*s23*s56), y[918] -> s23*(s123 - 2*s56)*s56 + 
    s12*(-s123^2 + s123*s56 + 2*s23*s56), 
  y[919] -> s234^3 - 3*s23*s234*s56 + s234^2*s56 - 5*s23*s56^2 + 
    s123*(s234^2 + 3*s23*s56 + 3*s234*s56), 
  y[920] -> 2*s23^2*s56 + 4*s34^2*s56 + 
    s123*(2*s23*s34 - 3*s34^2 - 5*s23*s56 + 5*s34*s56) + 
    2*s23*(s34^2 - 7*s34*s56 + 4*s56^2), 
  y[921] -> s123*(6*s23 + s34) - 2*(2*s23^2 + s34^2 + s23*(-2*s34 + s56)), 
  y[922] -> 2*s23*(s123 - s234)*s34*(s123 - s23 + s234 - s56) + 
    s12*(s123*s23^2 - s234^3 + s23*s234*(2*s234 + s56) - 
      s23^2*(s234 + 2*s56)), y[923] -> 2*s12 - 2*s123 + s23, 
  y[924] -> -(s123*(2*s23 + s34)) + s12*(5*s23 + 2*s34) + 
    s23*(2*s23 + s34 - s56), y[925] -> -52*s12 + 124*s123 - 193*s23 + 
    53*s234 - 26*s56, y[926] -> 3*s12 - s123 + s23 - s56, 
  y[927] -> -2*s12^2 + 3*s12*(s123 - s23) - 2*(s123 - s23)^2, 
  y[928] -> -3*s12^2 + 4*s12*(s123 - s23) - 2*(s123 - s23)^2, 
  y[929] -> (s123 - s23)^2*(2*s23 - 3*s56) - s12*(s123 - s23)*
     (4*s23 - 3*s56) + s12^2*(2*s23 - s56), 
  y[930] -> 44*s123 - 100*s23 + 35*s234 - 13*s34 - 17*s56, 
  y[931] -> s123 - 2*s23 + 2*s56, y[932] -> 23*s12 - 26*s123 + 26*s23 + 
    6*s56, y[933] -> 102*s12 - 154*s123 + 120*s23 + 51*s56, 
  y[934] -> -9*s12^2 - 27*s123^2 + 124*s123*s23 - 97*s23^2 - 54*s123*s234 + 
    89*s23*s234 - 27*s234^2 + s12*(27*s123 - 62*s23 + 18*s234) - 35*s23*s56 + 
    27*s234*s56, y[935] -> 2*s123^2 + 4*s23^2 + 2*s23*s34 - 
    s123*(6*s23 + s34 - 3*s56) - 3*s23*s56 - s34*s56, 
  y[936] -> s123^2 - 3*s123*(s23 + s56) + 2*(s23 + s56)^2, 
  y[937] -> s12^2 - s12*(5*s123 - 6*s23 + s56) + 
    (s123 - s23)*(6*s123 - 8*s23 + 3*s56), 
  y[938] -> s123*(4*s23 + s34 + s56) - 2*s23*(2*s23 + s34 + 3*s56), 
  y[939] -> -90*s123^2 - 314*s23^2 + 290*s23*s234 - 80*s234^2 - 259*s23*s56 + 
    97*s234*s56 - 17*s56^2 + s123*(370*s23 - 152*s234 + 53*s56), 
  y[940] -> 18*s123^3 - 44*s23^3 + s123^2*(-80*s23 + 63*s234 - 18*s56) + 
    5*s23^2*(23*s234 - 14*s56) + 27*s234*(s234 - s56)^2 - 
    7*s23*(14*s234^2 - 19*s234*s56 + 5*s56^2) + 
    s123*(106*s23^2 + s23*(-178*s234 + 88*s56) + 
      9*(8*s234^2 - 9*s234*s56 + s56^2)), 
  y[941] -> 5*s12 - 7*s123 + 9*s23 - 2*s34, 
  y[942] -> -3*s12 + s123 - 3*(s23 + s234 - 3*s56), 
  y[943] -> -2*s12 - 7*s123 + 2*s23, 
  y[944] -> 3*s12^2 - 4*s12*s123 + 2*s123^2 + 9*s12*s23 - 10*s123*s23 + 
    8*s23^2, y[945] -> 2*s12^2 + 2*s123^2 - 9*s123*s23 + 7*s23^2 + 
    s12*(-3*s123 + 8*s23 + s34), y[946] -> 7*s12 - 7*s123 + 7*s23 + s56, 
  y[947] -> -s123 - s234 + 3*s56, y[948] -> 4*s123 - 6*s23 + 7*s56, 
  y[949] -> 2*s12*s23 + (s123 - s23)*s34, 
  y[950] -> s12^2 + 2*s123*s23 - s23^2 + s23*s34 + s34^2 - 
    2*s12*(s23 + s34) - 2*s23*s56, y[951] -> s12^2 - s12*s123 + s12*s56 - 
    s123*s56 + 2*s23*s56, y[952] -> -s12^2 + 3*s23^2 - 3*s23*s234 - s234^2 - 
    s23*s34 + s234*s34 - 3*s34^2 + s123*(-3*s23 - s234 + s34) + 
    s12*(s123 + 2*s23 + s234 + 4*s34) + 9*s23*s56, 
  y[953] -> s12^2 + 3*s123^2 + s23^2 - 2*s23*s234 + s234^2 + 
    s123*(-4*s23 + 3*s234 - 9*s56) - s12*(3*s123 - 2*s23 + s234 - 3*s56) + 
    12*s23*s56 - 6*s234*s56, y[954] -> s12^2 + s12*s23 + (s23 + s234)*s56, 
  y[955] -> s23 + s34 - 3*s56, y[956] -> s123 + s23 - 3*s56, 
  y[957] -> 2*s123 - s23 - s56, y[958] -> -s12 - 2*s123 + s23 + 2*s56, 
  y[959] -> -2*s12^2 - 2*s123^2 + 3*s12*(s123 - s23) + 4*s123*s23 - 2*s23^2 - 
    s123*s56 + 2*s23*s56 - s56^2, y[960] -> s123^2 + 5*s123*s23 - 6*s23^2 + 
    7*s123*s56 - 11*s23*s56 + 7*s56^2, 
  y[961] -> -(s234*(s234 - 2*s56)) + s23*(2*s234 + s56), 
  y[962] -> -2*s23^2 - 2*s23*s234 + 2*s23*s34 + s12*(2*s123 - 2*s23 - s56) - 
    3*s23*s56 + 2*s234*s56 - 2*s56^2 + 2*s123*(s23 + s234 - s34 + 2*s56), 
  y[963] -> s123^2*s34 + 2*s123*s23*s56 - 
    s23*s56*(2*s23 - 2*s234 + s34 + 2*s56), 
  y[964] -> 14*s12 + 5*(-4*s123 + 4*s23 + 3*s56), 
  y[965] -> -6*s123^2 - s23*s234 - s234^2 + 7*s23*s56 - 8*s234*s56 - 
    3*s56^2 - 5*s123*(s234 + 3*s56), 
  y[966] -> -s12^2 - 6*s123^2 - 18*s23^2 + s12*(5*s123 - 13*s23 - 4*s56) - 
    23*s23*s56 + 4*s56^2 + 4*s123*(6*s23 + 5*s56), 
  y[967] -> -12*s23^2 + 5*s56^2 - 2*s23*(3*s34 + 5*s56) + 
    s123*(12*s23 + s34 + 6*s56), y[968] -> -(s12^2*s23) - s23^2*s234 + 
    2*s23*s234^2 + s234^3 - 9*s23^2*s56 - 5*s23*s234*s56 + s234^2*s56 - 
    3*s23*s56^2 + s12*(-3*s23^2 + s23*s234 + s234^2 + s123*(s23 + s234) - 
      3*s23*s56) + s123*(-s23^2 + 2*s23*s234 + s234^2 + 5*s23*s56 + 
      s234*s56), y[969] -> s123^2*(s23 + s34) - 2*s123*s23*(s23 + 2*s34) - 
    2*s12*s23*(-s123 + s23 + s56) + s23*(s23^2 + 3*s23*s34 - 2*s23*s56 - 
      s56^2), y[970] -> -2*s123^2*(s23 - 3*s56) + s12^2*(-3*s23 + s56) + 
    s23*(-2*s23^2 + 8*s23*s56 - 3*s56^2) + 
    s12*(4*s123*s23 - 4*s23^2 - 5*s123*s56 + 6*s23*s56 - s56^2) + 
    s123*(4*s23^2 - 14*s23*s56 + 3*s56^2), 
  y[971] -> -2*s12^2*s23 - 2*s123^2*s23 - s23*(s23^2 + 8*s23*s56 - 9*s56^2) + 
    s123*(3*s23^2 + 8*s23*s56 - 9*s56^2) + 
    s12*(4*s123*s23 - 3*s23^2 - 4*s23*s56 + 3*s56^2), 
  y[972] -> -(s12^2*(s23 - s56)^2) + (s123 - s23)^2*(2*s23 - 3*s56)*s56 + 
    s12*(s123 - s23)*(s23^2 - 4*s23*s56 + 3*s56^2), 
  y[973] -> s123^3 + 3*s123*s234*(s234 - 3*s56) - 2*s123*s23*(s234 - 2*s56) - 
    s23^2*s56 - s123^2*(s23 - 3*s234 + 3*s56) + 
    s23*(-s234^2 + 5*s234*s56 + 2*s56^2) + 
    s234*(s234^2 - 5*s234*s56 + 4*s56^2), 
  y[974] -> -3*s23^2*s234^2 + 3*s23*s234^2*(s234 - s56) - 
    s234^2*(s234 - s56)^2 - s123^3*(s234 + s56) + s23^3*(s234 + s56) + 
    3*s123^2*(-s234^2 + s23*(s234 + s56)) - 3*s123*(s23 - s234)*
     (s234*(-s234 + s56) + s23*(s234 + s56)), 
  y[975] -> s12^2*s23 + s123*(s23^2 - s34^2 - s23*s56) + 
    s23*(s23*s34 + s34^2 - s23*s56 - 3*s34*s56) + 
    s12*(-2*s23^2 + s123*s34 + s23*(-2*s34 + s56)), 
  y[976] -> -(s234^2*s34^2) - s23^3*s56 + 
    s23^2*(s234^2 - s123*(s34 - 2*s56) + s234*(s34 - 2*s56) + 
      (s34 - s56)*s56) + 2*s12*(s23 + s34)*(s123*s23 + s234^2 - 
      s23*(s234 + s56)) + s12^2*(-(s123*s23) - s234^2 + s23*(s234 + s56)) + 
    s23*(s234*s34^2 + s34^2*(-s123 + s56) + s234^2*(-s34 + s56)), 
  y[977] -> 3*s123^3 + s123^2*(-6*s23 + 9*s234 + 7*s56) + 
    s23^2*(3*s234 + 17*s56) + s234*(3*s234^2 - s234*s56 - 2*s56^2) + 
    s23*(-6*s234^2 - 10*s234*s56 + 5*s56^2) + 
    s123*(3*s23^2 - 12*s23*(s234 + 2*s56) + s234*(9*s234 + 2*s56)), 
  y[978] -> -3*s23^3*s56 + s234^2*s56^2 + 
    s23^2*(s234^2 - 4*s234*s56 - 18*s56^2) + 
    s23*s56*(6*s234^2 - 4*s234*s56 - 3*s56^2) + 
    s123*(s234*s56^2 + 2*s23*s56*(3*s234 + 2*s56) + s23^2*(s234 + 4*s56)), 
  y[979] -> s23^3*s56 - 2*s123^3*(s234 + s56) + 
    s234^2*(-2*s234^2 + 5*s234*s56 - 3*s56^2) + 
    s23*s234*(4*s234^2 - 5*s234*s56 - s56^2) + 
    s23^2*(-2*s234^2 - s234*s56 + s56^2) + 
    s123^2*(4*s23*s234 - 6*s234^2 + 5*s23*s56 + s234*s56 + s56^2) - 
    2*s123*(s234^2*(3*s234 - 4*s56) + s23^2*(s234 + 2*s56) + 
      s23*(-4*s234^2 + s56^2)), y[980] -> s234^2*(s234 - s56)^2 + 
    s23*s234*(-2*s234^2 + s234*s56 + s56^2) + 
    s123^2*(s234^2 + s234*s56 + s56^2) + s23^2*(s234^2 + s234*s56 + s56^2) - 
    s123*(s234*(-2*s234^2 + s234*s56 + s56^2) + 
      2*s23*(s234^2 + s234*s56 + s56^2)), 
  y[981] -> 24*s12 + 11*s123 - 8*s23 - 22*s56, 
  y[982] -> -54*s12 + 56*s123 + 12*s23 - 3*s56, 
  y[983] -> -10*s12 + 9*s123 + 2*s23 - 2*s56, 
  y[984] -> -8*s123 - s23 + 2*s234 + 4*s34 - 6*s56, y[985] -> 2*s123 - 9*s23, 
  y[986] -> 3*s123 + s23 + 3*s234, y[987] -> s12 - 2*s123 + 2*s23 - s234 + 
    s56, y[988] -> 26*s12 - 38*s123 + 29*s23 - 25*s234 + 25*s56, 
  y[989] -> 19*s12*s23 - 7*s123*s23 + 7*s23^2 + 10*s12*s34 - 5*s123*s34 + 
    5*s23*s34 - 5*s23*s56, y[990] -> s123 + s23 + 3*s34 - 3*s56, 
  y[991] -> -s123^2 + 3*s123*s56 - 2*s56^2, 
  y[992] -> 6*s123^2 + 64*s23^2 - 52*s23*s234 + 10*s234^2 + 
    s123*(-56*s23 + 10*s234 - 19*s56) + 77*s23*s56 - 17*s234*s56 + 13*s56^2, 
  y[993] -> 4*s123^2 - 15*s123*(s23 + s56) + 11*(s23 + s56)^2, 
  y[994] -> -4*s123^2 + 12*s123*s23 - 22*s23^2 + 7*s234^2 + 
    s23*(s234 - 22*s56) - 5*s234*s56 - 2*s56^2 + 7*s123*(s234 + 2*s56), 
  y[995] -> 4*s123^2 + 14*s23^2 - 3*s23*(s34 - 5*s56) + 4*s56*(-s34 + s56) - 
    3*s123*(6*s23 - s34 + 2*s56), y[996] -> -3*s123^2 - 5*s23^2 - 
    2*s23*s234 + 2*s23*s34 + s12*(2*s123 - 2*s23 - s56) - 3*s23*s56 + 
    2*s234*s56 - 2*s56^2 + 2*s123*(4*s23 + s234 - s34 + 2*s56), 
  y[997] -> -10*s123 + 32*s23 + 5*(-2*s234 + s34 + 2*s56), 
  y[998] -> 4*s123^2 + 6*s23^2 + s234^2 - 2*s234*s34 - 2*s234*s56 + 
    4*s34*s56 + s56^2 + s23*(-5*s234 + 3*s34 + 5*s56) - 
    s123*(10*s23 - 5*s234 + 3*s34 + 5*s56), 
  y[999] -> 2*s123^3 + 2*s123*(s23^2 - 4*s23*s234 + s234*(3*s234 - 4*s56)) - 
    s123^2*(4*s23 - 6*s234 + s56) + s23^2*(2*s234 + s56) + 
    s23*(-4*s234^2 + 5*s234*s56 + s56^2) + 
    s234*(2*s234^2 - 5*s234*s56 + 3*s56^2), 
  y[1000] -> 3*s123^3 + 4*s23^3 + s123^2*(-2*s23 + 9*s234) - 
    5*s23^2*(s234 - 2*s56) - 2*s23*(s234^2 - 3*s56^2) - 
    s123*(5*s23^2 + 4*s23*s234 - 9*s234^2 + 10*s23*s56 + 12*s234*s56 + 
      s56^2) + s234*(3*s234^2 - 8*s234*s56 + 5*s56^2), 
  y[1001] -> -s23^3 + 3*s123^2*s234 + 2*s23^2*s56 + 
    s23*(-s234^2 + 5*s234*s56 + 2*s56^2) + 
    s234*(s234^2 - 5*s234*s56 + 4*s56^2) + 
    s123*(s23^2 + 3*s234*(s234 - 3*s56) - 2*s23*(s234 + s56)), 
  y[1002] -> 3*s23^2*s234^2 - 3*s23*s234^2*(s234 - s56) + 
    s234^2*(s234 - s56)^2 + s123^3*(s234 + s56) - s23^3*(s234 + s56) - 
    3*s123^2*(-s234^2 + s23*(s234 + s56)) + 3*s123*(s23 - s234)*
     (s234*(-s234 + s56) + s23*(s234 + s56)), 
  y[1003] -> -2*s23^3 - 2*s123^2*(s23 + s34) - 3*s23*s34*s56 - 2*s34*s56^2 - 
    2*s23^2*(s34 + s56) + s123*(4*s23^2 + 3*s34*s56 + 2*s23*(2*s34 + s56)), 
  y[1004] -> -3*s23^2*s234*(s234 + s56) - s234*(s234 - s56)^2*(s234 + s56) - 
    s123^3*(s234 + 2*s56) + s23^3*(s234 + 2*s56) + 
    3*s23*(s234^3 - s234*s56^2) + 3*s123^2*(-(s234*(s234 + s56)) + 
      s23*(s234 + 2*s56)) - 3*s123*(s234^3 - s234*s56^2 - 
      2*s23*s234*(s234 + s56) + s23^2*(s234 + 2*s56)), 
  y[1005] -> -3*s123^2 + s123*(17*s23 + 5*s34 + 17*s56) - 
    2*(7*s23^2 + 6*s56^2 + 5*s23*(s34 + 3*s56)), 
  y[1006] -> -s12 + 4*s123 - s234 + 5*s34 - 5*s56, 
  y[1007] -> 2*s12 - s123 - s23 + 3*s34 - 4*s56, 
  y[1008] -> -3*s12 + 4*s123 - 5*s23 + s234 - 2*s56, 
  y[1009] -> 6*s123 - 7*s23 + 2*s234 - s34 - 8*s56, 
  y[1010] -> 3*s123 + 2*s34 - 4*s56, 
  y[1011] -> -5*s12 + 2*s123 - 2*s23 + s56, 
  y[1012] -> 9*s12 - 12*s123 + 7*s23 + 3*s56, 
  y[1013] -> -3*s123 + 2*s234 + 4*s56, 
  y[1014] -> 2*s12 - 5*s123 - 4*s34 + 7*s56, 
  y[1015] -> 2*s123^2 - 14*s23^2 + 8*s23*s234 - s234^2 + 
    s123*(8*s23 - 3*s234 - 4*s56) - 12*s23*s56 + 4*s234*s56 + 2*s56^2, 
  y[1016] -> s123*(2*s23 + s34) - s12*(5*s23 + 2*s34) + 
    s23*(-2*s23 - s34 + s56), y[1017] -> s123*(2*s23 + s34) - 
    s23*(2*s23 + s34 + s56), y[1018] -> -2*s123^2 + 4*s23^2 + 2*s23*s34 + 
    6*s34*s56 - 8*s56^2 + s123*(-2*s23 - 3*s34 + 8*s56), 
  y[1019] -> -6*s123^2 + (-8*s234 + 12*s34 - 15*s56)*s56 + 
    s123*(6*s234 - 6*s34 + 20*s56), 
  y[1020] -> 4*s123 - 15*s23 + 2*s34 - 4*s56, 
  y[1021] -> -2*s12 + 4*s123 + 2*s23 + 3*s234 - 3*s56, 
  y[1022] -> -2*s123 + 9*s23, y[1023] -> 4*s23 + s234, 
  y[1024] -> -2*s12 + 9*s23 + 3*s56, 
  y[1025] -> 8*s123 + s23 - 2*s234 - 4*s34 + 6*s56, 
  y[1026] -> s12 + 2*s123 - s23 - 2*s56, 
  y[1027] -> -s12 + 2*(-s123 + s23 + s56), 
  y[1028] -> s123*(2*s23 + s34) - s23*(3*s23 + 2*s34 + s56), 
  y[1029] -> 4*s123^2 - 12*s123*s23 + 22*s23^2 - s23*s234 - 7*s234^2 + 
    22*s23*s56 + 5*s234*s56 + 2*s56^2 - 7*s123*(s234 + 2*s56), 
  y[1030] -> -4*s123^2 - 14*s23^2 + 3*s23*(s34 - 5*s56) + 4*(s34 - s56)*s56 + 
    3*s123*(6*s23 - s34 + 2*s56), y[1031] -> 3*s123^2 + 5*s23^2 + 
    2*s23*s234 - 2*s23*s34 + 3*s23*s56 - 2*s234*s56 + 2*s56^2 + 
    s12*(-2*s123 + 2*s23 + s56) - 2*s123*(4*s23 + s234 - s34 + 2*s56), 
  y[1032] -> -4*s123^2 - 6*s23^2 - s234^2 + 2*s234*s34 + 
    s23*(5*s234 - 3*s34 - 5*s56) + 2*s234*s56 - 4*s34*s56 - s56^2 + 
    s123*(10*s23 - 5*s234 + 3*s34 + 5*s56), 
  y[1033] -> -(s123^2*(s23 + s34)) + 2*s123*s23*(s23 + 2*s34) + 
    2*s12*s23*(-s123 + s23 + s56) + s23*(-s23^2 - 3*s23*s34 + 2*s23*s56 + 
      s56^2), y[1034] -> -3*s123^3 - 4*s23^3 + s123^2*(2*s23 - 9*s234) + 
    5*s23^2*(s234 - 2*s56) + s234*(-3*s234^2 + 8*s234*s56 - 5*s56^2) + 
    2*s23*(s234^2 - 3*s56^2) + s123*(5*s23^2 + 4*s23*s234 - 9*s234^2 + 
      10*s23*s56 + 12*s234*s56 + s56^2), 
  y[1035] -> s23^3 - 3*s123^2*s234 - 2*s23^2*s56 + 
    s23*(s234^2 - 5*s234*s56 - 2*s56^2) - 
    s234*(s234^2 - 5*s234*s56 + 4*s56^2) + 
    s123*(-s23^2 - 3*s234*(s234 - 3*s56) + 2*s23*(s234 + s56)), 
  y[1036] -> 2*s23^3 + 2*s123^2*(s23 + s34) + 3*s23*s34*s56 + 2*s34*s56^2 + 
    2*s23^2*(s34 + s56) - s123*(4*s23^2 + 3*s34*s56 + 2*s23*(2*s34 + s56)), 
  y[1037] -> 3*s23^2*s234*(s234 + s56) + s234*(s234 - s56)^2*(s234 + s56) + 
    s123^3*(s234 + 2*s56) - s23^3*(s234 + 2*s56) - 
    3*s23*(s234^3 - s234*s56^2) + s123^2*(3*s234*(s234 + s56) - 
      3*s23*(s234 + 2*s56)) + 3*s123*(s234^3 - s234*s56^2 - 
      2*s23*s234*(s234 + s56) + s23^2*(s234 + 2*s56)), 
  y[1038] -> -s23^2 + s23*s234 + s12*(s23 - s34) - s23*s34 - s234*s34 + 
    s34^2 - s123*(3*s23 + s34), y[1039] -> s12*(s23 - s234) + 
    s123*(-s23 + s234) - s23*s56, y[1040] -> s123*(s23 + s34)^2 - 
    s12*s123*(2*s23 + s34) + s12*s23*s56 + s23*(2*s23 + s34)*s56, 
  y[1041] -> s23*s56 + s12*(-s123 + s56), 
  y[1042] -> -(s123*(2*s23 + s34)) + s23*(2*s23 + s34 + s56), 
  y[1043] -> 2*s12 - s123 - s34, y[1044] -> s12 + 5*s123 - 6*s23 - 14*s56, 
  y[1045] -> 2*s12 + 7*s123 - 2*s23, 
  y[1046] -> -2*s12^2 - 2*s123^2 + 9*s123*s23 - 7*s23^2 + 
    s12*(3*s123 - 8*s23 - s34), y[1047] -> 2*s12 + s123 - 3*s234 - s34 - s56, 
  y[1048] -> 4*s123 - 2*s23 + 6*s234 - 2*s34 - 15*s56, 
  y[1049] -> s123 + 3*s234 - 3*s56, 
  y[1050] -> 6*s12 - 8*s123 + 7*s23 + 2*s56, 
  y[1051] -> 4*s12 - 8*s123 + 9*s23 + 8*s56, 
  y[1052] -> s12^2 + s12*(s23 - s234) - (s23 - s234)*(s234 - s56), 
  y[1053] -> s234 + s34, y[1054] -> -s12^2 + s23^2 + s23*s234 + s23*s34 + 
    s234*s34 + s34^2 - s123*(2*s23 + s34) - s34*s56, 
  y[1055] -> -2*s123^2 - 4*s23^2 - 2*s23*s34 + s123*(6*s23 + s34 - 3*s56) + 
    3*s23*s56 + s34*s56, y[1056] -> -2*s23^2 - s23*s56 - s56^2, 
  y[1057] -> 2*s12^2 - 3*s12*s123 + 2*s123^2 + 3*s12*s23 - 4*s123*s23 + 
    2*s23^2 + s123*s56 - 2*s23*s56 + s56^2, 
  y[1058] -> 3*s123^2 - 8*s123*(s23 + s56) + 5*(s23 + s56)^2, 
  y[1059] -> 3*s12 + 4*s123 - 2*(5*s23 + s56), 
  y[1060] -> 2*s23^2 + 2*s23*s234 - 2*s23*s34 + 3*s23*s56 - 2*s234*s56 + 
    2*s56^2 + s12*(-2*s123 + 2*s23 + s56) - 
    2*s123*(s23 + s234 - s34 + 2*s56), 
  y[1061] -> 3*s123^2 - 3*s23^2 + 4*s23*s234 + s234^2 - 11*s23*s56 + 
    6*s234*s56 + s56^2 + 2*s123*(s23 + 4*s56), 
  y[1062] -> s12^2 + 6*s123^2 + 18*s23^2 + 23*s23*s56 - 4*s56^2 + 
    s12*(-5*s123 + 13*s23 + 4*s56) - 4*s123*(6*s23 + 5*s56), 
  y[1063] -> 3*s234^2 - s34*s56 + s123*(2*s234 + s56) - s234*(s34 + 6*s56), 
  y[1064] -> 12*s23^2 + 6*s23*s34 + 10*s23*s56 - 5*s56^2 - 
    s123*(12*s23 + s34 + 6*s56), y[1065] -> -s12^2 - 3*s123^2 - 3*s23^2 + 
    3*s23*s234 - s234^2 + s12*(3*s123 - 3*s23 + s234 - 3*s56) - 13*s23*s56 + 
    6*s234*s56 + s123*(6*s23 - 3*s234 + 9*s56), 
  y[1066] -> 2*s23^2*s56 - s34*(s123^2 + (s234 - s56)^2 + s123*s56) - 
    2*s23*(s234^2 - s234*s56 + (s123 - s34)*s56), 
  y[1067] -> -2*s12*s23*(s23 + s34) + 
    s34*(s23^2 + s23*s34 - s123*(s23 + s34) - s34*s56), 
  y[1068] -> 2*s123^2*(s23 - 3*s56) + s12^2*(3*s23 - s56) + 
    s123*(-4*s23^2 + 14*s23*s56 - 3*s56^2) + 
    s12*(-4*s123*s23 + 4*s23^2 + 5*s123*s56 - 6*s23*s56 + s56^2) + 
    s23*(2*s23^2 - 8*s23*s56 + 3*s56^2), 
  y[1069] -> s12^2*(s23 - s56)^2 - (s123 - s23)^2*(2*s23 - 3*s56)*s56 - 
    s12*(s123 - s23)*(s23^2 - 4*s23*s56 + 3*s56^2), 
  y[1070] -> -s123^3 - 3*s123*s234*(s234 - 3*s56) + 
    2*s123*s23*(s234 - 2*s56) + s23^2*s56 + s123^2*(s23 - 3*s234 + 3*s56) + 
    s23*(s234^2 - 5*s234*s56 - 2*s56^2) - 
    s234*(s234^2 - 5*s234*s56 + 4*s56^2), 
  y[1071] -> 2*s12^2*s23 + 2*s123^2*s23 + s23*(s23^2 + 8*s23*s56 - 9*s56^2) + 
    s12*(-4*s123*s23 + 3*s23^2 + 4*s23*s56 - 3*s56^2) + 
    s123*(-3*s23^2 - 8*s23*s56 + 9*s56^2), 
  y[1072] -> -3*s123^3 - s23^3 + s123^2*(5*s23 - 9*s234 - 7*s56) - 
    s23^2*(s234 + 19*s56) + s23*(5*s234^2 + 12*s234*s56 - 6*s56^2) + 
    s234*(-3*s234^2 + s234*s56 + 2*s56^2) - 
    s123*(s23^2 + s234*(9*s234 + 2*s56) - 2*s23*(5*s234 + 13*s56)), 
  y[1073] -> -(s23^3*s56) + 2*s123^3*(s234 + s56) + 
    s23^2*(2*s234^2 + s234*s56 - s56^2) - 
    s123^2*(4*s23*s234 - 6*s234^2 + 5*s23*s56 + s234*s56 + s56^2) + 
    s23*s234*(-4*s234^2 + 5*s234*s56 + s56^2) + 
    s234^2*(2*s234^2 - 5*s234*s56 + 3*s56^2) + 
    2*s123*(s234^2*(3*s234 - 4*s56) + s23^2*(s234 + 2*s56) + 
      s23*(-4*s234^2 + s56^2)), y[1074] -> -2*s12 + 5*s123 + 4*s34 - 7*s56, 
  y[1075] -> -s123 - 6*s23 + s56, y[1076] -> -2*s123 - 3*s23 + 3*s56, 
  y[1077] -> 2*s12 - 4*s123 + 4*s23 + 3*s56, 
  y[1078] -> 3*s12 - 5*s123 + 7*s23 - 2*s34 + 4*s56, 
  y[1079] -> s12 - 4*s123 + s234 - 5*s34 + 5*s56, y[1080] -> s12 + 2*s23, 
  y[1081] -> s12^2*s23 + 2*s12*s23^2 + s12*s123*(s23 + s34) + 
    (s123 - s23)*(2*s23^2 + 3*s23*s34 + s34^2), 
  y[1082] -> -s12^2 + s123^2 - 2*s123*s23 - s12*(5*s23 - 2*s234 + s34) + 
    s23*(2*s23 + 2*s234 - s56), y[1083] -> s12^2 + 2*s23^2 - 6*s23*s234 + 
    4*s234^2 + 7*s23*s56 - 5*s234*s56 + s56^2 - s123*(2*s23 + s56) + 
    s12*(-s123 + 6*s23 - 4*s234 + s56), 
  y[1084] -> -2*s123^2 - 6*s23^2 + 6*s23*s234 - 11*s23*s56 - 2*s234*s56 - 
    3*s56^2 + s123*(6*s23 + 2*s234 + 5*s56), 
  y[1085] -> 2*s123^2 + 4*s23^2 + s123*(-6*s23 + s34 - 10*s56) + 
    2*s56*(-3*s34 + 4*s56) + 2*s23*(s34 + 6*s56), 
  y[1086] -> 6*s123^2 + s123*(-6*s234 + 6*s34 - 20*s56) + 
    s56*(8*s234 - 12*s34 + 15*s56), 
  y[1087] -> 4*s234^3 + 2*s23^2*(s234 - 2*s56) - 9*s234^2*s56 + 
    6*s234*s56^2 + (s123 - s56)*s56^2 + 
    s23*(-6*s234^2 + 13*s234*s56 + 2*(s123 - 4*s56)*s56), 
  y[1088] -> -(s12^2*(s23 - s234)^2) - s123^2*s34^2 - 
    s23^3*(s234 + s34 - 3*s56) + 2*s12*s23*(s23 + s34)*
     (-s123 + s23 - s234 + s56) + s23*(s234^3 - s123*(s123 - 2*s34)*s34 - 
      s234^2*s56) - s23^2*(-2*s123*s34 + s34^2 + 2*s123*s56 + 2*s234*s56 - 
      2*s56^2), y[1089] -> s123^2*(2*s23 + s34 + s56) - 
    s123*s23*(2*s23 + s34 + 2*s56) + s23*(-6*s234^2 + s23*(4*s234 - s56) - 
      s56*(s34 + 2*s56) + 2*s234*(s34 + 4*s56)), 
  y[1090] -> 2*s234^4 + s123^2*s34*s56 + 2*s23^2*(s234 - 2*s56)*s56 + 
    s234^2*s56*(s34 + 2*s56) - s234^3*(s34 + 4*s56) + 
    s23*(-2*s234^3 + 2*s234^2*s56 + 2*s234*s56*(s34 + s56) - 
      s56*(s123*(s34 - 2*s56) + 2*s56*(s34 + s56))), 
  y[1091] -> -2*s12 + s123 + s34, y[1092] -> -(s123*(4*s23 + s34)) + 
    s12*(9*s23 + 2*s34) + s23*(4*s23 + s34 - s56), 
  y[1093] -> 8*s12 - 3*s123 + 3*s23 - 2*s56, 
  y[1094] -> -2*s12 - s123 + 3*s234 + s34 + s56, 
  y[1095] -> 18*s12 - 20*s123 + 12*s23 + 5*s56, 
  y[1096] -> s12 - 4*s123 + s234 - 2*s34 + 5*s56, 
  y[1097] -> 6*s12 - 10*s123 + 11*s23 - 3*s234 + 7*s56, 
  y[1098] -> -11*s12 + 3*s123 + s23 - 2*s34 + 8*s56, 
  y[1099] -> -10*s123 + 17*s23 - 12*s234 + 5*s34 + 18*s56, 
  y[1100] -> -3*s12 - 5*s123 + 9*s23 - 3*s234 + s34, 
  y[1101] -> -3*s23^2 - s23*s34 + s123*(2*s23 + s34) - 
    s34*(s234 + s34 - s56), y[1102] -> s12^2 - 2*s12*(s23 + s34) + 
    s34*(s23 + s34), y[1103] -> -(s12*s123) + 4*s12*s23 - 2*s123*s23 + 
    4*s23*s56, y[1104] -> (3*s123^2)/8 - (5*s123*s56)/4 + s56^2, 
  y[1105] -> s23*s234 - s234^2 + 3*s234*s56 + s56^2, 
  y[1106] -> s23^2 + 2*s23*s234 - 3*s234^2 + s12*(-s123 + 5*s23 + s234) + 
    13*s23*s56 + s234*s56 - s123*(2*s23 + 5*s234 + s56), 
  y[1107] -> -2*s123^2 + 20*s23^2 + 3*s234^2 - 23*s23*(s234 - s56) - 
    12*s234*s56 + s56^2 + s123*(-16*s23 + 9*s234 + s56), 
  y[1108] -> 2*s123^2 - 8*s23^2 + s123*(6*s23 + s34 - 7*s56) + 8*s56^2 - 
    2*s23*(s34 + 3*s56), y[1109] -> -3*s234^2 + s34*s56 - 
    s123*(2*s234 + s56) + s234*(s34 + 6*s56), 
  y[1110] -> -(s12^2*(s123 + s23 - s234)) - s23^2*s234 + 2*s23*s234^2 - 
    s23^2*s34 + s23*s234*s34 - s23*s34^2 + s234*s34^2 + 
    2*s12*(s123 + s23 - s234)*(s23 + s34) - 2*s23^2*s56 - s23*s234*s56 + 
    s123*(s23^2 - s23*s34 - s34^2 + s23*s56), 
  y[1111] -> s123*(s23 + 3*s34) - s12*(s123 + 4*s34) + 
    4*(-s23^2 + s34^2 + s23*s56), y[1112] -> 2*s23^2*(s234 - 2*s56) + 
    s34*(s123^2 + (s234 - s56)^2 + s123*s56) + 
    s23*(-(s123*s34) + s234*s34 + 2*s123*s56 - 2*s34*s56), 
  y[1113] -> 2*s12*s23*(s23 + s34) + s34*(-2*s23^2 - 2*s23*s34 + 
      s123*(s23 + s34) + s34*s56), y[1114] -> s234*(4*s234 - s56)*s56 - 
    s23^2*(s234 + 12*s56) + 2*s23*(2*s234^2 - 3*s234*s56 - 6*s56^2) + 
    s123*(s23^2 + 4*s23*s234 + 6*s23*s56 + 4*s234*s56 + s56^2), 
  y[1115] -> -(s12^2*(s123 + s23 - s234)) + s23^2*s56 + 
    s56*(-3*s234^2 - s123*s56 + s234*s56) - 
    s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56) + 
    s12*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + s23*(s234 + 2*s56)), 
  y[1116] -> -9*s12 + 9*s123 - 9*s23 + 2*s34, 
  y[1117] -> -2*s123 + 13*s23 - 2*s234 + s34 + 2*s56, 
  y[1118] -> 6*s12 - 6*s123 + 21*s23 + s234 + 3*s56, 
  y[1119] -> 18*s12 - 24*s123 + 20*s23 + 9*s56, 
  y[1120] -> s12^2 - 12*s23^2 + 6*s23*s234 + s234^2 + 
    s123*(8*s23 + s234 - s34) - s234*s34 + 3*s34^2 - 
    s12*(s123 - s23 + s234 + 4*s34) - 9*s23*s56, 
  y[1121] -> -2*s12*s23 - s123*s34 + 2*s23*s34, 
  y[1122] -> -s12^2 + 2*s12*(s23 + s34) - s34*(s23 + s34), 
  y[1123] -> -2*s123*s23 + 3*s23^2 - s23*s234 - s23*s34 - s34^2 + 
    2*s12*(s23 + s34) + 2*s23*s56, y[1124] -> 34*s23^2 - 15*s23*s234 + 
    s234^2 + s123*(-24*s23 + s234 - 3*s56) + 43*s23*s56 - 2*s234*s56 + 
    3*s56^2, y[1125] -> -2*s12^2 + 3*s12*s123 - 8*s23*s56 + 
    2*s123*(s23 + s56) - 2*s12*(2*s23 + s56), 
  y[1126] -> s12*(s23 + s234) - s234*(s234 - 2*s56) + s23*(2*s234 + s56), 
  y[1127] -> -(s123*(2*s23 + s34)) + s23*(3*s23 + 2*s34 + s56), 
  y[1128] -> s23*(s234 - 6*s56) + (3*s234 - 2*s56)*s56 + s123*(s23 + 3*s56), 
  y[1129] -> -2*s12^2*s23 + 4*s23^3 + s12*s123*(s23 - 2*s34) + 
    2*s12*s23*(2*s23 + 4*s34 - s56) + 6*s23*s34*(-s34 + s56) - 
    2*s23^2*(s34 + s56) + s123*(-3*s23^2 - 3*s23*s34 + 2*s34^2 + 2*s23*s56), 
  y[1130] -> s12^2*s23 + s23^3 + 3*s23^2*s234 - 5*s23*s234^2 - s234^3 + 
    22*s23^2*s56 + 6*s23*s234*s56 - s234^2*s56 + 3*s23*s56^2 - 
    s12*(-8*s23^2 + s234^2 + s123*(2*s23 + s234) - 3*s23*s56) - 
    s123*(s23^2 + 7*s23*s234 + s234^2 + 6*s23*s56 + s234*s56), 
  y[1131] -> s23^2*s234 + s23*(-2*s234^2 + 7*s234*s56 + s56^2) + 
    s234*(s234^2 - 3*s234*s56 + 3*s56^2), 
  y[1132] -> s234^2*s56^2 - s23^3*(s234 + 5*s56) + 
    5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) - 
    s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) + 
    s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[1133] -> s23^3*s234 - 3*s23^2*s234^2 + s23^3*s34 - 2*s23^2*s234*s34 + 
    s23*s234^2*s34 + s23^2*s34^2 - 2*s23*s234*s34^2 + s234^2*s34^2 + 
    3*s23^3*s56 + 3*s23^2*s234*s56 - s23*s234^2*s56 - s23^2*s34*s56 - 
    s23*s34^2*s56 + s23^2*s56^2 - s123*s23*(s23^2 - 2*s23*s34 - 2*s34^2 + 
      3*s23*s56) + s12^2*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) - 
    2*s12*(s23 + s34)*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)), 
  y[1134] -> -(s234^2*s56^2) + s23^3*(s234 + 15*s56) - 
    5*s23^2*(s234^2 - 2*s234*s56 - 6*s56^2) + 
    s23*s56*(-10*s234^2 + 5*s234*s56 + 3*s56^2) - 
    s123*(s23^3 + s234*s56^2 + 5*s23*s56*(2*s234 + s56) + 
      5*s23^2*(s234 + 2*s56)), y[1135] -> -(s123^2*s34) - 
    2*s23^2*(s234 - 2*s56) + s23*(2*s234^2 + s123*(s34 - 2*s56) + 
      s56*(s34 + 2*s56) - s234*(s34 + 4*s56)), 
  y[1136] -> -(s23^3*s56) + s234^2*s56^2 + 
    s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 6*s56^2) - 
    s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56)) + 
    s12^2*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) + 
    s12*(s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)), y[1137] -> s12 - s123 - 3*s23, 
  y[1138] -> s12 + s123 - s23 - s56, y[1139] -> -s12 + 5*s23 + 3*s56, 
  y[1140] -> s123 + s234 - 2*s56, y[1141] -> -s12 - s123 + s56, 
  y[1142] -> -(s23*s34) + s123*(s34 - s56) + 2*s23*s56 + s56^2 + 
    s12*(-s123 + s23 + s56), y[1143] -> -s123 + 12*s23, 
  y[1144] -> s123 - 12*s23 + s234, y[1145] -> 2*s123 - s23 + s34, 
  y[1146] -> -s123 + 6*(3*s23 + s34), y[1147] -> 2*s123 - s23 + s234, 
  y[1148] -> -3*s123 + 5*s23 - s34, y[1149] -> -3*s123 + 4*s23 + s56, 
  y[1150] -> -s123 + 2*s23 + s234 + 4*s56, 
  y[1151] -> -3*s12 + s123 + 6*s23 + s234 + 8*s34 - 3*s56, 
  y[1152] -> 2*s23^2 + 3*s23*s34 + s34^2, 
  y[1153] -> s12*s23 + 2*s23^2 + s123*(s23 + s34), 
  y[1154] -> s123^2 + s123*(-2*s23 + s234) - s12*(s123 - s23 + s234) - 
    s23*s56, y[1155] -> -s23^2 - s23*s234 + 6*s23*s34 - 3*s234*s34 + 
    5*s34^2 - 2*s12*(s23 + s34) - s123*(s23 + s34) + s23*s56, 
  y[1156] -> -6*s23^2 + 5*s23*s234 - 2*s234^2 + s12*(-s123 + s23 + 2*s234) - 
    4*s23*s34 + s234*s34 - 2*s123*(3*s23 + s34) + 2*s23*s56, 
  y[1157] -> 7*s23^2 + s34^2 - 2*s123*(4*s23 + s34) + 2*s23*s56, 
  y[1158] -> -(s12*s123) + 2*s12*s56 - s123*s56 + 2*s23*s56, 
  y[1159] -> s23^2 + 4*s23*s56 + 3*s56^2, 
  y[1160] -> -(s12*(s123 - 2*s23)) + 6*s23*s56 - s123*(2*s23 + s56), 
  y[1161] -> s123^2 - s23^2 + 8*s23*s234 - 5*s234^2 + 
    s12*(-s123 + s23 + 2*s234) + 5*s23*s56 + 2*s234*s56 - s123*(6*s23 + s56), 
  y[1162] -> -s123^2 - 16*s23^2 + 2*s23*(7*s234 - 4*s56) + 
    s123*(16*s23 - 2*s234 + s56) + s234*(-s234 + s56), 
  y[1163] -> -3*s12*s23 - 3*s23^2 + s23*s234 + s234^2 - 8*s23*s56 - 
    s234*s56 + s123*(s23 + s234 + s56), 
  y[1164] -> s12*(s123 - 2*s23) + 4*s23^2 + 4*s23*s34 - 2*s23*s56 + 
    4*s34*s56 + s123*(-2*s23 - 4*s34 + s56), 
  y[1165] -> -3*s123^2 - 4*(s23 + s56)^2 + s123*(7*s23 + 2*s56), 
  y[1166] -> s12 - 2*(s23 + s34), 
  y[1167] -> s23^2 + s23*(-4*s234 - 4*s34 + 2*s56) - 
    s56*(4*s234 + 4*s34 + 3*s56), y[1168] -> 4*s23^2 - s234^2 + s234*s34 - 
    5*s34^2 - 3*s234*s56 + s34*s56 + 3*s56^2 - 
    s123*(3*s23 + s234 - s34 + 5*s56) + s23*(-3*s234 - 3*s34 + 22*s56), 
  y[1169] -> -s234^4 + s23^2*(s234^2 + s234*(s34 - 3*s56) + 
      s34*(s34 - 2*s56)) - s123^3*s56 - s23^3*s56 + s234^3*s56 + 
    s23*s56*(s123^2 + 3*s234*(s234 - s56) + 3*s123*s56), 
  y[1170] -> -(s123^2*s23) - 2*s123*s34^2 + s123*s23*(-4*s34 + s56) + 
    s23*(-2*s23^2 + 7*s23*s34 + 3*s34^2 - 6*s23*s56), 
  y[1171] -> 2*s123*s23^2 + 2*s23^2*(s34 - 3*s56) + 4*s34^2*s56 + 
    3*s123*s34*(-s34 + s56) - s123*s23*(s34 + s56) + 
    2*s23*(s34^2 - 3*s34*s56 + 2*s56^2), 
  y[1172] -> 4*s23*s56*(s34 + 6*s56) + s56^2*(3*s34 + 7*s56) + 
    s23^2*(s34 + 9*s56) + s123*(s23^2 + 4*s23*s56 + 3*s56^2), 
  y[1173] -> -(s23^2*(s34 + 5*s56)) + 2*s23*(2*s34^2 + s34*s56 - 3*s56^2) + 
    s123*(s23^2 + 6*s23*s56 + s56^2) + s56*(4*s34^2 + 7*s34*s56 + 3*s56^2), 
  y[1174] -> s23^2*(s234 + 4*s56) + 2*s23*s56*(5*s234 + 4*s56) + 
    s56^2*(5*s234 + 4*s56) + s123*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[1175] -> s234^3 - 6*s23^2*s56 + 4*s234^2*s56 + 4*s234*s56^2 + 4*s56^3 + 
    s23*(2*s234^2 + 3*s234*s56 - 8*s56^2) + 
    s123*(2*s23*s234 + s234^2 + 17*s23*s56 + 6*s234*s56 + 6*s56^2), 
  y[1176] -> s123^2*(2*s23 + s56) + 3*s23^2*(s234 + 2*s56) - 
    s123*(2*s23^2 + 7*s23*s56 + s56^2) + 
    s234*(5*s234^2 - 7*s234*s56 + 2*s56^2) + 
    s23*(-8*s234^2 + 9*s234*s56 + 6*s56^2), 
  y[1177] -> 2*s123^3 - 2*s123^2*(2*s23 + s56) + 
    s123*(2*s23^2 + 4*s23*s56 + s56^2) - 
    s23*(3*s23*s34 - 2*s34^2 + 5*s23*s56 + 2*s34*s56 + 6*s56^2), 
  y[1178] -> -(s234^3*(s234 - s56)^2) + s23^3*(s234 - 2*s56)*s56 + 
    s23*s234*(s234 - s56)^2*(2*s234 + s56) + 
    s23^2*(-s234^3 + 3*s234*s56^2 + (s123 - 2*s56)*s56^2), 
  y[1179] -> s123*(5*s23^2 + 12*s23*s56 + 3*s56^2) - 
    2*(s23^3 + 8*s23^2*s56 + 2*s23*s56^2 - s56^3), 
  y[1180] -> s23^3*(s34 - 3*s56)*s56 + s123^3*s56^2 - 
    s123*s23*s56^2*(4*s123 + s56) + s23^2*(-s34^3 + s34^2*s56 - s34*s56^2 + 
      s56^2*(6*s123 + s56)), y[1181] -> 
   s123*s23^2 + s34*(-s234^2 + 3*s234*s34 - 3*s34^2 + 
      s23*(2*s234 - 4*s34 + s56)), 
  y[1182] -> -2*(2*s23*s34^2 + s34^3 + s23^2*(s34 - s56)) + 
    s123*(s23^2 + 2*s23*s34 + s34^2 - s23*s56) + 
    s12*(s23^2 + s34^2 - s123*(2*s23 + s34) + 2*s23*(s34 + s56)), 
  y[1183] -> s123^3 - s123^2*s23 - 3*s123*s23*s56 + 
    s23*(3*s23^2 - 2*s23*(s234 + s34 - 3*s56) + s234*(-3*s234 + 2*s56)), 
  y[1184] -> s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
    s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56) + 
    s12*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + s23*(s234 + 2*s56)), 
  y[1185] -> 2*s23*(s123 - s234)*(s23 + s34)*(-s123 + s23 - s234 + s56) + 
    s12*(-(s123*s23^2) + s234^3 - s23*s234*(2*s234 + s56) + 
      s23^2*(s234 + 2*s56)), y[1186] -> s23^3*s56 + s234^3*(-s234 + s56) - 
    s23^2*(s234^2 + s234*s56 + (s123 - 2*s56)*s56) + 
    s23*s234*(2*s234^2 - s234*s56 - s56^2) + 
    s12*(-(s123*s23^2) + s234^3 - s23*s234*(2*s234 + s56) + 
      s23^2*(s234 + 2*s56)), y[1187] -> -(s123^3*(s34^2 + s23*(s34 - s56))) + 
    s23^2*s34^2*(-s23 + s234 - 2*s56) + 
    s123^2*s23*(2*s23*s34 + 2*s34^2 - 3*s23*s56) + 
    s123*s23*(-(s23^2*(s34 - 3*s56)) + s34^2*s56 - 
      s23*(s34^2 - s34*s56 + s56^2)), 
  y[1188] -> -2*s23^3*s56 + s34^2*(-2*s234^2 - s123*s56 + s234*s56) + 
    s23^2*(s234^2 - s123*s34 + 3*s123*s56 + 6*s34*s56 - 5*s56^2 + 
      s234*(s34 + s56)) + s23*(s234^2*(-2*s34 + 3*s56) - 
      s123*(s34^2 + s34*s56 - s56^2) + s234*(s34^2 + s34*s56 + 3*s56^2) + 
      s56*(2*s34^2 + 4*s34*s56 + 3*s56^2)), y[1189] -> s12 - s123, 
  y[1190] -> 8*s12 - 8*s123 + 17*s23, y[1191] -> -s12 + 2*(s123 + s23 - s56), 
  y[1192] -> -s12 + 3*s123 - 3*s23 - s34, 
  y[1193] -> -s12^2 + 3*s12*(s123 - s23) - 4*(s123 - s23)^2, 
  y[1194] -> s123 - s23 + 2*s234 - 2*s56, 
  y[1195] -> s123^2 - 2*s123*s23 + s23^2 + 3*s123*s234 - 3*s23*s234 + 
    2*s234^2, y[1196] -> -s123 + 2*s23 - 2*s234 + s34, 
  y[1197] -> -4*s123^2 + 8*s123*s23 - 4*s23^2 + 3*s123*s34 - 3*s23*s34 - 
    s34^2, y[1198] -> s12 - s23 + s56, y[1199] -> 3*s23 - s56, 
  y[1200] -> 30*s12 - 43*s123 + 42*s23 + 9*s56, 
  y[1201] -> 62*s12 - 220*s123 + 287*s23 - 131*s234 + 98*s56, 
  y[1202] -> -342*s123 + 504*s23 - 253*s234 + 157*s34 + 228*s56, 
  y[1203] -> 16*s12*s23 - 32*s123*s23 + 50*s23^2 - 8*s12*s234 + 
    24*s123*s234 - 49*s23*s234 + 16*s234^2 + 16*s23*s56 - 16*s234*s56, 
  y[1204] -> -2*s23^2 - s23*s56 + s56^2, 
  y[1205] -> 17*s123^2 - 24*s123*s23 + 7*s23^2 - 26*s123*s56 + 16*s23*s56 + 
    9*s56^2, y[1206] -> 246*s123^2 + 394*s23^2 - 595*s23*s234 + 233*s234^2 + 
    s123*(-660*s23 + 443*s234 - 344*s56) + 478*s23*s56 - 367*s234*s56 + 
    134*s56^2, y[1207] -> 2*s12 - 3*s123 + 2*(3*s23 + s34 + s56), 
  y[1208] -> -9*s123^3 + 25*s23^3 - 6*(7*s234 - 3*s56)*(s234 - s56)^2 + 
    s123^2*(43*s23 - 60*s234 + 36*s56) + s23^2*(-110*s234 + 68*s56) - 
    s123*(59*s23^2 - 170*s23*s234 + 93*s234^2 + 104*s23*s56 - 138*s234*s56 + 
      45*s56^2) + s23*(127*s234^2 - 179*s234*s56 + 61*s56^2), 
  y[1209] -> -s12 - 2*s123 + 8*s23, 
  y[1210] -> 2*s123*s23 + s12*(-s23 + s34) + (2*s23 - s34)*(s23 - s56), 
  y[1211] -> 15*s12 - 4*s123 + 42*s23 - 24*s56, 
  y[1212] -> 4*s123^2 + 4*s23^2 + s123*(-8*s23 + 9*s234 - 9*s56) - 
    9*s23*(s234 - s56) + 6*(s234 - s56)^2, 
  y[1213] -> 66*s123 - 114*s23 + 62*s234 - 50*s34 - 51*s56, 
  y[1214] -> 3*s123 - 10*s23, y[1215] -> 13*s123 - 38*s23, 
  y[1216] -> (5*s12)/12 - (5*s123)/8 + s23 + (5*s34)/12 + (5*s56)/12, 
  y[1217] -> s12 - s123 + s56, y[1218] -> -s123 + s23 - 2*s234 + 2*s56, 
  y[1219] -> 2*s12 + s123 - 9*s23 + 2*s34 + 2*s56, 
  y[1220] -> -s12 + 29*s123 - 58*s23 + 16*s234 + 11*s56, 
  y[1221] -> 5*s123 - 9*s23 + 6*s34 - 3*s56, y[1222] -> s123 - 3*s23 + s234, 
  y[1223] -> 3*s123 - 5*s23 + 3*s34, 
  y[1224] -> -s123^3 - 4*s23^3 + s123^2*(2*s23 - 3*s234) + 2*s23*s234^2 - 
    s234^3 + s123*(3*s23^2 + 4*s23*s234 - 3*s234^2) + 3*s23^2*(s234 + s34), 
  y[1225] -> -2*s123 + 3*s23, y[1226] -> -2*s34 + s56, 
  y[1227] -> s123^2 + 3*s23^2 + 2*s123*(s234 - s56) + (s234 - s56)^2 - 
    2*s23*s56, y[1228] -> -26*s23^2 + 2*s23*(2*s34 - 5*s56) + 
    s123*(10*s23 + s56) + s56*(s34 + 2*s56), 
  y[1229] -> -18*s123^2 - 212*s23^2 + 158*s23*s234 - 46*s234^2 - 
    101*s23*s56 + 41*s234*s56 + 11*s56^2 + s123*(156*s23 - 64*s234 + 13*s56), 
  y[1230] -> -8*s23^3 - 4*s123^2*(s23 + 2*s234) + 2*s23^2*(5*s234 - 6*s56) + 
    s123*(12*s23^2 + 6*s23*s234 - 13*s234^2 + 8*s23*s56 + 10*s234*s56) + 
    s23*(7*s234^2 - s234*s56 - 4*s56^2) + 
    s234*(-6*s234^2 + 9*s234*s56 - 4*s56^2), 
  y[1231] -> s123^3 - s23^3 - 3*s123^2*(s23 - 2*s234) + 10*s23^2*s234 + 
    s23*s234*(-13*s234 + 8*s56) + s123*(3*s23^2 - 16*s23*s234 + 9*s234^2 - 
      6*s234*s56) + s234*(4*s234^2 - 5*s234*s56 + 2*s56^2), 
  y[1232] -> -s123^3 - 4*s23^3 + 2*s23^2*(7*s234 - 6*s56) + 
    2*(s234 - s56)^2*(3*s234 - s56) - 2*s123^2*(s23 - 2*s234 + s56) + 
    s23*(-16*s234^2 + 25*s234*s56 - 9*s56^2) + 
    s123*(7*s23^2 - 18*s23*s234 + 11*s234^2 + 14*s23*s56 - 15*s234*s56 + 
      4*s56^2), y[1233] -> -11*s23^3 + s23^2*(19*s234 - 16*s56) + 
    s123^2*(-11*s23 + 9*s234 + 6*s56) + 
    s123*(22*s23^2 - 28*s23*s234 + 18*s234^2 + 10*s23*s56 - 15*s234*s56 - 
      12*s56^2) + s23*(-17*s234^2 + 31*s234*s56 + s56^2) + 
    3*(3*s234^3 - 7*s234^2*s56 + s234*s56^2 + 2*s56^3), 
  y[1234] -> 7*s123^2 + 22*s23^2 + 24*s23*(s34 + s56) + 10*(s34 + s56)^2 - 
    5*s123*(5*s23 + 3*(s34 + s56)), y[1235] -> 2*s123*s23*(-3*s23 + s56) + 
    (s23 + s56)*(6*s23^2 + s34*s56 - 2*s23*(s34 + s56)), 
  y[1236] -> -s12 + s123 - 5*s23 - 3*s34, 
  y[1237] -> s12 - 7*s123 + 14*s23 - 5*s234, 
  y[1238] -> 2*s12 - 3*s123 + 5*s23, y[1239] -> -s12 + 2*s123 + s34 - 2*s56, 
  y[1240] -> s123 + s234 - s56, y[1241] -> s12 - 3*s123 - s34 + 3*s56, 
  y[1242] -> -10*s123 + 20*s23 - 9*s234 + 5*s34 + 4*s56, 
  y[1243] -> 2*s123^2 + s123*(2*s234 - s34 - 5*s56) + 
    s56*(-3*s234 + 2*s34 + 3*s56), y[1244] -> 10*s123^2 + 36*s23^2 + 
    s123*(-42*s23 + 25*s234 - 10*s56) + 15*s234*(s234 - s56) + 
    s23*(-42*s234 + 28*s56), y[1245] -> -2*s123^2 + s123*(10*s23 + 3*s34) - 
    2*(6*s23^2 + 3*s23*s34 + s34^2 + 2*s23*s56 + 2*s34*s56), 
  y[1246] -> s123 - 2*s23 + 2*s234 - s34, 
  y[1247] -> 2*s123^2 - 5*s123*s23 + 3*s23^2 + 3*s123*s234 - 4*s23*s234 + 
    s234^2, y[1248] -> -5*s123 + 13*s23 - 4*s234, 
  y[1249] -> -5*s23 + 3*s234 - 2*s56, 
  y[1250] -> -s123^3 + 8*s23^3 + s123^2*(6*s23 - 5*s234) - 17*s23^2*s234 + 
    12*s23*s234^2 - 3*s234^3 + s123*(-13*s23^2 + 18*s23*s234 - 7*s234^2), 
  y[1251] -> 4*s123^2 + 16*s23^2 - 23*s23*s234 + 7*s234^2 + 
    s123*(-16*s23 + 11*s234 - 3*s34) + 8*s23*s34 - 3*s234*s34, 
  y[1252] -> 4*s12*s23 - 8*s123*s23 + 8*s23^2 - 2*s12*s234 + 6*s123*s234 - 
    11*s23*s234 + 4*s234^2 - 2*s234*s56, 
  y[1253] -> s123^3 - 2*s23*s234^2 + s234^3 + s123*s234*(-4*s23 + 3*s234) + 
    s123^2*(-2*s23 + 3*s234) - 6*s23^2*s56, 
  y[1254] -> -s123^2 - s23^2 - (s234 - s56)^2 + 2*s123*(s23 - s234 + s56), 
  y[1255] -> s123^2 + s23^2 + 2*s234^2 + s123*(-2*s23 + 3*s234) - 
    3*s23*(s234 + s56), y[1256] -> -s23 + 2*(s34 + s56), 
  y[1257] -> -4*s123^2 - 5*s23^2 + 13*s23*s234 - 6*s234^2 - 15*s23*s56 + 
    11*s234*s56 - 2*s56^2 + s123*(13*s23 - 10*s234 + 7*s56), 
  y[1258] -> -4*s123^2 - 4*s23^2 + 9*s23*(s234 - s56) - 6*(s234 - s56)^2 + 
    s123*(8*s23 - 9*s234 + 9*s56), y[1259] -> 4*s23^3 - 10*s23^2*s234 - 
    7*s23*s234^2 + 6*s234^3 + 4*s123^2*(s23 + 2*s234) + 9*s23^2*s56 + 
    5*s23*s234*s56 - 9*s234^2*s56 + 4*s234*s56^2 + 
    4*s12*s23*(-s123 + s23 + s56) - s123*(9*s23^2 + 10*s23*s234 - 13*s234^2 + 
      4*s23*s56 + 10*s234*s56), y[1260] -> -5*s23^3 + 4*s234^3 + 
    2*s23^2*(7*s234 - 6*s56) + s123^2*(-5*s23 + 4*s234 - 2*s56) - 
    13*s234^2*s56 + 10*s234*s56^2 - 2*s56^3 + 
    s23*(-13*s234^2 + 25*s234*s56 - 9*s56^2) + 
    s123*(10*s23^2 - 18*s23*s234 + 8*s234^2 + 14*s23*s56 - 15*s234*s56 + 
      4*s56^2), y[1261] -> s123^3 + 4*s23^3 - 2*s23^2*(7*s234 - 6*s56) - 
    2*(s234 - s56)^2*(3*s234 - s56) + 2*s123^2*(s23 - 2*s234 + s56) - 
    s123*(7*s23^2 - 18*s23*s234 + 11*s234^2 + 14*s23*s56 - 15*s234*s56 + 
      4*s56^2) + s23*(16*s234^2 - 25*s234*s56 + 9*s56^2), 
  y[1262] -> -2*s12^2*s23^2 - s123^3*s234 - 2*s23^3*s234 + 
    3*s123^2*(s23 - 2*s234)*s234 - 8*s23^2*s234^2 + 13*s23*s234^3 - 
    4*s234^4 + 5*s23^3*s56 - 8*s23*s234^2*s56 + 5*s234^3*s56 - 
    2*s23^2*s56^2 - 2*s234^2*s56^2 + s12*s23^2*(2*s123 - 3*s23 + 4*s56) - 
    s123*(-16*s23*s234^2 + 3*s234^2*(3*s234 - 2*s56) + s23^2*(s234 + 4*s56)), 
  y[1263] -> -2*s123^3*s234 + s123^2*(7*s23 - 6*s234)*s234 + 7*s23*s234^3 - 
    2*s234^4 - s23^3*(s234 - 5*s56) + s23^2*(-4*s234^2 + 3*s56^2) - 
    s123*(-14*s23*s234^2 + 6*s234^3 + s23^2*(4*s234 + 5*s56)), 
  y[1264] -> s123^3*s234^2 + 7*s23^2*s234^3 - 5*s23*s234^4 + s234^5 + 
    s123^2*s234^2*(-5*s23 + 3*s234) - s23^3*(3*s234^2 + s56^2) + 
    s123*(-10*s23*s234^3 + 3*s234^4 + s23^2*(7*s234^2 + 2*s56^2)), 
  y[1265] -> -2*s123 + 3*s23 - 3*s234, y[1266] -> s23 - 2*s234, 
  y[1267] -> s23 - s234 + 2*s34, y[1268] -> s34*(s23 - s56) + 
    (s234 - s34)*(-s123 + s23 - s234 + s56), y[1269] -> s12 + 2*s123 - 8*s23, 
  y[1270] -> -2*s123*s23 + s12*(s23 - s34) - (2*s23 - s34)*(s23 - s56), 
  y[1271] -> -2*s12 - s123 + 9*s23 - 2*s34 - 2*s56, 
  y[1272] -> s123 - 6*s23 - 5*s56, y[1273] -> s12^2 - 3*s12*(s123 - s23) + 
    4*(s123 - s23)^2, y[1274] -> s12 - 3*s123 + 3*s23 + s34, 
  y[1275] -> 4*s123^2 - 8*s123*s23 + 4*s23^2 - 3*s123*s34 + 3*s23*s34 + 
    s34^2, y[1276] -> -3*s123 + 10*s23, 
  y[1277] -> -4*s12 + 9*s123 - 18*s23 - 4*s34 + s56, 
  y[1278] -> -8*s123 + 6*s23 - 12*s234 + 6*s34 + s56, 
  y[1279] -> 2*s12 - 3*s123 - 2*s234 + s34 + 2*s56, 
  y[1280] -> 5*s12 - 9*s123 + 7*s23 + 4*s56, 
  y[1281] -> s12*s234*(-s23 + s234) + s12^2*(s23 - s234 - s56) + 
    (s23 - s234)*s234*(s234 - s56), y[1282] -> -3*s123 + 5*s23 - 3*s34, 
  y[1283] -> (s123 + s234)^3 + s23*(-2*s123^2 + 4*s23^2 - 2*s234^2 - 
      s123*(3*s23 + 4*s234) - 3*s23*(s234 + s34)), y[1284] -> 2*s34 - s56, 
  y[1285] -> -5*s123 + 9*s23 - 6*s34 + 3*s56, 
  y[1286] -> -s123^2 - 3*s23^2 - 2*s123*(s234 - s56) - (s234 - s56)^2 + 
    2*s23*s56, y[1287] -> s123^2 + 2*s234^2 - 3*s234*s34 + s34^2 + 
    3*s123*(s234 - s34 - s56) - 5*s234*s56 + 3*s34*s56 + 2*s56^2, 
  y[1288] -> 2*s234^2 - s123*s34 - 2*s23*s56 - 2*s34*s56 - 
    s12*(s23 + s234 + s56), y[1289] -> -8*s123^2 + 32*s123*s23 - 24*s23^2 + 
    9*s123*(s34 + s56) - 9*s23*(2*s34 + s56) - s34*(4*s34 + s56), 
  y[1290] -> 7*s12 + 3*(-5*s123 + 6*s23 - 4*s234 + 2*s56), 
  y[1291] -> 22*s23^2 - 7*s23*s234 + s234^2 + 12*s23*s56 - 3*s234*s56 + 
    s56^2 - s123*(14*s23 + s234 + 4*s56), 
  y[1292] -> 26*s23^2 - s123*(10*s23 + s56) - s56*(s34 + 2*s56) + 
    s23*(-4*s34 + 10*s56), y[1293] -> s123^3 + 7*s23^3 + 
    s123^2*(s23 + 8*s234) - 2*s23^2*(5*s234 - 6*s56) - 
    s123*(9*s23^2 + 6*s23*s234 - 13*s234^2 + 8*s23*s56 + 10*s234*s56) + 
    s234*(6*s234^2 - 9*s234*s56 + 4*s56^2) + 
    s23*(-7*s234^2 + s234*s56 + 4*s56^2), 
  y[1294] -> -2*s12^2 + 3*s12*(2*s123 - 5*s23 + s56) - 
    (s123 - s23)*(8*s123 - 3*(8*s23 + s56)), 
  y[1295] -> -10*s23^2*s234^2 + s23*s234^2*(13*s234 - 8*s56) - 
    s123^3*(s234 + s56) + s23^3*(s234 + s56) + 
    s234^2*(-4*s234^2 + 5*s234*s56 - 2*s56^2) + 
    3*s123^2*(-2*s234^2 + s23*(s234 + s56)) + 
    s123*(16*s23*s234^2 - 9*s234^3 + 6*s234^2*s56 - 3*s23^2*(s234 + s56)), 
  y[1296] -> 2*s123*s23*(3*s23 - s56) - (s23 + s56)*
     (6*s23^2 + s34*s56 - 2*s23*(s34 + s56)), 
  y[1297] -> -3*s234^3 + 2*s234*s34*s56 + s234^2*(2*s34 + 3*s56) + 
    s23*(s234^2 + s234*s56 - 2*s56*(s34 + s56)) - 
    s34*(s123*(s34 + s56) + s56*(2*s34 + s56)), 
  y[1298] -> -3*s12 + 5*s123 - 7*s23 - s34 - 4*s56, 
  y[1299] -> -s12 + 3*s123 + s34 - 3*s56, 
  y[1300] -> s12 - 2*s123 - s34 + 2*s56, 
  y[1301] -> 3*s12 - 4*s123 + 9*s23 - 6*s234 + 4*s56, 
  y[1302] -> -7*s123 + 14*s23 - 12*s234 + 7*s34 + 12*s56, 
  y[1303] -> 2*s123^2 + 2*s23^2 - 9*s23*s234 + 6*s234^2 + 
    s123*(-4*s23 + 5*s234 - 5*s56) + 9*s23*s56 - 10*s234*s56 + 4*s56^2, 
  y[1304] -> -s123^2 + s12*(s123 - s23 - 2*s234) - 5*s23*s234 + 6*s234^2 - 
    2*s234*s34 - s23*s56 - 3*s234*s56 + s123*(3*s23 + s34 + s56), 
  y[1305] -> -2*s123^2 + (3*s234 - 2*s34 - 3*s56)*s56 + 
    s123*(-2*s234 + s34 + 5*s56), y[1306] -> s12^2*(s23 - s234) + 
    s23^2*(-3*s234 + 4*s56) - s12*(s123*s23 - 3*s23^2 + 7*s23*s234 - 
      4*s234^2 - 2*s23*s56 + s234*s56) - 
    s234*(4*s234^2 - 5*s234*s56 + s56^2) + 
    s23*(7*s234^2 - s123*s56 - 9*s234*s56 + 2*s56^2), 
  y[1307] -> -2*s123^2 + 3*s123*(2*s23 + s34 + 2*s56) - 
    2*(2*s23^2 + 3*s23*s34 + s34^2 + 4*s23*s56 + 2*s34*s56 + 2*s56^2), 
  y[1308] -> s234*(s234 - s56)^2*(4*s234 - s56) + 
    s23^2*(3*s234^2 - 7*s234*s56 + 5*s56^2) - 
    s23*(7*s234^3 - 16*s234^2*s56 + 11*s234*s56^2 + (s123 - 2*s56)*s56^2), 
  y[1309] -> s12*(s23 - s234)*(s234^2 + s23*(s234 - 2*s56)) + 
    s234^3*(2*s234 - s34 - 2*s56) + 2*s23^2*(s234 - s56)*s56 + 
    s23*(-2*s234^3 - s123*s34*s56 + 2*s234*s56*(s34 + s56)), 
  y[1310] -> -(s234^3*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 
       3*s234*(s34 + 2*s56))) + s23*(4*s234^4 - 2*s234^2*s34*s56 - 
      s123*s34*s56*(s34 + s56) + 2*s234*s56*(s34 + s56)^2 - 
      2*s234^3*(s34 + 3*s56)) - s23^2*(s234^3 + s56^2*(s34 + 2*s56) - 
      s234*s56*(2*s34 + 3*s56)), 
  y[1311] -> -10*s234^3 + s23^2*(-3*s234 + s56) - s123*(s123 - s34 - s56)*
     (s34 + s56) + 2*s234^2*(4*s34 + 7*s56) - 
    s234*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
    s23*(12*s234^2 - s34*s56 + 3*s123*(s34 + s56) - s234*(5*s34 + 13*s56)), 
  y[1312] -> (7*s12*s23)/16 - (5*s123*s23)/8 + s23^2, 
  y[1313] -> -2*s12 + 3*s123 + 2*s234 - s34 - 2*s56, 
  y[1314] -> -3*s12 + 13*s123 - 26*s23 + 12*s234 - s56, 
  y[1315] -> 21*s123 - 40*s23 + 20*s234 - 9*s34 - 8*s56, 
  y[1316] -> -3*s12 + 2*(s123 + s234 - 2*s56), 
  y[1317] -> -s234^2 + s23*(s234 - 4*s56) + 3*s234*s56 - 3*s56^2, 
  y[1318] -> 2*s12*s23 - 2*s23*(s234 - s56) + s34*(s123 - s234 + s56), 
  y[1319] -> -s12^2 + 2*s12*(s123 + 2*s23 - s234) - s12*(s23 + s56) - 
    s56*(3*s23 + s56) + (3*s123 + s234)*(s234 + s56), 
  y[1320] -> 2*s12 - 3*s123 + 2*(5*s23 + s34 + s56), 
  y[1321] -> -s123^2 - 2*s234^2 + 3*s234*s34 - s34^2 + 5*s234*s56 - 
    3*s34*s56 - 2*s56^2 + 3*s123*(-s234 + s34 + s56), 
  y[1322] -> -16*s123^2 - 58*s23^2 + 72*s23*s234 - 30*s234^2 - 47*s23*s56 + 
    31*s234*s56 - s56^2 + s123*(68*s23 - 46*s234 + 17*s56), 
  y[1323] -> s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
    s23*(3*s234^2 - 3*s234*s56 - s56^2), 
  y[1324] -> (s23*(s123 + s234)*s56*(s23 + s56))/2 - 
    (s23*s56*(s23^2 + 6*s23*s56 + s56^2))/8, 
  y[1325] -> -(s23^3*s56) + s234^2*s56^2 + 
    s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 6*s56^2) - 
    s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56)), 
  y[1326] -> 4*s123^2 - 3*s123*(6*s23 + s34 + s56) + 
    2*(10*s23^2 + 5*s23*(s34 + s56) + (s34 + s56)^2), 
  y[1327] -> -(s23^2*s234) + s34*(s234^2 + (s123 + s56)*(s34 + s56) - 
      s234*(s34 + 2*s56)) + s23*(3*s234^2 + s56*(s34 + 2*s56) - 
      2*s234*(s34 + 3*s56)), y[1328] -> 
   s12^2*(s123*s23 + s234^2 - s23*(s234 + s56)) + 
    s12*(-(s23^2*s56) + s234^2*s56 + s23*(s234^2 - 2*s234*s56 + 
        (2*s123 - s56)*s56)) + s56*(s234^2*s56 + s123*s23*(s23 + 3*s56) - 
      s23^2*(s234 + 3*s56) + s23*(3*s234^2 - 3*s234*s56 - s56^2)), 
  y[1329] -> 3*s12 - 4*s123 + 6*s23, 
  y[1330] -> -3*s12 + 15*s123 - 30*s23 + 16*s234 - 3*s56, 
  y[1331] -> 27*s123 - 54*s23 + 26*s234 - 15*s34 - 20*s56, 
  y[1332] -> -2*s234^2 + s12*(-2*s23 + s234) - s123*s34 + s234*s34 + 
    2*s23*(s234 - s56) + 2*s234*s56, 
  y[1333] -> -18*s123^2 - 58*s23^2 + 76*s23*s234 - 30*s234^2 - 49*s23*s56 + 
    35*s234*s56 - 3*s56^2 + s123*(70*s23 - 46*s234 + 21*s56), 
  y[1334] -> s23^2*s234 - 4*s23*s234^2 + 3*s234^3 - s123*s34*(s34 + s56) - 
    3*s234^2*(s34 + 2*s56) - s23*s56*(s34 + 2*s56) + 
    s23*s234*(2*s34 + 9*s56) + s234*(s34^2 + 3*s34*s56 + 3*s56^2), 
  y[1335] -> -((s123 + s234)*(5*s23^2 + 10*s23*s56 + s56^2)) + 
    s23*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[1336] -> s23^3*s56 + s56^2*(-5*s234^2 - s123*s56 + s234*s56) - 
    s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) + 
    5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56)), 
  y[1337] -> -(s12*(s123 - 4*s23 + s234)) - 
    2*(s23*s234 - 4*s23*s56 + s234*s56 + s123*(s23 + s56)), 
  y[1338] -> -(s23*s234^2) - s234^3 - s12^2*(s123 + s234) + 2*s23^2*s56 + 
    2*s23*s234*s56 - s234^2*s56 + 4*s23*s56^2 - s234*s56^2 - 
    s12*(3*s23^2 - 3*s23*(s234 + s56) + s234*(2*s234 + s56) + 
      s123*(s23 + 2*s234 + s56)) - s123*(s234^2 + s234*s56 + s56^2 + 
      3*s23*(s234 + 2*s56)), y[1339] -> s234*(s234 - 2*s34 - 3*s56)*s56 - 
    s23^2*(s234 + 4*s56) + s123*(s23^2 + 3*s23*s234 + 
      (s234 - 2*s34 - 3*s56)*s56 - 2*s23*(s34 + 3*s56)) + 
    s23*(3*s234^2 + 4*s56*(2*s34 + 3*s56) - 2*s234*(s34 + 6*s56)), 
  y[1340] -> 4*s123 - 3*s23 + 6*s234, 
  y[1341] -> s12 - s123 + s23 - 2*s234 + 3*s56, 
  y[1342] -> 2*s123 - 2*s23 + 3*s234, 
  y[1343] -> 2*s123^3 - 2*s123^2*(3*s23 - 5*s234 + s34) + 
    s234*(6*s23^2 - 13*s23*s234 + 7*s234^2 + 3*s23*s34 - 4*s234*s34 + 
      s34^2) + s123*(4*s23^2 + 15*s234^2 - 6*s234*s34 + s34^2 + 
      2*s23*(-9*s234 + s34)), y[1344] -> s123*(4*s23 - 3*s234) + 
    s12*(-2*s23 + s234) - (s23 - s234)*(3*s23 - 2*s234 + 2*s56), 
  y[1345] -> -2*s123^2 - 4*s23^2 + s23*(7*s234 - 2*s34 - 4*s56) + 
    s123*(6*s23 - 5*s234 + s34 + 2*s56) + s234*(-3*s234 + s34 + 3*s56), 
  y[1346] -> -2*s123^2 + 7*s23*s234 - 12*s234^2 + 3*s234*s34 + 
    s12*(s123 - s56) - 4*s23*s56 + 11*s234*s56 - 2*s34*s56 - 3*s56^2 + 
    s123*(2*s23 - 11*s234 + s34 + 5*s56), 
  y[1347] -> -10*s123^2 - 14*s23^2 + 2*s23*(17*s234 - 7*s56) + 
    7*s234*(-3*s234 + 2*s56) + s123*(26*s23 - 30*s234 + 8*s56), 
  y[1348] -> -2*s23^3 - 2*s123^2*(s23 - 5*s234) + 2*s23^2*(7*s234 - 2*s56) - 
    2*s23*(12*s234^2 - 9*s234*s56 + s56^2) + 
    3*s234*(4*s234^2 - 5*s234*s56 + 2*s56^2) + 
    2*s123*(2*s23^2 + s234*(11*s234 - 7*s56) + 2*s23*(-6*s234 + s56)), 
  y[1349] -> s12^2*s23 + 2*s23^3 + 10*s123^2*s234 + 6*s23^2*s234 - 
    27*s23*s234^2 + 21*s234^3 - s12*s23*s56 + 14*s23*s234*s56 - 
    21*s234^2*s56 + 7*s234*s56^2 - s123*(2*s23^2 + 18*s23*s234 + 
      15*s234*(-2*s234 + s56)), y[1350] -> s12^2*s23^2 + s23^3*s234 - 
    7*s123^2*s234^2 - 8*s23^2*s234^2 + 16*s23*s234^3 - 9*s234^4 + 
    s12*s23^2*(-s123 + s23 - s56) - s23^3*s56 + s23^2*s234*s56 - 
    8*s23*s234^2*s56 + 9*s234^3*s56 - 3*s234^2*s56^2 + 
    s123*(14*s23*s234^2 + 8*s234^2*(-2*s234 + s56) + s23^2*(-s234 + s56)), 
  y[1351] -> -s12 + 2*s123 - 6*s234 - s56, 
  y[1352] -> -6*s123 + 5*s23 - 11*s234 + 3*s34 + 2*s56, 
  y[1353] -> s123 - s23 + s234 - 3*s56, 
  y[1354] -> -3*s123^2 + 6*s123*s23 - s123*s234 - 2*s23*s234 - s123*s56 - 
    3*s23*s56, y[1355] -> s123^2 - s123*s23 + s23^2 + 3*s234^2 + 
    s23*(s234 - s56), y[1356] -> s23 - s234 + s34 - s56, 
  y[1357] -> s12 - 2*s23 + s234 - 2*s34 + s56, 
  y[1358] -> s123*s23 + s23*(s34 - 2*s56) + s56^2, 
  y[1359] -> -s23^2 - 4*s23*s56 + s56^2 + 2*s123*(s23 + s56), 
  y[1360] -> s23*(6*s23 - s34 - 3*s56) - s123*(2*s23 + s56), 
  y[1361] -> 3*s123^2 + s123*(-9*s23 + s56) + 3*s23*(2*s23 + s56), 
  y[1362] -> -s123^2 + s123*(s23 - 2*s234) - s234^2 + s56^2 + 
    s23*(s234 + s34 + s56), y[1363] -> -((s23 - 2*s234 - s56)*(s234 - s56)) + 
    s12*(s123 + s23 + s234 - s56) + s123*(-s23 + 2*s234 + 3*s56), 
  y[1364] -> 2*s123^2 + 3*s23^2 - 12*s23*s234 + 9*s234^2 - 5*s23*s56 - 
    5*s234*s56 - s56^2 + s123*(-5*s23 + 7*s234 + 3*s56), 
  y[1365] -> -(s23*(s234 + s34 - s56)) + s123*(-s23 + s56) + 
    s56*(s234 + s34 + 3*s56), y[1366] -> s234^4 + s23^3*s56 - 
    3*s23*s234^2*s56 - s23^2*(s234^2 - 2*s234*s56 + 2*(s123 - s56)*s56), 
  y[1367] -> 2*s23^2*s56 - s123*s23*(s34 + s56) + s123*s56*(s34 + 5*s56) - 
    s23*(s34^2 + 3*s56^2) + s56*(s34^2 + 4*s34*s56 + 5*s56^2), 
  y[1368] -> -3*s23^3*s56 + s23^2*(4*s234^2 - 3*s234*s56 + 
      (4*s123 - 9*s56)*s56) + s234^2*(5*s234^2 - 7*s234*s56 + 2*s56^2) - 
    s23*(9*s234^3 - 11*s234^2*s56 + (s123 - s56)^2*s56 + 3*s234*s56^2), 
  y[1369] -> s23^2*s56 - s234^2*s56 + s23*(-s234^2 + 2*s234*s56 + 
      s56*(-2*s123 + s56)), y[1370] -> -(s123^2*s23) - 4*s23^2*s234 + 
    9*s23*s234^2 - 5*s234^3 - 7*s23^2*s56 - 2*s23*s234*s56 + 2*s234^2*s56 - 
    s23*s56^2 + s123*s23*(3*s23 + 2*s56) + 
    s12*(s123*s23 - s23^2 + 2*s234^2 - s23*(3*s234 + s56)), 
  y[1371] -> -s123^3 - 6*s23^2*s56 + s123^2*(3*s23 + s34 + s56) + 
    s234^2*(-8*s234 + 3*s34 + 5*s56) + 
    s23*(7*s234^2 + 3*s234*s56 - 2*s56*(s34 + s56)), 
  y[1372] -> 2*s23^3*s56^2 + s234^4*(-2*s234 + s34 + 2*s56) + 
    s23^2*s56*(-4*s234^2 + 2*s234*s56 + s56*(-2*s123 + 3*s34 + 2*s56)) + 
    s23*(2*s234^4 + 2*s234^3*s56 - s123^2*s34*s56 - 
      s234^2*s56*(3*s34 + 4*s56)), 
  y[1373] -> s12*(-(s23^2*s56) + s234^2*s56 + 
      s23*(s234^2 - 2*s234*s56 + (2*s123 - s56)*s56)) + 
    s56*(s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)), y[1374] -> s12 - s23, 
  y[1375] -> 7*s12 - 7*s123 - s23, y[1376] -> -2*s23 + s234, 
  y[1377] -> -43*s12 + 97*s123 - 94*s23 + 26*s234 - 26*s56, 
  y[1378] -> 39*s12 - 10*s123 + 12*s23 - 21*s56, 
  y[1379] -> -s12^2 + 2*s12*(s123 - s23) - 2*(s123 - s23)^2, 
  y[1380] -> s12^2 - 4*s12*(s123 - s23) + 5*(s123 - s23)^2, 
  y[1381] -> 2*s123 - 7*s23 + 2*s234 - s34 - 2*s56, 
  y[1382] -> 23*s12 - 26*s123 + 32*s23 + 6*s56, 
  y[1383] -> -42*s12 + 17*s123 - 26*s23 + 17*s56, 
  y[1384] -> -9*s12^2 - 27*s123^2 + 70*s123*s23 - 43*s23^2 - 27*s123*s234 + 
    35*s23*s234 - 9*s234^2 + s12*(27*s123 - 35*s23 + 9*s234) - 8*s23*s56 + 
    9*s234*s56, y[1385] -> 4*s123^2 - 8*s123*s23 + 4*s23^2 - 3*s123*s56 + 
    3*s23*s56 + 2*s56^2, y[1386] -> 3*s123^2 - 6*s123*s23 + 3*s23^2 - 
    7*s123*s56 + 7*s23*s56 + 4*s56^2, 
  y[1387] -> -10*s123^2 + 4*s23^2 - s23*(s234 - 9*s56) - (s234 - s56)^2 + 
    s123*(6*s23 - 7*s234 + 7*s56), y[1388] -> 10*s23^2 + (s234 - s56)^2 + 
    s123*(-8*s23 + s234 - s56) + s23*(-7*s234 + 11*s56), 
  y[1389] -> s123^3 + s123^2*(-2*s23 + 3*s234) + s234*(s234 - s56)^2 + 
    s23^2*(s234 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2) + 
    s123*(s23^2 + 3*s234*(s234 - s56) - 2*s23*(2*s234 + s56)), 
  y[1390] -> 2*s12 - 5*s123 + 4*s23, 
  y[1391] -> 15*s12 + 5*s123 + s23 - 7*s56, 
  y[1392] -> -11*s123 - 16*s23 + 3*s234 + 2*s34 - 7*s56, 
  y[1393] -> -4*s12 + 2*s123 + 4*s23 - s34 + 2*s56, 
  y[1394] -> -4*s123 + 26*s23 - 7*s234 + 8*s34 + 7*s56, 
  y[1395] -> 26*s12 - 38*s123 + 65*s23 - 25*s234 + 25*s56, 
  y[1396] -> 54*s12 - 80*s123 + 42*s23 + 39*s56, 
  y[1397] -> 2*s123 - 5*s23 + 2*s34, 
  y[1398] -> 4*s123 - 9*s23 + 7*s34 - 8*s56, 
  y[1399] -> 2*s12 - 2*s123 + 3*s23, 
  y[1400] -> 8*s123^2 + 34*s23^2 - 4*s23*(s34 - 8*s56) + 
    s123*(-42*s23 + 4*s34 - 5*s56) - 2*(s34 - 2*s56)*s56, 
  y[1401] -> s123 - 3*(s23 + s56), 
  y[1402] -> 7*s123^2 - 17*s123*(s23 + s56) + 10*(s23 + s56)^2, 
  y[1403] -> 10*s123^2 - 4*s23^2 + s234^2 - 2*s234*s34 + 
    s23*(s234 + 3*s34 - 9*s56) - 2*s234*s56 + 4*s34*s56 + s56^2 - 
    s123*(6*s23 - 7*s234 + 3*s34 + 7*s56), 
  y[1404] -> 4*s12*s123 - 10*s123^2 - 11*s23^2 - 2*s23*s234 - s234^2 + 
    4*s23*s34 - 5*s23*s56 + 5*s234*s56 - 4*s56^2 - 2*s12*(2*s23 + s56) + 
    s123*(22*s23 + s234 - 4*s34 + 10*s56), 
  y[1405] -> -4*s123^2 + 12*s23^2 + 7*s234^2 - 13*s23*(s234 - s56) - 
    6*s234*s56 - s56^2 + s123*(-2*s23 + 7*s234 + 13*s56), 
  y[1406] -> 11*s123*s23 - 14*s23^2 + 2*s123*(s34 + s56) - 
    3*s34*(s34 + s56) - s23*(13*s34 + 24*s56), 
  y[1407] -> 23*s23^2 + s123*(-19*s23 + 2*s234 - 2*s56) + 2*(s234 - s56)^2 + 
    s23*(-17*s234 + 25*s56), y[1408] -> 6*s23^3 + s123^2*(6*s23 - 4*s34) - 
    2*s34*s56^2 + s23*s56*(-3*s34 + 8*s56) + s23^2*(-4*s34 + 14*s56) + 
    s123*(-12*s23^2 + 8*s23*s34 - 14*s23*s56 + 3*s34*s56), 
  y[1409] -> s123^3 - 3*s23^3 + s123^2*(-5*s23 + 3*s234 - 3*s56) + 
    s23^2*(7*s234 - 3*s56) + s123*(s23 - s234)*(7*s23 - 3*s234 + 6*s56) + 
    s23*s234*(-5*s234 + 8*s56) + s234*(s234^2 - 3*s234*s56 + 2*s56^2), 
  y[1410] -> s123^3 + s123*(s23^2 - 4*s23*s234 + 3*s234*(s234 - 2*s56)) + 
    s123^2*(-2*s23 + 3*s234 - 3*s56) + s23^2*(s234 + 3*s56) + 
    s234*(s234^2 - 3*s234*s56 + 2*s56^2) + 
    s23*(-2*s234^2 + 2*s234*s56 + 3*s56^2), 
  y[1411] -> s123^2*(-4*s23 + 2*s34) - 4*s12*s23*(-s123 + s23 + s56) + 
    s123*s23*(9*s23 - 8*s34 + 8*s56) - s23*(4*s23^2 - 6*s23*s34 + 9*s23*s56 + 
      4*s56^2), y[1412] -> 8*s23^3 + s123^2*(4*s23 + 6*s234) + 
    4*s23^2*(s234 + 3*s56) - 2*s123*(6*s23^2 + 7*s23*s234 - 3*s234^2 + 
      4*s23*s56 + 8*s234*s56) + 2*s234*(s234^2 - 4*s234*s56 + 3*s56^2) + 
    s23*(-7*s234^2 + 13*s234*s56 + 4*s56^2), 
  y[1413] -> -s123^3 + s123^2*(2*s23 - 3*s234) - s234*(s234 - s56)^2 - 
    s23^2*(s234 + 2*s56) + s23*(2*s234^2 - s234*s56 - s56^2) + 
    s123*(-s23^2 + 3*s234*(-s234 + s56) + 2*s23*(2*s234 + s56)), 
  y[1414] -> 3*s12 - 4*s123 + s23, y[1415] -> s23 - 3*s34, 
  y[1416] -> -s23^2 + s34^2, y[1417] -> -3*s12 + 3*s123 - 9*s23 + 2*s234 - 
    2*s56, y[1418] -> 4*s123 - 7*s23 + 2*(s234 + s34 - s56), 
  y[1419] -> 6*s23 - 3*s234 + 6*s34 + 5*s56, 
  y[1420] -> 9*s12 - 14*s123 + 11*s23 + 7*s56, 
  y[1421] -> 3*s23^2 + 6*s23*s34 + 3*s34^2 + 7*s23*s56 + 5*s34*s56 + 2*s56^2, 
  y[1422] -> -9*s23^2 + 2*s23*(3*s234 - 5*s56) - (s234 - s56)^2 + 
    s123*(7*s23 - s234 + s56), y[1423] -> -s23^2 + 2*s23*s34 + 
    s123*(3*s23 + 2*s34) + 2*s34*(s34 + s56), 
  y[1424] -> -(s123*(s23 + s34)) + (s23 - s34)*(s23 + s34 + s56), 
  y[1425] -> 4*s23^2 - s23*(s34 - 4*s56) - 2*s34*(s34 + s56) - 
    2*s123*(3*s23 + s34 + s56), y[1426] -> 6*s123 - 19*s23 + 6*s234 - 3*s34, 
  y[1427] -> 2*s12 - 2*s123 + 5*s23, 
  y[1428] -> -4*s12 + 8*s123 - 13*s23 + 7*s234 - 4*s56, 
  y[1429] -> 2*s123 - 8*s23 + s34 - 2*s56, 
  y[1430] -> -5*s123 + 7*s23 + 2*s56, 
  y[1431] -> 11*s123 + 16*s23 - 3*s234 - 2*s34 + 7*s56, 
  y[1432] -> 8*s123*s23 - 22*s23^2 - 3*s123*s234 + 13*s23*s234 - 3*s234^2 - 
    3*s23*s56, y[1433] -> 4*s123^2 - 12*s23^2 - 7*s234^2 + 
    s123*(2*s23 - 7*s234 - 13*s56) + 13*s23*(s234 - s56) + 6*s234*s56 + 
    s56^2, y[1434] -> -(s123*(8*s23 + 3*s34)) + 3*s23*(4*s23 + 2*s34 + s56), 
  y[1435] -> -8*s123^2 - 34*s23^2 + 4*s23*(s34 - 8*s56) + 
    2*(s34 - 2*s56)*s56 + s123*(42*s23 - 4*s34 + 5*s56), 
  y[1436] -> -10*s123^2 + 4*s23^2 - s234^2 + 2*s234*s34 - 
    s23*(s234 + 3*s34 - 9*s56) + 2*s234*s56 - 4*s34*s56 - s56^2 + 
    s123*(6*s23 - 7*s234 + 3*s34 + 7*s56), 
  y[1437] -> 10*s123^2 + 11*s23^2 + 2*s23*s234 + s234^2 - 4*s23*s34 + 
    5*s23*s56 - 5*s234*s56 + 4*s56^2 + s12*(-4*s123 + 4*s23 + 2*s56) - 
    s123*(22*s23 + s234 - 4*s34 + 10*s56), 
  y[1438] -> -6*s23^3 + s123^2*(-6*s23 + 4*s34) + 2*s23^2*(2*s34 - 7*s56) + 
    s23*(3*s34 - 8*s56)*s56 + 2*s34*s56^2 + 
    s123*(12*s23^2 - 8*s23*s34 + 14*s23*s56 - 3*s34*s56), 
  y[1439] -> -s123^3 - s123*(s23^2 - 4*s23*s234 + 3*s234*(s234 - 2*s56)) + 
    s123^2*(2*s23 - 3*s234 + 3*s56) - s23^2*(s234 + 3*s56) + 
    s23*(2*s234^2 - 2*s234*s56 - 3*s56^2) - 
    s234*(s234^2 - 3*s234*s56 + 2*s56^2), 
  y[1440] -> -8*s23^3 - 2*s123^2*(2*s23 + 3*s234) - 4*s23^2*(s234 + 3*s56) + 
    2*s123*(6*s23^2 + 7*s23*s234 - 3*s234^2 + 4*s23*s56 + 8*s234*s56) + 
    s23*(7*s234^2 - 13*s234*s56 - 4*s56^2) - 
    2*s234*(s234^2 - 4*s234*s56 + 3*s56^2), 
  y[1441] -> s123^2*(4*s23 - 2*s34) + s123*s23*(-9*s23 + 8*s34 - 8*s56) + 
    4*s12*s23*(-s123 + s23 + s56) + s23*(4*s23^2 - 6*s23*s34 + 9*s23*s56 + 
      4*s56^2), y[1442] -> -s23 + 3*s34, y[1443] -> s23^2 - s34^2, 
  y[1444] -> -7*s23 + 2*s234 - 4*s34 - 2*s56, 
  y[1445] -> -2*s12 + 3*s123 + s23 - s234 + 3*s34, 
  y[1446] -> s23*s34 + 2*s34^2 + s123*(s23 + 2*s34) - 
    s12*(s123 + s23 + 2*s34) + 2*s23*s56, 
  y[1447] -> s23^2 - 2*s23*s34 - s123*(3*s23 + 2*s34) - 2*s34*(s34 + s56), 
  y[1448] -> s123*(s23 + s34) - (s23 - s34)*(s23 + s34 + s56), 
  y[1449] -> -2*s123*s23 + 4*s23^2 + 2*s34*(s34 + s56) + s23*(5*s34 + 8*s56), 
  y[1450] -> -s12 + s23, y[1451] -> s12 - s123 + 2*s23, 
  y[1452] -> 3*s123 - 2*s23 + s234 - 4*s56, 
  y[1453] -> 9*s12 - 6*s123 + 4*s23 - 3*s56, 
  y[1454] -> -s12 + 3*s123 + s23 + 4*s34 - 2*s56, 
  y[1455] -> s12 + 9*s123 - 9*s23, y[1456] -> s12 - s123 + 3*s23, 
  y[1457] -> -4*s12^2 + s12*(8*s123 - 21*s23 - 2*s34) - 
    (s123 - s23)*(8*s123 - 20*s23 + s34), y[1458] -> s123 + 2*s34 - s56, 
  y[1459] -> 9*s12 - 13*s123 + 18*s23 + 4*s56, 
  y[1460] -> -(s12*(s123 - s23)*(s23 - 4*s56)) + s12^2*(s23 - s56) - 
    5*(s123 - s23)^2*s56, y[1461] -> -s12^2 + s34^2, 
  y[1462] -> s123 - 4*s23 + 2*s34 - 7*s56, y[1463] -> s123 + s23 + 3*s56, 
  y[1464] -> 5*s23 + 8*s56, y[1465] -> -2*s12*s23 - s34*(s123 - s23 + s56), 
  y[1466] -> s12^2 + (s123 - s23)*(5*s123 - 15*s23 - 7*s56) + 
    s12*(-4*s123 + 9*s23 + 2*s56), y[1467] -> -s12^2 - 3*s123^2 - 7*s23^2 + 
    5*s23*s234 - s234^2 + s12*(3*s123 - 5*s23 + s234 - s56) - 3*s23*s56 + 
    2*s234*s56 + s123*(10*s23 - 3*s234 + 3*s56), 
  y[1468] -> 3*s123^2 + 4*s23^2 + 2*s23*s234 + s234^2 - 4*s23*s34 + 
    5*s23*s56 - 5*s234*s56 + 4*s56^2 + s12*(-4*s123 + 4*s23 + 2*s56) - 
    s123*(8*s23 + s234 - 4*s34 + 10*s56), 
  y[1469] -> 2*s12^2*s23 + 2*s123^2*s23 + 
    s23*(7*s23^2 - 4*s23*s56 - 3*s56^2) - 
    s12*(4*s123*s23 - 9*s23^2 + 2*s23*s56 + s56^2) + 
    s123*(-9*s23^2 + 4*s23*s56 + 3*s56^2), 
  y[1470] -> -2*s123^3 - s23^3 - 4*s23^2*(s234 + s56) + 
    s123^2*(7*s23 - 6*s234 + 8*s56) - 2*s123*(2*s23^2 - 7*s23*s234 + 
      3*s234^2 + 4*s23*s56 - 8*s234*s56) + 
    s23*(7*s234^2 - 13*s234*s56 - 4*s56^2) - 
    2*s234*(s234^2 - 4*s234*s56 + 3*s56^2), 
  y[1471] -> s123^3*s234 - s23^3*(3*s234 + 2*s56) + 
    s23*s234^2*(-5*s234 + 8*s56) + s23^2*(7*s234^2 - 3*s234*s56 - 3*s56^2) + 
    s234^2*(s234^2 - 3*s234*s56 + 2*s56^2) - 
    s123^2*(5*s23*s234 - 3*s234^2 + 2*s23*s56 + 3*s234*s56 + 3*s56^2) + 
    s123*(3*s234^2*(s234 - 2*s56) + s23^2*(7*s234 + 4*s56) + 
      s23*(-10*s234^2 + 6*s234*s56 + 6*s56^2)), y[1472] -> -3*s23 - s34, 
  y[1473] -> -s12^2 + s12*(s123 - 4*s23 + s234 - s34) + (s123 - s23)*s34, 
  y[1474] -> s12^2*s23 + 3*s12*s23^2 - (s123 - s23)*(s123 - 3*s23 - s34)*
     s34 + s12*s123*(-s23 + s34), y[1475] -> -(s12^2*(s23 - s234)^2) - 
    (s123 - s23)^2*s34^2 + 2*s12*s23*s34*(-s123 + s23 - s234 + s56), 
  y[1476] -> -s123 - 2*s34 + s56, y[1477] -> -9*s12 + 7*s123 - 7*s23 - 
    4*s34 + 2*s56, y[1478] -> 6*s12 - 6*s123 + 13*s23 - 3*s234 + 3*s56, 
  y[1479] -> -s12 - 7*s123 + s23 - s234 - s34, 
  y[1480] -> 2*s12*s23 + s34*(s123 - 2*s23 + s56), 
  y[1481] -> 16*s12 - 22*s123 + 9*(2*s23 + s56), 
  y[1482] -> 3*s12 - 3*s123 + 3*s23 - 2*s34, 
  y[1483] -> 6*s12 - 8*s123 + 6*s23 + 3*s56, 
  y[1484] -> 6*s12 - 6*s123 + 17*s23 - s234 + 3*s56, 
  y[1485] -> -6*s123 + 13*s23 - 4*s234 - s34 + 4*s56, 
  y[1486] -> s12^2 - s23^2 + 2*s23*s234 + 3*s234^2 + 
    s12*(s123 + 3*s23 + s234 - 4*s34) + s123*(8*s23 + 3*s234 - 3*s34) - 
    s23*s34 - 3*s234*s34 + 3*s34^2 - 10*s23*s56, 
  y[1487] -> 10*s123*s23 - 8*s23^2 - 10*s23*s56 + 3*s123*(s34 + s56) + 
    2*s34*(s34 + s56), y[1488] -> 28*s23^2 + 
    s123*(-22*s23 + 3*s234 - 3*s56) + 3*(s234 - s56)^2 + 
    s23*(-19*s234 + 31*s56), y[1489] -> -2*s12^2*s23 + 
    s12*(5*s123*s23 - 4*s23^2 - 2*s123*s34 + 8*s23*s34 - 6*s23*s56) + 
    s123*(s23^2 - 7*s23*s34 + 2*s34^2 + 4*s23*s56) + 
    2*s23*(2*s23*s34 - 3*s34^2 - 5*s23*s56 + 5*s34*s56), 
  y[1490] -> -(s23*s234^2) - s234^3 + 5*s23^2*s56 + 3*s23*s234*s56 - 
    s12*(s23^2 + s234*(s123 + s234) - 2*s23*(s234 + s56)) - 
    s123*(s234^2 + 3*s23*(s234 + s56)), y[1491] -> -3*s12 + 2*s123 - s23, 
  y[1492] -> 3*s12 - 2*s123 + s23 - s56, 
  y[1493] -> 2*s12 - 2*s123 + 5*s23 - s234 + s56, 
  y[1494] -> 6*s12 - 10*s123 + 6*s23 + 5*s56, 
  y[1495] -> -s12^2 - 4*s23^2 + 5*s23*s234 - 2*s234^2 + s234*s34 + 
    s12*(2*s123 - 4*s23 - s56) - 11*s23*s56 + 3*s234*s56 - s34*s56 - s56^2 + 
    s123*(4*s23 - s234 + s56), y[1496] -> -4*s123^2*s23 - 4*s23^3 + 
    2*s23^2*(5*s234 - 6*s56) + s234*(s234 - s56)^2 + 
    s123*(8*s23^2 - 10*s23*s234 + s234^2 + 12*s23*s56 - s234*s56) + 
    s23*(-7*s234^2 + 15*s234*s56 - 8*s56^2), 
  y[1497] -> -(s12^2*s23) + 2*s23*(s123^2 - s23*s34 + 
      s123*(-2*s23 + s34 - 4*s56) + 4*s23*s56 + 3*s56^2) + 
    s12*(-(s123*(4*s23 + s34)) + s23*(2*s23 + s34 + 4*s56)), 
  y[1498] -> s123 + 4*s23, y[1499] -> s123 - 5*s23 + s234, 
  y[1500] -> -3*s123 + 14*s23 + 6*s34, 
  y[1501] -> 2*s123^2 - 10*s123*s23 + 6*s23^2 - 3*s123*s34 - 2*s23*s34 + 
    2*s34^2, y[1502] -> s123 - 6*s23, y[1503] -> s123 - 3*s23 - s34, 
  y[1504] -> s123^2 - 3*s123*s23 - 3*s23^2 + 4*s23*s234 - s234^2 + 
    s12*(-s123 + s23 + 2*s234) - 2*s123*s34 - 4*s23*s34 + s234*s34, 
  y[1505] -> s12*s23 + 3*s23^2 + s123*(-s23 + s34), 
  y[1506] -> 2*s123^2 - s123*(5*s23 + 2*s34) + 
    s23*(3*s23 + s234 + 3*s34 - s56), 
  y[1507] -> -s123^2 + s123*s23 + 2*s23*s56, 
  y[1508] -> -(s12*s123) + 2*s12*s23 - 2*s123*s23 + 4*s123*s34 - 4*s23*s34 - 
    3*s123*s56 + 10*s23*s56 - 4*s34*s56, 
  y[1509] -> -s123^3 + 2*s123^2*s23 + s23^2*(s234 - 2*s56) + 
    s123*s23*(-s23 + s56), y[1510] -> s234*(s234 - s56) - s23*(s234 + s56) + 
    s123*(-s23 + s234 + s56), y[1511] -> -s123^2 + s123*(6*s23 - s234) - 
    s23*(2*s234 + s56), y[1512] -> 
   2*s23*(s123 - s234)*s34*(-s123 + s23 - s234 + s56) + 
    s12*(-(s123*s23^2) + s234^3 - s23*s234*(2*s234 + s56) + 
      s23^2*(s234 + 2*s56)), y[1513] -> 16*s12 - 16*s123 + 25*s23, 
  y[1514] -> -s123 + 2*s23 - s234, y[1515] -> 3*s23 + s34, 
  y[1516] -> s123 - 2*(3*s23 + s34), 
  y[1517] -> -26*s12 + 52*s123 - 78*s23 - 9*s56, 
  y[1518] -> 2*s12^2 - 5*s12*(s123 - s23) + 5*(s123 - s23)^2, 
  y[1519] -> 3*s12^2 - 7*s12*(s123 - s23) + 6*(s123 - s23)^2, 
  y[1520] -> 6*s23^2 - 5*s23*s234 + s234^2 + s123*(-4*s23 + s234), 
  y[1521] -> 2*s123 - 4*s23 + s56, y[1522] -> -2*s123 + 2*s23 + s56, 
  y[1523] -> s12 - s123 + 2*s23 + s56, y[1524] -> -2*s123 + 3*s23 + 2*s56, 
  y[1525] -> s123 - 2*s23 + 3*s56, y[1526] -> 4*s123 - 8*s23 + 7*s56, 
  y[1527] -> 16*s12 - 32*s123 + 41*s23 + 16*s56, 
  y[1528] -> 68*s12 - 86*s123 + 95*s23 + 18*s56, 
  y[1529] -> 43*s12 - 158*s123 + 287*s23 - 61*s234 + 34*s56, 
  y[1530] -> 93*s12 - 211*s123 + 308*s23 + 68*s56, 
  y[1531] -> -165*s123 + 328*s23 - 104*s234 + 43*s34 + 68*s56, 
  y[1532] -> 9*s12^2 + 54*s123^2 - 210*s123*s23 + 197*s23^2 + 72*s123*s234 - 
    122*s23*s234 + 27*s234^2 - 2*s12*(18*s123 - 35*s23 + 9*s234) + 
    50*s23*s56 - 27*s234*s56, y[1533] -> -3*s123^2 - 6*s23^2 - 2*s23*s34 + 
    s123*(9*s23 + s34 - 4*s56) + 4*s23*s56 + s34*s56, 
  y[1534] -> 2*s12*(s123 - s23)*(3*s23 - 2*s56) - 
    6*(s123 - s23)^2*(s23 - s56) + s12^2*(-2*s23 + s56), 
  y[1535] -> -2*s123^2 - 2*s23^2 - 2*s23*s56 - s56^2 + 2*s123*(2*s23 + s56), 
  y[1536] -> -(s23*(2*s23 + s56)^2) + s123*s23*(3*s23 + s56), 
  y[1537] -> 4*s123^2 + s23*(2*s23 - s234) - 2*s123*(3*s23 - s234 + s56), 
  y[1538] -> s123^2 - s123*(6*s23 + s34 + s56) + 2*s23*(3*s23 + s34 + 2*s56), 
  y[1539] -> -s12^2 + s12*(6*s123 - 7*s23 + s56) - 
    (s123 - s23)*(11*s123 - 14*s23 + 4*s56), 
  y[1540] -> 68*s123^2 + 172*s23^2 + 206*s23*s56 + 43*s56^2 - 
    3*s123*(77*s23 + 37*s56), y[1541] -> 169*s123^2 + 787*s23^2 - 
    495*s23*s234 + 97*s234^2 + 446*s23*s56 - 131*s234*s56 + 34*s56^2 - 
    2*s123*(383*s23 - 115*s234 + 52*s56), 
  y[1542] -> 2*s123^3 - 5*s23^3 + s23^2*(3*s234 - 8*s56) - 
    s234*(s234 - s56)^2 - s123^2*(5*s23 + 3*s56) + 
    s23*(s234^2 + s234*s56 - 2*s56^2) + s123*(8*s23^2 - s23*s234 - 2*s234^2 + 
      7*s23*s56 + s234*s56 + s56^2), 
  y[1543] -> -54*s123^3 + 265*s23^3 - 5*s23^2*(67*s234 - 59*s56) - 
    27*s234*(s234 - s56)^2 - s123*(466*s23^2 - 375*s23*s234 + 90*s234^2 + 
      213*s23*s56 - 99*s234*s56 + 9*s56^2) + 
    3*s23*(55*s234^2 - 83*s234*s56 + 28*s56^2) + 
    3*s123^2*(85*s23 + 9*(-4*s234 + s56)), 
  y[1544] -> -s123^4 + s23^4 + 2*s123^3*(s23 - 2*s234) - 
    2*s23^3*(s234 - 3*s56) - s234*(s234 - s56)^3 + 
    6*s23^2*s56*(-s234 + s56) + 2*s23*(s234 - s56)^2*(s234 + s56) + 
    6*s123^2*(s234*(-s234 + s56) + s23*(s234 + s56)) - 
    2*s123*(s23^3 + 2*s234*(s234 - s56)^2 + 6*s23^2*s56 - 
      3*s23*(s234^2 - s56^2)), y[1545] -> s123^4 - s23^4 - 
    2*s123^3*(s23 - 2*s234) + 2*s23^3*(s234 - 3*s56) + s234*(s234 - s56)^3 + 
    6*s23^2*(s234 - s56)*s56 - 2*s23*(s234 - s56)^2*(s234 + s56) - 
    6*s123^2*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    2*s123*(s23^3 + 2*s234*(s234 - s56)^2 + 6*s23^2*s56 - 
      3*s23*(s234^2 - s56^2)), y[1546] -> 7*s123 - 17*s23 + 5*s234 - 3*s34, 
  y[1547] -> 2*s123^2 - 5*s123*s23 + 3*s23^2, 
  y[1548] -> 3*s123 - 4*s23 + s234, y[1549] -> -s12 + 3*s123 - 5*s23 + s34, 
  y[1550] -> 2*s12 + 4*s123 - 3*s23 + 5*s234 - 5*s56, 
  y[1551] -> -s123 + 2*s23 - s234 - 3*s56, y[1552] -> 2*s123 - 3*s23 - 2*s56, 
  y[1553] -> 3*s12 + 5*s123, y[1554] -> 
   -4*s12^2 + s12*(10*s123 - 23*s23 - 2*s34) - 
    (s123 - s23)*(10*s123 - 27*s23 - s34), 
  y[1555] -> s12^2 - 2*s12*s123 + s123^2 + 3*s12*s23 - 3*s123*s23 + 2*s23^2, 
  y[1556] -> 6*s12^2 - 14*s12*s123 + 12*s123^2 + 29*s12*s23 - 44*s123*s23 + 
    32*s23^2, y[1557] -> -8*s23^2 - (s123 + s234)*(s123 - 7*s23 + s234), 
  y[1558] -> s123^2 - 8*s23^2 + s23*s234 + s234^2 + s123*(s23 + 2*s234), 
  y[1559] -> s23^2*(24*s123 - 16*s23 + 27*s234) + 
    (s123 + s234)*(s234*(-12*s23 + s234) + s123*(-8*s23 + s234)), 
  y[1560] -> -s123 + 6*s23 + 2*s34, 
  y[1561] -> 4*s12 - 4*s123 + 3*s23 + 2*s56, y[1562] -> s123 + s23 + 4*s56, 
  y[1563] -> 10*s12 - 14*s123 + 13*s23 + 4*s56, 
  y[1564] -> -8*s123 + 15*s23 - 4*s234 + 3*s34 + 4*s56, 
  y[1565] -> 4*s12 - 8*s123 + 7*s23 + 6*s56, 
  y[1566] -> 14*s12 - 34*s123 + 39*s23 + 18*s56, 
  y[1567] -> 4*s123^2 - 8*s123*s23 + 8*s23^2 + 2*s123*s56 - 5*s23*s56, 
  y[1568] -> s12^2 - 3*s23^2 + 3*s23*s234 + s234^2 + 
    s123*(3*s23 + s234 - s34) + s23*s34 - s234*s34 + 3*s34^2 - 
    s12*(s123 + 2*s23 + s234 + 4*s34) - 9*s23*s56, 
  y[1569] -> -2*s123^2 + 9*s123*s23 - 6*s23^2 - 4*s123*s234 + 4*s23*s234 - 
    2*s234^2 + s23*s56, y[1570] -> -s12^2 - 2*s123*s23 + s23^2 - s23*s34 - 
    s34^2 + 2*s12*(s23 + s34) + 2*s23*s56, 
  y[1571] -> 2*s123^2 - 5*s123*s23 - s23^2 + 4*s123*s234 - 5*s23*s234 + 
    2*s234^2, y[1572] -> (s123 + s234)^3*(s123 - 3*s23 + s234) + 
    s23^2*(2*s123^2 - s123*s23 + s23^2 + 4*s123*s234 - s23*s234 + 2*s234^2), 
  y[1573] -> s123 - 2*s23 + 2*s34 - 7*s56, 
  y[1574] -> 2*s12 + 2*s123 + s23 - 4*s56, y[1575] -> s123 + 2*s56, 
  y[1576] -> -s123 + s23 + 2*s56, y[1577] -> -8*s123 + 8*s23 + 3*s56, 
  y[1578] -> -2*s123*s23 + 2*s23^2 + 2*s123*s56 - 4*s23*s56 + s56^2, 
  y[1579] -> 2*s12^2 - 5*s12*s123 + 5*s123^2 + 5*s12*s23 - 10*s123*s23 + 
    5*s23^2 + s123*s56 - 2*s23*s56 + s56^2, 
  y[1580] -> s123^2 - 3*s123*s23 + 2*s23^2 - 2*s123*s56 + 3*s23*s56 + s56^2, 
  y[1581] -> -4*s23^2 + s123*(s23 - 2*s56) + 2*s23*s56 + 8*s56^2, 
  y[1582] -> 4*s123*s23 - 6*s23^2 + 6*s123*s56 - 5*s23*s56 + 9*s56^2, 
  y[1583] -> 2*s123^2 + 4*s23^2 + 5*s23*s56 + s56^2 - 3*s123*(2*s23 + s56), 
  y[1584] -> s12^2 + 11*s123^2 + 39*s23^2 + 16*s23*s56 - 3*s56^2 - 
    16*s123*(3*s23 + s56) + 3*s12*(-2*s123 + 6*s23 + s56), 
  y[1585] -> s123^2 + s23^2 - 2*s123*(s23 - s234) + s234^2 - 
    2*s23*(s234 + s56), y[1586] -> (2*s23 - s234)*(3*s23 - s234 - s56) + 
    s123*(-4*s23 + s234 + s56), y[1587] -> s234*(s234 - 2*s56) - 
    s23*(2*s234 + s56), y[1588] -> 2*s123^2 - s123*(14*s23 + 3*s34) + 
    s23*(18*s23 + 6*s34 + s56), y[1589] -> -s12^2 - 6*s123^2 - 3*s23^2 + 
    6*s23*s234 - 3*s234^2 + 2*s12*(2*s123 - 2*s23 + s234 - s56) - 2*s23*s56 + 
    6*s234*s56 + 4*s123*(3*s23 - 2*s234 + 2*s56), 
  y[1590] -> -(s123^2*s34) - 2*s123*s23*s56 + 
    s23*s56*(2*s23 - 2*s234 + s34 + 2*s56), 
  y[1591] -> 2*s123^2 + 18*s23^2 + 6*s23*s34 + 5*s23*s56 - 4*s56^2 - 
    s123*(18*s23 + s34 + 4*s56), y[1592] -> s123^2 - s56*(4*s23 + 3*s56) + 
    s123*(s23 + 5*s56), y[1593] -> 3*s123^2 + 4*s23^2 + 2*s23*s234 + s234^2 - 
    4*s23*s34 + 7*s23*s56 - 5*s234*s56 + 4*s56^2 + 
    s12*(-4*s123 + 4*s23 + 2*s56) - s123*(8*s23 + s234 - 4*s34 + 10*s56), 
  y[1594] -> 2*s123^2 + 12*s23^2 + s56*(s234 + 3*s56) + 
    s123*(-8*s23 + 2*s234 + 3*s56) + s23*(-2*s234 + 13*s56), 
  y[1595] -> -(s12^2*s23) + s12*(2*s23^2 - s123*s34 + 2*s23*s34 - s23*s56) + 
    s123*(-s23^2 + s34^2 + s23*s56) - s23*(s23*s34 + s34^2 - s23*s56 - 
      3*s34*s56), y[1596] -> s123^2*(20*s23 + 13*s56) + 
    s23*(24*s23^2 + 15*s23*s56 - 14*s56^2) - 
    2*s123*(22*s23^2 + 14*s23*s56 - 7*s56^2), 
  y[1597] -> s12^2*s23 + 3*s123^2*s23 - 10*s123*s23^2 + 7*s23^3 + 
    4*s123*s56^2 - 4*s23*s56^2 - s12*(3*s123*s23 - 5*s23^2 + s56^2), 
  y[1598] -> s123^2*(6*s23 - 11*s56) + s12^2*(3*s23 - s56) + 
    s123*(-12*s23^2 + 25*s23*s56 - 4*s56^2) + 
    s12*(-7*s123*s23 + 7*s23^2 + 6*s123*s56 - 7*s23*s56 + s56^2) + 
    2*s23*(3*s23^2 - 7*s23*s56 + 2*s56^2), 
  y[1599] -> 2*s123^2*(s23 - s34) + s123*s23*(-5*s23 + 8*s34 - 4*s56) + 
    4*s12*s23*(-s123 + s23 + s56) + s23*(2*s23^2 - 6*s23*s34 + 9*s23*s56 + 
      2*s56^2), y[1600] -> -4*s123^3 + 8*s23^3 - 12*s23^2*s234 + 
    4*s123^2*(3*s23 - 3*s234 + 2*s56) + 
    s123*(-16*s23^2 + 21*s23*s234 - 12*s234^2 - 10*s23*s56 + 22*s234*s56) + 
    2*s23*(5*s234^2 - 8*s234*s56 - 2*s56^2) - 
    4*s234*(s234^2 - 3*s234*s56 + 2*s56^2), 
  y[1601] -> s12^2*(s23 - s56)^2 - 2*s12*(s123 - s23)*
     (s23^2 - 3*s23*s56 + 2*s56^2) + (s123 - s23)^2*
     (s23^2 - 6*s23*s56 + 6*s56^2), 
  y[1602] -> -3*s123^3 + 4*s23^3 - 3*s234^3 + 2*s234*s56^2 + 
    s23^2*(-5*s234 + 19*s56) + s123*(-3*s23^2 + 16*s23*s234 - 9*s234^2 + 
      6*s23*s56 - 4*s234*s56) + 10*s23*(s234^2 - s234*s56 + s56^2) + 
    s123^2*(2*s23 - 9*(s234 + s56)), 
  y[1603] -> s234^2*s34^2 + s23*(-(s234*s34^2) + s34^2*(s123 - s56) + 
      s234^2*(s34 - s56)) + s23^3*s56 - s23^2*(s234^2 - s123*(s34 - 2*s56) + 
      s234*(s34 - 2*s56) + (s34 - s56)*s56) + 
    s12^2*(s123*s23 + s234^2 - s23*(s234 + s56)) - 
    2*s12*(s23 + s34)*(s123*s23 + s234^2 - s23*(s234 + s56)), 
  y[1604] -> -2*s23^4 + 18*s23^2*s234^2 - 2*s23*s234^2*(8*s234 - 5*s56) - 
    4*s23^3*(s234 + s56) + s234^2*(4*s234^2 - 5*s234*s56 + 2*s56^2) + 
    2*s123^3*(s23 + 2*(s234 + s56)) - 6*s123^2*(s23^2 - 2*s234^2 + 
      2*s23*(s234 + s56)) + 2*s123*(3*s23^3 - 15*s23*s234^2 + 
      2*s234^2*(3*s234 - 2*s56) + 6*s23^2*(s234 + s56)), 
  y[1605] -> 3*s23^3*s56 - s234^2*s56^2 + 
    s23*s56*(-6*s234^2 + 4*s234*s56 + 3*s56^2) + 
    s23^2*(-s234^2 + 4*s234*s56 + 18*s56^2) - 
    s123*(s234*s56^2 + 2*s23*s56*(3*s234 + 2*s56) + s23^2*(s234 + 4*s56)), 
  y[1606] -> s12^2*s23 + s23^2*s234 - 2*s23*s234^2 - s234^3 + 9*s23^2*s56 + 
    5*s23*s234*s56 - s234^2*s56 + 3*s23*s56^2 - 
    s12*(-3*s23^2 + s23*s234 + s234^2 + s123*(s23 + s234) - 3*s23*s56) + 
    s123*(s23^2 - s234*(s234 + s56) - s23*(2*s234 + 5*s56)), 
  y[1607] -> -18*s23^2*s234^3 + 2*s23*s234^3*(8*s234 - 5*s56) - s123^4*s56 + 
    s23^4*(2*s234 + s56) + s234^3*(-4*s234^2 + 5*s234*s56 - 2*s56^2) + 
    4*s23^3*(s234^2 + s234*s56 + s56^2) - 
    2*s123^3*(s23*(s234 - s56) + 2*(s234^2 + s234*s56 + s56^2)) + 
    6*s123^2*(s23^2*s234 - 2*s234^3 + 2*s23*(s234^2 + s234*s56 + s56^2)) - 
    2*s123*(-15*s23*s234^3 + 2*s234^3*(3*s234 - 2*s56) + 
      s23^3*(3*s234 + s56) + 6*s23^2*(s234^2 + s234*s56 + s56^2)), 
  y[1608] -> s23^3*(4*s234 - 5*s56) + s123^3*(2*s23 + 7*s234 + 6*s56) + 
    s23^2*(7*s234^2 + 5*s234*s56 - 3*s56^2) + 
    2*s23*s234*(-9*s234^2 + 8*s234*s56 + s56^2) + 
    s234^2*(7*s234^2 - 12*s234*s56 + 6*s56^2) - 
    s123^2*(4*s23^2 + s23*(14*s234 + 17*s56) + 
      3*(-7*s234^2 + s234*s56 + s56^2)) + 
    s123*(2*s23^3 + s234^2*(21*s234 - 20*s56) + s23^2*(3*s234 + 16*s56) + 
      s23*(-34*s234^2 + 6*s56^2)), y[1609] -> 3*s12 - 3*s123 + 2*s23, 
  y[1610] -> 12*s23 + 5*s34, y[1611] -> 14*s12 - 19*s123 + 
    6*(s23 + s34 - 2*s56), y[1612] -> -13*s12 + 32*s123 - 35*s23 + 19*s234 - 
    19*s56, y[1613] -> 48*s123 - 125*s23 + 34*s234 - 20*s34 - 37*s56, 
  y[1614] -> 3*s12 - 3*s123 + 2*s23 + s56, 
  y[1615] -> s12 - s123 + 2*s23 - s34 + s56, 
  y[1616] -> s12 - s123 + 8*s23 - s34 + s56, 
  y[1617] -> s12 - 3*s123 + 5*s23 - 2*s234 + 2*s56, 
  y[1618] -> 4*s12 - 10*s123 + 11*s23 + 6*s56, 
  y[1619] -> 4*s123 + 10*s23 - 5*s234 - 4*s34 + 9*s56, 
  y[1620] -> 5*s12 - 9*s123 + 22*s23 + 10*s56, 
  y[1621] -> -8*s12 - 7*s123 + 7*s23 + 15*s56, 
  y[1622] -> 6*s123 - 6*s23 + 7*s34 - 8*s56, 
  y[1623] -> s123^2 - s123*s23 - 4*s23^2 + 2*s123*s234 - s23*s234 + s234^2, 
  y[1624] -> 3*s123^2 - 8*s123*s23 + 5*s23^2 + 6*s123*s34 - 9*s23*s34 + 
    3*s34^2, y[1625] -> -6*s123 + 8*s23 - 3*(s234 + s34), 
  y[1626] -> -8*s123 + 10*s23 - 6*s34 + 3*s56, 
  y[1627] -> -16*s123^2 + 22*s23^2 + 15*s123*s56 + 8*s23*s56 + s56^2, 
  y[1628] -> 2*s123^2 + 8*s123*s23 - 10*s23^2 - 7*s123*s56 - 2*s23*s56 + 
    3*s56^2, y[1629] -> 2*s123^2 - 22*s123*s23 + 22*s23^2 - 7*s123*s56 + 
    22*s23*s56 + 5*s56^2, y[1630] -> -4*s23^2 + s23*(s34 - 4*s56) + 
    (s34 - s56)*s56 + s123*(3*s23 + s56), 
  y[1631] -> 21*s12 - 49*s123 + 2*(7*s23 + s56), 
  y[1632] -> -11*s123^2 + 131*s123*s23 - 104*s23^2 + s23*(99*s234 - 97*s56) - 
    11*(s234 - s56)^2 + 22*s123*(-s234 + s56), 
  y[1633] -> 30*s23^2 - 3*s23*(s34 - 5*s56) - s123*(7*s23 + s56) + 
    s56*(-s34 + s56), y[1634] -> -4*s123^2 - 2*s23^2 + s23*(s234 - 2*s34) + 
    s34*(s234 - 2*s56) + 2*s123*(3*s23 - s234 + s34 + s56), 
  y[1635] -> s123^2 + 3*s56*(2*s23 + s56) - s123*(3*s23 + 7*s56), 
  y[1636] -> -7*s123^2 - 28*s23^2 + 3*s23*(s34 - 7*s56) + 4*(s34 - s56)*s56 + 
    s123*(35*s23 - 3*s34 + 7*s56), y[1637] -> 10*s123^2 + 5*s23^2 + 
    2*s23*s234 + s234^2 - 4*s23*s34 + 7*s23*s56 - 5*s234*s56 + 4*s56^2 + 
    s12*(-4*s123 + 4*s23 + 2*s56) - s123*(22*s23 + s234 - 4*s34 + 10*s56), 
  y[1638] -> 7*s123^2 - 17*s123*s23 + 28*s23^2 - 9*s234^2 + 10*s234*s56 - 
    s56^2 - 10*s123*(s234 + s56) + s23*(s234 + 13*s56), 
  y[1639] -> 7*s123^2 - s123*(48*s23 + 10*s34 + 7*s56) + 
    2*s23*(24*s23 + 10*s34 + 17*s56), 
  y[1640] -> 2*s123^2*s34 + 2*s23^2*(s34 - s56) + s23*(2*s34 - s56)*s56 + 
    s34*s56^2 - 2*s123*(2*s23*s34 - s23*s56 + s34*s56), 
  y[1641] -> -2*s123^3 + 5*s23^3 + s234*(s234 - s56)^2 + 
    s123^2*(5*s23 + 3*s56) + s23^2*(-3*s234 + 8*s56) - 
    s23*(s234^2 + s234*s56 - 2*s56^2) - s123*(8*s23^2 - s23*s234 - 2*s234^2 + 
      7*s23*s56 + s234*s56 + s56^2), 
  y[1642] -> -4*s123^3 - 20*s23^3 - 4*s123^2*(s23 + 3*s234) + 
    s23^2*(18*s234 - 37*s56) + s23*(11*s234 - 14*s56)*s56 + 
    s234*(-4*s234^2 + 9*s234*s56 - 5*s56^2) + 
    s123*(28*s23^2 - 2*s23*s234 - 12*s234^2 + 27*s23*s56 + 14*s234*s56 + 
      s56^2), y[1643] -> 4*s23^3 - 12*s123^2*s234 - 
    4*s23^2*(3*s234 + 2*s56) + s123*(-4*s23^2 + 21*s23*s234 - 12*s234^2 + 
      6*s23*s56 + 22*s234*s56) + 2*s23*(5*s234^2 - 8*s234*s56 - 2*s56^2) - 
    4*s234*(s234^2 - 3*s234*s56 + 2*s56^2), 
  y[1644] -> 7*s123^3 + 4*s23^3 + s123*(3*s23^2 - 34*s23*s234 + 
      s234*(21*s234 - 20*s56)) + s123^2*(-14*s23 + 21*s234 - 3*s56) + 
    s23^2*(7*s234 + 5*s56) + 2*s23*(-9*s234^2 + 8*s234*s56 + s56^2) + 
    s234*(7*s234^2 - 12*s234*s56 + 6*s56^2), 
  y[1645] -> -9*s123^3 - 134*s23^3 + s23^2*(133*s234 - 164*s56) - 
    3*s123^2*(8*s23 + 9*s234 - 3*s56) - 
    3*s234*(3*s234^2 - 3*s234*s56 + s56^2) - 
    3*s23*(8*s234^2 - 25*s234*s56 + 14*s56^2) + 
    s123*(167*s23^2 - 3*(-3*s234 + s56)^2 + s23*(-48*s234 + 75*s56)), 
  y[1646] -> -4*s23^4 + 4*s123^3*(s23 + s234) + 2*s23^3*(s234 - 6*s56) + 
    12*s23^2*(s234^2 + s234*s56 - s56^2) + 
    s23*(-14*s234^3 + 6*s234^2*s56 + 6*s234*s56^2 - 4*s56^3) + 
    s234*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) - 
    6*s123^2*(2*s23^2 + s234*(-2*s234 + s56) + s23*(s234 + 2*s56)) + 
    2*s123*(6*s23^3 + 12*s23^2*s56 - 3*s23*(4*s234^2 + s234*s56 - 2*s56^2) + 
      2*s234*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[1647] -> 2*s23^4 - 2*s123^3*(s23 - 2*s56) + s234*(s234 - s56)^2*s56 + 
    s23^3*(-6*s234 + 8*s56) + 6*s123^2*(s23^2 - s23*s234 + s234*s56) + 
    6*s23^2*(s234^2 - 2*s234*s56 + 2*s56^2) - 
    2*s23*(s234^3 - 2*s234^2*s56 + 3*s234*s56^2 - 2*s56^3) - 
    2*s123*(3*s23^3 - 6*s23^2*(s234 - s56) + 2*s234*s56*(-s234 + s56) + 
      3*s23*(s234^2 - s234*s56 + 2*s56^2)), 
  y[1648] -> -3*s12 + 7*s123 - 5*s23 + s34 - 2*s56, 
  y[1649] -> 2*s12 - 5*s123 + 5*s23 + s56, 
  y[1650] -> -4*s123 + 7*s23 - 2*s234 + s34 + 3*s56, 
  y[1651] -> 3*s12 - 7*s123 + 12*s23 - 3*s234 + 4*s56, 
  y[1652] -> 3*s123^2 - 9*s123*s23 + 6*s23^2 - 4*s123*s56 + 7*s23*s56 + 
    s56^2, y[1653] -> 4*s123^2 + 44*s23^2 - 24*s23*s234 + 3*s234^2 + 
    s123*(-36*s23 + 7*s234 - 8*s56) + 28*s23*s56 - 7*s234*s56 + 4*s56^2, 
  y[1654] -> -4*s123^2 - 12*s23^2 - 5*s23*s34 - s34^2 - 8*s23*s56 - 2*s56^2 + 
    s123*(12*s23 + s34 + 6*s56), y[1655] -> 3*s123^2 + 7*s23^2 + 
    3*(s234 - s56)^2 - 2*s123*(5*s23 - 3*s234 + 3*s56) + 
    s23*(-8*s234 + 10*s56), y[1656] -> 2*s12 - 4*s123 + 5*s23, 
  y[1657] -> -3*s123 + 4*s23 - s234, 
  y[1658] -> -7*s123 + 17*s23 - 5*s234 + 3*s34, 
  y[1659] -> 2*s12 - 2*s123 + 3*s23 - 2*s56, 
  y[1660] -> -4*s123 - 10*s23 + 5*s234 + 4*s34 - 9*s56, 
  y[1661] -> s123^2 - 7*s123*s23 + 8*s23^2 + 2*s123*s234 - 7*s23*s234 + 
    s234^2, y[1662] -> 16*s23^3 + s123^2*(8*s23 - s234) - 27*s23^2*s234 + 
    12*s23*s234^2 - s234^3 - 2*s123*(12*s23^2 - 10*s23*s234 + s234^2), 
  y[1663] -> 8*s123 - 17*s23 + 5*s234 - 3*s34 - 6*s56, 
  y[1664] -> 2*s12 - 6*s123 + 11*s23 - 4*s234 + 2*s56, 
  y[1665] -> -2*s12 + 2*s123 + 4*s23 + 3*s56, 
  y[1666] -> s123 - 2*s23 + s234 + 3*s56, 
  y[1667] -> -2*s12 - 2*s123 + s23 + 4*s56, 
  y[1668] -> -4*s123 + 15*s23 - 2*s34 + 4*s56, 
  y[1669] -> 4*s12 - 12*s123 + 5*s23 - 9*s234 + 6*s56, 
  y[1670] -> -s123^4 - s23^4 + s123^3*(3*s23 - 4*s234) + s23^3*s234 - 
    2*s23^2*s234^2 + 3*s23*s234^3 - s234^4 + 
    s123^2*(-2*s23^2 + 9*s23*s234 - 6*s234^2) + 
    s123*(s23^3 - 4*s23^2*s234 + 9*s23*s234^2 - 4*s234^3), 
  y[1671] -> -2*s123^2 - 8*s123*s23 + 10*s23^2 + 7*s123*s56 + 2*s23*s56 - 
    3*s56^2, y[1672] -> 2*s123^2 + 6*s23^2 + 2*s234^2 + 
    s123*(-9*s23 + 4*s234) - s23*(4*s234 + s56), 
  y[1673] -> 7*s123^2 + 28*s23^2 - 3*s23*(s34 - 7*s56) + 
    s123*(-35*s23 + 3*s34 - 7*s56) + 4*s56*(-s34 + s56), 
  y[1674] -> 4*s123^2 + 2*s23^2 - s23*s234 + 2*s23*s34 - s234*s34 + 
    2*s34*s56 - 2*s123*(3*s23 - s234 + s34 + s56), 
  y[1675] -> -2*s123^2 + s123*(14*s23 + 3*s34) - s23*(18*s23 + 6*s34 + s56), 
  y[1676] -> -3*s123^2 - 30*s23^2 + 13*s23*s234 - s234^2 - 31*s23*s56 + 
    5*s234*s56 - 3*s56^2 + s123*(29*s23 - 4*s234 + 6*s56), 
  y[1677] -> 4*s12*s123 - 10*s123^2 - 11*s23^2 - 2*s23*s234 - s234^2 + 
    4*s23*s34 - 7*s23*s56 + 5*s234*s56 - 4*s56^2 - 2*s12*(2*s23 + s56) + 
    s123*(22*s23 + s234 - 4*s34 + 10*s56), 
  y[1678] -> -7*s123^2 + 17*s123*s23 - 28*s23^2 + 9*s234^2 - 10*s234*s56 + 
    s56^2 + 10*s123*(s234 + s56) - s23*(s234 + 13*s56), 
  y[1679] -> -2*s123^2*s34 - 2*s23^2*(s34 - s56) - s34*s56^2 + 
    s23*s56*(-2*s34 + s56) + 2*s123*(2*s23*s34 - s23*s56 + s34*s56), 
  y[1680] -> -2*s123^2*(s23 - s34) - 4*s12*s23*(-s123 + s23 + s56) + 
    s123*s23*(5*s23 - 8*s34 + 4*s56) - s23*(2*s23^2 - 6*s23*s34 + 9*s23*s56 + 
      2*s56^2), y[1681] -> 4*s123*s23^2 - 4*s23^3 + 12*s123^2*s234 + 
    2*s123*s234*(6*s234 - 11*s56) + 4*s23^2*(3*s234 + 2*s56) - 
    3*s123*s23*(7*s234 + 2*s56) + 4*s234*(s234^2 - 3*s234*s56 + 2*s56^2) + 
    2*s23*(-5*s234^2 + 8*s234*s56 + 2*s56^2), 
  y[1682] -> 4*s123^3 + 20*s23^3 + 4*s123^2*(s23 + 3*s234) + 
    s23*s56*(-11*s234 + 14*s56) + s23^2*(-18*s234 + 37*s56) - 
    s123*(28*s23^2 - 2*s23*s234 - 12*s234^2 + 27*s23*s56 + 14*s234*s56 + 
      s56^2) + s234*(4*s234^2 - 9*s234*s56 + 5*s56^2), 
  y[1683] -> 3*s123^3 - 6*s23^3 + 3*s23^2*(3*s234 - 8*s56) - 
    3*s123^2*(4*s23 - 3*s234 + s56) + s23*(-12*s234^2 + 21*s234*s56 - 
      10*s56^2) + s234*(3*s234^2 - 3*s234*s56 + s56^2) + 
    s123*(15*s23^2 - 3*s23*(8*s234 - 7*s56) + (-3*s234 + s56)^2), 
  y[1684] -> 4*s23^4 - 4*s123^3*(s23 + s234) - 2*s23^3*(s234 - 6*s56) - 
    12*s23^2*(s234^2 + s234*s56 - s56^2) + 
    s234*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3) + 
    2*s23*(7*s234^3 - 3*s234^2*s56 - 3*s234*s56^2 + 2*s56^3) + 
    6*s123^2*(2*s23^2 + s234*(-2*s234 + s56) + s23*(s234 + 2*s56)) - 
    2*s123*(6*s23^3 + 12*s23^2*s56 - 3*s23*(4*s234^2 + s234*s56 - 2*s56^2) + 
      2*s234*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[1685] -> -2*s23^4 + s23^3*(6*s234 - 8*s56) + 2*s123^3*(s23 - 2*s56) - 
    s234*(s234 - s56)^2*s56 - 6*s123^2*(s23^2 - s23*s234 + s234*s56) - 
    6*s23^2*(s234^2 - 2*s234*s56 + 2*s56^2) + 
    2*s23*(s234^3 - 2*s234^2*s56 + 3*s234*s56^2 - 2*s56^3) + 
    2*s123*(3*s23^3 - 6*s23^2*(s234 - s56) + 2*s234*s56*(-s234 + s56) + 
      3*s23*(s234^2 - s234*s56 + 2*s56^2)), 
  y[1686] -> -2*s123 + 6*s23 - 2*s234 + s34 + 2*s56, 
  y[1687] -> -3*s123 + 5*s23 - 2*s234 + 3*s56, y[1688] -> s123 + s234 + s56, 
  y[1689] -> s123 + s23 + 2*s234 + s34 + s56, 
  y[1690] -> s23^2 + 3*s23*s34 + 2*s34^2 + s123*(s23 + s34) - 
    s12*(3*s23 + 2*s34) + s23*s56, y[1691] -> -2*s123*s23 + s23^2 - 
    2*s23*s234 + s234^2 + s12*(2*s23 + s234) + s234*s56, 
  y[1692] -> s123^2 - 2*s123*s23 + s23^2 + 2*s123*s234 - 2*s23*s234 + 
    s234^2 - s56^2, y[1693] -> -6*s23^2 + s34^2 + 2*s123*(3*s23 + s34) - 
    s23*(s34 + 4*s56), y[1694] -> -2*s12 + s123 + 2*s234, 
  y[1695] -> -4*s12 + s123 + 7*s23 - 2*s34, y[1696] -> -2*s12 + 2*s123 + s34, 
  y[1697] -> -3*s12 - 5*s123, y[1698] -> 
   4*s12^2 + (s123 - s23)*(10*s123 - 27*s23 - s34) + 
    s12*(-10*s123 + 23*s23 + 2*s34), 
  y[1699] -> -s12 + s123 - 8*s23 + s34 - s56, 
  y[1700] -> 7*s12 - 12*s123 + 12*s23 + 5*s56, 
  y[1701] -> -10*s123 + 8*s23 - 2*s234 + 11*s56, 
  y[1702] -> -6*s123 + 9*s23 - 5*s234 + 2*s34 + 11*s56, 
  y[1703] -> 14*s12 - 30*s123 + 51*s23 + 20*s56, 
  y[1704] -> 3*s123^2 + 6*s23^2 - s123*(9*s23 + s34 - 4*s56) + 
    2*s23*(s34 - 2*s56) - s34*s56, y[1705] -> s12^2 - s23^2 - s23*s234 - 
    s23*s34 - s234*s34 - s34^2 + s123*(2*s23 + s34) + s34*s56, 
  y[1706] -> 8*s123 - 10*s23 + 6*s34 - 3*s56, 
  y[1707] -> 6*s123 - 8*s23 + 3*(s234 + s34), 
  y[1708] -> -2*s12^2 - 5*s123^2 + 5*s12*(s123 - s23) + 10*s123*s23 - 
    5*s23^2 - s123*s56 + 2*s23*s56 - s56^2, 
  y[1709] -> 4*s23^2 - s23*s34 + 4*s23*s56 - s34*s56 + s56^2 - 
    s123*(3*s23 + s56), y[1710] -> -s12^2 - 11*s123^2 - 39*s23^2 + 
    3*s12*(2*s123 - 6*s23 - s56) - 16*s23*s56 + 3*s56^2 + 
    16*s123*(3*s23 + s56), y[1711] -> -30*s23^2 + 3*s23*(s34 - 5*s56) + 
    (s34 - s56)*s56 + s123*(7*s23 + s56), 
  y[1712] -> s12^2 + 6*s123^2 + 22*s23^2 - 14*s23*s234 + 3*s234^2 - 
    2*s12*(2*s123 - 4*s23 + s234 - s56) + 12*s23*s56 - 6*s234*s56 - 
    8*s123*(3*s23 - s234 + s56), y[1713] -> 8*s123^2 + 34*s23^2 + 
    37*s23*s56 + 8*s56^2 - 8*s123*(5*s23 + 2*s56), 
  y[1714] -> s123^2 - 2*s234^2 + s34*s56 - s123*(2*s234 + s56) + 
    s234*(s34 + 4*s56), y[1715] -> -2*s123^2 - 18*s23^2 - 6*s23*s34 - 
    5*s23*s56 + 4*s56^2 + s123*(18*s23 + s34 + 4*s56), 
  y[1716] -> 2*s123^2 - 18*s23^2 - 10*s23*s234 + 6*s23*s56 - 7*s234*s56 - 
    2*s123*(6*s23 - s234 + 9*s56), y[1717] -> 4*s12*s123 - 3*s123^2 + 
    2*s23^2 - 2*s23*s234 - s234^2 + 4*s23*s34 - 7*s23*s56 + 5*s234*s56 - 
    4*s56^2 - 2*s12*(2*s23 + s56) + s123*(8*s23 + s234 - 4*s34 + 10*s56), 
  y[1718] -> -2*s23^2*s56 + s34*(s123^2 + (s234 - s56)^2 + s123*s56) + 
    2*s23*(s234^2 - s234*s56 + (s123 - s34)*s56), 
  y[1719] -> 2*s12*s23*(s23 + s34) + 
    s34*(-s23^2 - s23*s34 + s123*(s23 + s34) + s34*s56), 
  y[1720] -> -(s12^2*s23) - 3*s123^2*s23 + 10*s123*s23^2 - 7*s23^3 - 
    4*s123*s56^2 + 4*s23*s56^2 + s12*(3*s123*s23 - 5*s23^2 + s56^2), 
  y[1721] -> 4*s123^3 - 8*s23^3 + 12*s23^2*s234 - 
    4*s123^2*(3*s23 - 3*s234 + 2*s56) + 
    s123*(16*s23^2 - 21*s23*s234 + 12*s234^2 + 10*s23*s56 - 22*s234*s56) + 
    4*s234*(s234^2 - 3*s234*s56 + 2*s56^2) + 
    2*s23*(-5*s234^2 + 8*s234*s56 + 2*s56^2), 
  y[1722] -> s12^2*(-3*s23 + s56) + s123^2*(-6*s23 + 11*s56) + 
    s12*(7*s123*s23 - 7*s23^2 - 6*s123*s56 + 7*s23*s56 - s56^2) - 
    2*s23*(3*s23^2 - 7*s23*s56 + 2*s56^2) + 
    s123*(12*s23^2 - 25*s23*s56 + 4*s56^2), 
  y[1723] -> -(s12^2*(s23 - s56)^2) + 2*s12*(s123 - s23)*
     (s23^2 - 3*s23*s56 + 2*s56^2) - (s123 - s23)^2*
     (s23^2 - 6*s23*s56 + 6*s56^2), y[1724] -> -(s123^2*(20*s23 + 13*s56)) + 
    2*s123*(22*s23^2 + 14*s23*s56 - 7*s56^2) + 
    s23*(-24*s23^2 - 15*s23*s56 + 14*s56^2), 
  y[1725] -> 3*s123^3 + 28*s23^3 + 3*s234^3 - 2*s234*s56^2 + 
    s23^2*(-27*s234 + 33*s56) + s123*(-41*s23^2 + 8*s23*s234 + 9*s234^2 - 
      36*s23*s56 + 4*s234*s56) + 2*s23*(s234^2 - 10*s234*s56 + 3*s56^2) + 
    s123^2*(10*s23 + 9*(s234 + s56)), 
  y[1726] -> 2*s23^4 - 18*s23^2*s234^2 + 2*s23*s234^2*(8*s234 - 5*s56) + 
    4*s23^3*(s234 + s56) + s234^2*(-4*s234^2 + 5*s234*s56 - 2*s56^2) - 
    2*s123^3*(s23 + 2*(s234 + s56)) + 6*s123^2*(s23^2 - 2*s234^2 + 
      2*s23*(s234 + s56)) - 2*s123*(3*s23^3 - 15*s23*s234^2 + 
      2*s234^2*(3*s234 - 2*s56) + 6*s23^2*(s234 + s56)), 
  y[1727] -> 18*s23^2*s234^3 - 2*s23*s234^3*(8*s234 - 5*s56) + s123^4*s56 - 
    s23^4*(2*s234 + s56) - 4*s23^3*(s234^2 + s234*s56 + s56^2) + 
    s234^3*(4*s234^2 - 5*s234*s56 + 2*s56^2) + 
    2*s123^3*(s23*(s234 - s56) + 2*(s234^2 + s234*s56 + s56^2)) - 
    6*s123^2*(s23^2*s234 - 2*s234^3 + 2*s23*(s234^2 + s234*s56 + s56^2)) + 
    2*s123*(-15*s23*s234^3 + 2*s234^3*(3*s234 - 2*s56) + 
      s23^3*(3*s234 + s56) + 6*s23^2*(s234^2 + s234*s56 + s56^2)), 
  y[1728] -> s23^3*(-4*s234 + 5*s56) - s123^3*(2*s23 + 7*s234 + 6*s56) + 
    s234^2*(-7*s234^2 + 12*s234*s56 - 6*s56^2) + 
    2*s23*s234*(9*s234^2 - 8*s234*s56 - s56^2) + 
    s23^2*(-7*s234^2 - 5*s234*s56 + 3*s56^2) + 
    s123^2*(4*s23^2 + s23*(14*s234 + 17*s56) + 
      3*(-7*s234^2 + s234*s56 + s56^2)) - 
    s123*(2*s23^3 + s234^2*(21*s234 - 20*s56) + s23^2*(3*s234 + 16*s56) + 
      s23*(-34*s234^2 + 6*s56^2)), y[1729] -> s123 + 8*s23 - s56, 
  y[1730] -> s123 + 6*s23 - 2*s56, y[1731] -> -5*s23 - 2*s34 + 2*s56, 
  y[1732] -> 3*s12 - 7*s123 + 9*s23 + 4*s56, 
  y[1733] -> -(s12^2*s23) + (s123 - s23)*(s123 - 3*s23 - s34)*(s23 + s34) - 
    s12*(3*s23^2 + s123*s34), y[1734] -> s12^2 + s123^2 + 3*s23^2 - 
    7*s23*s234 + 4*s234^2 + 9*s23*s56 - 5*s234*s56 + s56^2 - 
    2*s123*(2*s23 + s56) + s12*(-2*s123 + 7*s23 - 4*s234 + s56), 
  y[1735] -> s12^2 - s123^2 + 2*s123*s23 + 
    s12*(-s123 + 6*s23 - 2*s234 + s34) + s23*(-2*s23 - 2*s234 + s56), 
  y[1736] -> -6*s23^2 + s123*(6*s23 + s34 - 2*s56) + 2*s56^2 - 
    2*s23*(s34 + 2*s56), y[1737] -> -s123^2 + 13*s23^2 - 
    s123*(9*s23 + s234 - 2*s56) + (s234 - s56)*s56 + s23*(-8*s234 + 14*s56), 
  y[1738] -> s12^2*(s23 - s234)^2 + s123^2*s34^2 + 
    s23^3*(s234 + s34 - 3*s56) + 2*s12*s23*(s23 + s34)*
     (s123 - s23 + s234 - s56) + s23*(-s234^3 + s123*(s123 - 2*s34)*s34 + 
      s234^2*s56) + s23^2*(-2*s123*s34 + s34^2 + 2*s123*s56 + 2*s234*s56 - 
      2*s56^2), y[1739] -> s123^3 + s123*s23*(3*s23 + s34 + s56) - 
    s123^2*(4*s23 + s34 + s56) + s23*(6*s234^2 + s56*(s34 + 2*s56) + 
      s23*(-5*s234 + 3*s56) - 2*s234*(s34 + 4*s56)), 
  y[1740] -> -4*s234^3 + 9*s234^2*s56 + (s123 - s56)^2*s56 - 6*s234*s56^2 + 
    s23^2*(-3*s234 + 7*s56) + s23*(7*s234^2 - 16*s234*s56 + 
      s56*(-5*s123 + 11*s56)), y[1741] -> 2*s12 - s123 - 2*s234, 
  y[1742] -> 2*s12 - 2*s123 - s34, y[1743] -> 5*s23 + s34, 
  y[1744] -> 5*s12 - 7*s123 + 6*s23 + s34, 
  y[1745] -> -3*s12 + 7*s123 - 12*s23 + 3*s234 - 4*s56, 
  y[1746] -> 11*s123 - 19*s23 + 8*s234 - 4*s34 - 10*s56, 
  y[1747] -> 8*s12 - 18*s123 + 19*s23 + 4*s56, 
  y[1748] -> s12*(s123 - 4*s23) + 2*s23*(s123 - 2*s56), 
  y[1749] -> 3*s23^2 + s23*s34 - s123*(2*s23 + s34) + s34*(s234 + s34 - s56), 
  y[1750] -> 5*s123^2 - 16*s123*s23 + 11*s23^2 - 7*s123*s56 + 13*s23*s56 + 
    2*s56^2, y[1751] -> -s123^2 + 2*s234^2 - s34*s56 + s123*(2*s234 + s56) - 
    s234*(s34 + 4*s56), y[1752] -> 2*s123^2 - 13*s123*s23 - 
    2*s123*(s34 + s56) + 2*s23*(7*s23 + 2*s34 + 4*s56), 
  y[1753] -> -4*s123^2 - 41*s23^2 + 27*s23*s234 - 3*s234^2 - 28*s23*s56 + 
    7*s234*s56 - 4*s56^2 + s123*(35*s23 - 7*s234 + 8*s56), 
  y[1754] -> -(s123*(s23 + 3*s34)) + s12*(s123 + 4*s34) + 
    4*(s23^2 - s34^2 - s23*s56), y[1755] -> s12^2*(s123 + s23 - s234) + 
    s23^2*s234 - 2*s23*s234^2 + s23^2*s34 - s23*s234*s34 + s23*s34^2 - 
    s234*s34^2 - 2*s12*(s123 + s23 - s234)*(s23 + s34) + 2*s23^2*s56 + 
    s23*s234*s56 + s123*(-s23^2 + s23*s34 + s34^2 - s23*s56), 
  y[1756] -> -2*s12*s23*(s23 + s34) - s34*(-2*s23^2 - 2*s23*s34 + 
      s123*(s23 + s34) + s34*s56), y[1757] -> -2*s23^2*(s234 - 2*s56) - 
    s34*(s123^2 + (s234 - s56)^2 + s123*s56) + 
    s23*(s123*s34 - s234*s34 - 2*s123*s56 + 2*s34*s56), 
  y[1758] -> s234*s56*(-4*s234 + s56) + s23^2*(s234 + 12*s56) - 
    s123*(s23^2 + 4*s23*s234 + 6*s23*s56 + 4*s234*s56 + s56^2) + 
    s23*(-4*s234^2 + 6*s234*s56 + 12*s56^2), 
  y[1759] -> s12^2*(s123 + s23 - s234) - s23^2*s56 + 
    s56*(3*s234^2 + s123*s56 - s234*s56) + 
    s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56) + 
    s12*(s234*(2*s234 - s56) + s123*(s23 + s56) - s23*(s234 + 2*s56)), 
  y[1760] -> 3*s12 - 6*s123 + 9*s23 - s34, 
  y[1761] -> -3*s12 + 6*s123 - 18*s23 + s234 - 3*s56, 
  y[1762] -> 6*s123 - 15*s23 + 3*s234 - s34 - 3*s56, 
  y[1763] -> 9*s12 - 21*s123 + 25*s23 + 6*s56, 
  y[1764] -> 2*s123*s23 - 3*s23^2 + s23*s234 + s23*s34 + s34^2 - 
    2*s12*(s23 + s34) - 2*s23*s56, 
  y[1765] -> -s12^2 + 12*s23^2 - 6*s23*s234 - s234^2 + s234*s34 - 3*s34^2 + 
    s123*(-8*s23 - s234 + s34) + s12*(s123 - s23 + s234 + 4*s34) + 9*s23*s56, 
  y[1766] -> 6*s123^2 - 17*s123*s23 + 11*s23^2 - 9*s123*s56 + 14*s23*s56 + 
    3*s56^2, y[1767] -> 2*s12^2 + 8*s23*s56 - 2*s123*(s23 + s56) + 
    s12*(-3*s123 + 4*s23 + 2*s56), 
  y[1768] -> 3*s123^2 - s123*(15*s23 + 2*s34 + 3*s56) + 
    2*s23*(7*s23 + 2*s34 + 5*s56), y[1769] -> -3*s123^2 - 47*s23^2 + 
    23*s23*s234 - 2*s234^2 - 37*s23*s56 + 4*s234*s56 - 3*s56^2 + 
    s123*(38*s23 - 5*s234 + 6*s56), 
  y[1770] -> -(s12^2*s23) - s23^3 - 3*s23^2*s234 + 5*s23*s234^2 + s234^3 - 
    22*s23^2*s56 - 6*s23*s234*s56 + s234^2*s56 - 3*s23*s56^2 + 
    s12*(-8*s23^2 + s234^2 + s123*(2*s23 + s234) - 3*s23*s56) + 
    s123*(s23^2 + 7*s23*s234 + s234^2 + 6*s23*s56 + s234*s56), 
  y[1771] -> -(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
    5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
    s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
    s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[1772] -> -(s23^3*s234) + 3*s23^2*s234^2 - s23^3*s34 + 2*s23^2*s234*s34 - 
    s23*s234^2*s34 - s23^2*s34^2 + 2*s23*s234*s34^2 - s234^2*s34^2 - 
    3*s23^3*s56 - 3*s23^2*s234*s56 + s23*s234^2*s56 + s23^2*s34*s56 + 
    s23*s34^2*s56 - s23^2*s56^2 + s123*s23*(s23^2 - 2*s23*s34 - 2*s34^2 + 
      3*s23*s56) - s12^2*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) + 
    2*s12*(s23 + s34)*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)), 
  y[1773] -> 2*s12^2*s23 - s12*(s123*(s23 - 2*s34) + 
      2*s23*(2*s23 + 4*s34 - s56)) + s123*(3*s23^2 + 3*s23*s34 - 2*s34^2 - 
      2*s23*s56) + 2*s23*(-2*s23^2 + 3*s34*(s34 - s56) + s23*(s34 + s56)), 
  y[1774] -> s234^2*s56^2 - s23^3*(s234 + 15*s56) + 
    5*s23^2*(s234^2 - 2*s234*s56 - 6*s56^2) + 
    s23*s56*(10*s234^2 - 5*s234*s56 - 3*s56^2) + 
    s123*(s23^3 + s234*s56^2 + 5*s23*s56*(2*s234 + s56) + 
      5*s23^2*(s234 + 2*s56)), 
  y[1775] -> s123^2*s34 + 2*s23^2*(s234 - 2*s56) - 
    s23*(2*s234^2 + s123*(s34 - 2*s56) + s56*(s34 + 2*s56) - 
      s234*(s34 + 4*s56)), y[1776] -> s23^3*s56 - s234^2*s56^2 - 
    s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 6*s56^2) + 
    s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56)) - 
    s12^2*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) + 
    s12*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-3*s234^2 + 3*s234*s56 + s56^2)), 
  y[1777] -> 4*s12 - 6*s123 + 5*s23, 
  y[1778] -> -2*s12 + 5*s123 - 13*s23 + 2*s234 - 3*s56, 
  y[1779] -> 4*s123 - 5*s23 + 2*s234 - s34 - 4*s56, y[1780] -> s123 - 3*s23, 
  y[1781] -> 3*s12 - 5*s123 + 5*s23 - s34 + 2*s56, 
  y[1782] -> 7*s12 - 19*s123 + 20*s23 + 8*s56, y[1783] -> 2*s123 + 3*s234, 
  y[1784] -> -2*s123^2 + s123*(2*s23 - 5*s234 + s34) + 
    s234*(3*s23 - 3*s234 + s34), y[1785] -> 2*s12 + 3*s23, 
  y[1786] -> -s123^2 + s23*s56 + s123*(s23 + s56), 
  y[1787] -> s12^2 + 2*s123^2 + 7*s23^2 - 10*s23*s234 + 2*s234^2 - s234*s34 + 
    s123*(-13*s23 + 2*s234 - 2*s56) + 17*s23*s56 - 3*s234*s56 + s34*s56 + 
    s56^2 + s12*(-3*s123 + 5*s23 + s56), 
  y[1788] -> -2*s123^2 - 14*s23^2 - s234^2 + s23*(s234 - 4*s56) + 
    3*s234*s56 - 2*s56^2 + s123*(6*s23 - 3*s234 + 4*s56), 
  y[1789] -> -4*s123^2 + 8*s23^2 - 2*s123*(2*s23 + 5*s234 - s56) + 
    3*s234*(-2*s234 + s56) + 2*s23*(s234 + 4*s56), 
  y[1790] -> s12^2*s23 + s12*s123*(3*s23 + s34) - s123^2*(4*s23 + s34) + 
    6*s123*s23*(s23 + 2*s56) - s12*s23*(s23 + s34 + 4*s56) + 
    s23*(s23*(s34 - 9*s56) - 8*s56^2), 
  y[1791] -> 10*s123^2 - 2*s123*(8*s23 - 11*s234 + 7*s56) + 
    3*(2*s23^2 - 6*s23*s234 + 4*s234^2 + 4*s23*s56 - 5*s234*s56 + 2*s56^2), 
  y[1792] -> 8*s23^3 + s123^2*(12*s23 - s234) - s234*(s234 - s56)^2 + 
    s23^2*(-26*s234 + 24*s56) + s23*(22*s234^2 - 35*s234*s56 + 16*s56^2) + 
    s123*(-24*s23^2 + s23*(33*s234 - 28*s56) + 2*s234*(-s234 + s56)), 
  y[1793] -> 2*s123^2 - s123*(6*s23 + s34 + 4*s56) + 
    2*(3*s23^2 + s56^2 + s23*(s34 + 2*s56)), 
  y[1794] -> s123 - 16*s23 - 6*s34, y[1795] -> -s123 + 11*s23 - s234, 
  y[1796] -> s123 - 10*s23, y[1797] -> -4*s123 + 6*s23 - s234 + s34, 
  y[1798] -> -2*s123 + s23 - s234, y[1799] -> 4*s123 - 6*s23 + s34, 
  y[1800] -> -s123^2 - 14*s23^2 - 5*s23*s34 - 2*s34^2 + 
    5*s123*(3*s23 + s34) - 2*s23*s56, y[1801] -> -s12 + s123 - 3*s23, 
  y[1802] -> s12*s23 + 3*s23^2 + s123*s34, 
  y[1803] -> -s123^2 + 7*s23^2 + s12*(s123 - s23 - 2*s234) - 6*s23*s234 + 
    2*s234^2 + 4*s23*s34 - s234*s34 + 2*s123*(3*s23 + s34) - s23*s56, 
  y[1804] -> 2*s123*s23 + (s234 - 2*s34)*s34, 
  y[1805] -> s123*s23^2 + s34^3 + 2*s23^2*(s34 - s56) + 
    s23*s34*(2*s34 - s56), y[1806] -> -2*s123 + s23 - s234 - s34 + s56, 
  y[1807] -> -s12 + 2*s123 + 4*s23 + s234 + 3*s34 + s56, 
  y[1808] -> -(s12*s123) + s123^2 + 2*s12*s23 - s123*s23 - 2*s23*s56, 
  y[1809] -> -s123^3 + s123^2*s23 + 
    s23*(-4*s23^2 + 2*s23*(s234 + s34 - 3*s56) + s234*(3*s234 - 2*s56)) + 
    3*s123*s23*s56, y[1810] -> s12*(s123 - 2*s23) - 6*s23*s56 + 
    s123*(2*s23 + s56), y[1811] -> -2*s123^2 + 2*s23^2 + 
    s12*(s123 - s23 - 2*s234) - 9*s23*s234 + 5*s234^2 - 4*s23*s56 - 
    2*s234*s56 + s123*(6*s23 + s56), 
  y[1812] -> s123^2 - 10*s123*s23 + 2*s23*(6*s23 + s56), 
  y[1813] -> 3*s123^2 + 19*s23^2 - 11*s23*s234 + s234^2 + 6*s23*s56 - 
    s234*s56 - s123*(17*s23 - 3*s234 + s56), 
  y[1814] -> 3*s12*s23 + 3*s23^2 - s23*s234 - s234^2 + 8*s23*s56 + s234*s56 - 
    s123*(s23 + s234 + s56), y[1815] -> s23^2 - 2*s23*s234 + s234^2 + 
    s123*(-5*s23 + s234) + s234*s56 + s56^2 + 
    s12*(s123 + 3*s23 + s234 + s56), 
  y[1816] -> -s23^2 + s23*(4*s234 + 4*s34 - 2*s56) + 
    s56*(4*s234 + 4*s34 + 3*s56), 
  y[1817] -> -s123^2 + 2*s23*(2*s23 + s234 + 4*s56), 
  y[1818] -> -4*s23^2 + s234^2 - s234*s34 + 5*s34^2 + 
    s23*(3*s234 + 3*s34 - 22*s56) + 3*s234*s56 - s34*s56 - 3*s56^2 + 
    s123*(3*s23 + s234 - s34 + 5*s56), 
  y[1819] -> s234^4 - s23^2*(s234^2 + s234*(s34 - 3*s56) + 
      s34*(s34 - 2*s56)) + s123^3*s56 + s23^3*s56 - s234^3*s56 - 
    s23*s56*(s123^2 + 3*s234*(s234 - s56) + 3*s123*s56), 
  y[1820] -> s123^2 + s123*(s23 + s34) + s12*(-s123 + 2*s23 + s34) - 
    2*(2*s23^2 + 2*s23*s34 + s34^2 + s23*s56), 
  y[1821] -> -(s123^2*s34) + s123*(2*s23^2 + 6*s23*s34 + 2*s34^2 - s23*s56) + 
    s23*(2*s23^2 - 8*s23*s34 - 3*s34^2 + 6*s23*s56), 
  y[1822] -> s123^3 + s23^2*s234 + s234^3 + s123^2*(-2*s23 + 3*s234) + 
    s123*(s23^2 - 4*s23*s234 + 3*s234^2) - s56^3 - s23*(2*s234^2 + s56^2), 
  y[1823] -> s123^3 - 2*s123^2*(2*s23 + s56) - s23^2*(4*s234 + 5*s56) + 
    s23*(9*s234^2 - 11*s234*s56 - 5*s56^2) + 
    s234*(-5*s234^2 + 7*s234*s56 - 2*s56^2) + 
    s123*(3*s23^2 + 8*s23*s56 + s56^2), 
  y[1824] -> s23^2*(s34 + 5*s56) - 2*s23*(2*s34^2 + s34*s56 - 3*s56^2) - 
    s123*(s23^2 + 6*s23*s56 + s56^2) - s56*(4*s34^2 + 7*s34*s56 + 3*s56^2), 
  y[1825] -> -s123^3 + s123^2*(11*s23 - s56) - s123*s23*(22*s23 + s56) + 
    2*s23*(6*s23^2 + 7*s23*s56 + 4*s56^2), 
  y[1826] -> s123^4 - 5*s123^3*s23 + s123^2*s23*(7*s23 + s56) - 
    s123*s23*(3*s23^2 + s23*s56 + s56^2) + 
    s23^2*(4*s23*s34 - 2*s34^2 + 3*s23*s56 + 2*s34*s56 + 6*s56^2), 
  y[1827] -> -s234^3 + 6*s23^2*s56 - 4*s234^2*s56 - 4*s234*s56^2 - 4*s56^3 - 
    s123*(2*s23*s234 + s234^2 + 17*s23*s56 + 6*s234*s56 + 6*s56^2) + 
    s23*(-2*s234^2 - 3*s234*s56 + 8*s56^2), 
  y[1828] -> -(s123*(5*s23^2 + 12*s23*s56 + 3*s56^2)) + 
    2*(s23^3 + 8*s23^2*s56 + 2*s23*s56^2 - s56^3), 
  y[1829] -> -(s123^3*s56^2) + s123*s23*s56^2*(4*s123 + s56) + 
    s23^3*s56*(-s34 + 3*s56) + s23^2*(s34^3 - s34^2*s56 + s34*s56^2 - 
      s56^2*(6*s123 + s56)), y[1830] -> -(s23^2*s56) + 
    s56*(3*s234^2 + s123*s56 - s234*s56) + 
    s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56) + 
    s12*(s234*(2*s234 - s56) + s123*(s23 + s56) - s23*(s234 + 2*s56)), 
  y[1831] -> 2*s23*(s123 - s234)*(s23 + s34)*(s123 - s23 + s234 - s56) + 
    s12*(s123*s23^2 - s234^3 + s23*s234*(2*s234 + s56) - 
      s23^2*(s234 + 2*s56)), y[1832] -> s234^3*(s234 - s56) - s23^3*s56 + 
    s23^2*(s234^2 + s234*s56 + (s123 - 2*s56)*s56) + 
    s23*s234*(-2*s234^2 + s234*s56 + s56^2) + 
    s12*(s123*s23^2 - s234^3 + s23*s234*(2*s234 + s56) - 
      s23^2*(s234 + 2*s56)), y[1833] -> s123^3*(s34^2 + s23*(s34 - s56)) + 
    s23^2*s34^2*(s23 - s234 + 2*s56) + s123^2*s23*(-2*s23*s34 - 2*s34^2 + 
      3*s23*s56) + s123*s23*(s23^2*(s34 - 3*s56) - s34^2*s56 + 
      s23*(s34^2 - s34*s56 + s56^2)), 
  y[1834] -> s123*(-2*s23^2 + 3*s34*(s34 - s56) + s23*(s34 + s56)) - 
    2*(s23^2*(s34 - 3*s56) + 2*s34^2*s56 + 
      s23*(s34^2 - 3*s34*s56 + 2*s56^2)), 
  y[1835] -> 2*s23^3*s56 + s34^2*(2*s234^2 + s123*s56 - s234*s56) - 
    s23^2*(s234^2 - s123*s34 + 3*s123*s56 + 6*s34*s56 - 5*s56^2 + 
      s234*(s34 + s56)) + s23*(s234^2*(2*s34 - 3*s56) + 
      s123*(s34^2 + s34*s56 - s56^2) - s234*(s34^2 + s34*s56 + 3*s56^2) - 
      s56*(2*s34^2 + 4*s34*s56 + 3*s56^2))}}


==> anc/double_virtual/amplitudes/FiniteRemainder_1L_nf0_odd.m <==
{{{f[1], -f[4] - f[6] - f[8] - f[10] - f[12], -1/2*f[5] - f[7]/2 - f[9]/2, 
   f[4], f[5], f[6], f[7], f[8], f[9], f[10], f[5]/2 + f[7]/2 - f[9]/2, 
   f[12], f[5]/2 - f[7]/2 + f[9]/2, -1/4*f[5] - f[7]/12 - f[9]/12, 
   -f[5] - f[16], f[16], -f[5] - f[9] - f[16], -f[7] + f[16], f[19]}, 
  {f[20], f[21], -1/2*f[24] - f[26]/2 - f[28]/2, f[23], f[24], 
   (-66*f[20])/17 - f[21] - f[23] - f[27] - f[29] - f[31], f[26], f[27], 
   f[28], f[29], f[24]/2 + f[26]/2 - f[28]/2, f[31], 
   f[24]/2 - f[26]/2 + f[28]/2, -1/4*f[24] - f[26]/12 - f[28]/12, f[34], 
   -f[24] - f[34], -f[28] + f[34], -f[24] - f[26] - f[34], f[38]}, 
  {f[39], f[40], -1/2*f[43] - f[45]/2 - f[47]/2, f[42], f[43], f[44], f[45], 
   f[46], f[47], f[48], f[43]/2 + f[45]/2 - f[47]/2, f[50], 
   f[43]/2 - f[45]/2 + f[47]/2, -1/4*f[43] - f[45]/12 - f[47]/12, f[53], 
   -f[43] - f[53], -f[47] + f[53], -f[43] - f[45] - f[53], f[57]}, 
  {-f[20], f[59], -1/2*f[62] - f[64]/2 - f[66]/2, f[61], f[62], f[63], f[64], 
   (66*f[20])/17 - f[59] - f[61] - f[63] - f[67] - f[69], f[66], f[67], 
   f[62]/2 + f[64]/2 - f[66]/2, f[69], f[62]/2 - f[64]/2 + f[66]/2, 
   -1/4*f[62] - f[64]/12 - f[66]/12, -f[62] - f[73], f[73], 
   -f[62] - f[66] - f[73], -f[64] + f[73], f[76]}, 
  {f[77], -f[80] - f[82] - f[84] - f[86] - f[88], 
   -1/2*f[81] - f[83]/2 - f[85]/2, f[80], f[81], f[82], f[83], f[84], f[85], 
   f[86], f[81]/2 + f[83]/2 - f[85]/2, f[88], f[81]/2 - f[83]/2 + f[85]/2, 
   -1/4*f[81] - f[83]/12 - f[85]/12, f[91], -f[81] - f[91], -f[85] + f[91], 
   -f[81] - f[83] - f[91], f[95]}, {f[96], f[97], 
   -1/2*f[100] - f[102]/2 - f[104]/2, f[99], f[100], f[101], f[102], f[103], 
   f[104], f[105], f[100]/2 + f[102]/2 - f[104]/2, f[107], 
   f[100]/2 - f[102]/2 + f[104]/2, -1/4*f[100] - f[102]/12 - f[104]/12, 
   -f[100] - f[111], f[111], -f[100] - f[104] - f[111], -f[102] + f[111], 
   f[114]}, {f[115], -f[40] - f[42] - f[44] - f[46] - f[48] - f[50] - 
    f[118] - f[120] - f[122] - f[124] - f[126], -1/2*f[119] - f[121]/2 - 
    f[123]/2, f[118], f[119], f[120], f[121], f[122], f[123], f[124], 
   f[119]/2 + f[121]/2 - f[123]/2, f[126], f[119]/2 - f[121]/2 + f[123]/2, 
   -1/4*f[119] - f[121]/12 - f[123]/12, -f[119] - f[130], f[130], 
   -f[119] - f[123] - f[130], -f[121] + f[130], f[133]}, 
  {f[134], -f[97] - f[99] - f[101] - f[103] - f[105] - f[107] - f[137] - 
    f[139] - f[141] - f[143] - f[145], -1/2*f[138] - f[140]/2 - f[142]/2, 
   f[137], f[138], f[139], f[140], f[141], f[142], f[143], 
   f[138]/2 + f[140]/2 - f[142]/2, f[145], f[138]/2 - f[140]/2 + f[142]/2, 
   -1/4*f[138] - f[140]/12 - f[142]/12, f[148], -f[138] - f[148], 
   -f[142] + f[148], -f[138] - f[140] - f[148], f[152]}, 
  {f[153], -f[156] - f[158] - f[160] - f[162] - f[164], 
   -1/2*f[157] - f[159]/2 - f[161]/2, f[156], f[157], f[158], f[159], f[160], 
   f[161], f[162], f[157]/2 + f[159]/2 - f[161]/2, f[164], 
   f[157]/2 - f[159]/2 + f[161]/2, -1/4*f[157] - f[159]/12 - f[161]/12, 
   f[167], -f[157] - f[167], -f[161] + f[167], -f[157] - f[159] - f[167], 
   f[171]}}, {f[1] -> (y[1]*y[3])/(8*y[2]) - (y[1]^3*y[6]^2)/
     (8*y[4]*y[5]^2) + (y[7]^3*y[8]^3)/(8*y[2]*y[5]^2*y[9]) - 
    (y[7]^2*y[8]^2*y[10])/(8*y[2]*y[5]*y[9]) + y[11]/(8*y[2]*y[9]) + 
    y[12]/8 + (y[1]*y[13])/(8*y[4]) - (y[1]*y[14])/(8*y[4]*y[9]) + 
    (y[1]^2*y[15])/(8*y[4]*y[5]) - (y[1]*y[16])/(8*y[2]*y[5]) + 
    y[17]/(8*y[5]) + (y[7]^2*y[18])/(8*y[5]^2*y[9]) + 
    (y[1]*y[19])/(8*y[2]*y[5]^2) + y[20]/(8*y[5]^2) + y[21]/(8*y[9]) + 
    y[22]/(8*y[5]*y[9]), f[4] -> -1/8*(y[1]^3*y[6]^2)/(y[4]^2*y[5]) - 
    (y[1]*y[5]*y[14])/(8*y[4]^2*y[9]) + (y[7]^2*y[24]^3)/
     (8*y[5]*y[9]*y[23]) + (y[1]^3*y[25])/(4*y[5]^2) + 
    (y[5]^2*y[25]^3)/(8*y[4]*y[9]*y[23]) + (y[1]^3*y[25]*y[26])/
     (4*y[4]*y[5]^2) + (y[1]^3*y[5]^3)/(4*y[4]*y[9]*y[27]) - 
    (y[7]^3*y[8]^3)/(4*y[5]*y[9]*y[27]) - (y[1]^3*y[25]^3)/
     (4*y[4]*y[5]*y[27]) + y[28]/(4*y[9]*y[27]) + y[29]/8 + 
    (y[5]^2*y[30])/(8*y[4]*y[23]) + (y[1]^3*y[31])/(2*y[4]*y[27]) + 
    (y[1]^2*y[32])/(8*y[4]*y[5]) + (y[1]*y[33])/(8*y[4]^2) + y[34]/(8*y[5]) + 
    y[35]/(8*y[23]) + (y[36]*y[37])/(8*y[9]*y[23]) + y[38]/(8*y[4]) + 
    (y[7]^2*y[39])/(4*y[5]^2*y[9]) + y[40]/(8*y[4]*y[9]) + y[41]/(8*y[9]) + 
    y[42]/(4*y[27]) + y[43]/(4*y[5]*y[27]) + y[44]/(4*y[5]^2*y[27]) + 
    y[45]/(8*y[5]*y[9]), f[5] -> (y[7]^2*y[24]^2)/(16*y[5]*y[23]) + 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) - (y[7]^2*y[24]^2*y[46])/
     (16*y[5]*y[9]*y[23]) - (y[7]^2*y[47])/(16*y[5]*y[9]) - 
    (y[48]*y[49])/(16*y[9]*y[23]^2) + y[50]/16 + y[51]/(16*y[5]) + 
    y[52]/(16*y[9]*y[23]) + y[53]/(16*y[23]) + y[54]/(16*y[23]^2) + 
    y[55]/(16*y[9]), f[6] -> (y[7]^3*y[8]^3)/(2*y[2]*y[5]^2*y[9]) + 
    (y[7]^2*y[18])/(2*y[5]^2*y[9]) + y[56]^2/8 - (y[7]^2*y[8]^2*y[57])/
     (4*y[2]*y[5]*y[9]) + y[58]/(8*y[2]*y[9]) - 
    (y[5]^3*y[60])/(8*y[9]*y[59]) + y[61]/(8*y[2]*y[62]) + 
    (y[5]^3*y[63])/(8*y[59]*y[62]) - (y[5]^3*y[64])/(8*y[9]*y[62]) + 
    y[65]/(8*y[5]^2) + (y[5]*y[66])/(8*y[59]) - y[67]^3/(8*y[2]^2*y[5]^2) + 
    y[68]/(y[2]*y[27]) + y[69]/(8*y[2]) + y[70]/(4*y[2]*y[5]*y[27]) + 
    y[71]/(8*y[5]) + y[72]/(8*y[2]*y[5]^2) + y[73]/(4*y[2]*y[5]) + 
    y[74]/(8*y[2]^2) + y[75]/(8*y[9]) + y[76]/(8*y[62]) + y[77]/(4*y[27]) + 
    y[78]/(4*y[5]*y[27]) + y[79]/(4*y[5]^2*y[27]) + y[80]/(8*y[2]^2*y[5]) + 
    y[81]/(y[5]*y[9]) + y[82]/(4*y[2]*y[5]^2*y[27]), 
  f[7] -> y[83]/(16*y[9]) + y[84]/(16*y[9]*y[62]) + y[85]/(16*y[62]^2) + 
    y[86]/(16*y[62]), f[8] -> (y[1]^3*y[6]^2)/(8*y[4]^2*y[5]) + 
    (y[1]*y[5]*y[14])/(8*y[4]^2*y[9]) + (y[7]^2*y[18])/(4*y[5]^2*y[9]) - 
    (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) - (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) - (y[1]^3*y[25])/(4*y[5]^2) - 
    (y[5]^2*y[25]^3)/(8*y[4]*y[9]*y[23]) - (y[1]^3*y[5]^3)/
     (4*y[4]*y[9]*y[27]) + (y[7]^3*y[8]^3)/(4*y[5]*y[9]*y[27]) + 
    (y[1]^3*y[25]^3)/(4*y[4]*y[5]*y[27]) - (y[5]^2*y[30])/(8*y[4]*y[23]) - 
    (y[1]^3*y[31])/(2*y[4]*y[27]) + (5*y[7]^2*y[24]^2)/(8*y[5]*y[56]) + 
    (y[7]^3*y[24]^3)/(8*y[5]^2*y[9]*y[56]) + (y[7]^2*y[24]^2*y[87])/
     (8*y[5]*y[9]*y[23]) - (y[7]^2*y[24]^2*y[88])/(8*y[5]*y[9]*y[56]) + 
    (y[1]^3*y[25]*y[89])/(4*y[4]*y[5]^2) + y[90]/(4*y[9]*y[27]) + 
    y[91]/(8*y[9]*y[23]) + (y[1]^2*y[92])/(8*y[4]*y[5]) + y[93]/8 + 
    (y[1]*y[94])/(8*y[4]^2) + y[95]/(8*y[5]) + y[96]/(8*y[23]) + 
    y[97]/(8*y[4]) + y[98]/(8*y[9]) + y[99]/(8*y[56]) + 
    y[100]/(8*y[4]*y[9]) + y[101]/(4*y[27]) + y[102]/(4*y[5]*y[27]) + 
    y[103]/(4*y[5]^2*y[27]) + y[104]/(8*y[5]*y[9]) + y[105]/(8*y[9]*y[56]), 
  f[9] -> -1/16*(y[7]^2*y[24]^2)/(y[5]*y[23]) - 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) + (y[7]^2*y[24]^2*y[46])/
     (16*y[5]*y[9]*y[23]) + (y[48]*y[49])/(16*y[9]*y[23]^2) + 
    (y[56]^2*y[106]^4)/(16*y[5]*y[9]*y[107]) - (y[56]^2*y[106]*y[108])/
     (16*y[5]*y[107]) + y[109]/16 + y[110]/(16*y[5]) + y[111]/(16*y[23]^2) + 
    y[112]/(16*y[23]) + y[113]/(16*y[9]*y[23]) + y[114]/(16*y[5]*y[9]) + 
    y[115]/(16*y[9]) + y[116]/(16*y[107]) + y[117]/(16*y[9]*y[107]), 
  f[10] -> (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) + (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) - (3*y[7]^2*y[24]^2*y[48])/(8*y[5]*y[9]*y[23]) - 
    (5*y[7]^2*y[24]^2)/(8*y[5]*y[56]) - (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[56]) + (y[7]^2*y[24]^2*y[88])/(8*y[5]*y[9]*y[56]) + 
    (y[48]^2*y[118])/(8*y[9]*y[23]) + (y[7]^2*y[119])/(8*y[5]*y[9]) - 
    (y[7]^3*y[121])/(8*y[9]*y[62]*y[120]) + y[122]/8 + y[123]/(8*y[5]) + 
    y[124]/(8*y[23]) - (y[7]^2*y[125])/(8*y[5]*y[9]*y[120]) + 
    y[126]/(8*y[62]) + y[127]/(8*y[56]) + y[128]/(8*y[9]) + 
    y[129]/(8*y[120]) + y[130]/(8*y[9]*y[56]) + y[131]/(8*y[9]*y[62]) + 
    y[132]/(8*y[5]*y[120]) + y[133]/(8*y[62]*y[120]) + 
    y[134]/(8*y[9]*y[120]), f[12] -> -1/8*(y[5]*y[66])/y[59] + 
    (y[7]^3*y[25]^2*y[135])/(8*y[9]*y[59]*y[120]) + 
    (y[1]*y[7]^3*y[25]^2*y[135])/(8*y[59]*y[62]*y[120]) + 
    (y[1]^3*y[7]^3*y[136])/(8*y[9]*y[62]*y[120]) + y[137]/(8*y[5]) + 
    y[138]/4 + y[139]/(8*y[59]*y[62]) + y[140]/(8*y[9]*y[59]) - 
    (y[7]^2*y[141])/(8*y[5]*y[9]) + y[142]/(8*y[9]*y[62]) + 
    (y[7]^2*y[143])/(8*y[5]*y[9]*y[120]) + y[144]/(8*y[9]) + 
    y[145]/(8*y[62]) + y[146]/(8*y[5]*y[120]) + y[147]/(8*y[9]*y[120]) + 
    y[148]/(8*y[62]*y[120]) + y[149]/(4*y[120]), 
  f[16] -> (y[7]^2*y[18])/(8*y[5]^2*y[9]) + (y[7]^3*y[8]^3)/
     (8*y[5]*y[9]*y[27]) + (y[7]^3*y[39])/(8*y[5]^2*y[27]) - 
    (y[7]*y[8]*y[136]*y[150])/(8*y[9]*y[27]) + y[151]/(8*y[9]) + 
    y[152]/(8*y[5]) + y[153]/(4*y[5]*y[9]) + y[154]/(8*y[27]) + 
    y[155]/(8*y[5]*y[27]), 
  f[19] -> y[156]/16 - (y[5]^3*y[158])/(16*y[62]^2*y[157]) + 
    (y[5]^2*y[159])/(16*y[62]*y[157]) + (y[25]^2*y[160])/
     (8*y[5]*y[9]*y[157]) + y[161]/(16*y[157]) - 
    (y[25]^3*y[162])/(8*y[5]*y[9]*y[120]*y[157]) + 
    (y[25]*y[163])/(8*y[5]*y[9]*y[120]) + y[164]/(16*y[5]*y[9]*y[107]) + 
    y[165]/(16*y[107]) + y[166]/(16*y[5]) + (y[1]*y[5]^3*y[167])/
     (8*y[62]*y[120]*y[157]) + (y[5]^2*y[168])/(16*y[9]*y[62]*y[157]) + 
    y[169]/(16*y[9]) + y[170]/(16*y[9]*y[157]) + y[171]/(16*y[9]*y[107]) + 
    y[172]/(16*y[5]*y[107]) + (y[56]*y[173])/(8*y[5]*y[120]) + 
    y[174]/(8*y[120]) + y[175]/(16*y[9]*y[62]) + y[176]/(8*y[5]*y[157]) + 
    y[177]/(16*y[5]*y[9]) + y[178]/(8*y[120]*y[157]) + 
    y[179]/(8*y[9]*y[120]) + y[180]/(8*y[9]*y[120]*y[157]) + 
    y[181]/(8*y[5]*y[120]*y[157]) + y[182]/(16*y[62]) + 
    (y[1]*y[183])/(8*y[62]*y[120]) + y[184]/(16*y[62]^2), 
  f[20] -> (-17*y[1]^3*y[6]^2)/(72*y[5]^2*y[7]) - 
    (17*y[7]^2*y[185]^3)/(72*y[5]^2*y[9]) - (17*y[1]^2*y[186])/
     (72*y[5]*y[7]) + (17*y[185]^2*y[187])/(72*y[5]*y[9]) + 
    (17*y[188])/(72*y[5]) + (17*y[189])/(72*y[5]^2) - (17*y[190])/72 + 
    (17*y[191])/(72*y[7]) + (17*y[192])/(72*y[7]*y[9]) - 
    (17*y[193])/(72*y[9]), f[21] -> -1/8*(y[1]^3*y[6]^2)/(y[5]^2*y[7]) + 
    (y[1]^3*y[6]*y[25])/(4*y[5]*y[7]^2) + (y[1]^3*y[25]^2)/
     (2*y[2]*y[5]*y[7]) + (y[7]^3*y[25]*y[136]^2)/(8*y[2]*y[5]*y[62]) - 
    (3*y[7]^2*y[185]^3)/(8*y[5]^2*y[9]) + (y[7]^3*y[185]^3)/
     (4*y[5]^2*y[27]) + (3*y[185]^2*y[187])/(8*y[5]*y[9]) + 
    y[189]/(8*y[5]^2) + (3*y[192])/(8*y[7]*y[9]) - (3*y[193])/(8*y[9]) + 
    (y[5]^3*y[25]*y[194]^2)/(8*y[2]*y[7]*y[62]) + 
    (y[25]*y[195])/(8*y[2]*y[62]) - (y[1]^3*y[25]*y[196])/
     (8*y[5]*y[7]*y[62]) + (y[1]^3*y[25]^2*y[197])/(4*y[7]^2*y[27]) - 
    (3*y[7]*y[185]^2*y[198])/(4*y[5]*y[27]) + y[199]/8 + 
    (y[25]*y[200])/(8*y[7]*y[62]) + (y[1]^2*y[201])/(8*y[5]*y[7]) + 
    (y[1]^3*y[25]^2*y[202])/(8*y[5]*y[7]*y[62]*y[120]) - 
    (y[1]^2*y[25]*y[203])/(4*y[7]*y[27]) + (y[1]^3*y[25]*y[204])/
     (8*y[5]*y[7]*y[120]) + y[205]/(8*y[7]) + (y[1]^2*y[25]^2*y[206])/
     (8*y[7]*y[62]*y[120]) + y[207]/(8*y[2]) + y[208]/(8*y[2]*y[5]) + 
    y[209]/(8*y[2]*y[7]) + y[210]/(8*y[5]) + y[211]/(4*y[27]) + 
    y[212]/(8*y[5]*y[62]) + y[213]/(8*y[5]*y[120]) + y[214]/(8*y[62]) + 
    y[215]/(8*y[120]) + (y[1]*y[216])/(8*y[7]*y[120]) + 
    (y[1]*y[217])/(8*y[62]*y[120]) + (y[1]*y[218])/(8*y[5]*y[62]*y[120]), 
  f[23] -> (y[1]^3*y[6]^2)/(2*y[4]*y[7]^2) + (13*y[1]^3*y[6]^2)/
     (24*y[5]^2*y[7]) + (y[7]^2*y[185]^3)/(6*y[5]^2*y[9]) + 
    (y[7]^3*y[185]^3)/(4*y[5]^2*y[27]) - (13*y[189])/(24*y[5]^2) + 
    (y[1]^3*y[25]^2*y[197])/(4*y[7]^2*y[27]) - (3*y[7]*y[185]^2*y[198])/
     (4*y[5]*y[27]) - (y[1]^2*y[25]*y[203])/(4*y[7]*y[27]) + 
    y[211]/(4*y[27]) + (y[1]*y[219]^2)/(2*y[4]) + 
    (y[1]^3*y[221])/(8*y[5]*y[220]) + (y[7]^2*y[185]^3)/(8*y[5]^2*y[223]) - 
    (y[185]^2*y[222])/(8*y[5]*y[223]) + (y[1]^3*y[224]^2)/
     (8*y[5]*y[7]*y[220]) + (y[5]^2*y[225]^3)/(8*y[7]*y[9]*y[220]) + 
    (y[1]^3*y[226])/(4*y[5]*y[7]^2) - (y[1]^2*y[227])/(y[4]*y[7]) - 
    (y[5]^2*y[228])/(8*y[9]*y[220]) - (y[185]^2*y[229])/(24*y[5]*y[9]) + 
    y[230]/24 - (y[1]^2*y[231])/(24*y[5]*y[7]) + y[232]/(24*y[5]) + 
    (y[224]*y[233])/(8*y[7]*y[223]) + y[234]/(24*y[9]) + y[235]/(8*y[220]) + 
    y[236]/(8*y[7]*y[220]) + y[237]/(24*y[7]) + y[238]/(8*y[223]) + 
    y[239]/(24*y[7]*y[9]), f[24] -> -1/4*(y[1]^3*y[6]^2)/(y[5]^2*y[7]) - 
    (y[7]^2*y[185]^3)/(4*y[5]^2*y[9]) + y[189]/(4*y[5]^2) + 
    (y[1]^3*y[224]^3)/(16*y[5]*y[7]*y[220]^2) - (y[5]^3*y[225]^3)/
     (16*y[7]*y[9]*y[220]^2) + (y[5]^3*y[228])/(16*y[9]*y[220]^2) - 
    (y[1]^2*y[224]^2*y[240])/(16*y[5]*y[7]*y[220]) - 
    (y[1]^3*y[241])/(16*y[5]*y[220]^2) + (y[1]^2*y[242])/(16*y[5]*y[220]) + 
    (y[185]^2*y[243])/(8*y[5]*y[9]) + y[244]/16 + 
    (y[1]^2*y[245])/(16*y[5]*y[7]) - (y[5]^2*y[246])/(16*y[9]*y[220]) + 
    y[247]/(16*y[5]) + (y[5]^2*y[248])/(16*y[7]*y[9]*y[220]) + 
    y[249]/(16*y[7]) + y[250]/(16*y[220]) + y[251]/(16*y[7]*y[220]^2) + 
    y[252]/(16*y[220]^2) + y[253]/(16*y[9]) + y[254]/(16*y[7]*y[220]) + 
    y[255]/(16*y[7]*y[9]), f[26] -> (y[7]^2*y[185]^2)/(8*y[5]*y[9]) - 
    (y[1]^3*y[224]^3)/(16*y[5]*y[7]*y[220]^2) + (y[5]^3*y[225]^3)/
     (16*y[7]*y[9]*y[220]^2) - (y[5]^3*y[228])/(16*y[9]*y[220]^2) + 
    (y[1]^2*y[224]^2*y[240])/(16*y[5]*y[7]*y[220]) + 
    (y[1]^3*y[241])/(16*y[5]*y[220]^2) + (y[5]^2*y[246])/(16*y[9]*y[220]) - 
    (y[5]^2*y[248])/(16*y[7]*y[9]*y[220]) + (y[1]^2*y[256])/
     (16*y[5]*y[220]) + (y[5]*y[257])/(16*y[7]*y[9]) - 
    (y[1]^2*y[24]*y[258])/(16*y[5]*y[7]*y[62]) + y[259]/(16*y[220]) + 
    y[260]/(16*y[9]) + y[261]/(16*y[7]*y[220]^2) + y[262]/(16*y[220]^2) + 
    y[263]/(16*y[7]*y[220]) + (y[1]^3*y[264])/(16*y[5]*y[7]*y[62]^2) + 
    y[265]/(16*y[7]*y[62]) + y[266]/(16*y[5]*y[62]) + y[267]/(16*y[62]) + 
    y[268]/(16*y[7]*y[62]^2) + y[269]/(16*y[5]*y[62]^2) + 
    y[270]/(16*y[62]^2), f[27] -> -1/2*(y[1]^3*y[6]^2)/(y[4]*y[5]^2) + 
    (3*y[1]^2*y[25]*y[36]*y[157])/(4*y[7]*y[27]) + 
    (y[5]^2*y[194]^2)/(8*y[7]*y[56]) - (y[1]*y[219]^2)/(2*y[4]) + 
    (y[1]^3*y[271])/(y[4]*y[5]) + (y[1]^2*y[157]*y[272])/(y[4]*y[7]) + 
    y[273]/(8*y[56]) + (y[1]^2*y[274])/(8*y[5]*y[7]) + y[275]/8 + 
    y[276]/(4*y[5]^2*y[27]) + y[277]/(8*y[7]) + y[278]/(8*y[5]) + 
    y[279]/(4*y[5]^2) + y[280]/(4*y[27]) - (3*y[281])/(4*y[5]*y[27]), 
  f[28] -> -1/8*(y[1]^2*y[6]^2)/(y[5]*y[7]) + (y[5]^2*y[25]*y[194]^2)/
     (16*y[7]*y[107]) + (y[282]*y[283])/(8*y[5]) + y[284]/16 + 
    y[285]/(16*y[7]) + y[286]/(16*y[107]), 
  f[29] -> (3*y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) + (3*y[7]^2*y[185]^3)/
     (8*y[5]^2*y[9]) - (3*y[185]^2*y[187])/(8*y[5]*y[9]) - 
    (3*y[189])/(8*y[5]^2) - (3*y[192])/(8*y[7]*y[9]) + (3*y[193])/(8*y[9]) - 
    (y[5]^2*y[194]^2)/(8*y[7]*y[56]) + y[287]/(8*y[56]) + 
    (y[1]^3*y[25]*y[288])/(8*y[5]*y[7]*y[120]) + (y[1]^3*y[25]^2*y[289])/
     (8*y[5]*y[7]*y[62]*y[120]) + y[290]/8 - (y[1]^2*y[291])/(8*y[5]*y[7]) + 
    y[292]/(8*y[5]) + (y[1]^3*y[25]*y[293])/(8*y[7]*y[62]*y[120]) + 
    (y[1]^3*y[294])/(8*y[5]*y[7]*y[62]) + y[295]/(8*y[7]) + 
    y[296]/(8*y[62]) + y[297]/(8*y[5]*y[62]) + y[298]/(8*y[7]*y[62]) + 
    (y[1]*y[299])/(8*y[7]*y[120]) + y[300]/(8*y[5]*y[120]) + 
    y[301]/(8*y[120]) + (y[1]*y[302])/(8*y[62]*y[120]) + 
    (y[1]*y[303])/(8*y[5]*y[62]*y[120]), 
  f[31] -> (3*y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) + (3*y[7]^2*y[185]^3)/
     (8*y[5]^2*y[9]) - (3*y[189])/(8*y[5]^2) - (y[1]^3*y[224]^3)/
     (8*y[5]^2*y[7]*y[59]) + (y[1]^3*y[224]^3)/(8*y[5]^2*y[7]*y[220]) - 
    (y[5]^2*y[225]^3)/(8*y[7]*y[9]*y[220]) + (y[5]^2*y[228])/
     (8*y[9]*y[220]) + (y[1]^3*y[241])/(8*y[5]^2*y[59]) - 
    (y[1]^3*y[241])/(8*y[5]^2*y[220]) + (y[1]^2*y[221]*y[304])/
     (8*y[5]*y[220]) + (y[1]^2*y[224]^2*y[304])/(8*y[5]*y[7]*y[220]) - 
    (y[1]^2*y[224]^2*y[305])/(8*y[5]*y[7]*y[59]) + 
    (y[1]^2*y[306])/(8*y[5]*y[7]) - (y[5]^2*y[307]*y[308])/
     (8*y[7]*y[59]*y[62]) - (y[185]^2*y[309])/(8*y[5]*y[9]) + 
    (y[1]^2*y[310])/(8*y[5]*y[59]) + (y[1]^3*y[25]*y[311])/
     (8*y[5]*y[7]*y[120]) + y[312]/8 + y[313]/(8*y[7]) + y[314]/(8*y[5]) - 
    (y[5]^2*y[315])/(8*y[59]*y[62]) - (y[1]^2*y[25]*y[316])/
     (8*y[7]*y[62]*y[120]) + (y[1]^3*y[25]^2*y[317])/
     (8*y[5]*y[7]*y[62]*y[120]) + y[318]/(8*y[220]) + y[319]/(8*y[9]) + 
    y[320]/(8*y[59]) + y[321]/(8*y[7]*y[220]) + 
    (y[1]^2*y[322])/(8*y[5]*y[7]*y[62]) - (y[1]*y[323])/(8*y[7]*y[120]) + 
    y[324]/(8*y[62]) + y[325]/(8*y[7]*y[59]) + y[326]/(8*y[7]*y[9]) + 
    y[327]/(8*y[5]*y[120]) + y[328]/(8*y[120]) + y[329]/(8*y[5]*y[62]) + 
    y[330]/(8*y[7]*y[62]) + (y[1]*y[331])/(8*y[62]*y[120]) + 
    (y[1]*y[332])/(8*y[5]*y[62]*y[120]), 
  f[34] -> (y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) + (y[7]^3*y[185]^3)/
     (8*y[5]^2*y[27]) - (y[1]^2*y[25]*y[157]*y[224])/(8*y[7]*y[27]) + 
    (y[1]*y[333]^2)/(8*y[7]) + (y[1]^2*y[334])/(8*y[5]*y[7]) - 
    (y[7]*y[185]^2*y[335])/(8*y[5]*y[27]) + y[336]/8 + y[337]/(8*y[5]^2) + 
    y[338]/(8*y[27]) + y[339]/(8*y[5]), 
  f[38] -> (y[5]^2*y[25]*y[194]^3)/(16*y[7]*y[107]*y[157]) - 
    (y[1]^3*y[25]^3*y[224])/(4*y[5]*y[7]*y[120]*y[157]) + 
    (y[1]^3*y[25]^2*y[317])/(8*y[5]*y[7]*y[62]*y[120]) - 
    (y[1]^2*y[25]^2*y[340])/(8*y[5]*y[7]*y[157]) - 
    (y[5]^2*y[341])/(16*y[107]*y[157]) - (y[1]^3*y[25]^2*y[342])/
     (4*y[7]*y[62]*y[120]) + (y[1]^2*y[343])/(16*y[5]*y[7]) + 
    (y[1]^3*y[25]*y[343])/(8*y[5]*y[7]*y[120]) + y[344]/(16*y[157]) + 
    y[345]/(16*y[5]) + y[346]/16 + (y[1]*y[347])/(8*y[7]*y[120]) + 
    (y[1]^2*y[348])/(16*y[5]*y[7]*y[62]) + y[349]/(16*y[7]*y[62]^2) + 
    y[350]/(16*y[107]) + y[351]/(8*y[5]*y[120]) + y[352]/(8*y[5]*y[157]) + 
    (y[1]^3*y[353])/(16*y[5]*y[7]*y[62]^2) + y[354]/(16*y[7]*y[157]) - 
    (y[1]*y[355])/(8*y[7]*y[120]*y[157]) + y[356]/(8*y[5]*y[120]*y[157]) + 
    (y[1]*y[357])/(8*y[62]*y[120]) + y[358]/(8*y[120]) + 
    y[359]/(16*y[7]*y[62]) + y[360]/(16*y[7]) + y[361]/(16*y[62]) + 
    y[362]/(16*y[5]*y[62]) + y[363]/(16*y[5]*y[62]^2) + 
    (y[1]*y[364])/(8*y[5]*y[62]*y[120]) + y[365]/(8*y[120]*y[157]) + 
    y[366]/(16*y[62]^2), f[39] -> (y[1]^4*y[6]^2)/(8*y[4]*y[7]^3) + 
    (y[1]^4*y[6]^2)/(8*y[5]*y[7]^3) + (y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) - 
    (y[1]*y[7]^2*y[8]^3)/(8*y[2]*y[5]^2*y[9]) - 
    (y[1]^4*y[25]^2)/(8*y[2]*y[5]^2*y[7]) - (3*y[1]^2*y[8]*y[67])/
     (8*y[2]*y[5]^2) - (17*y[7]^2*y[185]^4)/(72*y[5]^2*y[9]^2) + 
    (y[1]^2*y[25]*y[224]^2)/(2*y[4]*y[7]*y[9]) - (4*y[1]^2*y[25]*y[224]^2)/
     (9*y[5]*y[7]*y[9]) + (y[7]*y[8]^2*y[367])/(16*y[2]*y[5]*y[9]) + 
    y[368]/(16*y[2]*y[9]) + (y[1]^3*y[25]*y[369])/(8*y[2]*y[5]*y[7]) - 
    (y[1]^3*y[370])/(72*y[5]^2*y[7]) + (17*y[185]^3*y[371])/
     (72*y[5]*y[9]^2) + (y[1]^2*y[372])/(144*y[5]*y[7]) - 
    (y[1]^3*y[373])/(8*y[4]*y[7]^2) - (y[1]^3*y[373])/(8*y[5]*y[7]^2) + 
    y[374]/144 + y[375]/(16*y[2]*y[7]) + y[376]/(16*y[4]) + 
    (y[1]^2*y[377])/(16*y[4]*y[7]) + y[378]/(72*y[7]) + 
    y[379]/(16*y[4]*y[9]) + y[380]/(16*y[2]*y[5]) + y[381]/(16*y[2]) - 
    (17*y[382])/(144*y[7]*y[9]) + y[383]/(72*y[5]^2) + y[384]/(144*y[5]) + 
    y[385]/(144*y[9]) + y[386]/(144*y[5]*y[9]) + 
    (y[7]*y[387])/(72*y[5]^2*y[9]) - (17*y[388])/(144*y[9]^2), 
  f[40] -> (y[7]^3*y[8]^4)/(4*y[2]*y[5]^3*y[9]) + 
    (y[1]^4*y[25]^2)/(4*y[5]*y[7]^3) - (y[1]^4*y[25]^3)/
     (4*y[2]*y[5]*y[7]^3) - (y[1]^4*y[25]^3)/(4*y[2]*y[5]^2*y[7]^2) + 
    (y[1]^4*y[25]^3)/(8*y[2]^2*y[5]^2*y[7]) + (y[1]^4*y[25]*y[26])/
     (4*y[5]^2*y[7]^2) - (y[7]^4*y[8]^4)/(4*y[2]*y[5]^3*y[27]) - 
    (y[1]^4*y[25]^3)/(4*y[7]^3*y[27]) + (y[1]^4*y[25]^4)/
     (4*y[2]*y[7]^3*y[27]) - (y[7]^3*y[8]^3)/(8*y[2]*y[5]*y[62]) - 
    (y[7]^2*y[8]^3*y[136])/(2*y[2]*y[5]^2*y[9]) + (3*y[7]^3*y[8]^3*y[136])/
     (4*y[2]*y[5]^2*y[27]) - (3*y[7]^2*y[8]^2*y[136]^2)/(4*y[2]*y[5]*y[27]) - 
    (3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) - (y[5]^3*y[25]*y[194]^2)/
     (8*y[2]*y[7]*y[62]) - (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[9]) + 
    (y[1]^3*y[25]^2*y[289])/(8*y[5]*y[7]*y[62]*y[120]) + 
    (y[1]*y[303])/(8*y[5]*y[62]*y[120]) + (3*y[185]^3*y[371])/
     (8*y[5]*y[9]^2) - (3*y[388])/(16*y[9]^2) + (y[7]*y[8]^2*y[389])/
     (8*y[2]*y[5]*y[9]) + y[390]/(8*y[2]*y[9]) + (y[1]^3*y[25]^2*y[391])/
     (8*y[2]*y[5]^2*y[7]) + (y[1]^3*y[25]^2*y[392])/(4*y[2]*y[5]*y[7]^2) - 
    (y[1]^3*y[25]^3*y[392])/(4*y[2]*y[7]^2*y[27]) + 
    (y[1]^3*y[25]^2*y[393])/(8*y[2]^2*y[5]*y[7]) + 
    (y[1]^3*y[25]*y[394])/(4*y[5]*y[7]^2) + (y[1]^3*y[25]^2*y[395])/
     (4*y[2]*y[7]*y[27]) + (y[1]^3*y[25]^2*y[396])/(4*y[7]^2*y[27]) + 
    (y[1]^2*y[397])/(16*y[5]*y[7]) - (y[1]^3*y[25]*y[398])/
     (8*y[5]*y[7]*y[62]) + (y[1]^2*y[25]*y[399])/(8*y[2]*y[5]*y[7]) + 
    y[400]/16 + (y[1]^3*y[401])/(8*y[5]^2*y[7]) + y[402]/(4*y[2]*y[27]) + 
    y[403]/(16*y[7]) + y[404]/(16*y[2]*y[7]) + (y[1]^2*y[25]^2*y[405])/
     (8*y[7]*y[62]*y[120]) - (y[7]^3*y[406])/(4*y[5]^3*y[9]) + 
    (y[7]^4*y[406])/(4*y[5]^3*y[27]) - (y[1]*y[8]*y[407])/(8*y[2]^2*y[5]^2) + 
    y[408]/(16*y[2]) + (y[1]^2*y[25]*y[409])/(4*y[7]*y[27]) - 
    (y[1]^3*y[410])/(8*y[5]*y[7]*y[120]) + (y[25]*y[411])/(16*y[2]^2*y[7]) + 
    y[412]/(8*y[2]*y[62]) + (y[1]*y[413])/(8*y[2]*y[5]^2) + 
    y[414]/(8*y[5]^2) - (y[7]^2*y[415])/(4*y[5]*y[9]*y[120]) + 
    y[416]/(16*y[5]) + (3*y[417])/(16*y[7]*y[9]) + y[418]/(16*y[9]) + 
    y[419]/(4*y[27]) + y[420]/(16*y[2]^2*y[5]) + y[421]/(8*y[62]) + 
    y[422]/(8*y[2]*y[5]) + y[423]/(8*y[5]*y[62]) - 
    (y[7]^2*y[424])/(4*y[5]^2*y[27]) + y[425]/(2*y[9]*y[120]) + 
    (y[7]*y[426])/(4*y[5]*y[27]) + y[427]/(8*y[120]) + 
    (y[7]*y[428])/(8*y[5]^2*y[9]) + y[429]/(16*y[5]*y[9]) + 
    (y[1]*y[430])/(8*y[7]*y[120]) + y[431]/(8*y[7]*y[62]) + 
    y[432]/(16*y[2]^2) + y[433]/(8*y[5]*y[120]) + 
    (y[1]*y[434])/(8*y[62]*y[120]), 
  f[42] -> (y[1]^4*y[6]^2)/(8*y[4]^2*y[7]^2) - (y[7]^2*y[24]^3)/
     (8*y[5]*y[9]*y[23]) - (y[5]^2*y[25]^3)/(8*y[4]*y[9]*y[23]) + 
    (y[7]^3*y[8]^4)/(4*y[5]^2*y[9]*y[27]) - (y[1]^4*y[25]^3)/
     (4*y[7]^3*y[27]) + (y[1]^4*y[25]^3)/(4*y[4]*y[7]^2*y[27]) - 
    (y[5]^2*y[30])/(8*y[4]*y[23]) + (y[24]*y[37])/(8*y[9]*y[23]) + 
    (y[7]^2*y[185]^4)/(6*y[5]^2*y[9]^2) - (13*y[1]^3*y[6]*y[220])/
     (24*y[5]^2*y[7]) - (y[7]^2*y[185]^4)/(8*y[5]^3*y[223]) + 
    (y[1]^2*y[25]*y[224]^2)/(y[4]*y[7]*y[9]) + (5*y[1]^2*y[25]*y[224]^2)/
     (3*y[5]*y[7]*y[9]) + (y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[223]) - 
    (y[1]^3*y[373])/(8*y[4]^2*y[7]) - (y[1]^3*y[25]^2*y[392])/
     (4*y[4]*y[7]*y[27]) + (y[1]^3*y[25]^2*y[396])/(4*y[7]^2*y[27]) + 
    (y[7]^4*y[406])/(4*y[5]^3*y[27]) + (y[1]^2*y[25]*y[409])/(4*y[7]*y[27]) - 
    (y[7]^2*y[424])/(4*y[5]^2*y[27]) + (y[7]*y[426])/(4*y[5]*y[27]) - 
    (y[185]^3*y[435])/(24*y[5]*y[9]^2) + (y[185]^3*y[436])/
     (8*y[5]^2*y[223]) - (y[7]^2*y[8]^3*y[437])/(4*y[5]*y[9]*y[27]) + 
    (y[1]^3*y[5]^2*y[438])/(4*y[4]*y[9]*y[27]) + y[439]/(4*y[9]*y[27]) + 
    (y[1]^3*y[440])/(4*y[4]*y[27]) + (y[1]^4*y[441])/(8*y[4]*y[7]^3) + 
    (y[1]^4*y[442])/(8*y[5]*y[7]^3) + (y[1]^3*y[443])/(8*y[5]*y[7]^2) - 
    (y[1]^3*y[444])/(8*y[4]*y[7]^2) + y[445]/48 + 
    (y[1]^2*y[446])/(16*y[4]*y[7]) + (y[1]^2*y[447])/(48*y[5]*y[7]) + 
    y[448]/(8*y[23]) + y[449]/(16*y[4]) + y[450]/(16*y[4]^2) + 
    y[451]/(48*y[9]) + y[452]/(24*y[7]*y[9]) + y[453]/(24*y[7]) + 
    (13*y[454])/(24*y[5]^2) + y[455]/(16*y[7]*y[223]) + 
    y[456]/(16*y[4]*y[9]) + y[457]/(48*y[5]) + y[458]/(4*y[27]) + 
    (y[7]^2*y[459])/(8*y[5]^3*y[9]) + y[460]/(16*y[4]^2*y[9]) + 
    y[461]/(16*y[223]) + y[462]/(16*y[5]*y[223]) + y[463]/(24*y[9]^2) + 
    y[464]/(48*y[5]*y[9]) + y[465]/(24*y[5]^2*y[9]), 
  f[43] -> -1/16*(y[7]^2*y[24]^2)/(y[5]*y[23]) - 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) + 
    (y[48]*y[49])/(16*y[9]*y[23]^2) + y[111]/(16*y[23]^2) - 
    (y[7]^2*y[185]^4)/(4*y[5]^2*y[9]^2) + (y[1]^3*y[6]*y[220])/
     (4*y[5]^2*y[7]) + (y[1]^3*y[221])/(16*y[5]*y[220]) - 
    (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[9]) + (y[1]^3*y[224]^2)/
     (16*y[5]*y[7]*y[220]) + y[466]/(16*y[220]) + (y[7]*y[467]*y[468]^3)/
     (4*y[5]^2*y[9]) + (y[5]^2*y[225]^2*y[469])/(16*y[7]*y[9]*y[220]) + 
    (y[7]^2*y[24]^2*y[470])/(16*y[5]*y[9]*y[23]) + 
    (y[185]^3*y[471])/(8*y[5]*y[9]^2) - (y[5]^2*y[469]*y[472])/
     (16*y[9]*y[220]) - (y[1]^2*y[473])/(16*y[5]*y[7]) + y[474]/16 + 
    y[475]/(16*y[5]) + y[476]/(16*y[9]*y[23]) + y[477]/(16*y[23]) + 
    y[478]/(16*y[9]) + y[479]/(16*y[7]) + y[480]/(4*y[5]^2) + 
    y[481]/(16*y[7]*y[220]) + y[482]/(16*y[7]*y[9]) + y[483]/(16*y[5]*y[9]) + 
    y[484]/(16*y[9]^2), f[44] -> -1/4*(y[7]^3*y[8]^4)/(y[2]*y[5]^3*y[9]) - 
    (y[1]^4*y[25]^2)/(4*y[5]*y[7]^3) + (y[1]^4*y[25]^3)/
     (4*y[2]*y[5]*y[7]^3) + (y[1]^4*y[25]^3)/(4*y[2]*y[5]^2*y[7]^2) - 
    (y[1]^4*y[25]^3)/(8*y[2]^2*y[5]^2*y[7]) + (y[7]^4*y[8]^4)/
     (4*y[2]*y[5]^3*y[27]) + (y[1]^4*y[25]^3)/(4*y[7]^3*y[27]) - 
    (y[1]^4*y[25]^4)/(4*y[2]*y[7]^3*y[27]) + (y[7]^3*y[8]^3)/
     (8*y[2]*y[5]*y[62]) + (y[1]^4*y[25]*y[89])/(4*y[5]^2*y[7]^2) + 
    (y[7]^2*y[8]^3*y[136])/(2*y[2]*y[5]^2*y[9]) - (3*y[7]^3*y[8]^3*y[136])/
     (4*y[2]*y[5]^2*y[27]) + (3*y[7]^2*y[8]^2*y[136]^2)/(4*y[2]*y[5]*y[27]) + 
    (3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) + (y[5]^3*y[25]*y[194]^2)/
     (8*y[2]*y[7]*y[62]) + (y[1]^3*y[221])/(8*y[5]*y[59]) + 
    (y[7]^2*y[185]^4)/(8*y[5]^3*y[223]) + (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[59]) - 
    (y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[223]) - 
    (y[5]^2*y[240]^2)/(8*y[9]*y[59]) + (y[1]^3*y[25]^2*y[369])/
     (8*y[2]^2*y[5]*y[7]) - (3*y[185]^3*y[371])/(8*y[5]*y[9]^2) + 
    (3*y[382])/(16*y[7]*y[9]) + (3*y[388])/(16*y[9]^2) - 
    (y[7]*y[8]^2*y[389])/(8*y[2]*y[5]*y[9]) - (y[1]^3*y[25]^2*y[392])/
     (4*y[2]*y[5]*y[7]^2) + (y[1]^3*y[25]^3*y[392])/(4*y[2]*y[7]^2*y[27]) - 
    (y[1]^2*y[25]*y[399])/(8*y[2]*y[5]*y[7]) - 
    (y[7]^4*y[406])/(4*y[5]^3*y[27]) + (y[1]*y[8]*y[407])/(8*y[2]^2*y[5]^2) - 
    (y[1]^2*y[25]*y[409])/(4*y[7]*y[27]) - (y[25]*y[411])/(16*y[2]^2*y[7]) - 
    (y[1]*y[413])/(8*y[2]*y[5]^2) + (y[7]^2*y[424])/(4*y[5]^2*y[27]) - 
    (y[7]*y[426])/(4*y[5]*y[27]) - (y[185]^3*y[436])/(8*y[5]^2*y[223]) + 
    y[485]/(8*y[2]*y[9]) + (y[1]^3*y[25]*y[486])/(4*y[5]*y[7]^2) + 
    (y[1]^3*y[25]^2*y[487])/(8*y[2]*y[5]^2*y[7]) - 
    (y[5]^3*y[488])/(8*y[59]*y[62]) + (y[1]^3*y[25]^2*y[489])/
     (4*y[2]*y[7]*y[27]) + (y[1]^3*y[25]^2*y[490])/(4*y[7]^2*y[27]) + 
    y[491]/(4*y[2]*y[27]) + (y[5]^3*y[492])/(8*y[7]*y[59]*y[62]) + 
    y[493]/(8*y[59]) - (y[1]^2*y[494])/(8*y[5]*y[7]) + y[495]/16 + 
    y[496]/(8*y[7]*y[59]) - (y[1]^3*y[497])/(8*y[5]^2*y[7]) + 
    (y[1]*y[498])/(16*y[7]) + (y[1]*y[499])/(8*y[5]^2) + y[500]/(16*y[5]) + 
    y[501]/(16*y[2]) + y[502]/(16*y[7]*y[223]) + 
    (y[1]^3*y[503])/(8*y[5]*y[7]*y[62]) + y[504]/(8*y[2]*y[62]) + 
    y[505]/(16*y[9]) + y[506]/(16*y[2]*y[7]) + y[507]/(4*y[27]) + 
    y[508]/(16*y[2]^2*y[5]) + y[509]/(8*y[7]*y[62]) + y[510]/(8*y[2]*y[5]) + 
    (y[7]^2*y[511])/(8*y[5]^3*y[9]) + y[512]/(16*y[223]) + 
    y[513]/(16*y[5]*y[223]) + y[514]/(16*y[5]*y[9]) + 
    y[515]/(8*y[5]^2*y[9]) + y[516]/(8*y[5]*y[62]) + y[517]/(8*y[62]) + 
    y[518]/(16*y[2]^2), f[45] -> (y[7]^2*y[185]^3)/(8*y[5]*y[9]^2) - 
    (y[1]^3*y[224]^2)/(16*y[5]*y[7]*y[220]) - (y[5]^2*y[225]^2*y[469])/
     (16*y[7]*y[9]*y[220]) + (y[5]^2*y[469]*y[472])/(16*y[9]*y[220]) + 
    (y[1]^3*y[519])/(16*y[5]*y[220]) + (y[7]^2*y[520])/(16*y[5]*y[9]*y[62]) + 
    y[521]/(16*y[220]) + (y[469]*y[522])/(16*y[7]*y[9]) + 
    (y[1]^3*y[523])/(16*y[5]*y[7]*y[62]) + (y[7]*y[524])/(16*y[5]*y[9]) + 
    y[525]/(16*y[7]*y[220]) + y[526]/(16*y[9]) + y[527]/(16*y[7]*y[62]) + 
    (y[1]^4*y[528])/(16*y[5]*y[7]*y[62]^2) + y[529]/(16*y[7]*y[62]^2) + 
    (y[468]*y[530])/(16*y[9]*y[62]) + y[531]/(16*y[9]^2) + 
    y[532]/(16*y[5]*y[62]) + y[533]/(16*y[62]) + y[534]/(16*y[5]*y[62]^2) + 
    y[535]/(16*y[62]^2), f[46] -> -1/8*(y[1]^4*y[6]^2)/(y[4]^2*y[7]^2) + 
    (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) + (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) + (y[5]^2*y[25]^3)/(8*y[4]*y[9]*y[23]) - 
    (y[7]^3*y[8]^4)/(4*y[5]^2*y[9]*y[27]) + (y[1]^4*y[25]^3)/
     (4*y[7]^3*y[27]) - (y[1]^4*y[25]^3)/(4*y[4]*y[7]^2*y[27]) + 
    (y[5]^2*y[30])/(8*y[4]*y[23]) - (5*y[7]^2*y[24]^2)/(8*y[5]*y[56]) - 
    (y[7]^3*y[24]^3)/(8*y[5]^2*y[9]*y[56]) - (y[7]^2*y[24]^2*y[87])/
     (8*y[5]*y[9]*y[23]) - (y[5]^2*y[194]^2)/(8*y[7]*y[56]) + 
    (y[1]^3*y[6]*y[220])/(4*y[5]^2*y[7]) - (y[1]^2*y[25]*y[224]^2)/
     (y[4]*y[7]*y[9]) - (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[9]) + 
    (y[1]^3*y[373])/(8*y[4]^2*y[7]) + (y[1]^3*y[25]^2*y[392])/
     (4*y[4]*y[7]*y[27]) + (y[7]^3*y[406])/(4*y[5]^3*y[9]) - 
    (y[7]^4*y[406])/(4*y[5]^3*y[27]) - (y[1]^2*y[25]*y[409])/(4*y[7]*y[27]) + 
    (y[7]^2*y[424])/(4*y[5]^2*y[27]) - (y[7]*y[426])/(4*y[5]*y[27]) + 
    (y[7]^2*y[8]^3*y[437])/(4*y[5]*y[9]*y[27]) - 
    (y[1]^4*y[441])/(8*y[4]*y[7]^3) + (y[1]^3*y[444])/(8*y[4]*y[7]^2) - 
    (y[1]^2*y[446])/(16*y[4]*y[7]) + y[480]/(4*y[5]^2) + 
    (y[1]^3*y[25]^2*y[490])/(4*y[7]^2*y[27]) + (y[7]^2*y[24]^2*y[536])/
     (8*y[5]*y[9]*y[56]) + (y[1]^3*y[5]^2*y[537])/(4*y[4]*y[9]*y[27]) + 
    y[538]/(4*y[9]*y[27]) + (y[1]^4*y[539])/(8*y[5]*y[7]^3) + 
    (y[1]^3*y[540])/(4*y[4]*y[27]) + y[541]/(8*y[9]*y[23]) + 
    (y[1]^3*y[542])/(8*y[5]*y[7]^2) - (y[1]^2*y[543])/(8*y[5]*y[7]) + 
    y[544]/16 + y[545]/(8*y[5]) + y[546]/(8*y[23]) + y[547]/(16*y[7]) + 
    y[548]/(16*y[4]) + y[549]/(16*y[4]^2) + y[550]/(16*y[9]) + 
    y[551]/(8*y[56]) + y[552]/(8*y[9]*y[56]) + y[553]/(16*y[4]*y[9]) + 
    y[554]/(4*y[27]) + y[555]/(16*y[4]^2*y[9]) + 
    (y[7]*y[556])/(4*y[5]^2*y[9]) + y[557]/(8*y[5]*y[9]), 
  f[47] -> (y[1]^2*y[6]^2)/(8*y[5]*y[7]) + (y[7]^2*y[24]^2)/(16*y[5]*y[23]) + 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) - 
    (y[48]*y[49])/(16*y[9]*y[23]^2) + y[54]/(16*y[23]^2) - 
    (y[5]^2*y[25]*y[194]^2)/(16*y[7]*y[107]) - (y[7]^2*y[24]^2*y[470])/
     (16*y[5]*y[9]*y[23]) + y[558]/16 + y[559]/(16*y[5]) + 
    y[560]/(16*y[9]*y[23]) + y[561]/(16*y[7]) + y[562]/(16*y[23]) + 
    y[563]/(16*y[5]*y[9]) - (y[1]*y[564])/(16*y[5]*y[9]*y[107]) + 
    y[565]/(16*y[9]) + (y[1]*y[566])/(16*y[5]*y[107]) + y[567]/(16*y[107]) + 
    y[568]/(16*y[9]*y[107]), f[48] -> (-3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) - 
    (y[7]^3*y[24]^3)/(8*y[5]^2*y[9]*y[23]) + (3*y[7]^2*y[24]^2*y[48])/
     (8*y[5]*y[9]*y[23]) + (5*y[7]^2*y[24]^2)/(8*y[5]*y[56]) + 
    (y[7]^3*y[24]^3)/(8*y[5]^2*y[9]*y[56]) - (y[48]^2*y[118])/
     (8*y[9]*y[23]) + (3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) + 
    (y[5]^2*y[194]^2)/(8*y[7]*y[56]) - (y[1]^4*y[196])/(8*y[5]*y[7]*y[62]) + 
    (y[1]^4*y[25]*y[202])/(8*y[5]*y[7]*y[62]*y[120]) - 
    (3*y[1]^3*y[6]*y[220])/(8*y[5]^2*y[7]) + (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) - (3*y[185]^3*y[371])/(8*y[5]*y[9]^2) + 
    (3*y[382])/(16*y[7]*y[9]) + (3*y[388])/(16*y[9]^2) + 
    (3*y[454])/(8*y[5]^2) - (3*y[7]*y[467]*y[468]^3)/(8*y[5]^2*y[9]) - 
    (y[7]^2*y[24]^2*y[536])/(8*y[5]*y[9]*y[56]) - 
    (y[7]^3*y[569])/(8*y[5]*y[9]*y[62]*y[120]) + 
    (y[1]^3*y[570])/(8*y[5]*y[7]*y[120]) + y[571]/16 + 
    (y[1]^2*y[572])/(16*y[5]*y[7]) + y[573]/(8*y[23]) + 
    (y[1]^3*y[25]*y[574])/(8*y[7]*y[62]*y[120]) - 
    (y[7]^3*y[575])/(8*y[5]*y[9]*y[62]) + (y[185]*y[576])/(8*y[9]*y[62]) + 
    y[577]/(16*y[7]) + y[578]/(16*y[9]) + y[579]/(8*y[5]*y[62]) + 
    y[580]/(8*y[56]) + y[581]/(8*y[7]*y[62]) + y[582]/(8*y[9]*y[56]) - 
    (y[7]^2*y[583])/(8*y[5]*y[9]*y[120]) + y[584]/(16*y[5]) + 
    (y[1]*y[585])/(2*y[9]*y[120]) + y[586]/(16*y[5]*y[9]) + 
    y[587]/(8*y[5]*y[120]) + y[588]/(8*y[62]) + 
    (y[1]*y[589])/(8*y[7]*y[120]) + y[590]/(8*y[120]) + 
    y[591]/(8*y[62]*y[120]) + y[592]/(8*y[5]*y[62]*y[120]), 
  f[50] -> (y[1]^4*y[7]^3*y[136])/(8*y[5]*y[9]*y[62]*y[120]) + 
    (3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) - (3*y[1]^3*y[6]*y[220])/
     (8*y[5]^2*y[7]) + (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[9]) - 
    (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[59]) + (3*y[454])/(8*y[5]^2) - 
    (3*y[7]*y[467]*y[468]^3)/(8*y[5]^2*y[9]) + 
    (y[1]^3*y[519])/(8*y[5]*y[59]) - (y[185]^3*y[593])/(4*y[5]*y[9]^2) + 
    (y[7]^3*y[25]^3*y[594])/(8*y[5]*y[9]*y[59]*y[120]) + 
    (y[1]*y[7]^3*y[25]^3*y[594])/(8*y[5]*y[59]*y[62]*y[120]) + 
    (y[7]^3*y[595])/(8*y[5]*y[9]*y[62]) - (y[8]*y[596])/(8*y[9]*y[62]) + 
    y[597]/16 - (y[7]^3*y[598])/(2*y[5]*y[9]*y[59]) - 
    (y[1]*y[7]^3*y[598])/(2*y[5]*y[59]*y[62]) + y[599]/(8*y[9]*y[59]) + 
    (y[5]^3*y[600])/(8*y[7]*y[59]*y[62]) + y[601]/(8*y[59]) + 
    y[602]/(8*y[7]*y[59]) + (y[1]^2*y[603])/(16*y[5]*y[7]) + 
    y[604]/(8*y[59]*y[62]) + y[605]/(16*y[7]) + 
    (y[1]^3*y[606])/(8*y[5]*y[7]*y[120]) + (y[1]^3*y[25]*y[607])/
     (8*y[5]*y[7]*y[62]*y[120]) + (y[1]^2*y[25]*y[608])/
     (8*y[7]*y[62]*y[120]) + (y[1]^3*y[609])/(8*y[5]*y[7]*y[62]) + 
    y[610]/(16*y[7]*y[9]) + y[611]/(16*y[5]) + y[612]/(8*y[5]*y[62]) + 
    y[613]/(16*y[9]) + (y[7]^2*y[614])/(8*y[5]*y[9]*y[120]) + 
    y[615]/(2*y[9]*y[120]) + y[616]/(16*y[9]^2) + y[617]/(16*y[5]*y[9]) + 
    y[618]/(8*y[5]*y[120]) + y[619]/(8*y[120]) + 
    (y[1]*y[620])/(8*y[7]*y[120]) + y[621]/(8*y[7]*y[62]) + 
    y[622]/(8*y[62]) + y[623]/(8*y[62]*y[120]) + 
    y[624]/(8*y[5]*y[62]*y[120]), f[53] -> (y[7]^2*y[24]^2)/(16*y[5]*y[23]) + 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) + (y[7]^3*y[8]^4)/
     (8*y[5]^2*y[9]*y[27]) + (y[1]^3*y[24]*y[25]^2)/(8*y[7]^2*y[27]) + 
    (y[1]^3*y[25]*y[36])/(8*y[5]*y[7]^2) - (y[48]*y[49])/(16*y[9]*y[23]^2) + 
    y[54]/(16*y[23]^2) - (y[7]^2*y[8]^3*y[136])/(4*y[5]*y[9]*y[27]) + 
    (y[7]*y[8]^2*y[136]^2)/(8*y[9]*y[27]) - (y[1]*y[333]^2)/(8*y[7]) + 
    (y[7]^4*y[406])/(8*y[5]^3*y[27]) - (y[7]^2*y[24]^2*y[470])/
     (16*y[5]*y[9]*y[23]) + y[560]/(16*y[9]*y[23]) + y[562]/(16*y[23]) + 
    (y[1]^3*y[6]*y[625])/(8*y[5]^2*y[7]) + y[626]/16 + 
    (y[1]^2*y[25]*y[627])/(8*y[7]*y[27]) + (y[1]^2*y[628])/(8*y[5]*y[7]) + 
    y[629]/(8*y[9]) + (y[7]^3*y[630])/(8*y[5]^3*y[9]) + y[631]/(8*y[27]) + 
    y[632]/(8*y[5]^2) + y[633]/(16*y[5]) + (y[7]*y[634])/(8*y[5]^2*y[9]) + 
    y[635]/(8*y[5]^2*y[27]) + y[636]/(8*y[5]*y[27]) + y[637]/(16*y[5]*y[9]), 
  f[57] -> -1/16*(y[5]^2*y[25]*y[194]^3)/(y[7]*y[107]*y[157]) + 
    (y[1]^3*y[25]^2*y[343])/(4*y[5]*y[7]*y[120]*y[157]) + 
    (y[1]^3*y[25]*y[607])/(8*y[5]*y[7]*y[62]*y[120]) + 
    (y[1]^2*y[24]*y[25]*y[638])/(8*y[5]*y[7]*y[157]) - 
    (y[5]*y[469]^4*y[639]*y[640])/(16*y[7]*y[62]^2*y[157]) - 
    (y[1]^2*y[5]*y[641]*y[642])/(16*y[9]*y[62]*y[157]) + 
    (y[1]^2*y[643])/(16*y[5]*y[7]) + y[644]/16 - 
    (y[1]^3*y[645])/(8*y[5]*y[7]*y[120]) + y[646]/(16*y[5]) + 
    y[647]/(16*y[7]) + (y[1]^3*y[25]*y[648])/(8*y[7]*y[62]*y[120]*y[157]) + 
    (y[25]*y[649])/(8*y[5]*y[9]*y[157]) + y[650]/(16*y[7]*y[62]*y[157]) + 
    (y[1]*y[651])/(16*y[5]*y[9]*y[107]) - (y[25]^2*y[652])/
     (8*y[5]*y[9]*y[120]*y[157]) + (y[7]*y[653])/(16*y[5]*y[9]*y[62]) + 
    y[654]/(16*y[9]) + y[655]/(16*y[9]*y[107]*y[157]) + 
    y[656]/(16*y[9]*y[107]) + (y[1]*y[657])/(8*y[7]*y[120]) + 
    y[658]/(16*y[157]) + (y[1]^3*y[25]*y[659])/(8*y[7]*y[62]*y[120]) + 
    y[660]/(16*y[62]*y[157]) + y[661]/(8*y[9]*y[120]) + 
    y[662]/(16*y[9]*y[157]) + (y[1]^3*y[663])/(16*y[5]*y[7]*y[62]^2) + 
    (y[1]^2*y[664])/(16*y[5]*y[7]*y[62]) + y[665]/(16*y[107]) - 
    (y[1]*y[666])/(16*y[5]*y[107]) + y[667]/(8*y[5]*y[120]) + 
    y[668]/(16*y[7]*y[157]) + y[669]/(16*y[9]*y[62]) + 
    y[670]/(16*y[107]*y[157]) + y[671]/(8*y[5]*y[9]*y[120]) + 
    y[672]/(8*y[5]*y[157]) + (y[1]*y[673])/(8*y[7]*y[120]*y[157]) + 
    y[674]/(16*y[5]*y[9]) + y[675]/(8*y[9]*y[120]*y[157]) + 
    y[676]/(8*y[5]*y[120]*y[157]) + y[677]/(8*y[120]) + y[678]/(16*y[62]) + 
    (y[1]*y[679])/(8*y[62]*y[120]*y[157]) - (y[1]*y[680])/(8*y[62]*y[120]) + 
    (y[5]*y[681])/(16*y[62]^2*y[157]) + y[682]/(16*y[7]*y[62]) + 
    y[683]/(16*y[5]*y[62]) + (y[1]^2*y[684])/(8*y[5]*y[62]*y[120]) + 
    y[685]/(16*y[5]*y[62]^2) + y[686]/(8*y[120]*y[157]) + 
    y[687]/(16*y[7]*y[62]^2) + y[688]/(16*y[62]^2), 
  f[59] -> (y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) + (y[1]^3*y[6]*y[25])/
     (4*y[5]*y[7]^2) - (y[7]^2*y[185]^3)/(8*y[5]^2*y[9]) + 
    (y[7]^3*y[185]^3)/(4*y[5]^2*y[27]) - (3*y[191])/(8*y[7]) - 
    (3*y[192])/(8*y[7]*y[9]) + (y[1]^3*y[25]^2*y[197])/(4*y[7]^2*y[27]) - 
    (3*y[7]*y[185]^2*y[198])/(4*y[5]*y[27]) - (y[1]^2*y[25]*y[203])/
     (4*y[7]*y[27]) + y[211]/(4*y[27]) + (y[5]^3*y[25]*y[240]^2)/
     (8*y[9]*y[106]*y[107]) + (y[25]*y[157]^3*y[240]^2)/
     (8*y[5]*y[106]*y[107]) + (y[25]^2*y[333]^3)/(2*y[5]*y[9]*y[106]) + 
    y[337]/(8*y[5]^2) + (y[1]^2*y[689])/(8*y[5]*y[7]) + 
    (y[25]*y[240]^2*y[690])/(8*y[106]*y[107]) + y[691]/8 + 
    (y[1]*y[25]^2*y[692])/(8*y[9]*y[107]*y[120]) + y[693]/(8*y[5]*y[106]) + 
    y[694]/(8*y[106]) + (y[7]*y[25]*y[695])/(8*y[5]*y[9]*y[107]) + 
    (y[25]*y[696])/(8*y[5]*y[9]*y[120]) + (y[1]*y[25]^2*y[697])/
     (8*y[5]*y[9]*y[107]*y[120]) + y[698]/(8*y[9]*y[106]) + y[699]/(8*y[5]) + 
    y[700]/(8*y[9]) + y[701]/(8*y[9]*y[120]) + (y[1]*y[157]*y[702])/
     (8*y[107]*y[120]) + y[703]/(8*y[5]*y[107]) + y[704]/(8*y[5]*y[9]) + 
    (y[1]*y[705])/(8*y[5]*y[107]*y[120]) + y[706]/(8*y[107]) + 
    y[707]/(8*y[120]) + y[708]/(8*y[5]*y[120]) + y[709]/(8*y[9]*y[107]), 
  f[61] -> -1/8*(y[1]^3*y[6]^2)/(y[4]*y[7]^2) - (13*y[1]^3*y[6]^2)/
     (24*y[5]^2*y[7]) + (y[1]*y[13])/(8*y[4]) - (y[1]*y[14])/(8*y[4]*y[9]) + 
    (y[1]^2*y[15])/(8*y[4]*y[7]) - (y[7]^2*y[24]^3)/(8*y[5]*y[9]*y[23]) + 
    (y[5]^2*y[48]^3)/(8*y[7]*y[9]*y[23]) - (7*y[7]^2*y[185]^3)/
     (24*y[5]^2*y[9]) + (y[7]^3*y[185]^3)/(4*y[5]^2*y[27]) + 
    (13*y[189])/(24*y[5]^2) + (y[1]^3*y[25]^2*y[197])/(4*y[7]^2*y[27]) - 
    (3*y[7]*y[185]^2*y[198])/(4*y[5]*y[27]) - (y[1]^2*y[25]*y[203])/
     (4*y[7]*y[27]) + y[211]/(4*y[27]) - (y[7]^2*y[185]^3)/
     (2*y[5]^2*y[223]) - (y[185]*y[333]^2)/(2*y[223]) + 
    (y[185]^2*y[710])/(y[5]*y[223]) + (3*y[711]*y[712])/(8*y[9]*y[23]) - 
    (y[1]^3*y[713])/(8*y[5]*y[7]^2) - (y[5]^2*y[714])/(8*y[7]*y[23]) + 
    y[715]/24 + (y[1]^2*y[716])/(24*y[5]*y[7]) + y[717]/(24*y[5]) + 
    y[718]/(8*y[23]) + y[719]/(24*y[7]) + y[720]/(24*y[9]) + 
    y[721]/(12*y[7]*y[9]) + y[722]/(24*y[5]*y[9]), 
  f[62] -> (y[1]^3*y[6]^2)/(4*y[5]^2*y[7]) - (y[7]^2*y[24]^2)/
     (8*y[5]*y[23]) - (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) - 
    (y[5]^3*y[48]^3)/(16*y[7]*y[9]*y[23]^2) + (y[7]^2*y[185]^3)/
     (4*y[5]^2*y[9]) + y[337]/(4*y[5]^2) + (y[5]^3*y[714])/
     (16*y[7]*y[23]^2) + (y[1]^2*y[723])/(8*y[5]*y[7]) + 
    (y[5]^2*y[48]*y[724])/(8*y[7]*y[9]*y[23]) - 
    (y[5]^2*y[725])/(16*y[7]*y[23]) + y[726]/(16*y[9]*y[23]^2) + 
    (y[7]^2*y[24]^2*y[727])/(16*y[5]*y[9]*y[23]) + y[728]/16 + 
    y[729]/(16*y[5]) + y[730]/(16*y[7]) + y[731]/(16*y[23]) + 
    y[732]/(16*y[23]^2) + y[733]/(16*y[9]*y[23]) + y[734]/(4*y[7]*y[9]) + 
    y[735]/(16*y[9]) + y[736]/(16*y[5]*y[9]), 
  f[63] -> (y[7]^2*y[185]^2)/(8*y[5]*y[9]) + (y[7]^2*y[185]^3)/
     (2*y[5]^2*y[223]) + (y[5]^2*y[240]^2)/(8*y[9]*y[59]) + 
    y[276]/(4*y[5]^2*y[27]) + (y[185]*y[333]^2)/(2*y[223]) - 
    (y[185]^2*y[710])/(y[5]*y[223]) + y[737]/4 + y[738]/(8*y[5]) + 
    y[739]/(4*y[5]^2) + y[740]/(8*y[59]) + y[741]/(8*y[9]) + 
    y[742]/(4*y[27]) + (3*y[743])/(4*y[5]*y[27]), 
  f[64] -> -1/8*(y[7]^2*y[185]^2)/(y[5]*y[9]) - (y[5]^2*y[25]*y[240]^2)/
     (16*y[9]*y[62]) + (y[56]*y[744])/(8*y[5]) + y[745]/16 + 
    y[746]/(16*y[62]) + y[747]/(16*y[9]), 
  f[66] -> (y[1]^2*y[6]^2)/(8*y[5]*y[7]) + (y[7]^2*y[24]^2)/(8*y[5]*y[23]) + 
    (y[7]^3*y[24]^3)/(16*y[5]*y[9]*y[23]^2) + (y[5]^3*y[48]^3)/
     (16*y[7]*y[9]*y[23]^2) + (y[7]*y[56]^3*y[106]^4)/
     (16*y[5]*y[9]*y[107]^2) - (y[5]^3*y[714])/(16*y[7]*y[23]^2) - 
    (y[5]^2*y[48]*y[724])/(8*y[7]*y[9]*y[23]) + 
    (y[5]^2*y[725])/(16*y[7]*y[23]) + (y[56]^2*y[106]^3*y[748])/
     (16*y[5]*y[9]*y[107]) + y[749]/(16*y[9]*y[23]^2) - 
    (y[56]^2*y[750])/(16*y[5]*y[107]) + (y[7]*y[56]^3*y[751])/
     (16*y[5]*y[107]^2) + (y[7]^2*y[24]^2*y[752])/(16*y[5]*y[9]*y[23]) + 
    y[753]/(8*y[5]) + y[754]/(16*y[7]) + y[755]/16 + y[756]/(16*y[5]*y[9]) + 
    y[757]/(16*y[23]) + (y[5]*y[758])/(4*y[7]*y[9]) + y[759]/(16*y[23]^2) + 
    y[760]/(16*y[9]) + y[761]/(16*y[9]*y[23]) + y[762]/(16*y[107]) + 
    y[763]/(16*y[107]^2) + y[764]/(16*y[9]*y[107]) + 
    y[765]/(16*y[9]*y[107]^2), f[67] -> (-3*y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) - 
    (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) - (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) - (y[5]^2*y[48]^3)/(8*y[7]*y[9]*y[23]) + 
    (3*y[7]^2*y[24]^2)/(4*y[5]*y[56]) + (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[56]) - (y[5]^2*y[7]*y[106]^2)/(8*y[56]*y[107]) - 
    (3*y[7]^2*y[185]^3)/(8*y[5]^2*y[9]) + (3*y[189])/(8*y[5]^2) + 
    (y[5]^2*y[714])/(8*y[7]*y[23]) + (y[7]^2*y[24]^2*y[766])/
     (8*y[5]*y[9]*y[23]) - (y[7]^2*y[24]^2*y[767])/(8*y[5]*y[9]*y[56]) + 
    (y[5]^2*y[7]*y[106]^2*y[768])/(8*y[9]*y[56]*y[107]) + y[769]/8 + 
    (y[1]^2*y[770])/(8*y[5]*y[7]) + y[771]/(8*y[56]) + y[772]/(8*y[5]) + 
    y[773]/(8*y[23]) + y[774]/(8*y[7]) - (y[48]*y[775])/(8*y[9]*y[23]) + 
    (y[1]^2*y[25]^2*y[776])/(8*y[5]*y[9]*y[107]*y[120]) + 
    (y[1]*y[7]*y[777])/(8*y[5]*y[9]*y[107]) + (y[1]^2*y[25]*y[778])/
     (8*y[9]*y[107]*y[120]) + (y[1]^2*y[157]*y[779])/(8*y[107]*y[120]) + 
    y[780]/(8*y[107]) + (y[1]*y[781])/(8*y[120]) + 
    (y[1]*y[7]*y[782])/(8*y[5]*y[107]) + y[783]/(8*y[9]) + 
    (y[1]*y[25]*y[784])/(8*y[5]*y[9]*y[120]) + 
    (y[1]*y[785])/(8*y[9]*y[120]) + y[786]/(8*y[7]*y[9]) + 
    y[787]/(8*y[9]*y[107]) + y[788]/(8*y[5]*y[9]) + y[789]/(8*y[9]*y[56]) + 
    (y[1]^2*y[790])/(8*y[5]*y[107]*y[120]) + y[791]/(y[5]*y[120]), 
  f[69] -> (-3*y[1]^3*y[6]^2)/(8*y[5]^2*y[7]) - (3*y[7]^2*y[185]^3)/
     (8*y[5]^2*y[9]) - (3*y[1]^2*y[186])/(8*y[5]*y[7]) + 
    (3*y[189])/(8*y[5]^2) + (3*y[191])/(8*y[7]) + (3*y[192])/(8*y[7]*y[9]) - 
    (y[5]^2*y[240]^2)/(8*y[9]*y[59]) + y[792]/8 + y[793]/(8*y[5]) + 
    y[794]/(8*y[9]) + (y[1]*y[25]^2*y[795])/(8*y[5]*y[9]*y[107]*y[120]) + 
    (y[7]*y[796])/(8*y[5]*y[9]*y[107]) + (y[1]*y[25]*y[797])/
     (8*y[9]*y[107]*y[120]) + (y[25]*y[798])/(8*y[5]*y[9]*y[120]) + 
    y[799]/(8*y[59]) + y[800]/(8*y[107]) + y[801]/(8*y[9]*y[120]) + 
    (y[1]*y[157]*y[802])/(8*y[107]*y[120]) - (y[7]*y[803])/(8*y[5]*y[107]) + 
    y[804]/(8*y[9]*y[107]) + y[805]/(8*y[5]*y[9]) + 
    (y[1]*y[806])/(8*y[5]*y[107]*y[120]) + y[807]/(8*y[120]) + 
    y[808]/(8*y[5]*y[120]), f[73] -> -1/8*(y[7]^2*y[185]^3)/(y[5]^2*y[9]) + 
    (y[185]^2*y[809])/(4*y[5]*y[9]) - (y[1]^3*y[810])/(8*y[5]^2*y[27]) + 
    y[811]/8 + (y[1]*y[812])/(8*y[5]*y[27]) + y[813]/(8*y[5]) + 
    y[814]/(8*y[9]) + y[815]/(8*y[5]^2) + y[816]/(8*y[27]), 
  f[76] -> (y[5]^2*y[25]*y[240]^3)/(16*y[9]*y[62]*y[157]) + 
    (y[1]^2*y[25]^2*y[776])/(8*y[5]*y[9]*y[107]*y[120]) - 
    (y[56]^3*y[106]^3*y[817])/(16*y[5]*y[9]*y[107]^2) + 
    (y[56]^3*y[108]*y[817])/(16*y[5]*y[107]^2) + y[818]/16 + 
    y[819]/(16*y[157]) + (y[25]^2*y[820])/(8*y[5]*y[9]*y[157]) - 
    (y[1]*y[25]^3*y[821])/(4*y[5]*y[9]*y[120]*y[157]) + 
    (y[5]^2*y[822])/(16*y[62]*y[157]) + y[823]/(16*y[9]*y[157]) + 
    (y[1]*y[25]*y[824])/(8*y[5]*y[9]*y[120]) + y[825]/(16*y[5]) + 
    y[826]/(8*y[5]*y[157]) + y[827]/(16*y[5]*y[9]*y[107]) + 
    (y[1]*y[828])/(8*y[9]*y[120]) - (y[1]*y[829])/(8*y[120]) + 
    y[830]/(16*y[9]) + (y[1]^2*y[831])/(8*y[107]*y[120]) + 
    y[832]/(16*y[5]*y[107]) + y[833]/(16*y[5]*y[9]) - 
    (y[1]*y[834])/(8*y[5]*y[120]) + (y[1]*y[835])/(8*y[5]*y[120]*y[157]) + 
    (y[1]*y[836])/(8*y[9]*y[120]*y[157]) + y[837]/(16*y[9]*y[107]) + 
    (y[1]^2*y[838])/(8*y[5]*y[107]*y[120]) + y[839]/(16*y[62]) + 
    y[840]/(16*y[9]*y[107]^2) + y[841]/(16*y[107]) + y[842]/(16*y[107]^2) + 
    (y[1]*y[843])/(8*y[120]*y[157]), 
  f[77] -> -1/8*(y[1]^3*y[157]^3)/(y[5]^2*y[7]*y[106]) + 
    (y[7]^2*y[185]^3)/(8*y[5]^2*y[223]) - (y[185]^2*y[222])/(8*y[5]*y[223]) + 
    (y[224]*y[233])/(8*y[7]*y[223]) + y[238]/(8*y[223]) - 
    (y[1]^2*y[157]*y[844])/(8*y[5]*y[7]) + (y[333]*y[845])/(8*y[106]) - 
    (y[1]^2*y[157]^2*y[846])/(8*y[5]*y[7]*y[106]) + 
    (y[333]*y[847])/(8*y[7]*y[106]) + (y[1]^3*y[157]*y[848])/
     (8*y[5]^2*y[7]) + (y[220]^2*y[849])/(8*y[5]*y[106]) + y[850]/8 + 
    y[851]/(8*y[5]) + y[852]/(8*y[7]) + (y[220]*y[853])/(8*y[5]^2*y[106]) + 
    y[854]/(8*y[5]^2), f[80] -> (y[1]^3*y[6]*y[25]*y[157])/(4*y[7]^2*y[27]) + 
    (y[1]^3*y[157]*y[197])/(4*y[5]*y[7]^2) - (y[7]^2*y[185]^3)/
     (8*y[5]*y[223]^2) - (y[5]^2*y[25]^3)/(8*y[7]*y[220]*y[223]) - 
    (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[220]) + (y[5]*y[233]*y[307])/
     (8*y[7]*y[223]^2) + (y[5]^3*y[333]^3)/(4*y[7]*y[27]*y[223]) + 
    (y[25]^3*y[333]^3)/(4*y[5]*y[27]*y[223]) - (y[31]*y[333]^3)/
     (2*y[27]*y[223]) + (y[1]^3*y[519])/(8*y[5]*y[220]) + y[855]/(8*y[220]) + 
    (y[5]^2*y[856])/(8*y[220]*y[223]) + (y[1]^2*y[857])/(8*y[5]*y[7]) + 
    y[858]/(8*y[5]) + (y[7]*y[25]*y[859])/(4*y[5]^2*y[27]) - 
    (y[25]*y[859])/(4*y[5]^2*y[223]) - (y[7]*y[25]*y[860])/(4*y[5]*y[27]) + 
    y[861]/(4*y[7]*y[27]) + y[862]/(8*y[7]*y[220]) + y[863]/8 + 
    y[864]/(8*y[223]) + y[865]/(4*y[27]) + y[866]/(8*y[223]^2) + 
    y[867]/(8*y[7]) + y[868]/(8*y[5]*y[223]) + y[869]/(8*y[7]*y[223]), 
  f[81] -> -1/16*(y[1]^3*y[224]^3)/(y[5]*y[7]*y[220]^2) + 
    (y[1]^3*y[241])/(16*y[5]*y[220]^2) + (y[1]^2*y[224]^2*y[870])/
     (16*y[5]*y[7]*y[220]) - (y[1]^2*y[871])/(16*y[5]*y[7]) + y[872]/16 + 
    (3*y[1]*y[333]*y[873])/(16*y[220]^2) + y[874]/(16*y[220]) + 
    y[875]/(16*y[5]) + y[876]/(16*y[7]) + (y[333]*y[877])/
     (16*y[7]*y[220]^2) - (y[1]^2*y[878])/(16*y[5]*y[220]) + 
    y[879]/(16*y[7]*y[220]), f[82] -> (y[1]^3*y[6]*y[157])/(4*y[5]*y[7]^2) + 
    (y[1]^3*y[25]*y[157]*y[197])/(4*y[7]^2*y[27]) + 
    (y[7]^2*y[185]^3)/(8*y[5]*y[223]^2) + (y[5]^2*y[25]^3)/
     (8*y[7]*y[220]*y[223]) - (y[1]^3*y[224]^3)/(8*y[5]^2*y[7]*y[59]) + 
    (y[1]^3*y[224]^3)/(8*y[5]^2*y[7]*y[220]) + 
    (y[1]^3*y[241])/(8*y[5]^2*y[59]) - (y[1]^3*y[241])/(8*y[5]^2*y[220]) - 
    (y[5]*y[233]*y[307])/(8*y[7]*y[223]^2) - (y[5]^3*y[333]^3)/
     (4*y[7]*y[27]*y[223]) - (y[25]^3*y[333]^3)/(4*y[5]*y[27]*y[223]) + 
    (y[31]*y[333]^3)/(2*y[27]*y[223]) - (y[5]^2*y[856])/(8*y[220]*y[223]) - 
    (y[7]*y[25]*y[859])/(4*y[5]^2*y[27]) + (y[25]*y[859])/(4*y[5]^2*y[223]) + 
    (y[7]*y[25]*y[860])/(4*y[5]*y[27]) + y[880]/(8*y[220]) + 
    (y[1]^2*y[221]*y[881])/(8*y[5]*y[220]) + (y[1]^2*y[224]^2*y[881])/
     (8*y[5]*y[7]*y[220]) + (y[1]^2*y[224]^2*y[882])/(8*y[5]*y[7]*y[59]) + 
    (y[1]^2*y[883])/(4*y[5]*y[7]) + y[884]/(4*y[7]*y[27]) - 
    (y[1]^2*y[885])/(8*y[5]*y[59]) + y[886]/8 + y[887]/(8*y[5]) + 
    y[888]/(8*y[7]*y[220]) + y[889]/(8*y[59]) + y[890]/(8*y[7]*y[59]) + 
    y[891]/(8*y[223]) + y[892]/(8*y[7]) + y[893]/(8*y[223]^2) + 
    y[894]/(4*y[27]) + y[895]/(8*y[5]*y[223]) + y[896]/(8*y[7]*y[223]), 
  f[83] -> (y[1]^3*y[224]^3)/(16*y[5]*y[7]*y[220]^2) - 
    (y[1]^3*y[241])/(16*y[5]*y[220]^2) - (3*y[1]*y[333]*y[873])/
     (16*y[220]^2) + (y[638]*y[877])/(16*y[7]*y[220]^2) + 
    (y[1]^2*y[878])/(16*y[5]*y[220]) + (y[1]^2*y[224]^2*y[897])/
     (16*y[5]*y[7]*y[220]) + (y[1]^3*y[898])/(16*y[5]*y[7]) + y[899]/16 - 
    (y[1]*y[900])/(16*y[5]) + (y[1]*y[901])/(16*y[7]) + y[902]/(16*y[220]) - 
    (y[1]^2*y[903])/(16*y[5]*y[7]*y[62]) + y[904]/(16*y[7]*y[220]) + 
    y[905]/(16*y[62]) + y[906]/(16*y[7]*y[62]) + 
    (y[1]*y[907])/(16*y[5]*y[62]), 
  f[84] -> (y[5]^3*y[106]^2)/(8*y[56]*y[107]) + (y[1]^3*y[6]*y[157])/
     (4*y[5]*y[7]^2) - (y[1]^3*y[157]^3)/(4*y[5]^2*y[7]*y[106]) + 
    (y[1]^3*y[25]*y[157]*y[197])/(4*y[7]^2*y[27]) - 
    (y[157]^3*y[240]^2)/(8*y[106]*y[107]) + (y[25]^3*y[333]^3)/
     (y[5]*y[27]*y[106]) - (y[25]^4*y[333]^3)/(4*y[5]^2*y[27]*y[106]) + 
    (y[1]^3*y[157]*y[848])/(4*y[5]^2*y[7]) + y[884]/(4*y[7]*y[27]) - 
    (y[1]^2*y[157]^2*y[908])/(4*y[5]*y[7]*y[106]) + y[909]/(8*y[7]*y[106]) + 
    (y[5]^3*y[910])/(8*y[7]*y[56]) + (y[1]^2*y[157]*y[911])/(4*y[5]*y[7]) + 
    y[912]^3/(8*y[5]^2*y[106]^2) + y[913]/(8*y[107]) + 
    (y[5]*y[914])/(8*y[56]) - (y[333]^3*y[915])/(4*y[27]*y[106]) + 
    y[916]/(8*y[106]) + (y[638]*y[917])/(8*y[106]^2) + y[918]/8 + 
    y[919]/(8*y[7]) + y[920]/(8*y[5]*y[106]^2) + y[921]/(8*y[5]^2*y[106]) + 
    (y[5]*y[922])/(8*y[7]*y[107]) + y[923]/(8*y[5]^2) + 
    (y[25]*y[924])/(4*y[5]*y[27]) + y[925]/(8*y[5]) + y[926]/(4*y[27]) - 
    (y[8]*y[25]*y[927])/(4*y[5]^2*y[27]) + y[928]/(8*y[5]*y[106]), 
  f[85] -> y[929]/16 - (y[930]*y[931]^2)/(16*y[7]*y[107]) + 
    y[932]/(16*y[107]) - (y[930]*y[933])/(16*y[7]) + y[934]/(16*y[107]^2), 
  f[86] -> -1/8*(y[5]^3*y[106]^2)/(y[56]*y[107]) - 
    (y[1]^3*y[6]^2*y[194])/(8*y[5]*y[7]*y[120]) - 
    (y[5]^3*y[910])/(8*y[7]*y[56]) - (y[1]^3*y[194]*y[935]^3)/
     (8*y[7]*y[107]*y[120]) + (y[1]*y[936])/(8*y[5]) + 
    (y[5]*y[937])/(8*y[56]) + y[938]/8 + (y[1]*y[935]^3*y[939])/
     (8*y[107]*y[120]) + (y[5]*y[940])/(8*y[107]) - 
    (y[1]*y[941])/(8*y[120]) - (y[5]*y[942])/(8*y[7]*y[107]) + 
    y[943]/(8*y[7]) + (y[1]*y[944])/(8*y[5]*y[120]) - 
    (y[1]*y[945])/(8*y[7]*y[120]), 
  f[88] -> (y[1]^3*y[6]^2*y[48])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^3*y[224])/(8*y[5]*y[7]) + (y[1]^3*y[224]^3)/(8*y[5]^2*y[7]*y[59]) - 
    (y[1]^3*y[224]^3)/(8*y[5]^2*y[7]*y[220]) - 
    (y[1]^3*y[241])/(8*y[5]^2*y[59]) + (y[1]^3*y[241])/(8*y[5]^2*y[220]) + 
    (3*y[1]^2*y[221]*y[333])/(8*y[5]*y[220]) + (3*y[1]^2*y[224]^2*y[333])/
     (8*y[5]*y[7]*y[220]) + (3*y[1]*y[333]^2)/(8*y[220]) + 
    (y[1]^2*y[885])/(8*y[5]*y[59]) + (y[1]^3*y[194]*y[935]^3)/
     (8*y[7]*y[107]*y[120]) + (y[1]^2*y[224]^2*y[946])/(8*y[5]*y[7]*y[59]) + 
    (y[5]*y[947])/(8*y[7]*y[107]) + y[948]/(8*y[107]) + y[949]/(8*y[5]) + 
    y[950]/(8*y[7]) - (y[1]*y[935]^3*y[951])/(8*y[107]*y[120]) + 
    (y[333]^2*y[952])/(8*y[7]*y[220]) + y[953]/8 + y[954]/(8*y[59]) + 
    y[955]/(8*y[7]*y[59]) + y[956]/(8*y[5]*y[120]) + 
    (y[1]*y[957])/(8*y[7]*y[120]) + y[958]/(8*y[120]), 
  f[91] -> (y[1]^3*y[6]*y[157])/(8*y[5]*y[7]^2) + (y[1]*y[7]*y[25]*y[185]^2)/
     (8*y[5]*y[27]) + (y[1]^3*y[25]*y[157]*y[197])/(8*y[7]^2*y[27]) + 
    (y[1]^2*y[959])/(4*y[7]) + (y[1]*y[960])/8 - 
    (y[1]^2*y[961])/(8*y[5]*y[7]) + (y[1]*y[962])/(8*y[5]) - 
    (y[1]*y[963])/(8*y[7]*y[27]) - (y[1]*y[964])/(8*y[27]), 
  f[95] -> (y[1]^3*y[25]^2)/(4*y[5]*y[7]*y[157]) + 
    (y[1]^3*y[25]*y[89]*y[870])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^3*y[25]^3*y[870])/(8*y[5]*y[7]*y[120]*y[157]) + 
    (y[1]^2*y[965])/(16*y[5]*y[7]) + y[966]/16 + 
    (y[5]^3*y[967])/(16*y[107]^2*y[157]) - (y[5]^2*y[194]*y[333]^2*y[968])/
     (16*y[7]*y[107]*y[157]) - (y[194]*y[969])/(16*y[7]*y[107]) + 
    (y[1]*y[970])/(16*y[157]) + y[971]/(16*y[7]*y[62]) + 
    (y[1]*y[972])/(8*y[5]*y[157]) + (y[5]^2*y[973])/(16*y[107]*y[157]) + 
    y[974]/(16*y[7]) + (y[1]*y[975])/(8*y[120]) + 
    (y[1]*y[976]*y[977])/(8*y[107]*y[120]) + (y[1]*y[5]^3*y[978])/
     (8*y[107]*y[120]*y[157]) - (y[1]*y[979])/(8*y[5]*y[120]*y[157]) - 
    (y[1]^2*y[980])/(16*y[5]*y[7]*y[62]) + y[981]/(16*y[5]) - 
    (y[1]*y[982])/(16*y[5]*y[62]) + y[983]/(16*y[107]^2) + 
    y[984]/(16*y[7]*y[157]) + (y[1]*y[985])/(8*y[7]*y[120]) + 
    (y[1]*y[986])/(8*y[7]*y[120]*y[157]) + y[987]/(16*y[62]) + 
    y[988]/(16*y[107]) - (y[1]*y[989])/(8*y[5]*y[120]) + 
    y[990]/(y[120]*y[157]), f[96] -> (-17*y[1]^4*y[6]^2)/(72*y[5]^2*y[7]^2) + 
    (y[7]^2*y[185]^4)/(8*y[5]^3*y[9]) + (y[1]^3*y[157]^2*y[220])/
     (8*y[5]^2*y[7]*y[106]) - (y[7]^2*y[185]^4)/(8*y[5]^3*y[223]) - 
    (17*y[1]^2*y[25]*y[224]^2)/(18*y[5]*y[7]*y[9]) + 
    (y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[223]) - 
    (y[25]^2*y[333]^4)/(8*y[5]^2*y[9]*y[106]) + (y[185]^3*y[436])/
     (8*y[5]^2*y[223]) + y[455]/(16*y[7]*y[223]) + y[461]/(16*y[223]) + 
    y[462]/(16*y[5]*y[223]) + (y[1]^2*y[157]*y[991])/(16*y[5]*y[7]*y[106]) + 
    (y[638]*y[992])/(16*y[7]*y[106]) + (y[25]*y[333]^3*y[993])/
     (8*y[5]*y[9]*y[106]) + (y[1]^3*y[994])/(72*y[5]^2*y[7]) + 
    (y[1]^2*y[995])/(144*y[5]*y[7]) - (17*y[1]^3*y[996])/(72*y[5]*y[7]^2) + 
    y[997]/144 - (17*y[998])/(144*y[7]^2) + y[999]/(8*y[5]^2*y[106]) + 
    y[1000]/(16*y[9]*y[106]) + y[1001]/(144*y[7]) + y[1002]/(16*y[106]) - 
    (17*y[1003])/(144*y[7]*y[9]) + y[1004]/(144*y[5]) + y[1005]/(144*y[9]) + 
    y[1006]/(16*y[5]*y[106]) + y[1007]/(144*y[5]*y[9]) + 
    y[1008]/(72*y[5]^2*y[9]) + y[1009]/(72*y[5]^2), 
  f[97] -> -1/8*(y[1]^4*y[6]^2)/(y[5]^2*y[7]^2) + 
    (y[1]^4*y[6]*y[25]^2)/(4*y[7]^3*y[27]) + (y[1]^4*y[25]*y[197])/
     (4*y[5]*y[7]^3) - (y[1]^3*y[157]^2*y[220])/(4*y[5]^2*y[7]*y[106]) - 
    (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[9]) - 
    (y[157]^3*y[240]^2)/(8*y[106]*y[107]) - (y[1]*y[157]^3*y[240]^2)/
     (8*y[5]*y[106]*y[107]) + (y[1]^3*y[6]^2*y[282])/(4*y[5]*y[7]*y[120]) - 
    (y[25]^3*y[333]^4)/(8*y[5]^2*y[9]*y[106]^2) + 
    (y[25]^3*y[333]^4)/(4*y[5]^3*y[9]*y[106]) - (y[25]^4*y[333]^4)/
     (4*y[5]^3*y[27]*y[106]) - (y[25]^2*y[333]^3*y[395])/
     (4*y[5]*y[27]*y[106]) + (y[1]^2*y[25]^2*y[776])/
     (8*y[5]*y[9]*y[107]*y[120]) + (y[1]^2*y[790])/(8*y[5]*y[107]*y[120]) + 
    (y[25]^2*y[333]^3*y[993])/(8*y[5]*y[9]*y[106]^2) - 
    (3*y[998])/(16*y[7]^2) - (3*y[1003])/(16*y[7]*y[9]) - 
    (y[1]^2*y[157]*y[1010])/(8*y[5]*y[7]*y[106]) + y[1011]/(8*y[7]*y[106]) - 
    (y[25]^2*y[333]^3*y[1012])/(8*y[5]^2*y[9]*y[106]) + 
    (y[469]*y[1013])/(8*y[7]*y[107]) + (y[25]^3*y[333]^3*y[1014])/
     (4*y[5]^2*y[27]*y[106]) + (y[333]^3*y[1015])/(4*y[27]*y[106]) + 
    (y[25]*y[333]^2*y[1016])/(4*y[5]*y[9]*y[106]) + 
    (y[1]^3*y[1017])/(8*y[5]*y[7]^2) - (y[1]^3*y[1018])/(8*y[5]^2*y[7]) + 
    (y[1]^3*y[25]*y[1019])/(4*y[7]^2*y[27]) + y[1020]/16 - 
    (y[1]^2*y[1021])/(16*y[5]*y[7]) + y[1022]/(8*y[5]^2*y[106]^2) + 
    (y[1]*y[25]*y[1023])/(8*y[5]*y[9]*y[107]) + y[1024]/(16*y[7]) + 
    (y[1]*y[25]*y[1025])/(y[9]*y[120]) + (y[1]*y[1026])/(8*y[5]*y[107]) - 
    (y[25]*y[1027])/(16*y[9]*y[106]^2) + y[1028]/(16*y[106]) + 
    y[1029]/(16*y[5]) + y[1030]/(16*y[9]) + y[1031]/(8*y[107]) + 
    y[1032]/(16*y[106]^2) + y[1033]/(4*y[5]^3*y[9]) - 
    (y[1]*y[1034])/(4*y[7]*y[120]) + y[1035]/(4*y[7]*y[27]) + 
    y[1036]/(4*y[5]*y[27]) + y[1037]/(8*y[5]*y[9]*y[120]) + 
    y[1038]/(16*y[5]*y[106]) + y[1039]/(16*y[5]*y[9]) + 
    y[1040]/(16*y[9]*y[106]) + y[1041]/(8*y[5]^2*y[9]) + 
    y[1042]/(4*y[5]^2*y[27]) - (y[8]*y[1043])/(4*y[5]^3*y[27]) + 
    y[1044]/(16*y[5]*y[106]^2) + y[1045]/(8*y[5]^2*y[106]) + 
    y[1046]/(8*y[5]*y[120]) + y[1047]/(4*y[27]) + y[1048]/(8*y[9]*y[107]) + 
    y[1049]/(8*y[120]) + y[1050]/(8*y[5]^2) + 
    (y[1]*y[1051])/(8*y[107]*y[120]), 
  f[99] -> (y[1]^4*y[6]^2)/(8*y[4]*y[7]^3) + (13*y[1]^4*y[6]^2)/
     (24*y[5]^2*y[7]^2) + (y[7]^2*y[24]^3)/(8*y[5]*y[9]*y[23]) + 
    (y[1]^4*y[6]*y[25]^2)/(4*y[7]^3*y[27]) - (y[5]^2*y[48]^3)/
     (8*y[7]*y[9]*y[23]) + (y[7]^2*y[185]^4)/(8*y[5]^3*y[9]) + 
    (y[7]^2*y[185]^4)/(8*y[5]^2*y[223]^2) + (y[1]^2*y[25]*y[224]^2)/
     (2*y[4]*y[7]*y[9]) + (7*y[1]^2*y[25]*y[224]^2)/(6*y[5]*y[7]*y[9]) + 
    (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[223]) - 
    (y[25]^3*y[333]^4)/(4*y[5]^2*y[27]*y[223]) - 
    (y[1]^3*y[373])/(8*y[4]*y[7]^2) + y[376]/(16*y[4]) + 
    (y[1]^2*y[377])/(16*y[4]*y[7]) + y[379]/(16*y[4]*y[9]) - 
    (y[185]^3*y[436])/(8*y[5]*y[223]^2) - (y[5]^2*y[333]^3*y[469])/
     (4*y[7]*y[27]*y[223]) - (3*y[711]*y[712])/(8*y[9]*y[23]) + 
    (y[1]^4*y[713])/(8*y[5]*y[7]^3) + (y[5]^2*y[714])/(8*y[7]*y[23]) + 
    (y[25]^2*y[333]^3*y[1014])/(4*y[5]*y[27]*y[223]) + 
    (y[1]^3*y[25]*y[1019])/(4*y[7]^2*y[27]) - 
    (y[7]*y[1033])/(4*y[5]^3*y[27]) + y[1035]/(4*y[7]*y[27]) - 
    (13*y[1]^3*y[6]*y[1052])/(24*y[5]^2*y[7]) - (y[185]^3*y[1053])/
     (24*y[5]^2*y[9]) + (y[333]^3*y[1054])/(4*y[27]*y[223]) + y[1055]/48 - 
    (y[1]^3*y[1056])/(24*y[5]*y[7]^2) + (y[1]^2*y[1057])/(48*y[5]*y[7]) + 
    y[1058]/(48*y[5]) + (13*y[1]*y[1059])/(24*y[5]^2) + y[1060]/(8*y[23]) + 
    y[1061]/(24*y[7]^2) + y[1062]/(48*y[9]) + y[1063]/(48*y[7]) + 
    y[1064]/(16*y[223]) + y[1065]/(16*y[7]*y[223]) + y[1066]/(48*y[5]*y[9]) + 
    y[1067]/(16*y[223]^2) + y[1068]/(16*y[7]*y[223]^2) + 
    (y[7]*y[1069])/(4*y[5]^2*y[27]) + y[1070]/(24*y[7]*y[9]) - 
    (y[7]*y[1071])/(4*y[5]*y[27]) + y[1072]/(16*y[5]*y[223]) + 
    y[1073]/(8*y[5]^3*y[223]) + y[1074]/(4*y[5]^2*y[223]) + 
    y[1075]/(4*y[27]), f[100] -> -1/4*(y[1]^4*y[6]^2)/(y[5]^2*y[7]^2) + 
    (y[7]^2*y[24]^2)/(8*y[5]*y[23]) + (y[7]^3*y[24]^3)/
     (16*y[5]*y[9]*y[23]^2) + (y[5]^3*y[48]^3)/(16*y[7]*y[9]*y[23]^2) - 
    (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[9]) - (y[1]^3*y[224]^2)/
     (16*y[5]*y[7]*y[220]) + (y[1]*y[7]*y[468]^3)/(4*y[5]^2*y[9]) + 
    (y[1]^3*y[519])/(16*y[5]*y[220]) - (y[5]^3*y[714])/(16*y[7]*y[23]^2) + 
    y[749]/(16*y[9]*y[23]^2) + y[759]/(16*y[23]^2) + 
    (y[1]^3*y[6]*y[1052])/(4*y[5]^2*y[7]) - (y[7]^2*y[24]^2*y[1076])/
     (16*y[5]*y[9]*y[23]) + y[1077]/16 - (y[5]^2*y[48]*y[1078])/
     (16*y[7]*y[9]*y[23]) + (y[1]^3*y[1079])/(8*y[5]*y[7]^2) + 
    (y[5]^2*y[1080])/(16*y[7]*y[23]) - (y[1]^2*y[1081])/(16*y[5]*y[7]) + 
    (y[1]*y[1082])/(4*y[5]^2) + y[1083]/(16*y[7]^2) + 
    (y[1]*y[1084])/(16*y[220]) + y[1085]/(16*y[7]*y[220]) + 
    y[1086]/(16*y[5]) + y[1087]/(16*y[7]) + y[1088]/(16*y[9]*y[23]) + 
    y[1089]/(16*y[23]) + y[1090]/(16*y[7]*y[9]) + y[1091]/(16*y[5]*y[9]) + 
    y[1092]/(16*y[9]), f[101] -> -1/4*(y[1]^4*y[6]^2)/(y[5]^2*y[7]^2) + 
    (y[1]^4*y[6]*y[25])/(4*y[5]*y[7]^3) - (y[7]^2*y[185]^4)/(8*y[5]^3*y[9]) + 
    (y[1]^4*y[25]^2*y[197])/(4*y[7]^3*y[27]) - (y[7]^2*y[185]^4)/
     (8*y[5]^2*y[223]^2) - (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[59]) - 
    (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[223]) + 
    (y[25]^3*y[333]^4)/(4*y[5]^2*y[27]*y[223]) + 
    (y[185]^3*y[436])/(8*y[5]*y[223]^2) + (y[5]^2*y[333]^3*y[469])/
     (4*y[7]*y[27]*y[223]) + (y[1]^3*y[519])/(8*y[5]*y[59]) + 
    (y[185]^3*y[809])/(4*y[5]^2*y[9]) - (y[25]^2*y[333]^3*y[1014])/
     (4*y[5]*y[27]*y[223]) + (y[7]*y[1033])/(4*y[5]^3*y[27]) + 
    (y[1]^3*y[6]*y[1052])/(4*y[5]^2*y[7]) - (y[333]^3*y[1054])/
     (4*y[27]*y[223]) + (y[7]*y[1071])/(4*y[5]*y[27]) + 
    (y[1]*y[1082])/(4*y[5]^2) + y[1093]/(8*y[59]) - 
    (y[185]^2*y[1094])/(16*y[5]*y[9]) + (y[1]^3*y[25]*y[1095])/
     (4*y[7]^2*y[27]) + (y[1]^3*y[1096])/(4*y[5]*y[7]^2) - 
    (y[1]^2*y[1097])/(8*y[5]*y[7]) + y[1098]/16 + y[1099]/(8*y[5]) + 
    y[1100]/(8*y[7]*y[59]) + y[1101]/(16*y[7]) + y[1102]/(16*y[9]) + 
    y[1103]/(16*y[223]) + y[1104]/(16*y[7]*y[223]) + y[1105]/(16*y[223]^2) + 
    (y[7]*y[1106])/(4*y[5]^2*y[27]) + y[1107]/(4*y[7]*y[27]) + 
    y[1108]/(16*y[7]*y[223]^2) + y[1109]/(16*y[5]*y[223]) + 
    y[1110]/(8*y[5]^3*y[223]) + y[1111]/(4*y[5]^2*y[223]) + 
    y[1112]/(4*y[27]), f[102] -> (y[1]^3*y[221])/(16*y[5]*y[220]) + 
    (y[1]^3*y[224]^2)/(16*y[5]*y[7]*y[220]) - (y[1]^3*y[1113])/
     (16*y[5]*y[7]) + y[1114]/16 - (y[1]*y[1115])/(16*y[7]) + 
    (y[1]*y[1116])/(16*y[5]) + (y[1]^3*y[1117])/(16*y[5]*y[7]*y[62]) + 
    (y[1]*y[1118])/(16*y[220]) + (y[1]*y[1119])/(16*y[5]*y[62]) + 
    y[1120]/(16*y[7]*y[220]) + y[1121]/(16*y[7]*y[62]) + y[1122]/(16*y[62]), 
  f[103] -> -1/8*(y[1]^4*y[6]^2)/(y[4]*y[7]^3) - 
    (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) - (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) + (3*y[7]^2*y[24]^2*y[48])/(8*y[5]*y[9]*y[23]) + 
    (3*y[7]^2*y[24]^2)/(4*y[5]*y[56]) + (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[56]) + (y[5]^2*y[7]*y[106]^3)/(8*y[9]*y[56]*y[107]) + 
    (y[1]*y[56]^2*y[106]^3)/(8*y[5]*y[9]*y[107]) - 
    (y[48]^2*y[118])/(8*y[9]*y[23]) + (y[1]^4*y[25]^2*y[197])/
     (4*y[7]^3*y[27]) + (y[1]^3*y[157]*y[220])/(4*y[5]^2*y[7]) + 
    (y[1]^3*y[157]^2*y[220])/(4*y[5]^2*y[7]*y[106]) - 
    (y[1]^2*y[25]*y[224]^2)/(2*y[4]*y[7]*y[9]) + (y[1]^2*y[25]*y[224]^2)/
     (y[5]*y[7]*y[9]) + (y[157]^3*y[240]^2)/(8*y[106]*y[107]) + 
    (y[1]*y[157]^3*y[240]^2)/(8*y[5]*y[106]*y[107]) + 
    (y[25]^3*y[333]^4)/(8*y[5]^2*y[9]*y[106]^2) - 
    (y[25]^3*y[333]^4)/(4*y[5]^3*y[9]*y[106]) + (y[25]^4*y[333]^4)/
     (4*y[5]^3*y[27]*y[106]) + (y[1]^3*y[373])/(8*y[4]*y[7]^2) - 
    (y[1]^2*y[377])/(16*y[4]*y[7]) + (y[25]^2*y[333]^3*y[395])/
     (4*y[5]*y[27]*y[106]) + y[573]/(8*y[23]) - 
    (y[1]^4*y[713])/(8*y[5]*y[7]^3) - (y[25]^2*y[333]^3*y[993])/
     (8*y[5]*y[9]*y[106]^2) + (3*y[998])/(16*y[7]^2) + 
    (3*y[1003])/(16*y[7]*y[9]) + (y[1]^2*y[157]*y[1010])/
     (8*y[5]*y[7]*y[106]) + (y[25]^2*y[333]^3*y[1012])/
     (8*y[5]^2*y[9]*y[106]) - (y[25]^3*y[333]^3*y[1014])/
     (4*y[5]^2*y[27]*y[106]) - (y[333]^3*y[1015])/(4*y[27]*y[106]) - 
    (y[25]*y[333]^2*y[1016])/(4*y[5]*y[9]*y[106]) + 
    (y[25]*y[1027])/(16*y[9]*y[106]^2) + (y[1]^3*y[25]*y[1095])/
     (4*y[7]^2*y[27]) + y[1107]/(4*y[7]*y[27]) + y[1123]/(8*y[7]*y[106]) - 
    (y[7]^2*y[24]^2*y[1124])/(8*y[5]*y[9]*y[56]) + 
    (y[1]^3*y[1125])/(8*y[5]*y[7]^2) - (y[1]*y[1126])/(8*y[5]*y[107]) - 
    (y[5]^2*y[106]^2*y[1127])/(8*y[56]*y[107]) - 
    (y[5]^2*y[1128])/(8*y[7]*y[56]) + (y[1]^2*y[1129])/(8*y[5]*y[7]) + 
    y[1130]/16 + y[1131]/(16*y[4]) + y[1132]/(8*y[5]^2*y[106]^2) + 
    y[1133]/(16*y[4]*y[9]) + y[1134]/(8*y[56]) + y[1135]/(16*y[7]) + 
    y[1136]/(16*y[106]) + y[1137]/(16*y[9]) + y[1138]/(8*y[107]) + 
    y[1139]/(8*y[7]*y[107]) + y[1140]/(16*y[9]*y[106]) + y[1141]/(8*y[5]^2) + 
    y[1142]/(16*y[106]^2) + y[1143]/(4*y[5]^3*y[9]) + 
    y[1144]/(8*y[9]*y[107]) + y[1145]/(4*y[5]*y[27]) + 
    y[1146]/(8*y[5]^2*y[9]) + y[1147]/(8*y[9]*y[56]) + 
    y[1148]/(16*y[5]*y[106]) + y[1149]/(16*y[5]) + y[1150]/(8*y[5]*y[9]) + 
    y[1151]/(4*y[5]^2*y[27]) + y[1152]/(4*y[5]^3*y[27]) + 
    y[1153]/(16*y[5]*y[106]^2) + y[1154]/(8*y[5]^2*y[106]) + 
    y[1155]/(4*y[27]), f[104] -> -1/8*(y[1]^3*y[6]^2)/(y[5]*y[7]^2) - 
    (y[7]^2*y[24]^2)/(8*y[5]*y[23]) - (y[7]^3*y[24]^3)/
     (16*y[5]*y[9]*y[23]^2) - (y[5]^3*y[48]^3)/(16*y[7]*y[9]*y[23]^2) - 
    (y[1]*y[56]^3*y[106]^4)/(16*y[5]*y[9]*y[107]^2) + 
    (y[5]^3*y[714])/(16*y[7]*y[23]^2) + y[726]/(16*y[9]*y[23]^2) + 
    y[732]/(16*y[23]^2) - (y[1]*y[56]^3*y[751])/(16*y[5]*y[107]^2) + 
    (y[7]^2*y[24]^2*y[1076])/(16*y[5]*y[9]*y[23]) + 
    (y[5]^2*y[48]*y[1078])/(16*y[7]*y[9]*y[23]) - 
    (y[5]^2*y[1080])/(16*y[7]*y[23]) + (y[1]^3*y[157]^2*y[1156])/
     (16*y[5]*y[7]*y[107]) + y[1157]/(16*y[7]*y[107]) + 
    (y[1]^2*y[1158])/(16*y[5]*y[7]) + y[1159]/16 + y[1160]/(8*y[5]) + 
    y[1161]/(16*y[7]^2) + y[1162]/(16*y[7]) + 
    (y[1]*y[1163])/(16*y[5]*y[9]*y[107]) + y[1164]/(16*y[9]*y[23]) + 
    y[1165]/(16*y[23]) + y[1166]/(16*y[9]) + y[1167]/(16*y[7]*y[9]) + 
    y[1168]/(16*y[5]*y[9]) + (y[1]*y[1169])/(16*y[5]*y[107]) + 
    (y[1]*y[1170])/(16*y[9]*y[107]^2) + y[1171]/(16*y[107]^2) + 
    y[1172]/(16*y[107]) + y[1173]/(16*y[9]*y[107]), 
  f[105] -> (3*y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) + 
    (3*y[7]^2*y[24]^2)/(8*y[5]*y[23]) + (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[23]) + (y[5]^2*y[48]^3)/(8*y[7]*y[9]*y[23]) - 
    (3*y[7]^2*y[24]^2)/(4*y[5]*y[56]) - (y[7]^3*y[24]^3)/
     (8*y[5]^2*y[9]*y[56]) - (y[5]^2*y[7]*y[106]^3)/(8*y[9]*y[56]*y[107]) + 
    (3*y[1]*y[7]*y[185]^3)/(8*y[5]^2*y[9]) + (y[1]^4*y[157]^3*y[194])/
     (8*y[5]*y[7]*y[107]*y[120]) + (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (y[1]^2*y[25]*y[697])/(8*y[5]*y[9]*y[107]*y[120]) - 
    (y[5]^2*y[714])/(8*y[7]*y[23]) - (y[7]^2*y[24]^2*y[766])/
     (8*y[5]*y[9]*y[23]) + (y[48]*y[775])/(8*y[9]*y[23]) - 
    (3*y[1]^3*y[6]*y[1052])/(8*y[5]^2*y[7]) + (3*y[1]*y[1059])/(8*y[5]^2) + 
    (y[7]^2*y[24]^2*y[1124])/(8*y[5]*y[9]*y[56]) + 
    (y[5]^2*y[106]^2*y[1127])/(8*y[56]*y[107]) + 
    (y[5]^2*y[1128])/(8*y[7]*y[56]) - (y[1]^3*y[194]*y[1174])/
     (8*y[7]*y[107]*y[120]) + (y[1]^3*y[1175])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^3*y[1176])/(4*y[5]*y[7]^2) + y[1177]/16 + 
    (y[1]^2*y[1178])/(16*y[5]*y[7]) + (y[1]*y[1179])/(8*y[120]) + 
    y[1180]/(16*y[7]^2) + y[1181]/(8*y[23]) + (y[1]^2*y[1182])/
     (8*y[5]*y[107]) - (y[1]^2*y[1183])/(8*y[5]*y[9]*y[107]) + 
    y[1184]/(16*y[5]) + y[1185]/(8*y[107]) + y[1186]/(8*y[56]) + 
    y[1187]/(16*y[9]) + y[1188]/(16*y[7]) + (y[1]*y[1189])/(2*y[9]*y[120]) + 
    y[1190]/(8*y[7]*y[107]) + (y[1]*y[1191])/(8*y[5]*y[9]*y[120]) - 
    (y[1]*y[1192])/(8*y[7]*y[120]) + y[1193]/(8*y[9]*y[107]) + 
    y[1194]/(16*y[7]*y[9]) + y[1195]/(16*y[5]*y[9]) + 
    y[1196]/(8*y[9]*y[56]) + (y[1]^2*y[1197])/(8*y[5]*y[107]*y[120]) + 
    (y[1]*y[1198])/(8*y[5]*y[120]) + (y[1]*y[1199])/(8*y[107]*y[120]), 
  f[107] -> (3*y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) + (3*y[1]*y[7]*y[185]^3)/
     (8*y[5]^2*y[9]) - (y[1]^4*y[157]^3*y[194])/(8*y[5]*y[7]*y[107]*y[120]) + 
    (y[1]^3*y[221])/(8*y[5]*y[59]) + (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[59]) - 
    (y[469]*y[947])/(8*y[7]*y[107]) + (3*y[1]^3*y[996])/(8*y[5]*y[7]^2) + 
    (3*y[998])/(16*y[7]^2) + (3*y[1003])/(16*y[7]*y[9]) - 
    (3*y[1]^3*y[6]*y[1052])/(8*y[5]^2*y[7]) + (3*y[1]*y[1059])/(8*y[5]^2) + 
    (y[1]^3*y[194]*y[1174])/(8*y[7]*y[107]*y[120]) + y[1200]/(8*y[59]) + 
    y[1201]/16 - (y[1]^3*y[1202])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^2*y[1203])/(16*y[5]*y[7]) + y[1204]/(16*y[7]) + 
    (y[1]*y[1205])/(8*y[5]*y[9]*y[107]) + (y[1]^2*y[25]*y[1206])/
     (8*y[5]*y[9]*y[107]*y[120]) + y[1207]/(16*y[5]) + 
    y[1208]/(8*y[7]*y[59]) + y[1209]/(16*y[9]) - 
    (y[1]*y[1210])/(8*y[5]*y[107]) + (y[1]*y[1211])/(2*y[9]*y[120]) + 
    y[1212]/(8*y[107]) + y[1213]/(8*y[9]*y[107]) + y[1214]/(16*y[5]*y[9]) + 
    y[1215]/(8*y[5]*y[9]*y[120]) - (y[1]^2*y[1216])/(8*y[5]*y[107]*y[120]) + 
    y[1217]/(8*y[120]) + y[1218]/(8*y[5]*y[120]) + 
    (y[1]*y[1219])/(8*y[7]*y[120]) + (y[1]*y[1220])/(8*y[107]*y[120]), 
  f[111] -> (y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) + (y[1]^4*y[6]*y[25]^2)/
     (8*y[7]^3*y[27]) + (y[1]*y[7]^2*y[185]^3)/(8*y[5]^2*y[27]) + 
    (y[1]^4*y[25]*y[197])/(8*y[5]*y[7]^3) + (y[1]^3*y[221])/
     (16*y[5]*y[220]) + (y[1]^3*y[224]^2)/(16*y[5]*y[7]*y[220]) - 
    (y[1]^3*y[6]*y[1052])/(8*y[5]^2*y[7]) + (y[1]*y[1059])/(8*y[5]^2) + 
    (y[1]*y[1118])/(16*y[220]) + y[1120]/(16*y[7]*y[220]) + 
    y[1221]/(16*y[5]) + (y[1]*y[185]^2*y[1222])/(8*y[5]*y[27]) + 
    (y[1]^3*y[1223])/(8*y[5]*y[7]^2) + (y[1]^3*y[25]*y[1224])/
     (8*y[7]^2*y[27]) + y[1225]/16 + (y[1]^2*y[1226])/(16*y[5]*y[7]) + 
    y[1227]/(16*y[7]) + (y[1]*y[1228])/(8*y[27]) + 
    (y[1]*y[1229])/(8*y[7]*y[27]), 
  f[114] -> (y[1]^3*y[25]*y[36])/(8*y[5]*y[7]*y[157]) + 
    (y[5]*y[469]^3*y[640])/(16*y[7]*y[62]*y[157]) + 
    (y[1]^2*y[25]*y[697])/(8*y[5]*y[9]*y[107]*y[120]) + 
    (y[1]^3*y[157]*y[194]*y[1156])/(16*y[5]*y[7]*y[107]) + 
    (y[1]^2*y[1230])/(16*y[5]*y[7]) + (y[1]^4*y[25]^2*y[1231])/
     (4*y[5]*y[7]*y[120]*y[157]) + (y[5]*y[194]*y[333]^2*y[1232])/
     (16*y[7]*y[107]*y[157]) + (y[194]*y[1233])/(16*y[7]*y[107]) + 
    y[1234]/16 + (y[1]*y[1235]*y[1236])/(8*y[9]*y[120]) + 
    (y[1]^2*y[25]*y[1237])/(8*y[9]*y[107]*y[120]) + y[1238]/(16*y[5]) + 
    y[1239]/(16*y[7]) + (y[1]*y[1240])/(8*y[120]) - 
    (y[1]*y[1241])/(16*y[9]*y[157]) + y[1242]/(16*y[157]) + 
    (y[1]*y[25]*y[1243])/(8*y[5]*y[9]*y[157]) + (y[1]^2*y[25]*y[1244])/
     (8*y[9]*y[107]*y[120]*y[157]) + (y[1]*y[25]^2*y[1245])/
     (4*y[5]*y[9]*y[120]*y[157]) + (y[1]*y[1246])/(16*y[5]*y[9]*y[107]^2) + 
    (y[1]*y[1247])/(16*y[9]*y[107]^2*y[157]) + (y[1]^3*y[1248])/
     (8*y[5]*y[7]*y[120]) - (y[1]^3*y[1249])/(16*y[5]*y[7]*y[62]) + 
    (y[1]*y[1250])/(8*y[5]*y[157]) + y[1251]/(16*y[7]*y[157]) + 
    y[1252]/(16*y[9]) + (y[1]*y[1253])/(16*y[5]*y[62]) + 
    (y[1]*y[1254])/(8*y[5]*y[9]*y[120]) + (y[1]*y[1255])/
     (8*y[9]*y[120]*y[157]) + (y[5]*y[1256])/(16*y[62]*y[157]) + 
    y[1257]/(16*y[5]*y[9]) + (y[1]*y[1258])/(16*y[5]*y[107]) - 
    (y[1]*y[1259])/(8*y[7]*y[120]) + (y[1]*y[1260])/(8*y[5]*y[120]*y[157]) + 
    (y[1]*y[1261])/(8*y[107]*y[120]) + (y[1]*y[1262])/(16*y[5]*y[9]*y[107]) - 
    (y[1]*y[1263])/(16*y[9]*y[107]*y[157]) - (y[1]*y[1264])/
     (8*y[120]*y[157]) + (y[1]*y[1265])/(16*y[5]*y[107]^2) + 
    (y[1]*y[1266])/(8*y[7]*y[120]*y[157]) + y[1267]/(16*y[107]^2*y[157]) + 
    y[1268]/(16*y[107]*y[157]) + (y[1]*y[1269])/(8*y[107]*y[120]*y[157]) + 
    (y[1]^2*y[1270])/(8*y[5]*y[107]*y[120]) + y[1271]/(16*y[7]*y[62]) + 
    y[1272]/(16*y[107]) + y[1273]/(16*y[62]) + 
    (y[1]*y[1274])/(8*y[5]*y[120]) + y[1275]/(16*y[9]*y[107]) + 
    (y[1]*y[1276])/(16*y[9]*y[107]^2) + y[1277]/(16*y[107]^2), 
  f[115] -> (-3*y[1]^4)/(8*y[2]*y[4]) - (y[1]^4*y[5])/(8*y[2]*y[4]*y[9]) - 
    (y[1]*y[7]^2*y[8]^3)/(8*y[2]*y[5]^2*y[9]) + 
    (3*y[1]^4*y[25])/(8*y[2]*y[4]*y[7]) + (3*y[1]^4*y[25])/
     (8*y[2]*y[5]*y[7]) - (y[1]^4*y[25]^2)/(8*y[2]*y[4]*y[7]^2) - 
    (y[1]^4*y[25]^2)/(8*y[2]*y[5]*y[7]^2) - (y[1]^4*y[25]^2)/
     (8*y[2]*y[5]^2*y[7]) - (3*y[1]^2*y[8]*y[67])/(8*y[2]*y[5]^2) + 
    (17*y[7]^2*y[185]^4)/(72*y[5]^2*y[9]^2) - (y[7]^2*y[185]^4)/
     (8*y[5]^3*y[9]) + (y[7]^2*y[185]^4)/(8*y[5]^3*y[223]) - 
    (y[1]^2*y[25]*y[224]^2)/(2*y[4]*y[7]*y[9]) + (4*y[1]^2*y[25]*y[224]^2)/
     (9*y[5]*y[7]*y[9]) + (y[185]^2*y[333]^2)/(8*y[5]*y[223]) - 
    (17*y[185]^3*y[371])/(72*y[5]*y[9]^2) + (17*y[382])/(144*y[7]*y[9]) + 
    (17*y[388])/(144*y[9]^2) - (y[185]^3*y[710])/(4*y[5]^2*y[223]) + 
    (y[1]^2*y[1278])/(4*y[2]) + (y[1]*y[7]*y[8]^2*y[1279])/
     (8*y[2]*y[5]*y[9]) + (y[1]*y[1280])/(8*y[2]*y[9]) + 
    (y[1]^2*y[1281])/(8*y[2]*y[5]) + (y[1]^3*y[1282])/(8*y[4]*y[7]^2) + 
    (y[1]^3*y[1282])/(8*y[5]*y[7]^2) + (y[1]^3*y[1283])/(72*y[5]^2*y[7]) + 
    (y[1]^2*y[1284])/(72*y[5]*y[7]) + y[1285]/(144*y[5]) + 
    y[1286]/(16*y[4]) + y[1287]/(16*y[4]*y[9]) + y[1288]/144 + 
    (17*y[1289])/(144*y[7]) - (y[1]^2*y[1290])/(16*y[4]*y[7]) + 
    y[1291]/(72*y[5]^2) + y[1292]/(144*y[9]) + y[1293]/(144*y[5]*y[9]) + 
    y[1294]/(72*y[5]^2*y[9]), 
  f[118] -> -1/8*(y[1]^4*y[5]^3)/(y[4]^2*y[9]*y[27]) - 
    (y[7]^2*y[185]^4)/(6*y[5]^2*y[9]^2) - (y[7]^2*y[185]^4)/(4*y[5]^3*y[9]) + 
    (13*y[1]^3*y[6]*y[220])/(24*y[5]^2*y[7]) - (y[7]^2*y[185]^4)/
     (8*y[5]^2*y[223]^2) + (y[7]^2*y[185]^4)/(4*y[5]^3*y[223]) - 
    (3*y[1]^2*y[25]*y[224]^2)/(2*y[4]*y[7]*y[9]) - 
    (13*y[1]^2*y[25]*y[224]^2)/(6*y[5]*y[7]*y[9]) + 
    (y[1]^3*y[6]*y[282])/(4*y[5]*y[7]^2) + (y[1]^3*y[25]^2*y[333])/
     (4*y[4]*y[7]*y[27]) - (y[185]^2*y[333]^2)/(8*y[223]^2) - 
    (y[25]^2*y[333]^4)/(8*y[5]*y[27]*y[223]) + (y[185]^3*y[435])/
     (24*y[5]*y[9]^2) - (13*y[454])/(24*y[5]^2) + 
    (y[185]^3*y[710])/(4*y[5]*y[223]^2) + (y[1]^3*y[1282])/(8*y[4]^2*y[7]) + 
    (y[333]^2*y[1295])/(8*y[223]) - (y[333]^4*y[1296])/(8*y[27]*y[223]) - 
    (y[7]^2*y[8]^3*y[1297])/(8*y[5]*y[9]*y[27]) + (y[1]^3*y[5]^2*y[1298])/
     (4*y[4]*y[9]*y[27]) + y[1299]/(8*y[9]*y[27]) + 
    (y[1]^3*y[25]^2*y[1300])/(8*y[7]^2*y[27]) + y[1301]/48 + 
    (y[1]^3*y[1302])/(8*y[4]*y[7]^2) - (y[1]^4*y[1303])/(8*y[4]^2*y[27]) + 
    (y[1]^3*y[1304])/(8*y[4]*y[27]) - (y[1]^2*y[1305])/(16*y[4]*y[7]) + 
    (y[1]^2*y[25]*y[1306])/(8*y[7]*y[27]) - (y[1]^2*y[1307])/(48*y[5]*y[7]) + 
    y[1308]/(48*y[5]) + y[1309]/(16*y[4]) + y[1310]/(16*y[4]*y[9]) + 
    y[1311]/(16*y[4]^2*y[9]) + y[1312]/(24*y[9]) + y[1313]/(24*y[7]) + 
    y[1314]/(24*y[7]*y[9]) + y[1315]/(16*y[4]^2) + y[1316]/(8*y[27]) - 
    (y[7]*y[1317])/(8*y[5]^2*y[27]) + (y[7]*y[1318])/(4*y[5]*y[27]) + 
    y[1319]/(4*y[5]*y[223]) + y[1320]/(24*y[9]^2) + y[1321]/(48*y[5]*y[9]) + 
    y[1322]/(8*y[5]^2*y[223]) + y[1323]/(24*y[5]^2*y[9]), 
  f[119] -> (y[7]^2*y[24]^2)/(16*y[5]*y[23]) + (y[5]^2*y[24]*y[48]^2)/
     (16*y[7]*y[9]*y[23]) + (y[7]^2*y[185]^4)/(4*y[5]^2*y[9]^2) - 
    (y[1]^3*y[6]*y[220])/(4*y[5]^2*y[7]) + (y[1]^2*y[25]*y[224]^2)/
     (y[5]*y[7]*y[9]) + y[454]/(4*y[5]^2) - (y[185]^3*y[471])/
     (8*y[5]*y[9]^2) - (y[7]^2*y[24]^2*y[1324])/(16*y[5]*y[9]*y[23]) + 
    (y[7]*y[468]^3*y[1325])/(4*y[5]^2*y[9]) - (y[5]^2*y[1326])/
     (16*y[7]*y[23]) + y[1327]/16 + (y[1]^2*y[1328])/(8*y[5]*y[7]) + 
    y[1329]/(16*y[5]) + y[1330]/(16*y[23]) + y[1331]/(16*y[7]) + 
    y[1332]/(16*y[7]*y[9]) + y[1333]/(16*y[9]*y[23]) + y[1334]/(16*y[9]) + 
    y[1335]/(16*y[5]*y[9]) + y[1336]/(16*y[9]^2), 
  f[120] -> (-3*y[1]^4*y[25]^3)/(8*y[2]^2*y[5]*y[27]) + 
    (y[1]^4*y[25]^4)/(8*y[2]^2*y[5]^2*y[27]) - (3*y[7]^2*y[185]^4)/
     (8*y[5]^2*y[9]^2) + (y[7]^2*y[185]^4)/(4*y[5]^3*y[9]) + 
    (y[7]^2*y[185]^4)/(8*y[5]^2*y[223]^2) - (y[7]^2*y[185]^4)/
     (4*y[5]^3*y[223]) + (y[185]^2*y[333]^2)/(8*y[223]^2) + 
    (y[25]^2*y[333]^4)/(8*y[5]*y[27]*y[223]) + (3*y[185]^3*y[371])/
     (8*y[5]*y[9]^2) - (3*y[388])/(16*y[9]^2) + (y[1]*y[8]*y[407])/
     (8*y[2]^2*y[5]^2) - (y[185]^3*y[710])/(4*y[5]*y[223]^2) - 
    (y[333]^2*y[1295])/(8*y[223]) + (y[333]^4*y[1296])/(8*y[27]*y[223]) + 
    (y[7]^2*y[8]^3*y[1337])/(8*y[2]*y[5]^2*y[9]) - 
    (y[7]*y[8]^2*y[1338])/(4*y[2]*y[5]*y[9]) + y[1339]/(16*y[2]*y[9]) + 
    (y[1]^4*y[25]*y[1340])/(8*y[2]^2*y[27]) + y[1341]/4 + 
    (y[1]*y[1342])/(16*y[2]) + y[1343]/(8*y[2]*y[27]) + y[1344]/(16*y[9]) + 
    (y[1]*y[1345])/(8*y[2]^2) - (y[1]*y[1346])/(8*y[2]*y[5]^2) + 
    (y[1]*y[1347])/(4*y[2]*y[5]) + y[1348]/(8*y[5]) + 
    (y[1]*y[1349])/(8*y[2]^2*y[5]) + y[1350]/(8*y[5]^2) + y[1351]/(8*y[27]) + 
    y[1352]/(8*y[5]^2*y[27]) + y[1353]/(8*y[5]*y[9]) + 
    y[1354]/(8*y[2]*y[5]*y[27]) + y[1355]/(8*y[5]*y[27]) + 
    y[1356]/(4*y[5]*y[223]) + y[1357]/(8*y[5]^2*y[223]) + 
    y[1358]/(8*y[2]*y[5]^2*y[27]) + y[1359]/(8*y[5]^2*y[9]), 
  f[121] -> -1/8*(y[7]^2*y[185]^3)/(y[5]*y[9]^2) + 
    (y[7]*y[185]^2*y[1360])/(8*y[5]*y[9]) + (y[56]*y[1361])/(8*y[5]) - 
    (y[1]*y[1362])/(16*y[62]) + y[1363]/16 + (y[1]*y[1364])/(16*y[9]*y[62]) + 
    y[1365]/(8*y[9]) + y[1366]/(16*y[9]^2), 
  f[122] -> (y[1]^4*y[5]^3)/(8*y[4]^2*y[9]*y[27]) + 
    (y[7]^2*y[24]^2)/(8*y[5]*y[56]) - (y[5]^2*y[7]*y[106]^2)/
     (8*y[56]*y[107]) + (y[7]*y[56]^2*y[106]^3)/(8*y[5]*y[9]*y[107]) + 
    (3*y[1]^2*y[25]*y[224]^2)/(2*y[4]*y[7]*y[9]) + 
    (y[5]^3*y[25]*y[240]^2)/(8*y[9]*y[106]*y[107]) + 
    (y[25]*y[157]^3*y[240]^2)/(8*y[5]*y[106]*y[107]) - 
    (y[25]^2*y[333]^4)/(8*y[5]^2*y[9]*y[106]) + 
    (y[25]*y[333]^4)/(8*y[27]*y[106]) - (y[25]^2*y[333]^4)/
     (4*y[5]*y[27]*y[106]) + (y[25]^3*y[333]^4)/(8*y[5]^2*y[27]*y[106]) + 
    (3*y[417])/(16*y[7]*y[9]) + (y[1]^3*y[6]*y[625])/(4*y[5]*y[7]^2) + 
    (y[1]^3*y[25]^2*y[638])/(4*y[4]*y[7]*y[27]) + (y[25]*y[240]^2*y[690])/
     (8*y[106]*y[107]) + (y[5]^2*y[7]*y[106]^2*y[768])/
     (8*y[9]*y[56]*y[107]) - (y[1]^3*y[1282])/(8*y[4]^2*y[7]) + 
    (y[7]^2*y[8]^3*y[1297])/(8*y[5]*y[9]*y[27]) + 
    (y[1]^4*y[1303])/(8*y[4]^2*y[27]) + (y[1]^2*y[1305])/(16*y[4]*y[7]) - 
    (y[1]^2*y[25]*y[1306])/(8*y[7]*y[27]) - (y[7]^2*y[24]^2*y[1324])/
     (8*y[5]*y[9]*y[56]) + (y[25]*y[333]^3*y[1367])/(4*y[5]*y[9]*y[106]) + 
    (y[1]^3*y[5]^2*y[1368])/(4*y[4]*y[9]*y[27]) + y[1369]/(8*y[9]*y[27]) + 
    (y[1]^3*y[25]^2*y[1370])/(8*y[7]^2*y[27]) + 
    (y[1]^3*y[1371])/(8*y[4]*y[27]) + (y[1]^2*y[1372])/(8*y[5]*y[7]) + 
    (y[1]^3*y[1373])/(8*y[4]*y[7]^2) + y[1374]/16 + y[1375]/(8*y[56]) + 
    y[1376]/(16*y[4]) + y[1377]/(16*y[5]*y[106]) + y[1378]/(16*y[4]^2*y[9]) + 
    y[1379]/(8*y[5]*y[107]) + (3*y[1380])/(16*y[7]) + y[1381]/(16*y[4]^2) + 
    y[1382]/(16*y[106]) + y[1383]/(16*y[9]*y[106]) + y[1384]/(16*y[4]*y[9]) + 
    y[1385]/(16*y[9]) + y[1386]/(8*y[107]) + y[1387]/(8*y[27]) + 
    y[1388]/(16*y[5]) + y[1389]/(8*y[5]^2*y[9]) + y[1390]/(8*y[5]^2*y[27]) + 
    y[1391]/(8*y[9]*y[107]) + y[1392]/(8*y[9]*y[56]) + 
    y[1393]/(4*y[5]*y[27]) + y[1394]/(8*y[5]*y[9]), 
  f[123] -> -1/16*(y[7]^2*y[24]^2)/(y[5]*y[23]) - (y[5]^2*y[24]*y[48]^2)/
     (16*y[7]*y[9]*y[23]) - (y[7]*y[56]^3*y[106]^4)/(16*y[5]*y[9]*y[107]^2) - 
    (y[1]^2*y[6]*y[220])/(8*y[5]*y[7]) - (y[7]*y[56]^3*y[751])/
     (16*y[5]*y[107]^2) + (y[7]^2*y[24]^2*y[1324])/(16*y[5]*y[9]*y[23]) + 
    (y[5]^2*y[1326])/(16*y[7]*y[23]) + y[1395]/16 + y[1396]/(16*y[5]) + 
    y[1397]/(16*y[23]) + y[1398]/(16*y[5]*y[9]*y[107]) + 
    y[1399]/(16*y[9]*y[23]) + y[1400]/(16*y[7]) + y[1401]/(16*y[7]*y[9]) + 
    y[1402]/(16*y[9]) + y[1403]/(16*y[5]*y[9]) + y[1404]/(16*y[9]*y[107]) + 
    y[1405]/(16*y[107]) + y[1406]/(16*y[107]^2) + y[1407]/(16*y[5]*y[107]) + 
    y[1408]/(16*y[9]*y[107]^2), 
  f[124] -> -1/8*(y[7]^2*y[24]^2)/(y[5]*y[56]) + (y[5]^2*y[7]*y[106]^2)/
     (8*y[56]*y[107]) - (3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) + 
    (3*y[1]^3*y[6]*y[220])/(8*y[5]^2*y[7]) - (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (3*y[185]^3*y[371])/(8*y[5]*y[9]^2) - 
    (3*y[388])/(16*y[9]^2) - (3*y[454])/(8*y[5]^2) + 
    (3*y[7]*y[467]*y[468]^3)/(8*y[5]^2*y[9]) - (y[5]^2*y[7]*y[106]^2*y[768])/
     (8*y[9]*y[56]*y[107]) - (y[1]^2*y[25]^2*y[776])/
     (8*y[5]*y[9]*y[107]*y[120]) - (y[1]*y[7]*y[777])/(8*y[5]*y[9]*y[107]) - 
    (y[1]*y[781])/(8*y[120]) - (y[1]*y[785])/(8*y[9]*y[120]) - 
    (y[1]^2*y[790])/(8*y[5]*y[107]*y[120]) + (y[7]^2*y[24]^2*y[1324])/
     (8*y[5]*y[9]*y[56]) + y[1409]/16 + y[1410]/(8*y[56]) + 
    (y[1]^2*y[1411])/(16*y[5]*y[7]) + (y[1]^2*y[25]*y[1412])/
     (8*y[9]*y[107]*y[120]) + y[1413]/(16*y[7]) + (y[1]^2*y[157]*y[1414])/
     (8*y[107]*y[120]) + y[1415]/(16*y[9]) + y[1416]/(8*y[107]) + 
    (y[1]*y[7]*y[1417])/(8*y[5]*y[107]) + y[1418]/(16*y[7]*y[9]) + 
    y[1419]/(16*y[5]) + (y[1]*y[25]*y[1420])/(8*y[5]*y[9]*y[120]) + 
    y[1421]/(8*y[9]*y[107]) + y[1422]/(8*y[9]*y[56]) + 
    y[1423]/(16*y[5]*y[9]) + (y[1]*y[1424])/(8*y[5]*y[120]), 
  f[126] -> (-3*y[7]^2*y[185]^4)/(8*y[5]^2*y[9]^2) + 
    (3*y[1]^3*y[6]*y[220])/(8*y[5]^2*y[7]) - (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (3*y[417])/(16*y[7]*y[9]) - (3*y[454])/(8*y[5]^2) + 
    (3*y[7]*y[467]*y[468]^3)/(8*y[5]^2*y[9]) + (y[185]^3*y[593])/
     (4*y[5]*y[9]^2) + (y[1]*y[25]*y[697])/(8*y[9]*y[107]*y[120]) + 
    (y[7]*y[803])/(8*y[5]*y[107]) + (3*y[1380])/(16*y[7]) + y[1425]/16 + 
    y[1426]/(16*y[5]) + (y[1]*y[25]^2*y[1427])/(8*y[5]*y[9]*y[107]*y[120]) + 
    (y[25]*y[1428])/(8*y[5]*y[9]*y[120]) + (y[7]*y[1429])/
     (8*y[5]*y[9]*y[107]) + (3*y[1]^2*y[1430])/(16*y[5]*y[7]) + 
    y[1431]/(16*y[9]) + y[1432]/(8*y[107]) + y[1433]/(8*y[9]*y[120]) + 
    y[1434]/(16*y[9]^2) + y[1435]/(8*y[9]*y[107]) + y[1436]/(16*y[5]*y[9]) + 
    (y[1]*y[1437])/(8*y[5]*y[107]*y[120]) + (y[1]*y[157]*y[1438])/
     (8*y[107]*y[120]) + y[1439]/(8*y[120]) + y[1440]/(8*y[5]*y[120]), 
  f[130] -> (y[7]^3*y[8]^4)/(8*y[5]^2*y[9]*y[27]) - 
    (y[7]^2*y[185]^4)/(4*y[5]^2*y[9]^2) + (y[7]^4*y[406])/(8*y[5]^3*y[27]) + 
    (y[185]^3*y[471])/(8*y[5]*y[9]^2) + y[484]/(16*y[9]^2) + 
    (y[7]^3*y[630])/(8*y[5]^3*y[9]) - (y[7]^2*y[8]^3*y[1441])/
     (8*y[5]*y[9]*y[27]) + y[1442]/(16*y[9]*y[27]) + y[1443]/16 + 
    y[1444]/(16*y[5]) + y[1445]/(8*y[5]^2) + y[1446]/(16*y[9]) + 
    y[1447]/(16*y[5]*y[27]) + (y[7]^2*y[1448])/(8*y[5]^2*y[9]) + 
    y[1449]/(8*y[5]^2*y[27]) + y[1450]/(16*y[5]*y[9]) + y[1451]/(16*y[27]), 
  f[133] -> -1/8*(y[1]^2*y[25]^2*y[776])/(y[5]*y[9]*y[107]*y[120]) + 
    (y[56]^3*y[106]^3*y[817])/(16*y[5]*y[9]*y[107]^2) - 
    (y[56]^3*y[108]*y[817])/(16*y[5]*y[107]^2) + (y[1]*y[25]^3*y[821])/
     (4*y[5]*y[9]*y[120]*y[157]) + (y[1]*y[829])/(8*y[120]) + 
    (y[1]*y[834])/(8*y[5]*y[120]) - (y[1]*y[835])/(8*y[5]*y[120]*y[157]) - 
    (y[1]^2*y[838])/(8*y[5]*y[107]*y[120]) - 
    (y[1]*y[843])/(8*y[120]*y[157]) - (y[1]*y[5]^2*y[1452])/
     (16*y[9]*y[62]*y[157]) + (y[1]*y[5]^2*y[1453])/(16*y[62]*y[157]) + 
    y[1454]/16 - (y[1]*y[1455])/(16*y[62]) + (y[25]^2*y[1456])/
     (16*y[5]*y[9]*y[157]) + (y[1]*y[1457])/(16*y[9]*y[62]) + 
    (y[1]*y[25]*y[1458])/(8*y[5]*y[9]*y[120]) + y[1459]/(16*y[5]) + 
    y[1460]/(16*y[5]*y[157]) + y[1461]/(16*y[157]) + 
    (y[1]*y[1462])/(8*y[9]*y[120]) + y[1463]/(16*y[9]) + 
    y[1464]/(16*y[9]*y[157]) + y[1465]/(16*y[5]*y[107]) + 
    y[1466]/(16*y[5]*y[9]*y[107]) + (y[1]^2*y[1467])/(8*y[107]*y[120]) + 
    y[1468]/(16*y[5]*y[9]) + (y[1]*y[1469])/(8*y[9]*y[120]*y[157]) + 
    y[1470]/(16*y[9]*y[107]^2) + y[1471]/(16*y[107]) + 
    y[1472]/(16*y[107]^2) + y[1473]/(16*y[9]*y[107]), 
  f[134] -> -1/8*(y[1]^4*y[6]^2)/(y[4]*y[7]^3) - 
    (y[1]^4*y[6]^2)/(8*y[5]*y[7]^3) + (y[1]^4*y[6]^2)/(9*y[5]^2*y[7]^2) + 
    (17*y[1]*y[7]*y[185]^3)/(72*y[5]^2*y[9]) - (y[1]^2*y[219]^2)/
     (8*y[4]*y[7]) + (y[1]^3*y[157]^2*y[220])/(8*y[5]^2*y[7]*y[106]) + 
    (17*y[1]^2*y[25]*y[224]^2)/(18*y[5]*y[7]*y[9]) - 
    (y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[223]) + 
    (y[1]^3*y[227])/(4*y[4]*y[7]^2) - (3*y[333]^4)/(8*y[106]*y[223]) + 
    (y[5]*y[333]^4)/(8*y[7]*y[106]*y[223]) + (3*y[25]*y[333]^4)/
     (8*y[5]*y[106]*y[223]) - (y[25]^2*y[333]^4)/(8*y[5]^2*y[106]*y[223]) + 
    (17*y[998])/(144*y[7]^2) + y[999]/(8*y[5]^2*y[106]) + 
    (17*y[1003])/(144*y[7]*y[9]) + (y[333]*y[1474])/(8*y[106]) + 
    (y[333]*y[1475])/(8*y[7]*y[106]) + (y[1]^2*y[157]*y[1476])/
     (8*y[5]*y[7]*y[106]) + y[1477]/(8*y[5]*y[106]) + y[1478]/144 + 
    (y[1]^3*y[1479])/(72*y[5]^2*y[7]) + (y[1]^3*y[1480])/(72*y[5]*y[7]^2) + 
    (y[1]^2*y[1481])/(144*y[5]*y[7]) + y[1482]/(144*y[7]) + 
    (17*y[1483])/(144*y[9]) + y[1484]/(16*y[7]*y[223]) + 
    y[1485]/(16*y[5]*y[223]) + y[1486]/(144*y[5]) + 
    y[1487]/(8*y[5]^2*y[223]) - (17*y[1488])/(144*y[5]*y[9]) + 
    y[1489]/(16*y[223]) + y[1490]/(72*y[5]^2), 
  f[137] -> -1/2*(y[1]^4*y[6]^2)/(y[4]*y[7]^3) - 
    (y[1]^4*y[6]^2)/(2*y[5]*y[7]^3) - (y[1]^4*y[6]^2)/(8*y[4]^2*y[7]^2) - 
    (13*y[1]^4*y[6]^2)/(24*y[5]^2*y[7]^2) + (y[1]^4*y[25]^2)/
     (8*y[4]*y[7]*y[27]) - (y[1]^2*y[219]^2)/(8*y[4]^2) + 
    (y[5]^2*y[25]^3)/(8*y[7]*y[220]*y[223]) - (2*y[1]^2*y[25]*y[224]^2)/
     (3*y[5]*y[7]*y[9]) - (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[223]) - 
    (y[5]^2*y[225]^3)/(8*y[7]*y[9]*y[220]) + (y[1]^3*y[227])/
     (4*y[4]^2*y[7]) + (y[5]^2*y[228])/(8*y[9]*y[220]) + 
    (y[5]^3*y[333]^4)/(8*y[7]*y[27]*y[223]^2) + (y[1]*y[7]*y[468]^3)/
     (6*y[5]^2*y[9]) - (y[5]^2*y[856])/(8*y[220]*y[223]) + 
    (13*y[1]^3*y[6]*y[1052])/(24*y[5]^2*y[7]) - (13*y[1]*y[1059])/
     (24*y[5]^2) + (y[1]^2*y[1156])/(8*y[4]) + (y[1]^4*y[1296])/
     (8*y[4]*y[27]) - (y[333]^4*y[1303])/(8*y[27]*y[223]^2) - 
    (y[469]^2*y[1491])/(8*y[220]) + (y[1]^2*y[1492])/(4*y[4]*y[7]) - 
    (y[5]^2*y[333]^3*y[1493])/(4*y[7]*y[27]*y[223]) - 
    (y[25]^2*y[333]^3*y[1494])/(4*y[5]*y[27]*y[223]) + 
    (y[333]^3*y[1495])/(8*y[27]*y[223]) + (y[1]^3*y[25]*y[1496])/
     (8*y[7]^2*y[27]) + (y[469]^2*y[1497])/(8*y[7]*y[220]) + 
    (y[1]^3*y[1498])/(8*y[4]*y[7]^2) + y[1499]/48 + 
    (y[1]^3*y[1500])/(24*y[5]*y[7]^2) - (y[1]^2*y[1501])/(48*y[5]*y[7]) + 
    y[1502]/(24*y[7]^2) + y[1503]/(48*y[7]) + y[1504]/(48*y[5]) + 
    y[1505]/(16*y[223]) + y[1506]/(24*y[9]) + y[1507]/(16*y[223]^2) + 
    y[1508]/(24*y[7]*y[9]) + (y[7]*y[1509])/(8*y[5]*y[27]) + 
    y[1510]/(8*y[5]*y[223]^2) + y[1511]/(8*y[7]*y[27]) + 
    (y[7]*y[1512])/(8*y[5]^2*y[27]) + y[1513]/(24*y[5]*y[9]) + 
    y[1514]/(8*y[5]^2*y[223]) + y[1515]/(16*y[7]*y[223]^2) + 
    y[1516]/(16*y[5]*y[223]) + y[1517]/(16*y[7]*y[223]) + y[1518]/(8*y[27]), 
  f[138] -> (y[1]^4*y[6]^2)/(4*y[5]^2*y[7]^2) + (y[1]*y[7]*y[185]^3)/
     (4*y[5]^2*y[9]) + (y[1]^2*y[25]*y[224]^2)/(y[5]*y[7]*y[9]) - 
    (y[1]^3*y[224]^2)/(16*y[5]*y[7]*y[220]) + (y[5]^3*y[225]^3)/
     (16*y[7]*y[9]*y[220]^2) - (y[5]^3*y[228])/(16*y[9]*y[220]^2) + 
    (y[1]^3*y[519])/(16*y[5]*y[220]) - (y[1]^3*y[6]*y[1052])/
     (4*y[5]^2*y[7]) + (y[1]*y[1059])/(4*y[5]^2) + 
    (y[1]^3*y[1519])/(8*y[5]*y[7]^2) + (y[469]*y[1520])/(16*y[7]*y[220]^2) + 
    y[1521]/16 - (y[5]^2*y[1522])/(16*y[7]*y[9]*y[220]) + 
    y[1523]/(16*y[220]) + (y[1]^2*y[1524])/(16*y[5]*y[7]) + 
    y[1525]/(16*y[5]) + y[1526]/(16*y[7]^2) + y[1527]/(16*y[7]) + 
    (y[5]^2*y[1528])/(16*y[9]*y[220]) - (y[469]*y[1529])/(16*y[220]^2) + 
    y[1530]/(16*y[7]*y[220]) + y[1531]/(16*y[9]) + y[1532]/(8*y[5]*y[9]) + 
    y[1533]/(16*y[7]*y[9]), f[139] -> (y[1]^4*y[25]^2)/(8*y[2]*y[5]*y[7]^2) - 
    (y[1]^4*y[25])/(8*y[2]*y[27]) + (y[1]^4*y[25]^2)/(4*y[2]*y[7]*y[27]) - 
    (y[1]^4*y[25]^3)/(8*y[2]*y[7]^2*y[27]) - (y[5]^2*y[25]^3)/
     (8*y[7]*y[220]*y[223]) - (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[9]) - 
    (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[220]) + (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[223]) - (y[5]^3*y[333]^4)/(8*y[7]*y[27]*y[223]^2) + 
    (3*y[1]*y[7]*y[468]^3)/(8*y[5]^2*y[9]) + (y[1]^3*y[519])/
     (8*y[5]*y[220]) + (y[1]^3*y[25]*y[638])/(4*y[2]*y[5]*y[7]) + 
    y[855]/(8*y[220]) + (y[5]^2*y[856])/(8*y[220]*y[223]) + 
    y[862]/(8*y[7]*y[220]) - (3*y[1003])/(16*y[7]*y[9]) + 
    (y[333]^4*y[1303])/(8*y[27]*y[223]^2) - (3*y[1483])/(16*y[9]) + 
    y[1487]/(8*y[5]*y[223]^2) + (3*y[1488])/(16*y[5]*y[9]) + 
    (y[5]^2*y[333]^3*y[1493])/(4*y[7]*y[27]*y[223]) + 
    (y[25]^2*y[333]^3*y[1494])/(4*y[5]*y[27]*y[223]) - 
    (y[333]^3*y[1495])/(8*y[27]*y[223]) + (y[1]^3*y[1496])/(8*y[5]*y[7]^2) - 
    (y[7]*y[1512])/(8*y[5]^2*y[27]) + (y[1]^3*y[25]*y[1534])/
     (8*y[7]^2*y[27]) + (y[1]^2*y[1535])/(8*y[5]*y[7]) + y[1536]/(16*y[5]) + 
    y[1537]/(16*y[2]) + y[1538]/(16*y[7]) + y[1539]/(16*y[2]*y[5]) + 
    y[1540]/(16*y[2]*y[7]) + y[1541]/16 + y[1542]/(16*y[223]) + 
    y[1543]/(16*y[223]^2) + (y[7]*y[1544])/(8*y[5]*y[27]) + 
    y[1545]/(8*y[7]*y[27]) + y[1546]/(8*y[5]^2*y[223]) + 
    y[1547]/(16*y[7]*y[223]^2) + y[1548]/(16*y[5]*y[223]) + 
    y[1549]/(16*y[7]*y[223]) + y[1550]/(8*y[27]), 
  f[140] -> -1/8*(y[1]*y[7]*y[185]^2)/(y[5]*y[9]) + 
    (y[1]^3*y[221])/(16*y[5]*y[220]) + (y[1]^3*y[224]^2)/
     (16*y[5]*y[7]*y[220]) - (y[5]^3*y[225]^3)/(16*y[7]*y[9]*y[220]^2) + 
    (y[5]^3*y[228])/(16*y[9]*y[220]^2) - (y[1]^3*y[898])/(16*y[5]*y[7]) + 
    (y[1]*y[900])/(16*y[5]) + (y[1]^3*y[1117])/(16*y[5]*y[7]*y[62]) + 
    (y[1]*y[1119])/(16*y[5]*y[62]) - (y[469]*y[1520])/(16*y[7]*y[220]^2) + 
    (y[5]^2*y[1522])/(16*y[7]*y[9]*y[220]) - (y[5]^2*y[1528])/
     (16*y[9]*y[220]) + y[1551]/(16*y[220]) + y[1552]/16 + 
    (y[1]*y[1553])/(16*y[7]) + y[1554]/(16*y[9]) + 
    (y[1]*y[1555])/(16*y[7]*y[62]) + y[1556]/(16*y[220]^2) + 
    y[1557]/(16*y[7]*y[9]) + (y[1]*y[1558])/(16*y[62]) + 
    y[1559]/(16*y[7]*y[220]), f[141] -> (y[1]^4*y[6]^2)/(2*y[4]*y[7]^3) + 
    (y[1]^4*y[6]^2)/(2*y[5]*y[7]^3) + (y[1]^4*y[6]^2)/(8*y[4]^2*y[7]^2) - 
    (y[1]^4*y[25]^2)/(8*y[4]*y[7]*y[27]) - (y[5]^3*y[106]^2)/
     (8*y[56]*y[107]) + (y[1]^2*y[219]^2)/(8*y[4]^2) - 
    (y[1]^3*y[227])/(4*y[4]^2*y[7]) + (y[157]^3*y[240]^2)/(8*y[106]*y[107]) - 
    (3*y[25]^3*y[333]^4)/(8*y[5]*y[27]*y[106]^2) + 
    (y[25]^4*y[333]^4)/(8*y[5]^2*y[27]*y[106]^2) - 
    (y[5]*y[922])/(8*y[7]*y[107]) - (3*y[998])/(16*y[7]^2) + 
    y[1132]/(8*y[5]^2*y[106]^2) - (y[1]^2*y[1156])/(8*y[4]) - 
    (y[1]^4*y[1296])/(8*y[4]*y[27]) - (y[1]^3*y[1498])/(8*y[4]*y[7]^2) + 
    (y[1]^3*y[25]*y[1534])/(8*y[7]^2*y[27]) + y[1545]/(8*y[7]*y[27]) - 
    (y[1]^3*y[6]*y[1560])/(8*y[5]*y[7]^2) + (y[1]^3*y[157]^2*y[1561])/
     (4*y[5]^2*y[7]*y[106]) + (y[1]^3*y[1561]*y[1562])/(4*y[5]^2*y[7]) + 
    (y[1]^2*y[157]*y[1563])/(4*y[5]*y[7]*y[106]) + y[1564]/(16*y[7]*y[106]) + 
    y[1565]/(16*y[106]) + (y[1]^2*y[1566])/(4*y[5]*y[7]) - 
    (y[5]^2*y[1567])/(8*y[7]*y[56]) - (y[25]*y[333]^4*y[1568])/
     (8*y[27]*y[106]^2) + (y[25]^3*y[333]^3*y[1569])/
     (4*y[5]^2*y[27]*y[106]) - (y[25]^2*y[333]^3*y[1570])/
     (8*y[5]*y[27]*y[106]) + (y[1]^2*y[1571])/(4*y[4]*y[7]) + 
    y[1572]/(8*y[107]) + (y[638]*y[1573])/(8*y[106]^2) + y[1574]/8 + 
    y[1575]/(8*y[56]) + y[1576]/(8*y[5]*y[106]^2) + y[1577]/(16*y[7]) + 
    (y[333]^3*y[1578])/(8*y[27]*y[106]) + y[1579]/(8*y[5]) + 
    y[1580]/(8*y[27]) + y[1581]/(4*y[5]*y[106]) + y[1582]/(8*y[5]*y[27]) + 
    y[1583]/(8*y[5]^2*y[106]) + y[1584]/(8*y[5]^2*y[27]) + 
    y[1585]/(8*y[5]^2), f[142] -> (y[1]^3*y[6]^2)/(8*y[5]*y[7]^2) + 
    (y[1]*y[282]^2)/(8*y[5]) + (y[1]^2*y[6]*y[625])/(4*y[5]*y[7]) + 
    y[1586]/16 + (y[931]^2*y[1587])/(16*y[7]*y[107]) + y[1588]/(16*y[107]) + 
    y[1589]/(16*y[7]^2) + y[1590]/(16*y[7]) + y[1591]/(16*y[107]^2), 
  f[143] -> (-3*y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) + 
    (y[5]^3*y[106]^2)/(8*y[56]*y[107]) + (y[1]^3*y[6]^2*y[194])/
     (8*y[5]*y[7]*y[120]) - (3*y[1]^2*y[25]*y[224]^2)/(2*y[5]*y[7]*y[9]) + 
    (3*y[1]*y[7]*y[468]^3)/(8*y[5]^2*y[9]) + (y[1]^3*y[194]*y[935]^3)/
     (8*y[7]*y[107]*y[120]) - (y[1]*y[935]^3*y[939])/(8*y[107]*y[120]) + 
    (y[1]*y[941])/(8*y[120]) + (y[5]*y[942])/(8*y[7]*y[107]) + 
    (y[1]*y[945])/(8*y[7]*y[120]) - (3*y[1003])/(16*y[7]*y[9]) + 
    (3*y[1]^3*y[6]*y[1052])/(8*y[5]^2*y[7]) - (3*y[1]*y[1059])/(8*y[5]^2) - 
    (3*y[1483])/(16*y[9]) + (3*y[1488])/(16*y[5]*y[9]) + 
    (y[5]^2*y[1567])/(8*y[7]*y[56]) + (y[5]*y[1592])/(8*y[107]) + 
    y[1593]/16 + (y[1]^3*y[1594])/(4*y[5]*y[7]^2) - 
    (y[1]^2*y[1595])/(16*y[5]*y[7]) + y[1596]/(16*y[5]) + 
    (y[1]*y[1597])/(8*y[5]*y[120]) + y[1598]/(16*y[7]^2) + 
    y[1599]/(8*y[56]) + y[1600]/(16*y[7]), 
  f[145] -> (-3*y[1]^4*y[6]^2)/(8*y[5]^2*y[7]^2) - 
    (y[1]^3*y[6]^2*y[48])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^3*y[221])/(8*y[5]*y[220]) - (3*y[1]^2*y[25]*y[224]^2)/
     (2*y[5]*y[7]*y[9]) + (y[1]^3*y[224]^2)/(8*y[5]*y[7]*y[220]) + 
    (y[5]^2*y[225]^3)/(8*y[7]*y[9]*y[220]) - (y[5]^2*y[228])/
     (8*y[9]*y[220]) + y[235]/(8*y[220]) + y[236]/(8*y[7]*y[220]) + 
    (3*y[1]*y[7]*y[468]^3)/(8*y[5]^2*y[9]) - (y[1]^3*y[194]*y[935]^3)/
     (8*y[7]*y[107]*y[120]) - (y[5]*y[947])/(8*y[7]*y[107]) + 
    (y[1]*y[935]^3*y[951])/(8*y[107]*y[120]) - (3*y[1]^3*y[996])/
     (8*y[5]*y[7]^2) - (3*y[998])/(16*y[7]^2) + (3*y[1]^3*y[6]*y[1052])/
     (8*y[5]^2*y[7]) - (3*y[1]*y[1059])/(8*y[5]^2) + y[1601]/(8*y[107]) + 
    y[1602]/16 - (y[1]^2*y[1603])/(16*y[5]*y[7]) + y[1604]/(16*y[7]) + 
    y[1605]/(16*y[5]) + y[1606]/(16*y[9]) + (y[1]*y[1607])/(8*y[7]*y[120]) + 
    y[1608]/(16*y[5]*y[9]) + y[1609]/(16*y[7]*y[9]) + 
    y[1610]/(8*y[5]*y[120]) + y[1611]/(8*y[120]), 
  f[148] -> -1/8*(y[1]^4*y[6]^2)/(y[5]^2*y[7]^2) + 
    (y[1]^4*y[6]*y[25]^2)/(8*y[7]^3*y[27]) + (y[1]^4*y[25]*y[197])/
     (8*y[5]*y[7]^3) + (y[1]^3*y[25]*y[203])/(8*y[7]^2*y[27]) + 
    (y[1]*y[7]^2*y[468]^3)/(8*y[5]^2*y[27]) + (y[1]^3*y[6]*y[1052])/
     (8*y[5]^2*y[7]) + (y[1]*y[1082])/(8*y[5]^2) + y[1083]/(16*y[7]^2) + 
    (y[185]^2*y[1612])/(16*y[5]*y[27]) + y[1613]/16 + 
    (y[1]^3*y[1614])/(8*y[5]*y[7]^2) - (y[1]^2*y[1615])/(16*y[5]*y[7]) + 
    y[1616]/(16*y[5]) + y[1617]/(16*y[7]) + y[1618]/(16*y[27]) + 
    y[1619]/(16*y[7]*y[27]), 
  f[152] -> (y[1]^3*y[25]*y[89]*y[897])/(8*y[5]*y[7]*y[120]) + 
    (y[1]^3*y[25]^3*y[897])/(8*y[5]*y[7]*y[120]*y[157]) - 
    (y[1]*y[975])/(8*y[120]) + (y[1]*y[5]^3*y[977])/
     (8*y[107]*y[120]*y[157]) + (y[1]*y[976]*y[978])/(8*y[107]*y[120]) + 
    (y[1]*y[979])/(8*y[5]*y[120]*y[157]) + (y[1]*y[989])/(8*y[5]*y[120]) - 
    (y[1]^3*y[1249])/(16*y[5]*y[7]*y[62]) + (y[1]*y[1253])/(16*y[5]*y[62]) + 
    (y[1]^2*y[25]^2*y[1620])/(16*y[5]*y[7]*y[157]) - 
    (y[5]^2*y[194]*y[333]^2*y[1621])/(16*y[7]*y[107]*y[157]) - 
    (y[194]*y[1622])/(16*y[7]*y[107]) + y[1623]/16 + 
    (y[1]^2*y[1624])/(16*y[5]*y[7]) + (y[5]^3*y[1625])/(16*y[107]^2*y[157]) + 
    y[1626]/(16*y[5]) - (y[5]^2*y[1627])/(16*y[107]*y[157]) + 
    (y[1]*y[1628])/(8*y[7]*y[120]) + y[1629]/(16*y[5]*y[157]) + 
    (y[1]*y[1630])/(16*y[7]*y[62]) + y[1631]/(16*y[7]) - 
    (y[1]*y[1632])/(16*y[62]) + y[1633]/(16*y[157]) + y[1634]/(16*y[107]^2) + 
    y[1635]/(16*y[7]*y[157]) + (y[1]*y[1636])/(8*y[120]*y[157]) + 
    (y[1]*y[1637])/(8*y[7]*y[120]*y[157]) + y[1638]/(16*y[107]), 
  f[153] -> (3*y[1]^4)/(8*y[2]*y[4]) + (y[1]^2*y[7]*y[8]^3)/
     (8*y[2]*y[5]^2*y[9]) + (y[1]^5*y[25]^2)/(8*y[2]*y[4]*y[7]^3) + 
    (y[1]^5*y[25]^2)/(8*y[2]*y[5]*y[7]^3) + (y[1]^5*y[25]^2)/
     (8*y[2]*y[5]^2*y[7]^2) + (y[1]^5*y[89])/(8*y[4]*y[7]^3) + 
    (y[1]^5*y[89])/(8*y[5]*y[7]^3) + (y[1]^5*y[89])/(8*y[5]^2*y[7]^2) - 
    (y[1]^3*y[157]*y[220]^2)/(8*y[5]^2*y[7]*y[106]) + 
    (y[1]^3*y[224]^2)/(2*y[4]*y[7]*y[9]) + (y[1]^3*y[224]^2)/
     (2*y[5]*y[7]*y[9]) - (y[1]^2*y[224]^3)/(2*y[5]*y[7]*y[223]) + 
    (3*y[333]^4)/(8*y[106]*y[223]) - (y[25]^2*y[333]^5)/
     (8*y[5]^3*y[9]*y[106]) + (y[25]^2*y[333]^5)/(8*y[5]^3*y[106]*y[223]) - 
    (y[333]^4*y[469])/(8*y[7]*y[106]*y[223]) + 
    (y[1]^4*y[537])/(8*y[2]*y[4]*y[9]) + (3*y[1]^4*y[25]*y[638])/
     (8*y[2]*y[5]^2*y[7]) - (y[1]^3*y[1639])/(8*y[5]^2*y[7]) + 
    (y[1]^2*y[1640])/(16*y[5]*y[7]*y[106]) + (y[333]*y[1641])/
     (16*y[7]*y[106]) + (y[333]^4*y[1642])/(8*y[5]*y[106]*y[223]) + 
    (y[1]*y[1643])/(16*y[2]*y[9]) - (y[1]*y[8]^2*y[1644])/
     (16*y[2]*y[5]*y[9]) + (y[1]^2*y[1645])/(8*y[4]) - 
    (y[1]^4*y[25]*y[1646])/(8*y[2]*y[4]*y[7]^2) - (y[1]^4*y[25]*y[1646])/
     (8*y[2]*y[5]*y[7]^2) - (y[25]*y[333]^4*y[1647])/
     (8*y[5]^2*y[106]*y[223]) + (y[25]*y[333]^4*y[1648])/
     (4*y[5]^2*y[9]*y[106]) + (y[1]^3*y[1649])/(8*y[4]*y[7]) - 
    (y[1]^4*y[1650])/(8*y[2]*y[4]*y[7]) + (y[1]*y[1651])/(16*y[2]*y[7]) - 
    (y[1]^3*y[1652])/(16*y[2]*y[5]*y[7]) - (y[1]^4*y[1653])/(8*y[4]*y[7]^2) - 
    (y[1]^4*y[1653])/(8*y[5]*y[7]^2) + (y[1]^2*y[1654])/(8*y[4]*y[9]) + 
    y[1655]/16 + (3*y[1]^3*y[1656])/(8*y[2]*y[5]^2) - 
    (y[1]*y[1657])/(16*y[2]) - (y[1]^2*y[1658])/(16*y[5]*y[7]) - 
    (y[333]^3*y[1659])/(16*y[5]*y[9]*y[106]) + y[1660]/(16*y[5]) + 
    y[1661]/(16*y[7]) + y[1662]/(8*y[5]^2*y[106]) + y[1663]/(16*y[9]) + 
    y[1664]/(8*y[7]*y[223]) + y[1665]/(16*y[106]) + y[1666]/(8*y[5]^3*y[9]) + 
    y[1667]/(8*y[5]^3*y[223]) + (y[1]*y[1668])/(16*y[2]*y[5]) + 
    y[1669]/(16*y[9]*y[106]) + y[1670]/(8*y[5]*y[223]) + 
    y[1671]/(16*y[5]*y[9]) + y[1672]/(16*y[5]*y[106]) + y[1673]/(8*y[223]) + 
    y[1674]/(8*y[5]^2*y[223]) + y[1675]/(8*y[5]^2*y[9]) + y[1676]/(8*y[5]^2), 
  f[156] -> (y[1]^5*y[25]^2)/(8*y[4]^2*y[7]*y[27]) + 
    (y[1]^5*y[89])/(8*y[4]^2*y[7]^2) + (y[25]^2*y[333]^5)/
     (8*y[5]*y[27]*y[223]^2) + (y[1]^2*y[224]^2*y[340])/(y[4]*y[7]*y[9]) + 
    (y[1]^2*y[224]^2*y[340])/(y[5]*y[7]*y[9]) - (y[5]^2*y[333]^4*y[469])/
     (8*y[7]*y[27]*y[223]^2) + (y[1]^4*y[5]^2*y[537])/(8*y[4]^2*y[9]*y[27]) + 
    (y[1]^4*y[25]^2*y[638])/(4*y[4]*y[7]^2*y[27]) + 
    (y[7]^2*y[8]^4*y[1297])/(8*y[5]^2*y[9]*y[27]) + 
    (y[1]^4*y[25]^2*y[1370])/(8*y[7]^3*y[27]) + 
    (y[5]*y[333]^3*y[469]*y[1493])/(4*y[7]*y[27]*y[223]) + 
    (y[1]^4*y[6]*y[1561])/(4*y[5]*y[7]^3) - (y[1]^4*y[1653])/
     (8*y[4]^2*y[7]) + y[1666]/(8*y[5]^2*y[223]^2) + 
    (y[1]^2*y[1677])/(4*y[5]*y[7]) - (y[1]^3*y[1561]*y[1678])/
     (4*y[5]*y[7]^2) + (y[1]^2*y[224]^2*y[1679])/(y[5]*y[7]*y[223]) + 
    (y[1]^2*y[1680])/(8*y[4]^2) - (y[7]*y[8]^3*y[1681])/(4*y[5]*y[9]*y[27]) - 
    (y[1]^3*y[5]*y[1682])/(8*y[4]*y[9]*y[27]) + y[1683]/(8*y[9]*y[27]) + 
    (y[25]^2*y[333]^4*y[1684])/(8*y[5]^2*y[27]*y[223]) - 
    (y[25]*y[333]^3*y[1685])/(8*y[5]*y[27]*y[223]) + 
    (y[333]^4*y[1686])/(8*y[27]*y[223]^2) - (y[1]^4*y[1687])/
     (8*y[4]^2*y[27]) + (y[24]*y[1688])/(8*y[7]*y[9]) + 
    (y[1]^4*y[1689])/(8*y[4]*y[7]^3) + (y[1]^3*y[25]*y[1690])/
     (8*y[4]*y[7]*y[27]) - (y[1]^3*y[1691])/(8*y[4]*y[7]^2) + 
    (y[1]^2*y[1692])/(16*y[4]*y[7]) - (y[1]^3*y[25]*y[1693])/
     (8*y[7]^2*y[27]) + y[1694]/16 + y[1695]/(4*y[5]) + y[1696]/(16*y[4]) + 
    y[1697]/(16*y[7]) - (y[1]^3*y[1698])/(8*y[4]*y[27]) + 
    (y[1]^2*y[1699])/(8*y[4]^2*y[9]) + y[1700]/(16*y[9]) - 
    (y[333]^3*y[1701])/(8*y[27]*y[223]) + y[1702]/(16*y[223]) + 
    y[1703]/(16*y[4]*y[9]) + y[1704]/(16*y[7]*y[223]) + 
    y[1705]/(8*y[223]^2) - (y[7]*y[1706])/(8*y[5]^2*y[27]) + 
    y[1707]/(16*y[5]*y[9]) + (y[7]*y[1708])/(8*y[5]^3*y[27]) + 
    y[1709]/(8*y[5]^3*y[223]) + y[1710]/(8*y[7]*y[223]^2) + 
    y[1711]/(16*y[5]*y[223]) + (y[7]*y[1712])/(8*y[5]*y[27]) + 
    y[1713]/(8*y[5]*y[223]^2) - (y[7]^2*y[1714])/(8*y[5]^3*y[9]) + 
    y[1715]/(4*y[5]^2*y[9]) + y[1716]/(8*y[5]^2*y[223]) + 
    y[1717]/(8*y[7]*y[27]) + y[1718]/(8*y[27]), 
  f[157] -> -1/16*(y[7]^2*y[24]^2)/(y[5]*y[23]) - (y[5]^2*y[24]*y[48]^2)/
     (16*y[7]*y[9]*y[23]) - (y[5]^2*y[225]^2*y[469])/(16*y[7]*y[9]*y[220]) + 
    (y[5]^2*y[469]*y[472])/(16*y[9]*y[220]) + (y[1]^2*y[6]*y[625])/
     (8*y[5]*y[7]) + (y[7]^2*y[24]^2*y[1324])/(16*y[5]*y[9]*y[23]) + 
    (y[5]^2*y[1326])/(16*y[7]*y[23]) + y[1397]/(16*y[23]) + 
    y[1399]/(16*y[9]*y[23]) + (y[469]^2*y[1719])/(16*y[220]) + 
    (y[7]*y[1324]*y[1720])/(16*y[5]*y[9]) + (y[469]^2*y[1721])/
     (16*y[7]*y[220]) + y[1722]/16 + y[1723]/(16*y[7]) + y[1724]/(16*y[5]) + 
    y[1725]/(16*y[9]) + y[1726]/(16*y[7]*y[9]), 
  f[158] -> (y[1]^5*y[25]^3)/(8*y[2]^2*y[5]*y[7]^3) + 
    (y[1]^5*y[25]^3)/(8*y[2]^2*y[5]^2*y[7]^2) - 
    (y[1]^5*y[25]^4)/(8*y[2]^2*y[7]^3*y[27]) - (3*y[192])/(16*y[7]*y[9]) + 
    (y[1]^4*y[25]^3*y[333])/(4*y[2]*y[7]^3*y[27]) - 
    (y[25]^2*y[333]^5)/(8*y[5]*y[27]*y[223]^2) + (y[1]^2*y[224]^2*y[340])/
     (y[5]*y[7]*y[223]) + (y[5]^2*y[333]^4*y[469])/(8*y[7]*y[27]*y[223]^2) + 
    (y[1]^4*y[25]^2*y[638])/(4*y[2]*y[5]*y[7]^3) + 
    (3*y[1]^4*y[25]^2*y[638])/(8*y[2]^2*y[5]^2*y[7]) - 
    (y[7]^2*y[8]^4*y[1297])/(8*y[2]*y[5]^3*y[9]) + 
    (y[7]^3*y[8]^4*y[1297])/(8*y[2]*y[5]^3*y[27]) + 
    (y[7]*y[8]^3*y[136]*y[1297])/(4*y[2]*y[5]^2*y[9]) - 
    (y[136]*y[150]*y[1297])/(16*y[2]*y[9]) + (y[1]^4*y[25]^2*y[1300])/
     (8*y[7]^3*y[27]) + (y[1]^4*y[25]*y[1370])/(8*y[5]*y[7]^3) - 
    (y[5]*y[333]^3*y[469]*y[1493])/(4*y[7]*y[27]*y[223]) - 
    (y[1]^4*y[25]^2*y[1646])/(8*y[2]^2*y[5]*y[7]^2) + 
    (y[1]^4*y[25]^3*y[1646])/(8*y[2]^2*y[7]^2*y[27]) + 
    (y[1]^4*y[25]^2*y[1650])/(8*y[2]^2*y[7]*y[27]) + 
    (y[1]*y[25]*y[1651])/(16*y[2]^2*y[7]) - (y[1]^3*y[25]*y[1652])/
     (16*y[2]^2*y[5]*y[7]) + y[1667]/(8*y[5]^2*y[223]^2) + 
    y[1674]/(8*y[5]*y[223]^2) - (y[25]^2*y[333]^4*y[1684])/
     (8*y[5]^2*y[27]*y[223]) + (y[25]*y[333]^3*y[1685])/
     (8*y[5]*y[27]*y[223]) - (y[333]^4*y[1686])/(8*y[27]*y[223]^2) + 
    (y[1]^3*y[25]*y[1690])/(8*y[2]*y[5]*y[7]^2) + (y[1]^3*y[25]*y[1693])/
     (8*y[7]^2*y[27]) + (y[333]^3*y[1701])/(8*y[27]*y[223]) + 
    (y[7]*y[1706])/(8*y[5]^2*y[27]) - (y[7]*y[1708])/(8*y[5]^3*y[27]) + 
    (y[7]^2*y[1714])/(8*y[5]^3*y[9]) - (y[8]^2*y[1297]*y[1727])/
     (16*y[2]*y[5]*y[9]) + (y[1]^4*y[25]^2*y[1728])/(8*y[2]*y[5]^2*y[7]^2) - 
    (y[7]^2*y[8]^3*y[1729])/(8*y[2]*y[5]^2*y[27]) + 
    (y[7]*y[8]^2*y[1730])/(8*y[2]*y[5]*y[27]) + (y[1]^4*y[25]*y[1731])/
     (8*y[2]^2*y[27]) + (y[1]^3*y[25]^2*y[1732])/(8*y[2]*y[7]^2*y[27]) + 
    (y[1]^3*y[1733])/(8*y[5]*y[7]^2) + (y[1]^3*y[25]*y[1734])/
     (8*y[2]*y[5]^2*y[7]) + (y[1]^4*y[1735])/(8*y[5]^2*y[7]^2) - 
    (3*y[1]^2*y[1736])/(8*y[2]*y[5]^2) + (y[1]^3*y[25]*y[1737])/
     (8*y[2]*y[7]*y[27]) - (y[1]^3*y[1738])/(8*y[5]^2*y[7]) + 
    (y[1]^2*y[1739])/(16*y[5]*y[7]) + y[1740]/16 + y[1741]/(16*y[2]*y[7]) + 
    y[1742]/(8*y[2]*y[27]) + y[1743]/(16*y[5]) + y[1744]/(16*y[2]) + 
    (y[1]*y[1745])/(16*y[2]^2) + (y[1]^2*y[1746])/(8*y[2]*y[5]*y[7]) + 
    y[1747]/(16*y[7]) + (y[1]*y[1748])/(8*y[5]^2) + 
    (y[1]^2*y[1749])/(8*y[2]^2*y[5]^2) + y[1750]/(16*y[2]*y[5]) + 
    y[1751]/(16*y[223]) + (y[7]*y[1752])/(8*y[5]*y[27]) + 
    y[1753]/(8*y[223]^2) + y[1754]/(16*y[5]*y[9]) + 
    (y[1]*y[1755])/(16*y[2]^2*y[5]) + y[1756]/(16*y[9]) + 
    y[1757]/(8*y[5]^3*y[223]) + y[1758]/(8*y[7]*y[223]^2) + 
    y[1759]/(16*y[5]*y[223]) + y[1760]/(16*y[7]*y[223]) + 
    y[1761]/(4*y[5]^2*y[9]) + y[1762]/(8*y[5]^2*y[223]) + 
    y[1763]/(8*y[7]*y[27]) + y[1764]/(8*y[27]), 
  f[159] -> (y[5]^2*y[225]^2*y[469])/(16*y[7]*y[9]*y[220]) - 
    (y[5]^2*y[469]*y[472])/(16*y[9]*y[220]) + (y[469]^2*y[1765])/
     (16*y[220]) - (y[1]^3*y[1766])/(16*y[5]*y[7]) + 
    (y[1]*y[1767])/(16*y[5]) + y[1768]/16 + (y[1]*y[1769])/(16*y[7]) + 
    (y[1]^4*y[1770])/(16*y[5]*y[7]*y[62]) + (y[1]*y[1771])/(16*y[7]*y[62]) - 
    (y[1]*y[7]*y[1772])/(16*y[5]*y[9]) + (y[1]*y[7]^2*y[1773])/
     (16*y[5]*y[9]*y[62]) + (y[469]^2*y[1774])/(16*y[7]*y[220]) - 
    (y[1]*y[1775])/(16*y[62]) + (y[1]*y[468]*y[1776])/(16*y[9]*y[62]) + 
    (y[469]*y[1777])/(16*y[7]*y[9]) + (y[1]*y[1778])/(16*y[5]*y[62]) + 
    y[1779]/(16*y[9]), f[160] -> -1/8*(y[1]^5*y[25]^2)/(y[4]^2*y[7]*y[27]) - 
    (y[7]^2*y[24]^2)/(8*y[5]*y[56]) - (y[1]^5*y[89])/(8*y[4]^2*y[7]^2) - 
    (y[5]^2*y[7]*y[106]^3)/(8*y[9]*y[56]*y[107]) - 
    (y[1]*y[56]^2*y[106]^3)/(8*y[5]*y[9]*y[107]) + 
    (3*y[192])/(16*y[7]*y[9]) - (y[157]^3*y[240]^2)/(8*y[106]*y[107]) - 
    (y[1]*y[157]^3*y[240]^2)/(8*y[5]*y[106]*y[107]) + 
    (y[1]^4*y[25]^2*y[333])/(4*y[4]*y[7]^2*y[27]) + 
    (y[25]^3*y[333]^5)/(8*y[5]^3*y[9]*y[106]^2) - 
    (y[25]^4*y[333]^5)/(8*y[5]^3*y[27]*y[106]^2) + 
    (y[1]^4*y[5]^2*y[438])/(8*y[4]^2*y[9]*y[27]) + 
    (y[5]^3*y[910])/(8*y[7]*y[56]) + (y[1]*y[1126])/(8*y[5]*y[107]) + 
    (y[5]^2*y[106]^2*y[1127])/(8*y[56]*y[107]) - (y[7]^2*y[8]^4*y[1297])/
     (8*y[5]^2*y[9]*y[27]) + (y[1]^4*y[25]^2*y[1300])/(8*y[7]^3*y[27]) + 
    (y[7]^2*y[24]^2*y[1324])/(8*y[5]*y[9]*y[56]) - 
    (y[1]^4*y[6]*y[1561])/(4*y[5]*y[7]^3) - (y[25]^2*y[333]^4*y[1642])/
     (8*y[5]*y[27]*y[106]^2) + (y[25]^3*y[333]^4*y[1647])/
     (8*y[5]^2*y[27]*y[106]^2) - (y[25]^2*y[333]^4*y[1648])/
     (4*y[5]^2*y[9]*y[106]^2) + (y[1]^4*y[1653])/(8*y[4]^2*y[7]) + 
    (y[25]*y[333]^3*y[1659])/(16*y[5]*y[9]*y[106]^2) - 
    (y[25]*y[1669])/(16*y[9]*y[106]^2) + (y[1]^3*y[1561]*y[1678])/
     (4*y[5]*y[7]^2) + (y[1]^2*y[224]^2*y[1679])/(y[4]*y[7]*y[9]) + 
    (y[1]^2*y[224]^2*y[1679])/(y[5]*y[7]*y[9]) - 
    (y[1]^2*y[1680])/(8*y[4]^2) + (y[7]*y[8]^3*y[1681])/(4*y[5]*y[9]*y[27]) + 
    (y[1]^3*y[5]*y[1682])/(8*y[4]*y[9]*y[27]) + 
    (y[1]^4*y[1687])/(8*y[4]^2*y[27]) + (y[1]^3*y[1691])/(8*y[4]*y[7]^2) - 
    (y[1]^2*y[1692])/(16*y[4]*y[7]) + (y[1]^3*y[25]*y[1693])/
     (8*y[7]^2*y[27]) + (y[1]^3*y[1698])/(8*y[4]*y[27]) - 
    (y[1]^2*y[1699])/(8*y[4]^2*y[9]) + y[1708]/(8*y[5]^3*y[9]) + 
    (y[1]^3*y[25]*y[1732])/(8*y[4]*y[7]*y[27]) + y[1763]/(8*y[7]*y[27]) - 
    (y[1]^3*y[1780])/(4*y[5]^2*y[7]) - (y[1]^3*y[157]*y[1780])/
     (4*y[5]^2*y[7]*y[106]) + (y[1]^2*y[1781])/(16*y[5]*y[7]*y[106]) + 
    y[1782]/(16*y[7]*y[106]) + (y[25]^2*y[333]^4*y[1783])/
     (8*y[5]^3*y[9]*y[106]) + y[1784]/(8*y[9]*y[27]) + 
    (y[25]*y[333]^4*y[1785])/(8*y[27]*y[106]^2) - (y[25]^3*y[333]^4*y[1786])/
     (8*y[5]^3*y[27]*y[106]) + (y[25]^2*y[333]^3*y[1787])/
     (8*y[5]^2*y[27]*y[106]) + (y[1]^4*y[1788])/(8*y[4]*y[7]^3) - 
    (y[25]*y[333]^3*y[1789])/(8*y[5]*y[27]*y[106]) - 
    (y[25]*y[333]^3*y[1790])/(4*y[5]^2*y[9]*y[106]) - 
    (y[1]^2*y[1791])/(16*y[5]*y[7]) + y[1792]/16 + y[1793]/(16*y[4]) - 
    (y[333]^3*y[1794])/(8*y[27]*y[106]) + (y[333]^2*y[1795])/
     (16*y[5]*y[9]*y[106]) + y[1796]/(16*y[4]*y[9]) + 
    y[1797]/(8*y[5]^2*y[106]^2) + y[1798]/(8*y[56]) + y[1799]/(16*y[7]) + 
    y[1800]/(16*y[106]) + y[1801]/(16*y[5]) + y[1802]/(16*y[9]) + 
    y[1803]/(8*y[107]) + y[1804]/(8*y[7]*y[107]) + y[1805]/(16*y[106]^2) + 
    y[1806]/(8*y[9]*y[107]) + y[1807]/(16*y[5]*y[9]) + 
    y[1808]/(4*y[5]^2*y[9]) + y[1809]/(8*y[5]^2) + y[1810]/(8*y[9]*y[56]) + 
    y[1811]/(8*y[27]) + y[1812]/(16*y[9]*y[106]) + y[1813]/(16*y[5]*y[106]) + 
    y[1814]/(8*y[5]*y[27]) + y[1815]/(8*y[5]^3*y[27]) + 
    y[1816]/(16*y[5]*y[106]^2) + y[1817]/(8*y[5]^2*y[27]) + 
    y[1818]/(8*y[5]^2*y[106]), f[161] -> (y[7]^2*y[24]^2)/(16*y[5]*y[23]) + 
    (y[5]^2*y[24]*y[48]^2)/(16*y[7]*y[9]*y[23]) + (y[1]*y[56]^3*y[106]^4)/
     (16*y[5]*y[9]*y[107]^2) + (y[1]*y[56]^3*y[751])/(16*y[5]*y[107]^2) - 
    (y[1]*y[1170])/(16*y[9]*y[107]^2) - (y[7]^2*y[24]^2*y[1324])/
     (16*y[5]*y[9]*y[23]) - (y[5]^2*y[1326])/(16*y[7]*y[23]) + 
    y[1330]/(16*y[23]) + y[1333]/(16*y[9]*y[23]) - 
    (y[1]^3*y[157]^2*y[1819])/(16*y[5]*y[7]*y[107]) + 
    y[1820]/(16*y[7]*y[107]) + (y[1]^2*y[1821])/(16*y[5]*y[7]) + y[1822]/16 + 
    y[1823]/(16*y[5]) + y[1824]/(16*y[7]) + y[1825]/(16*y[9]) + 
    y[1826]/(16*y[5]*y[9]) + y[1827]/(16*y[7]*y[9]) + 
    (y[1]*y[1828])/(16*y[5]*y[9]*y[107]) + (y[1]*y[1829])/(16*y[5]*y[107]) + 
    y[1830]/(16*y[107]) + y[1831]/(16*y[107]^2) + y[1832]/(16*y[9]*y[107]), 
  f[162] -> (y[7]^2*y[24]^2)/(8*y[5]*y[56]) + (y[5]^2*y[7]*y[106]^3)/
     (8*y[9]*y[56]*y[107]) - (y[1]^4*y[157]^3*y[194])/
     (8*y[5]*y[7]*y[107]*y[120]) + (y[1]^2*y[6]*y[220])/(8*y[5]*y[7]) + 
    (y[1]^2*y[25]*y[797])/(8*y[5]*y[9]*y[107]*y[120]) - 
    (y[5]^3*y[910])/(8*y[7]*y[56]) - (y[5]^2*y[106]^2*y[1127])/
     (8*y[56]*y[107]) + (y[1]^3*y[194]*y[1174])/(8*y[7]*y[107]*y[120]) - 
    (y[1]*y[1179])/(8*y[120]) - (y[1]^2*y[1182])/(8*y[5]*y[107]) + 
    (y[1]^2*y[1183])/(8*y[5]*y[9]*y[107]) + (y[1]*y[1192])/(8*y[7]*y[120]) - 
    (y[1]*y[1198])/(8*y[5]*y[120]) - (y[7]^2*y[24]^2*y[1324])/
     (8*y[5]*y[9]*y[56]) + (y[1]^3*y[1833])/(8*y[5]*y[7]*y[120]) + 
    y[1834]/(8*y[5]) + y[1835]/(8*y[5]*y[9]) + y[1836]/8 + y[1837]/(8*y[9]) + 
    y[1838]/(8*y[56]) + y[1839]/(8*y[7]*y[9]) + y[1840]/(8*y[7]) + 
    (y[1]*y[1841])/(2*y[9]*y[120]) + y[1842]/(8*y[7]*y[107]) + 
    y[1843]/(8*y[107]) + y[1844]/(8*y[9]*y[107]) + 
    (y[1]*y[1845])/(8*y[107]*y[120]) + y[1846]/(8*y[9]*y[56]) + 
    (y[1]*y[1847])/(8*y[5]*y[9]*y[120]) + (y[1]^2*y[1848])/
     (8*y[5]*y[107]*y[120]), 
  f[164] -> (y[1]^4*y[157]^3*y[194])/(8*y[5]*y[7]*y[107]*y[120]) + 
    (y[1]^3*y[197])/(8*y[5]*y[7]) + (y[469]*y[947])/(8*y[7]*y[107]) - 
    (y[1]^3*y[194]*y[1174])/(8*y[7]*y[107]*y[120]) + 
    (y[1]^3*y[1202])/(8*y[5]*y[7]*y[120]) + (y[1]*y[1210])/(8*y[5]*y[107]) + 
    (y[1]^2*y[1216])/(8*y[5]*y[107]*y[120]) - 
    (y[1]*y[1219])/(8*y[7]*y[120]) + y[1849]/8 + y[1850]/(8*y[7]) + 
    (y[469]*y[1851])/(8*y[7]*y[9]) + y[1852]/(8*y[5]) + 
    y[1853]/(8*y[5]*y[9]) + (y[1]*y[1854])/(8*y[5]*y[9]*y[107]) + 
    (y[1]^2*y[25]*y[1855])/(8*y[5]*y[9]*y[107]*y[120]) + y[1856]/(8*y[9]) + 
    (y[1]*y[1857])/(2*y[9]*y[120]) + y[1858]/(8*y[107]) + 
    y[1859]/(8*y[5]*y[9]*y[120]) + y[1860]/(8*y[9]*y[107]) + 
    y[1861]/(8*y[120]) + y[1862]/(8*y[5]*y[120]) + 
    (y[1]*y[1863])/(8*y[107]*y[120]), 
  f[167] -> (y[7]^2*y[24]^2)/(16*y[5]*y[23]) - (y[1]*y[7]^2*y[8]^3)/
     (8*y[5]*y[9]*y[27]) + (y[1]^4*y[6]*y[25])/(8*y[7]^2*y[27]) + 
    (y[5]^2*y[24]*y[48]^2)/(16*y[7]*y[9]*y[23]) + 
    (y[1]^4*y[197])/(8*y[5]*y[7]^2) - (y[7]^2*y[24]^2*y[1324])/
     (16*y[5]*y[9]*y[23]) - (y[5]^2*y[1326])/(16*y[7]*y[23]) + 
    y[1330]/(16*y[23]) + y[1333]/(16*y[9]*y[23]) + 
    (y[1]*y[1864])/(16*y[9]*y[27]) + (y[1]^2*y[1865])/(16*y[5]*y[7]) + 
    (y[1]*y[7]^2*y[1866])/(8*y[5]^2*y[9]) - (y[1]*y[7]^3*y[1866])/
     (8*y[5]^2*y[27]) + y[1867]/16 + y[1868]/(16*y[5]) + y[1869]/(16*y[7]) + 
    y[1870]/(16*y[7]*y[9]) + y[1871]/(16*y[9]) + y[1872]/(16*y[5]*y[9]) + 
    (y[7]*y[1873])/(16*y[5]*y[27]) + y[1874]/(16*y[27]) + 
    y[1875]/(16*y[7]*y[27]), 
  f[171] -> (y[1]^4*y[25]^2*y[48])/(4*y[5]*y[7]*y[120]*y[157]) + 
    (y[1]^3*y[5]*y[537]*y[641])/(16*y[9]*y[62]*y[157]) + 
    (y[1]^2*y[25]*y[797])/(8*y[5]*y[9]*y[107]*y[120]) - 
    (y[1]*y[1235]*y[1236])/(8*y[9]*y[120]) - (y[1]*y[1240])/(8*y[120]) - 
    (y[1]*y[1254])/(8*y[5]*y[9]*y[120]) + (y[1]*y[1259])/(8*y[7]*y[120]) - 
    (y[1]*y[1260])/(8*y[5]*y[120]*y[157]) + (y[1]*y[1264])/
     (8*y[120]*y[157]) - (y[1]*y[1269])/(8*y[107]*y[120]*y[157]) - 
    (y[1]*y[1274])/(8*y[5]*y[120]) + (y[5]*y[194]*y[333]^2*y[469]*y[1621])/
     (16*y[7]*y[107]*y[157]) - (y[1]^3*y[157]*y[194]*y[1819])/
     (16*y[5]*y[7]*y[107]) + y[1876]/16 + (y[194]*y[1877])/(16*y[7]*y[107]) - 
    (y[1]*y[469]^3*y[1878])/(16*y[7]*y[62]*y[157]) - 
    (y[1]^2*y[25]*y[1879])/(16*y[5]*y[7]*y[157]) + 
    (y[1]^2*y[1880])/(16*y[5]*y[7]) + (y[1]^3*y[1881])/(16*y[5]*y[7]*y[62]) + 
    (y[1]^2*y[25]*y[1882])/(8*y[9]*y[107]*y[120]) + y[1883]/(16*y[157]) + 
    (y[1]*y[1884])/(16*y[9]*y[157]) + (y[25]*y[1885])/(16*y[5]*y[9]*y[157]) + 
    (y[1]^2*y[25]*y[1886])/(8*y[9]*y[107]*y[120]*y[157]) + 
    y[1887]/(16*y[9]) + (y[1]*y[7]*y[1888])/(16*y[5]*y[9]*y[62]) + 
    (y[1]*y[1889])/(16*y[9]*y[62]) + (y[1]*y[25]^2*y[1890])/
     (4*y[5]*y[9]*y[120]*y[157]) + (y[1]*y[1891])/(16*y[5]*y[9]*y[107]^2) + 
    (y[1]*y[1892])/(16*y[9]*y[107]^2*y[157]) + (y[1]^3*y[1893])/
     (8*y[5]*y[7]*y[120]) + y[1894]/(16*y[5]) + y[1895]/(16*y[62]*y[157]) + 
    y[1896]/(16*y[7]) + y[1897]/(16*y[5]*y[157]) - 
    (y[1]*y[1898])/(16*y[62]) + (y[1]*y[1899])/(8*y[9]*y[120]*y[157]) + 
    y[1900]/(16*y[7]*y[157]) + (y[1]*y[1901])/(16*y[5]*y[107]) + 
    (y[1]*y[1902])/(8*y[107]*y[120]) + y[1903]/(16*y[5]*y[9]) - 
    (y[1]*y[1904])/(16*y[5]*y[9]*y[107]) + y[1905]/(16*y[9]*y[107]*y[157]) + 
    (y[1]*y[1906])/(16*y[5]*y[107]^2) + (y[1]*y[1907])/
     (8*y[7]*y[120]*y[157]) + y[1908]/(16*y[107]^2*y[157]) + 
    y[1909]/(16*y[107]*y[157]) + (y[1]^2*y[1910])/(8*y[5]*y[107]*y[120]) + 
    (y[1]*y[1911])/(16*y[5]*y[62]) + (y[1]*y[1912])/(16*y[9]*y[107]^2) + 
    (y[1]*y[1913])/(16*y[7]*y[62]) + y[1914]/(16*y[107]) + 
    y[1915]/(16*y[9]*y[107]) + y[1916]/(16*y[107]^2)}, 
 {y[1] -> s23, y[2] -> s12 + s234 - s34, 
  y[3] -> 3*s123^2 + 8*s23^2 + 19*s234^2 - 14*s234*s34 + 4*s34^2 - 
    2*s123*(4*s23 - 9*s234 + 3*s34) + s23*(-26*s234 + 12*s34 - 5*s56), 
  y[4] -> s234 - s34, y[5] -> s34, y[6] -> s12 - s56, y[7] -> s234, 
  y[8] -> s123 - s23 + s234, y[9] -> s12 + s234 - s34 - s56, 
  y[10] -> 3*s123 - 2*s23 + 4*s234, 
  y[11] -> s123^3*(3*s234 - s34) + s123^2*(-7*s23*s234 + 12*s234^2 + 
      2*s23*s34 - 6*s234*s34 + s34^2) + 
    s234^2*(5*s23^2 - 11*s23*s234 + 6*s234^2 + 4*s23*s34 - 4*s234*s34 + 
      s34^2) + s123*s234*(4*s23^2 + 15*s234^2 - 9*s234*s34 + 2*s34^2 + 
      6*s23*(-3*s234 + s34)), y[12] -> s123^2 - s12*s23 - 2*s23^2 - 
    2*s23*s234 + 3*s234^2 + 2*s123*(s23 + 2*s234) - 9*s23*s56, 
  y[13] -> -s12^2 - 4*s123*s23 + s23^2 - s12*s34 - 2*s23*s34 + 4*s23*s56 - 
    s34*s56, y[14] -> s23^2*(s34 - 4*s56) + 2*s23*(2*s123 + s34 - 2*s56)*
     s56 + s34*s56^2, y[15] -> 2*s12^2 + 3*s23*s56 + 
    s12*(-4*s123 + s23 + 2*s56), y[16] -> 6*s123^2*s234 + 12*s234^3 - 
    4*s23*s234*(5*s234 + 2*s56) + s23^2*(8*s234 + 6*s56) + 
    s123*(-14*s23*s234 + 18*s234^2 - 3*s23*s56), 
  y[17] -> -(s12^2*s23) + s23^3 - 8*s23^2*s234 + 13*s23*s234^2 - 6*s234^3 - 
    s123^2*(s23 + 4*s234) - 13*s23^2*s56 + 7*s23*s234*s56 + 3*s234^2*s56 - 
    4*s23*s56^2 + s12*(-3*s23*s234 + 2*s234^2 + 2*s123*(s23 + s234) - 
      4*s23*s56) + 2*s123*(5*s23*s234 - 5*s234^2 + 4*s23*s56 + s234*s56), 
  y[18] -> -s123^3 + s23^3 - 4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3 + 
    3*s123^2*(s23 - 2*s234 + s56) + s23^2*(-6*s234 + 3*s56) + 
    3*s23*(3*s234^2 - 3*s234*s56 + s56^2) - 
    3*s123*(s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 3*s234*s56 + s56^2), 
  y[19] -> 3*s123^2*s234^2 + 6*s123*s234^3 + 3*s234^4 - 
    3*s123*s23*s234*(2*s234 + s56) - 3*s23*s234^2*(2*s234 + s56) + 
    s23^2*(3*s234^2 + 3*s234*s56 + s56^2), 
  y[20] -> -3*s23^3*s234 + 9*s23^2*s234^2 - 9*s23*s234^3 + 3*s234^4 + 
    3*s123^2*s234*(-s23 + s234) + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    3*s23^3*s56 + 3*s23^2*s234*s56 + 3*s23*s234^2*s56 - 3*s234^3*s56 + 
    s234^2*s56^2 + 3*s123*(s23 - s234)*(s234*(-2*s234 + s56) + 
      s23*(2*s234 + s56)) + s12*(2*s23^3 - 3*s123*(s23 - s234)^2 + 
      6*s23*s234^2 + s234^2*(-2*s234 + s56) - 3*s23^2*(2*s234 + s56)), 
  y[21] -> -s123^3 - 9*s23^3 + 2*s23^2*(10*s234 - 6*s34 - 13*s56) + 
    s123^2*(-2*s23 - 10*s234 + 2*s34 + s56) + 
    2*s234^2*(-6*s234 + 2*s34 + 3*s56) + 
    s123*(12*s23^2 - 4*s23*s234 - 21*s234^2 + 6*s234*(s34 + s56) + 
      8*s23*(s34 + 2*s56)) + s23*(-4*s34^2 - 12*s34*s56 - 13*s56^2 + 
      12*s234*(s34 + 2*s56)), y[22] -> 2*s123^3*s234 + 
    s23^3*(3*s234 - 4*s56) + 2*s23^2*(s234^2 + 7*s234*s56 - 4*s56^2) + 
    4*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) + 
    s23*(-17*s234^3 + 11*s234*s56^2 - 4*s56^3) - 
    s123^2*(2*s234*(-7*s234 + 2*s56) + s23*(s234 + 4*s56)) + 
    s123*(-4*s23^2*(s234 - 2*s56) - 2*s23*(8*s234^2 + 5*s234*s56 - 4*s56^2) + 
      s234*(24*s234^2 - 15*s234*s56 + 2*s56^2)), y[23] -> s23 - s234 + s34, 
  y[24] -> s123 - s56, y[25] -> s56, y[26] -> -s12 + 2*s56, 
  y[27] -> s12*s234 + s234^2 - s234*s34 - s234*s56 + s34*s56, 
  y[28] -> -3*s23*s234^4 + s123^3*s234*(2*s234 - s34) + 
    s234^4*(2*s234 - s34) - 3*s123^2*s234^2*(s23 - 2*s234 + s34) - 
    3*s123*s234^3*(2*s23 - 2*s234 + s34) + s23^3*(s234^2 + s234*s34 + s34^2), 
  y[29] -> -s12^2 + 2*s123^2 - 13*s23^2 + 9*s23*s234 - s234^2 + 9*s23*s34 + 
    s34^2 + s12*(4*s123 - 8*s23 + 3*(s234 + s34 - s56)) + 
    s123*(17*s23 - 2*s234 + 3*s34 - 2*s56) - 20*s23*s56 + 4*s234*s56 + 
    s34*s56, y[30] -> s12^2 + s12*s56 + s56^2, 
  y[31] -> 2*s34^2 - 3*s34*s56 + 2*s56^2, 
  y[32] -> 2*s12^2 + s12*(s123 - s23 - s56) + s56*(-9*s123 + s23 + 7*s56), 
  y[33] -> s12^2*(2*s23 - s34) - 4*s123*s23*s34 + s23^2*s34 - 2*s23*s34^2 + 
    3*s23^2*s56 + 4*s23*s34*s56 - s34^2*s56 + 
    s12*(-4*s123*s23 + s23^2 - s34^2 + 2*s23*s56), 
  y[34] -> -(s12^2*s23) + 3*s23^3 + s123^2*(5*s23 - 4*s234) - 10*s23^2*s234 + 
    11*s23*s234^2 - 4*s234^3 + 5*s23^2*s56 - 14*s23*s234*s56 + 8*s234^2*s56 + 
    3*s23*s56^2 - 4*s234*s56^2 - s123*(7*s23 - 8*s234)*(s23 - s234 + s56) + 
    s12*(-3*s123*s23 + 4*s23^2 + 2*s123*s234 - 5*s23*s234 + 2*s234^2 + 
      3*s23*s56 - 2*s234*s56), y[35] -> 3*s123^2*(s234 - s34) + s234*s34^2 - 
    s34^3 + s12*s34*(2*s34 - 3*s56) - 3*s234*s34*s56 + 4*s34^2*s56 + 
    3*s234*s56^2 - 6*s34*s56^2 + 3*s123*(s12*s34 + s234*s34 - s34^2 - 
      2*s234*s56 + 3*s34*s56), y[36] -> -s123 + s56, 
  y[37] -> s123^2*(2*s234 - s34) + (5*s234 - 7*s34)*s56^2 + 
    s123*(-7*s234*s56 + 5*s34*s56), 
  y[38] -> 12*s123^2*s23 + 5*s23^3 - 16*s23^2*s34 + 10*s23*s34^2 - 
    s12^2*(s23 + 2*s34) + 11*s23^2*s56 - 29*s23*s34*s56 + 5*s34^2*s56 + 
    12*s23*s56^2 - 7*s34*s56^2 + s12*(-4*s123*s23 + 5*s23^2 + 7*s123*s34 - 
      11*s23*s34 + 5*s34^2 + 3*s23*s56 - 7*s34*s56) + 
    s123*(-14*s23^2 + 20*s23*s34 - 24*s23*s56 + 7*s34*s56), 
  y[39] -> s123^3 - s23^3 + 4*s234^3 + s23^2*(6*s234 - 3*s56) - 
    6*s234^2*s56 + 4*s234*s56^2 - s56^3 - 3*s123^2*(s23 - 2*s234 + s56) - 
    3*s23*(3*s234^2 - 3*s234*s56 + s56^2) + 
    3*s123*(s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 3*s234*s56 + s56^2), 
  y[40] -> -5*s23^3*(3*s34 - 4*s56) + 12*s123^2*s23*s56 + 
    s34*(5*s34 - 7*s56)*s56^2 + s23*s56*(11*s34^2 - 29*s34*s56 + 12*s56^2) + 
    s23^2*(9*s34^2 - 41*s34*s56 + 32*s56^2) + 
    s123*(s23^2*(13*s34 - 32*s56) + 4*s23*(5*s34 - 6*s56)*s56 + 7*s34*s56^2), 
  y[41] -> -s123^3 - 14*s23^3 + 3*s234^3 - s234^2*s34 + 
    s23^2*(9*s234 + 9*s34 - 43*s56) - 3*s234^2*s56 + 5*s234*s56^2 + 
    5*s34*s56^2 + s56^3 + s123^2*(2*s23 + 3*s234 - s34 + 5*s56) + 
    s23*(8*s234^2 + 3*s234*s56 + 5*(3*s34 - 4*s56)*s56) + 
    s123*(13*s23^2 + 6*s234^2 - 5*s56^2 - 2*s234*(s34 + 2*s56) + 
      2*s23*(5*s234 + 8*s56)), y[42] -> -(s123^3*s234) + 
    s23^3*(4*s234 + 4*s34 - 6*s56) - 3*s23*(s234 - s56)^3 + 
    3*s23^2*(s234 - s56)*s56 + s234*(-4*s234^3 + 6*s234^2*s56 - 
      4*s234*s56^2 + s56^3) + s123^2*(-3*s23*(s234 - s56) + 
      3*s234*(-2*s234 + s56)) - 3*s123*(2*s23*(s234 - s56)^2 + 
      s234*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[43] -> 2*s123^3*s234^2 + s23^3*(4*s234^2 - s12*s56 - 2*s234*s56) + 
    3*s123^2*s234*(4*s234^2 - s23*s56 - 2*s234*s56) - 
    3*s23^2*(2*s234^3 - 4*s234^2*s56 + 3*s234*s56^2 + (s12 - s56)*s56^2) + 
    2*s234^2*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) - 
    3*s23*s234*(2*s234^3 - 2*s234*s56^2 + s56^3) - 
    3*s123*(2*s23*s234*(s234^2 + s234*s56 - s56^2) - 
      2*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) + 
      s23^2*(2*s234^2 - s12*s56 - 3*s234*s56 + s56^2)), 
  y[44] -> -(s123^3*s234^3) + 3*s23^2*s234^3*(-2*s234 + s56) + 
    3*s123^2*s234^3*(s23 - 2*s234 + s56) + 
    3*s23*s234^3*(3*s234^2 - 3*s234*s56 + s56^2) - 
    3*s123*s234^3*(s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 3*s234*s56 + 
      s56^2) + s234^3*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3) + 
    s23^3*(s234^3 - s234^2*s56 - s234*s56^2 + 
      s56*(s12^2 - 3*s12*s56 + 2*s56^2)), 
  y[45] -> -(s123^3*s234) + s23^3*(-13*s234 + 8*s56) + 
    s23^2*(28*s234^2 - 45*s234*s56 + 16*s56^2) + 
    s234*(-10*s234^3 + 6*s234^2*s56 + 2*s234*s56^2 - 3*s56^3) + 
    s23*(-5*s234^3 + 37*s234^2*s56 - 35*s234*s56^2 + 8*s56^3) - 
    s123^2*(s23*(11*s234 - 8*s56) + s234*(14*s234 + s56)) + 
    s123*(s23^2*(25*s234 - 16*s56) + s23*(-15*s234^2 + 46*s234*s56 - 
        16*s56^2) + s234*(-22*s234^2 + 8*s234*s56 + 5*s56^2)), 
  y[46] -> -2*s123 + 2*s234 + 3*s56, 
  y[47] -> 6*s123^2 + 2*s23^2 - 4*s23*s234 + 2*s234^2 + 
    s123*(-6*s23 + 5*s234 - 14*s56) + 7*s23*s56 - 6*s234*s56 + 8*s56^2, 
  y[48] -> s123 - 2*s56, y[49] -> s123^2*(3*s234^2 - 3*s234*s34 + s34^2) + 
    s123*(-6*s234^2 + 9*s234*s34 - 4*s34^2)*s56 + 
    (3*s234^2 - 6*s234*s34 + 4*s34^2)*s56^2, 
  y[50] -> 2*s12^2 + 4*s123^2 + 2*s23^2 - 2*s23*s234 - 3*s23*s34 - s234*s34 + 
    4*s34^2 + 11*s23*s56 - s234*s56 - 15*s34*s56 + 9*s56^2 + 
    s12*(-5*s123 + 4*s23 - 2*s234 - 6*s34 + 5*s56) - 
    s123*(6*s23 + 2*s234 - 9*s34 + 13*s56), 
  y[51] -> 4*s123^2*s234 + 2*s23^2*s234 - 4*s23*s234^2 + 2*s234^3 + 
    s12^2*(-s23 + s234) + 2*s23^2*s56 + 3*s23*s234*s56 - 4*s234^2*s56 + 
    2*s23*s56^2 + 3*s234*s56^2 + s12*(2*s123*s23 - 2*s23^2 - 3*s123*s234 + 
      4*s23*s234 - 2*s234^2 - s23*s56 + 2*s234*s56) - 
    s123*(6*s23*s234 - 5*s234^2 + 2*s23*s56 + 7*s234*s56), 
  y[52] -> s123^3*(-4*s234 + 2*s34) - 2*s123*s56*(8*s234^2 - 12*s234*s34 + 
      6*s34^2 + 17*s234*s56 - 16*s34*s56) + 
    s123^2*(6*s234^2 - 6*s234*s34 + 2*s34^2 + 22*s234*s56 - 15*s34*s56) + 
    2*s56^2*(5*s234^2 - 10*s234*s34 + 8*s34^2 + 8*s234*s56 - 10*s34*s56), 
  y[53] -> s123^2*(6*s234 - 7*s34) - 3*s12^2*s34 - s234^2*s34 + 
    6*s234*s34^2 - 5*s34^3 + 2*s234^2*s56 - 17*s234*s34*s56 + 19*s34^2*s56 + 
    8*s234*s56^2 - 16*s34*s56^2 - 2*s123*(s234^2 - 7*s234*s34 + 6*s34^2 + 
      7*s234*s56 - 11*s34*s56) + s12*(-2*s123*s234 + 8*s123*s34 - 
      4*s234*s34 + 8*s34^2 + 2*s234*s56 - 9*s34*s56), 
  y[54] -> 3*s123^2*(s234 - s34)^2 + s12^2*s34^2 + s234^2*s34^2 - 
    2*s234*s34^3 + s34^4 - 3*s234^2*s34*s56 + 7*s234*s34^2*s56 - 
    4*s34^3*s56 + 3*s234^2*s56^2 - 9*s234*s34*s56^2 + 7*s34^2*s56^2 + 
    3*s123*(s234 - s34)*(s12*s34 + s234*s34 - s34^2 - 2*s234*s56 + 
      3*s34*s56) + s12*s34*(2*s234*s34 - 2*s34^2 - 3*s234*s56 + 4*s34*s56), 
  y[55] -> 2*s234^3 + 8*s23^2*s56 - s234^2*s56 + 4*s234*s56^2 - 
    16*s34*s56^2 + 12*s56^3 + s123^2*(8*s234 - 2*s34 + 8*s56) - 
    2*s23*(s234^2 + 4*s234*s56 - 10*s56^2) - 
    s123*(-5*s234^2 + 14*s234*s56 + 4*s23*(s234 + 4*s56) + 
      4*s56*(-3*s34 + 5*s56)), y[56] -> s23 - s234, 
  y[57] -> 6*s123 - 2*s23 + 7*s234, y[58] -> s23^2*s234*(8*s123 + 9*s234) + 
    4*s123^3*(3*s234 - s34) + s23*(-26*s234^3 + 5*s234^2*s34 + s34^3) + 
    s234*(17*s234^3 - 7*s234^2*s34 - s234*s34^2 + s34^3) + 
    s123^2*(41*s234^2 - 16*s234*s34 + s34^2 + 4*s23*(-5*s234 + s34)) + 
    s123*(46*s234^3 - 19*s234^2*s34 + s34^3 + 2*s23*s234*(-23*s234 + 5*s34)), 
  y[59] -> s12 - s123 + s23 - s34, y[60] -> s23 - 2*s56, 
  y[61] -> -((s123 + s234)^2*(s234 - s34)^3) + 
    s23*(s123*(s234 - s34)^2*(2*s234 + s34) + s234*(s234 - s34)^2*
       (2*s234 + s34) + s23*(-s234^3 + s34^3)), 
  y[62] -> s12^2 - s12*s123 + s12*s234 - s123*s234 - 2*s12*s34 + s123*s34 - 
    s234*s34 + s34^2 + s23*s56, y[63] -> s123^2 - s23^2 + 2*s123*s234 + 
    s234^2 - 2*s23*s56, y[64] -> s23^2 - 3*s23*s56 + 3*s56^2, 
  y[65] -> -2*s23^3*s234 + 6*s23^2*s234^2 - 6*s23*s234^3 + 2*s234^4 + 
    s12*(s23^3 - 3*s23^2*(s234 - 2*s56) + 3*s23*s234*(s234 - 2*s56) - 
      s234^2*(s234 - 2*s56)) + 3*s123*(s23 - s234)^2*(s234 - 2*s56) + 
    s23^3*s56 - 12*s23^2*s234*s56 + 15*s23*s234^2*s56 - 6*s234^3*s56 - 
    6*s23^2*s56^2 + 2*s234^2*s56^2, 
  y[66] -> s23^2 + 2*s234*s34 - s123*(s23 + 2*s34) + s23*(-s234 + s56), 
  y[67] -> s123*s234 + s234^2 - s23*(s234 + s56), 
  y[68] -> -1/4*(s234*(s123 + s234)^2*(s123*(3*s234 - s34) + 
       s234*(-3*s23 + 3*s234 - s34))) + (s23^3*s56*(-2*s34 + 3*s56))/2, 
  y[69] -> 2*s123^3 + 24*s23^3 + 23*s234^3 + 
    s123^2*(5*s23 + 21*s234 - 6*s34) - 16*s234^2*s34 + 10*s234*s34^2 - 
    4*s34^3 - 2*s123*(14*s23^2 - 21*s234^2 + 9*s234*s34 - s34^2 - 
      2*s23*(5*s234 - 5*s34 - 6*s56)) + s23^2*(-60*s234 + 20*s34 + 53*s56) + 
    s23*(15*s234^2 - 22*s234*s34 - 59*s234*s56 + 29*s34*s56), 
  y[70] -> 3*s234^3*(s123 + s234)^2*(s123 - 2*s23 + s234) + 
    s23^2*(3*s123*s234^3 + 3*s234^4 - 4*s23*s56^3), 
  y[71] -> s23^3 - 5*s23^2*s234 + s23*(7*s234^2 - 4*s234*s56 - 10*s56^2) + 
    s234*(-3*s234^2 + 4*s234*s56 + 2*s56^2) + 
    s123*(s23^2 + s234*(-3*s234 + 2*s56) + 2*s23*(s234 + 2*s56)), 
  y[72] -> 2*s123^3*s234^2 + 5*s234^5 - 3*s23*s234^3*(3*s234 + 4*s56) + 
    s23^3*(s234^2 - 6*s234*s56 - 7*s56^2) + 
    3*s23^2*s234*(s234^2 + 6*s234*s56 + 3*s56^2) - 
    3*s123^2*(-3*s234^3 + s23*s234*(s234 + 2*s56)) + 
    6*s123*(2*s234^4 + s23^2*s56*(2*s234 + s56) - 
      s23*s234^2*(2*s234 + 3*s56)), 
  y[73] -> -2*s123^3*s234 - 9*s234^4 - 
    s123^2*(12*s234^2 + s23*(s234 - 3*s56)) + s23^3*(-6*s234 + 4*s56) + 
    s23*s234^2*(8*s234 + 21*s56) + s23^2*(7*s234^2 - 23*s234*s56 - 9*s56^2) + 
    s123*(-19*s234^3 + s23^2*(9*s234 - 7*s56) + 3*s23*s234*(2*s234 + 7*s56)), 
  y[74] -> s123^3*(-3*s234 + s34) - s234^2*(6*s234^2 - 4*s234*s34 + s34^2) - 
    s123^2*(12*s234^2 - 6*s234*s34 + s34^2 + s23*(-7*s234 + 2*s34 - 3*s56)) + 
    8*s23^3*s56 - s123*(s234*(15*s234^2 - 9*s234*s34 + 2*s34^2) - 
      6*s23*(3*s234 - s34)*(s234 + s56) + 4*s23^2*(s234 + 2*s56)) - 
    s23^2*(5*s234^2 + 26*s234*s56 + s56*(-12*s34 + 5*s56)) + 
    s23*(11*s234^3 - 14*s234*s34*s56 + 4*s34^2*s56 + 
      s234^2*(-4*s34 + 19*s56)), y[75] -> -4*s123^3 - 16*s23^3 - 34*s234^3 + 
    7*s234^2*s34 + s34^3 + 4*s23^2*(14*s234 - 5*s34 - 14*s56) + 
    17*s234^2*s56 + s123^2*(-12*s23 - 36*s234 + 6*s34 + 4*s56) - 
    2*s23*(7*s234^2 - 14*s234*s34 - 40*s234*s56 + 14*s34*s56 + 20*s56^2) + 
    2*s123*(16*s23^2 + s234*(-33*s234 + 7*s34 + 10*s56) + 
      s23*(-14*s234 + 10*s34 + 28*s56)), 
  y[76] -> s23^2*s234^2 - 2*s23*s234^3 + s234^4 + 3*s123^2*(s234 - s34)^2 + 
    2*s23^2*s234*s34 - 3*s23*s234^2*s34 + s234^3*s34 + 9*s23*s234*s34^2 - 
    9*s234^2*s34^2 - s23*s34^3 + 11*s234*s34^3 - 4*s34^4 - s23^3*s56 + 
    4*s23^2*s234*s56 - 3*s23*s234^2*s56 - 4*s23^2*s34*s56 + 
    6*s23*s234*s34*s56 - 6*s23*s34^2*s56 - 4*s34^3*s56 + s23^2*s56^2 + 
    s34^3*(-s12 + s123 + s23 + s34 + s56) + s123*(s234 - s34)*
     (s23^2 + 5*s234^2 - 7*s234*s34 + 5*s34^2 - 3*s23*(2*s234 - s34 + s56)) + 
    s12*(-4*(s234 - s34)^3 + s123*(s23^2 - 3*s234*(s234 - 2*s34) + 
        3*s23*s34) - 2*s23^2*(s234 + s56) + 
      3*s23*(2*s234^2 - 3*s234*s34 + s234*s56 - 2*s34*s56)), 
  y[77] -> s123^3*s234 - 4*s23^3*s234 + 
    3*s123^2*(s23*(s234 - s56) + s234*(2*s234 - s56)) + 
    3*s23*(s234 - s56)^3 + 3*s23^2*s56*(-s234 + s56) + 
    s234*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) + 
    3*s123*(2*s23*(s234 - s56)^2 + s234*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[78] -> -2*s123^3*s234^2 + 3*s123^2*s234*(-4*s234^2 + s23*s56 + 
      2*s234*s56) + 3*s23^2*(2*s234^3 - 4*s234^2*s56 + 3*s234*s56^2 + 
      (s12 - s56)*s56^2) + 2*s234^2*(-4*s234^3 + 6*s234^2*s56 - 
      4*s234*s56^2 + s56^3) + 3*s23*s234*(2*s234^3 - 2*s234*s56^2 + s56^3) + 
    s23^3*(-4*s234^2 + 2*s234*s56 + s56*(s12 + 4*s56)) + 
    3*s123*(2*s23*s234*(s234^2 + s234*s56 - s56^2) - 
      2*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) + 
      s23^2*(2*s234^2 - s12*s56 - 3*s234*s56 + s56^2)), 
  y[79] -> s123^3*s234^3 + 3*s23^2*s234^3*(2*s234 - s56) - 
    3*s123^2*s234^3*(s23 - 2*s234 + s56) - 
    3*s23*s234^3*(3*s234^2 - 3*s234*s56 + s56^2) + 
    3*s123*s234^3*(s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 3*s234*s56 + 
      s56^2) + s234^3*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) + 
    s23^3*(-s234^3 + s234^2*s56 + s234*s56^2 - 
      s56*(s12^2 - 3*s12*s56 + 3*s56^2)), 
  y[80] -> 3*s123^3*s234^2 + 4*s234^5 - 2*s23*s234^3*(5*s234 + 6*s56) + 
    2*s123^2*s234*(-4*s23*s234 + 5*s234^2 - 3*s23*s56) + 
    4*s23^2*s234*(2*s234^2 + 5*s234*s56 + 2*s56^2) - 
    2*s23^3*(s234^2 + 4*s234*s56 + 3*s56^2) + 
    s123*(11*s234^4 - 18*s23*s234^2*(s234 + s56) + 
      s23^2*(7*s234^2 + 14*s234*s56 + 3*s56^2)), 
  y[81] -> s123^3*s234 + s123^2*((27*s234^2)/4 - 2*s23*s56 - 2*s234*s56) + 
    s123*(s23^2*(-3*s234 + 4*s56) + s234*(11*s234^2 - 7*s234*s56 + s56^2) + 
      s23*((-11*s234^2)/2 - 6*s234*s56 + 4*s56^2)) + 
    (8*s23^3*(s234 - s56) + s23^2*(-5*s234^2 + 32*s234*s56 - 16*s56^2) + 
      7*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) - 
      8*s23*(3*s234^3 + s234^2*s56 - 3*s234*s56^2 + s56^3))/4, 
  y[82] -> -(s234^4*(s123 + s234)^2*(s123 - 3*s23 + s234)) + 
    s23^2*(-3*s123*s234^4 - 3*s234^5 + s23*(s234^4 + s56^4)), 
  y[83] -> -9*s234^3 - 8*s23^2*s34 + 16*s234^2*s34 - 7*s234*s34^2 + 
    s123*(-7*s234^2 + 10*s234*s34 + (8*s23 - 3*s34)*s34) + s234^2*s56 + 
    4*s234*s34*s56 - 3*s34^2*s56 + s23*(7*s234^2 + 12*s234*s34 - 19*s34^2 - 
      12*s34*s56), y[84] -> 2*s23^3*s234^2 - 3*s234^5 - 
    2*s123^3*(s234 - s34)^2 + 8*s234^4*s34 - 7*s234^3*s34^2 + 
    2*s234^2*s34^3 + s123^2*(s234 - s34)*(6*s23*s234 - 7*s234^2 - 2*s23*s34 + 
      9*s234*s34 - 2*s34^2) + 2*s123*s234*(-2*(s234 - s34)^2*(2*s234 - s34) + 
      s23^2*(-3*s234 + 2*s34) + s23*(7*s234^2 - 11*s234*s34 + 4*s34^2)) + 
    s234^3*s56^2 - 4*s234^2*s34*s56^2 + 4*s234*s34^2*s56^2 + 2*s234^2*s56^3 - 
    4*s234*s34*s56^3 + 3*s34^2*s56^3 + s23^2*(-7*s234^3 + 6*s234^2*s34 + 
      3*s34^2*s56) + 2*s23*(4*s234^4 - 7*s234^3*s34 + 
      s234^2*s34*(3*s34 - s56) + 2*s234*s34*(2*s34 - s56)*s56 + 
      s34^2*s56*(-4*s34 + s56)), y[85] -> -(s123^3*(s234 - s34)^3) + 
    s23^3*s234^2*s34 - 3*s23^2*s234^3*s34 + 3*s23*s234^4*s34 - s234^5*s34 + 
    3*s23^2*s234^2*s34^2 - 6*s23*s234^3*s34^2 + 3*s234^4*s34^2 + 
    3*s23*s234^2*s34^3 - 4*s234^3*s34^3 + 2*s234^2*s34^4 - s23^4*s234*s56 + 
    3*s23^3*s234^2*s56 - 3*s23^2*s234^3*s56 + s23*s234^4*s56 - 
    s23^4*s34*s56 + 3*s23^3*s234*s34*s56 - 3*s23^2*s234^2*s34*s56 + 
    s23*s234^3*s34*s56 - 6*s23^3*s34^2*s56 + 18*s23^2*s234*s34^2*s56 - 
    9*s23*s234^2*s34^2*s56 - 12*s23^2*s34^3*s56 + 16*s23*s234*s34^3*s56 - 
    8*s23*s34^4*s56 - 3*s23^4*s56^2 + 6*s23^3*s234*s56^2 - 
    3*s23^2*s234^2*s56^2 - 9*s23^3*s34*s56^2 + 6*s23^2*s234*s34*s56^2 - 
    6*s23^2*s34^2*s56^2 + s23^3*s56^3 - s123^2*(s234 - s34)*
     (s23^3 + 2*s234^3 + 3*s23^2*s34 - 3*s234^2*s34 + 2*s34^3 - 
      3*s23*(s234^2 + s234*(-s34 + s56) - s34*(s34 + s56))) - 
    s12*(s23 - s234 + 2*s34)*(s234^2*(s234^2 - s234*s34 + s34^2) + 
      s123^2*(s23^2 + s234^2 - s234*s34 + s34^2 + s23*(s234 + s34)) - 
      s23^3*s56 + s23*(-2*s234^3 + s234^2*(s34 - 4*s56) + 4*s234*s34*s56 - 
        4*s34^2*s56) + s23^2*(s234^2 + 5*s234*s56 + s56*(-4*s34 + 3*s56)) - 
      s123*(-2*s234*(s234^2 - s234*s34 + s34^2) + s23^2*(s234 + 3*s56) + 
        s23*s234*(s234 - 2*s34 + 3*s56))) + 
    s123*(s234*(-s234^4 + s234^3*s34 + 3*s234^2*s34^2 - 7*s234*s34^3 + 
        4*s34^4) + s23^4*s56 + s23^3*s234*(s234 - s34 + 3*s56) - 
      3*s23^2*(s234^3 - s234^2*(s34 - 3*s56) + s34*(2*s34 - s56)*s56 + 
        s234*s56*(-6*s34 + s56)) + s23*(3*s234^4 - 4*s34^3*s56 - 
        6*s234^2*s34*(s34 + 2*s56) + 6*s234*s34^2*(s34 + 2*s56) + 
        s234^3*(-3*s34 + 5*s56))), y[86] -> -(s23^3*s234) + 4*s23^2*s234^2 - 
    5*s23*s234^3 + 2*s234^4 - s123^2*(4*s23 + 3*s234 - 3*s34)*(s234 - s34) - 
    s23^3*s34 + s23^2*s234*s34 + 10*s23*s234^2*s34 - 12*s234^3*s34 - 
    8*s23^2*s34^2 + 12*s23*s234*s34^2 + 16*s234^2*s34^2 - 19*s23*s34^3 - 
    7*s234*s34^3 + s23^3*s56 - 6*s23^2*s234*s56 + 4*s23*s234^2*s56 + 
    3*s234^3*s56 + 3*s23^2*s34*s56 - 8*s23*s234*s34*s56 - 10*s234^2*s34*s56 + 
    7*s23*s34^2*s56 + 11*s234*s34^2*s56 - 3*s34^3*s56 - 3*s23^2*s56^2 + 
    2*s234^2*s56^2 - 4*s234*s34*s56^2 + 3*s34^2*s56^2 - 
    s123*(s23^3 + 3*s234^3 - 2*s234^2*s34 - 3*s234*s34^2 + 3*s34^3 + 
      s23^2*(-6*s234 + 5*s34 - 2*s56) + 
      s23*(4*s234^2 - 6*s234*(2*s34 + s56) + s34*(11*s34 + 6*s56))) + 
    s12*(s23^3 + 7*s234^3 - 16*s234^2*s34 + 7*s234*s34^2 + 
      s123*(-2*s23^2 + 5*s234^2 + 4*s23*(s234 - 2*s34) - 10*s234*s34 + 
        3*s34^2) + 2*s234^2*s56 - 4*s234*s34*s56 + 3*s34^2*s56 + 
      s23^2*(-4*s234 + 8*s34 + 3*s56) + 
      s23*(-2*s234^2 - 6*s234*(2*s34 + s56) + s34*(19*s34 + 12*s56))), 
  y[87] -> 2*s123 - 5*s56, y[88] -> 2*s123 + 3*s234 - 5*s56, 
  y[89] -> s12 - 2*s56, y[90] -> 3*s23*s234^4 + s123^3*s234*(-2*s234 + s34) + 
    s234^4*(-2*s234 + s34) + 3*s123^2*s234^2*(s23 - 2*s234 + s34) + 
    3*s123*s234^3*(2*s23 - 2*s234 + s34) - s23^3*(s234^2 + s234*s34 + s34^2), 
  y[91] -> -(s123^3*s234) + 6*s123^2*s234*s56 - 12*s123*s234*s56^2 + 
    (7*s234 - s34)*s56^3, y[92] -> -2*s12^2 + (9*s123 - s23 - 7*s56)*s56 + 
    s12*(-s123 + s23 + s56), y[93] -> 2*s12^2 + 14*s23^2 - 9*s23*s234 + 
    2*s234^2 - 10*s23*s34 - s234*s34 + 24*s23*s56 - s234*s56 - 9*s34*s56 + 
    3*s56^2 - s123*(20*s23 + s234 + 3*s56) + 
    s12*(-5*s123 + 9*s23 - 4*s234 - 5*s34 + 3*s56), 
  y[94] -> 4*s123*s23*s34 - s23^2*s34 + 2*s23*s34^2 + s12^2*(-2*s23 + s34) - 
    3*s23^2*s56 - 4*s23*s34*s56 + s34^2*s56 + 
    s12*(4*s123*s23 - s23^2 + s34^2 - 2*s23*s56), 
  y[95] -> s12^2*s23 - 3*s23^3 + 11*s23^2*s234 - 12*s23*s234^2 + 4*s234^3 + 
    s123^2*(-5*s23 + 6*s234) - 4*s23^2*s56 + 16*s23*s234*s56 - 8*s234^2*s56 - 
    2*s23*s56^2 + 6*s234*s56^2 + s123*(s23 - 2*s234)*
     (7*s23 - 4*s234 + 6*s56) + s12*(4*s123*s23 - 5*s23^2 - 2*s123*s234 + 
      6*s23*s234 - 2*s234^2 - 4*s23*s56 + 2*s234*s56), 
  y[96] -> 3*s123^2*s234 - s12^2*s34 - s234^2*s34 + s234*s34^2 + 
    3*s234^2*s56 - 4*s234*s34*s56 + 6*s234*s56^2 - s34*s56^2 - 
    3*s123*s234*(s234 - s34 + 3*s56) - s12*(3*s123*s234 + 2*s234*s34 - 
      3*s234*s56 + s34*s56), y[97] -> -12*s123^2*s23 - 5*s23^3 + 
    16*s23^2*s34 - 10*s23*s34^2 + s12^2*(s23 + 2*s34) - 11*s23^2*s56 + 
    29*s23*s34*s56 - 5*s34^2*s56 - 12*s23*s56^2 + 7*s34*s56^2 + 
    s123*(14*s23^2 - 20*s23*s34 + 24*s23*s56 - 7*s34*s56) + 
    s12*(4*s123*s23 - 5*s23^2 - 7*s123*s34 + 11*s23*s34 - 5*s34^2 - 
      3*s23*s56 + 7*s34*s56), y[98] -> s123^3 + 14*s23^3 - 4*s234^3 + 
    2*s234^2*s34 + s123^2*(-2*s23 + s234 - s56) + 3*s234^2*s56 + 
    4*s234*s34*s56 - 4*s34^2*s56 + 3*s234*s56^2 - 13*s34*s56^2 + 3*s56^3 + 
    s23^2*(-9*s234 - 9*s34 + 47*s56) - 
    s23*(9*s234^2 + 3*s234*s56 + 15*s34*s56 - 28*s56^2) - 
    s123*(13*s23^2 + 5*s234^2 - 2*s234*s34 + 8*s234*s56 - 4*s34*s56 + 
      3*s56^2 + 12*s23*(s234 + 2*s56)), 
  y[99] -> s123^2*(-2*s234 + s34) + 4*s12*s234*(s123 - s56) + 
    2*s123*s234*(-s234 + s34 + 3*s56) + 
    s234*(-4*s56*(s34 + s56) + s234*(s34 + 2*s56)), 
  y[100] -> 5*s23^3*(3*s34 - 4*s56) - 12*s123^2*s23*s56 + 
    s34*s56^2*(-5*s34 + 7*s56) + s23^2*(-9*s34^2 + 41*s34*s56 - 32*s56^2) + 
    s23*s56*(-11*s34^2 + 29*s34*s56 - 12*s56^2) + 
    s123*(-4*s23*(5*s34 - 6*s56)*s56 - 7*s34*s56^2 + 
      s23^2*(-13*s34 + 32*s56)), 
  y[101] -> s123^3*s234 + 3*s123^2*(s23*(s234 - s56) + s234*(2*s234 - s56)) + 
    3*s23*(s234 - s56)^3 + 3*s23^2*s56*(-s234 + s56) + 
    s23^3*(-4*s234 - 4*s34 + 6*s56) + s234*(4*s234^3 - 6*s234^2*s56 + 
      4*s234*s56^2 - s56^3) + 3*s123*(2*s23*(s234 - s56)^2 + 
      s234*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[102] -> -2*s123^3*s234^2 + s23^3*(-4*s234^2 + s12*s56 + 2*s234*s56) + 
    3*s123^2*s234*(-4*s234^2 + s23*s56 + 2*s234*s56) + 
    3*s23^2*(2*s234^3 - 4*s234^2*s56 + 3*s234*s56^2 + (s12 - s56)*s56^2) + 
    2*s234^2*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3) + 
    3*s23*s234*(2*s234^3 - 2*s234*s56^2 + s56^3) + 
    3*s123*(2*s23*s234*(s234^2 + s234*s56 - s56^2) - 
      2*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) + 
      s23^2*(2*s234^2 - s12*s56 - 3*s234*s56 + s56^2)), 
  y[103] -> s123^3*s234^3 + 3*s23^2*s234^3*(2*s234 - s56) - 
    3*s123^2*s234^3*(s23 - 2*s234 + s56) - 
    3*s23*s234^3*(3*s234^2 - 3*s234*s56 + s56^2) + 
    3*s123*s234^3*(s23^2 - 4*s23*s234 + 3*s234^2 + 2*s23*s56 - 3*s234*s56 + 
      s56^2) + s234^3*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) + 
    s23^3*(-s234^3 + s234^2*s56 + s234*s56^2 - 
      s56*(s12^2 - 3*s12*s56 + 2*s56^2)), 
  y[104] -> s123^3*s234 + s23^3*(13*s234 - 8*s56) + 
    s23^2*(-29*s234^2 + 45*s234*s56 - 16*s56^2) + 
    s23*(6*s234^3 - 40*s234^2*s56 + 35*s234*s56^2 - 8*s56^3) + 
    s234*(10*s234^3 - 6*s234^2*s56 - 5*s234*s56^2 + 3*s56^3) + 
    s123^2*(s23*(11*s234 - 8*s56) + s234*(11*s234 + s56)) + 
    s123*(s23^2*(-25*s234 + 16*s56) + s234*(22*s234^2 - 2*s234*s56 - 
        5*s56^2) + 2*s23*(9*s234^2 - 23*s234*s56 + 8*s56^2)), 
  y[105] -> s123^3*s234 + s123^2*(5*s234^2 - 3*s234*(s34 + s56) + 
      s34*(s34 + s56)) + s123*s234*(3*s234^2 - 4*s234*(s34 + 4*s56) + 
      2*(s34^2 + 4*s34*s56 + 3*s56^2)) - 
    s234*(4*s56*(s34 + s56)^2 + s234^2*(s34 + 3*s56) - 
      s234*(s34^2 + 7*s34*s56 + 11*s56^2)), y[106] -> s234 - s56, 
  y[107] -> s123*s234 - s23*s56, y[108] -> s12^2 + (s234 - s56)^2 + 
    s12*(-s234 + s56), y[109] -> -2*s12^2 - 4*s123^2 - 2*s23^2 + 4*s234^2 + 
    3*s23*s34 - s234*s34 - 4*s34^2 + s12*(5*s123 - 6*s23 + 6*s34 - 3*s56) - 
    11*s23*s56 - 5*s234*s56 + 17*s34*s56 - 7*s56^2 + 
    s123*(6*s23 + 4*s234 - 10*s34 + 11*s56), 
  y[110] -> s12^2*(s23 - s234) - 4*s123^2*s234 - 2*s23^2*s234 + 
    6*s23*s234^2 - 4*s234^3 - 2*s23^2*s56 - 6*s23*s234*s56 + 8*s234^2*s56 - 
    s23*s56^2 - 5*s234*s56^2 + s12*(-2*s123*s23 + 2*s23^2 + 3*s123*s234 - 
      6*s23*s234 + 4*s234^2 + 3*s23*s56 - 4*s234*s56) + 
    2*s123*(3*s23*s234 - 3*s234^2 + s23*s56 + 4*s234*s56), 
  y[111] -> -3*s123^2*(s234 - s34)^2 - s12^2*s34^2 - s234^2*s34^2 + 
    2*s234*s34^3 - s34^4 + 3*s234^2*s34*s56 - 7*s234*s34^2*s56 + 
    4*s34^3*s56 - 3*s234^2*s56^2 + 9*s234*s34*s56^2 - 7*s34^2*s56^2 + 
    s12*s34*(-2*s234*s34 + 2*s34^2 + 3*s234*s56 - 4*s34*s56) - 
    3*s123*(s234 - s34)*(s12*s34 + s234*s34 - s34^2 - 2*s234*s56 + 
      3*s34*s56), y[112] -> 3*s12^2*s34 + s234^2*s34 - 6*s234*s34^2 + 
    5*s34^3 + s123^2*(-6*s234 + 7*s34) - 2*s234^2*s56 + 17*s234*s34*s56 - 
    19*s34^2*s56 - 8*s234*s56^2 + 16*s34*s56^2 + 
    2*s123*(s234^2 - 7*s234*s34 + 6*s34^2 + 7*s234*s56 - 11*s34*s56) + 
    s12*(2*s123*(s234 - 4*s34) + 4*s234*s34 - 8*s34^2 - 2*s234*s56 + 
      9*s34*s56), y[113] -> s123^3*(4*s234 - 2*s34) + 
    2*s123*s56*(8*s234^2 - 12*s234*s34 + 6*s34^2 + 17*s234*s56 - 
      16*s34*s56) - 2*s56^2*(5*s234^2 - 10*s234*s34 + 8*s34^2 + 8*s234*s56 - 
      10*s34*s56) + s123^2*(-6*s234^2 + 6*s234*s34 - 2*s34^2 - 22*s234*s56 + 
      15*s34*s56), y[114] -> 6*s123^2*s234^2 + 2*s23^2*s234^2 + 
    s123*s234*(-6*s23*s234 + 6*s234^2 - 16*s234*s56 + s56^2) + 
    2*s234*(2*s234^3 - 6*s234^2*s56 + 7*s234*s56^2 - s56^3) + 
    s23*(-6*s234^3 + 12*s234^2*s56 - 4*s234*s56^2 + s56^3), 
  y[115] -> -8*s234^3 + 6*s234^2*s34 - 2*s234*s34^2 + 
    s123^2*(-8*s234 + 2*s34 - 8*s56) - 8*s23^2*s56 + 15*s234^2*s56 - 
    10*s234*s34*s56 + 2*s34^2*s56 - 14*s234*s56^2 + 20*s34*s56^2 - 10*s56^3 + 
    s23*(6*s234^2 - 2*s234*s34 + 3*s234*s56 + s34*s56 - 21*s56^2) + 
    s123*(-8*s234^2 + 3*s234*s34 - s34^2 + 19*s234*s56 - 16*s34*s56 + 
      18*s56^2 + 4*s23*(s234 + 4*s56)), 
  y[116] -> 2*s234^4 - s234^3*s34 - 4*s234^3*s56 + s123^2*s34*s56 + 
    s234^2*s34*s56 + 2*s23^2*(s234 - 2*s56)*s56 + 2*s234^2*s56^2 + 
    s12*(s23^2*(s234 - 3*s56) + 2*s23*(s123 + s234 - s56)*s56 + 
      s234^2*(-s234 + s56)) + s23*(-2*s234^3 + 2*s234^2*s56 + 
      2*s234*s56*(s34 + s56) - s56*(s123*(s34 - 2*s56) + 2*s56*(s34 + s56))), 
  y[117] -> -3*s234^5 + s123^2*s34*s56*(s34 + s56) + 3*s234^4*(s34 + 3*s56) - 
    s234^3*(s34 + 3*s56)^2 + s234^2*s56*(s34^2 + 3*s34*s56 + 3*s56^2) + 
    s23^2*(-s234^3 + s234^2*s56 + s234*s56*(2*s34 + 3*s56) - 
      s56^2*(3*s34 + 5*s56)) + s23*(4*s234^4 + 6*s234^2*s56^2 - 
      2*s234^3*(s34 + 5*s56) + 2*s234*s56*(s34^2 + 3*s34*s56 + s56^2) - 
      s56*(2*s56*(s34 + s56)^2 + s123*(s34^2 - 2*s56^2))), 
  y[118] -> 3*s123*s234 - s123*s34 - 3*s234*s56 + 2*s34*s56, 
  y[119] -> 4*s123^2 + 4*s23^2 - 4*s23*s234 + s234^2 + 
    s123*(-6*s23 + 2*s234 - 9*s56) + 13*s23*s56 - 3*s234*s56 + 6*s56^2, 
  y[120] -> s123^2 + 2*s123*s234 + s234^2 - 4*s23*s56, 
  y[121] -> s123*s23^3 + s23^3*s234 - 7*s23*s56^3 + 5*s56^4, 
  y[122] -> -s12^2 - 2*s123^2 - 4*s23^2 - 10*s23*s234 + 3*s23*s34 - s34^2 + 
    s12*(s123 - 3*s23 - s234 + 2*s34) - 12*s23*s56 - 5*s234*s56 + 8*s34*s56 - 
    3*s56^2 + s123*(5*s23 + 7*s234 - 4*s34 + 5*s56), 
  y[123] -> -2*s123^2*s234 - 4*s23^2*s234 + 7*s23*s234^2 - 2*s23^2*s56 - 
    2*s23*s234*s56 + 3*s234^2*s56 - s23*s56^2 - 2*s234*s56^2 + 
    s12*(-(s123*s23) + 2*s23^2 - 5*s23*s234 + 3*s234^2 + s23*s56) + 
    s123*(5*s23*s234 - 3*s234^2 + s23*s56 + 4*s234*s56), 
  y[124] -> s12^2*s34 + s234^2*s34 - 2*s234*s34^2 + s34^3 + 
    s123^2*(-6*s234 + 3*s34) - 3*s234^2*s56 + 7*s234*s34*s56 - 4*s34^2*s56 - 
    9*s234*s56^2 + 7*s34*s56^2 + 3*s123*(s234^2 - 2*s234*s34 + s34^2 + 
      5*s234*s56 - 3*s34*s56) + s12*(3*s123*(s234 - s34) + 2*s234*s34 - 
      2*s34^2 - 3*s234*s56 + 4*s34*s56), 
  y[125] -> s23^3*(s234 - 12*s56) + 5*s23^2*(3*s234 - 8*s56)*s56 + 
    3*s23*(5*s234 - 4*s56)*s56^2 + s234*s56^3 + 
    s123*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3), 
  y[126] -> s23^3*(-s234 + s34) + s23*(5*s234^3 + 3*s123*(s234 - s34)^2 - 
      3*s234^2*s34 - 3*s234*s34^2 + 6*s34^3) - 
    s12*(s23^3 + 3*s23^2*s34 + 3*s23*(s234^2 - 2*s234*s34 + 2*s34^2) + 
      s234*(s234^2 - 3*s234*s34 + 3*s34^2)) - 3*s23^2*(s234 - s34)*
     (2*s234 + s34 + s56) + s234*(-s234^3 + 3*s34^2*(s34 - s56) + 
      3*s234*s34*(-2*s34 + s56) + 4*s234^2*(s34 + s56)), 
  y[127] -> s123^2*(2*s234 - s34) + 2*s123*s234*(s234 - s34 - 3*s56) + 
    4*s12*s234*(-s123 + s56) + s234*(4*s56*(s34 + s56) - s234*(s34 + 2*s56)), 
  y[128] -> s234^3 - 4*s234^2*s34 + 2*s234*s34^2 + 
    s123^2*(-6*s234 + 2*s34 - 4*s56) + 6*s234^2*s56 - 7*s234*s34*s56 + 
    4*s34^2*s56 - 10*s234*s56^2 + 8*s34*s56^2 - 4*s56^3 - 
    2*s23^2*(s234 + 6*s56) + s23*(11*s234^2 - 15*s234*s34 + 8*s34^2 - 
      8*s234*s56 - 4*s34*s56 - 16*s56^2) - 
    s123*(6*s234^2 + s34^2 + s23*(-6*s234 + s34 - 12*s56) + 5*s34*s56 - 
      8*s56^2 - 4*s234*(s34 + 4*s56)), 
  y[129] -> s12*(-2*s23^3 + s234^3 + s23^2*(s234 - 16*s56) + 
      4*s23*s234*(s234 - s56) + s123*(5*s23^2 + 6*s23*s234 + s234^2 + 
        4*s23*s56)) + 4*s23*(-4*s23^2*s56 + 
      s23*(s234^2 - 9*s234*s56 - 8*s56^2) + 
      s234*(2*s234^2 + 3*s234*s56 - s56^2) + 
      s123*(3*s23*s234 + 2*s234^2 + 5*s23*s56 + 5*s234*s56 + s56^2)), 
  y[130] -> -(s123^3*s234) - s123^2*(5*s234^2 - 3*s234*(s34 + s56) + 
      s34*(s34 + s56)) - s123*s234*(3*s234^2 - 4*s234*(s34 + 4*s56) + 
      2*(s34^2 + 4*s34*s56 + 3*s56^2)) + 
    s234*(4*s56*(s34 + s56)^2 + s234^2*(s34 + 3*s56) - 
      s234*(s34^2 + 7*s34*s56 + 11*s56^2)), 
  y[131] -> 3*s23^2*s234^2*(s234 - s34) + s123*s234*(-3*s23 + 2*s234 - 2*s34)*
     (s234 - s34)^2 + s123^2*(s234 - s34)^3 + 
    s23*(-3*s234^4 - 3*s234^2*s34^2 - 3*s234*s34^2*s56 + 4*s34^3*s56 + 
      s234^3*(6*s34 + 4*s56)) + s234*(s234^4 - 3*s234^3*s34 - 3*s34^2*s56^2 + 
      s234^2*(3*s34^2 + 4*s56^2) - s234*(s34^3 - 3*s34*s56^2)), 
  y[132] -> s23^3*s234^2 - 3*s23*s234^4 - s234^5 - 
    s12^2*(s23 - s234)^2*(s123 - 2*s23 + s234) - 11*s23^3*s234*s56 + 
    25*s23^2*s234^2*s56 - 3*s23*s234^3*s56 - s234^4*s56 - 2*s23^3*s56^2 + 
    12*s23*s234^2*s56^2 - s234^3*s56^2 + 
    s123*(5*s23^2*s234*s56 + s23^3*(s234 + s56) - 
      5*s23*s234^2*(s234 + 3*s56) - s234^2*(s234^2 + s234*s56 + s56^2)) - 
    s12*(s23 - s234)*(s234*(s23^2 - s23*(s234 - 11*s56) - 
        s234*(2*s234 + s56)) + s123*(s23^2 - s234*(2*s234 + s56) - 
        s23*(5*s234 + s56))), y[133] -> 2*s23^3*s234^3 + 3*s23^2*s234^4 - 
    2*s23*s234^5 + 3*s23^3*s234^2*s34 + 2*s23^2*s234^3*s34 + 
    2*s23*s234^4*s34 - 7*s23^4*s234*s56 - 16*s23^3*s234^2*s56 + 
    6*s23^2*s234^3*s56 - 3*s23*s234^4*s56 - 5*s234^5*s56 + 2*s23^4*s34*s56 + 
    10*s23^3*s234*s34*s56 + 3*s23^2*s234^2*s34*s56 + 8*s23*s234^3*s34*s56 + 
    5*s234^4*s34*s56 - 4*s23^4*s56^2 - 7*s23^3*s234*s56^2 + 
    12*s23*s234^3*s56^2 - 5*s234^4*s56^2 + 2*s23^3*s34*s56^2 + 
    5*s234^3*s34*s56^2 - 5*s234^3*s56^3 + 
    s123*(s23^4*s56 + 5*s234^3*(-s234 + s34)*s56 + 
      s23*s234^3*(-2*s234 + 2*s34 + 5*s56) + 
      s23^2*s234*(11*s234^2 - 6*s234*s34 + 6*s234*s56 - 3*s34*s56) + 
      s23^3*(6*s234^2 - 3*s234*s34 + 8*s234*s56 - 2*s34*s56 + s56^2)) + 
    s12*(-2*s23^4*s56 - 5*s234^3*s56*(s234 + s56) - 
      s23^2*s234^2*(2*s234 + 3*s56) - 2*s23*s234^3*(s234 + 4*s56) - 
      s23^3*(3*s234^2 + 10*s234*s56 + 2*s56^2) + 
      s123*(-2*s23*s234^3 - 5*s234^3*s56 + 3*s23^2*s234*(2*s234 + s56) + 
        s23^3*(3*s234 + 2*s56))), y[134] -> 4*s234^3*s56*(s234 + s56) + 
    4*s23^3*(s234^2 - s234*s56 - 4*s56*(s34 + 2*s56)) + 
    s23*s234*(-3*s234^3 - 4*s56^2*(s34 + s56) + 2*s234^2*(4*s34 + s56) + 
      4*s234*s56*(3*s34 + 7*s56)) + s23^2*(3*s234^3 - 32*s56^2*(s34 + s56) - 
      12*s234*s56*(3*s34 + 2*s56) + 4*s234^2*(s34 + 12*s56)) + 
    s123*(4*s23^3*s56 + s234^2*(4*s234 - s56)*s56 + 
      s23*(-3*s234^3 + 2*s234^2*(4*s34 - 7*s56) + 4*s56^2*(s34 + s56) + 
        4*s234*s56*(5*s34 + 4*s56)) + 
      s23^2*(-9*s234^2 + 4*s234*(3*s34 + 4*s56) + 4*s56*(5*s34 + 6*s56))), 
  y[135] -> -7*s23 + 5*s56, y[136] -> s123 + s234, 
  y[137] -> 3*s23^2*s234 - 2*s123*(s23 - 2*s234)*s234 - 6*s23*s234^2 - 
    s234^3 - s12*(s23^2 - 6*s23*s234 + 5*s234^2) + s23^2*s56 + 
    2*s23*s234*s56 - 9*s234^2*s56, y[138] -> s23^2 + 8*s23*s234 - s234^2 + 
    2*s12*(s23 + s234) - s23*s34 + s234*s34 + s123*(-s23 - 3*s234 + s34) + 
    7*s23*s56 + 5*s234*s56 - s34*s56, 
  y[139] -> -((s123 + s234)^2*s34^3) - s23^2*(-2*s234 + s34)^2*(s234 + s34) + 
    s23*(-4*s234^3 - 3*s234^2*s34 + 3*s234*s34^2 + s34^3)*s56, 
  y[140] -> -(s23*(-2*s234 + s34)^2*(s234 + s34)) - 
    (4*s234^3 + 3*s234^2*s34 - 3*s234*s34^2 + 3*s34^3)*s56, 
  y[141] -> s123^2 + 3*s23^2 - 3*s23*s234 + s234^2 + 
    s123*(-3*s23 + 2*s234 - 5*s56) + 16*s23*s56 - 5*s234*s56 + 9*s56^2, 
  y[142] -> 3*s23*s234^2*(s234 - s34)^2 - s123^2*(s234 - s34)^3 - 
    s234^2*(s234 - s34)^3 + s123*s234*(s234 - s34)^2*
     (3*s23 - 2*s234 + 2*s34) - s23^2*(3*s234^3 - 3*s234^2*s34 + s34^3) + 
    s34^3*(s23^2 - 3*s23*s56 + 3*s56^2), 
  y[143] -> s23^3*(s234 - 14*s56) + 7*s23^2*(3*s234 - 10*s56)*s56 + 
    7*s23*(5*s234 - 6*s56)*s56^2 + (7*s234 - 2*s56)*s56^3 + 
    s123*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 7*s56^3), 
  y[144] -> s123^2*(2*s234 - s34) + 3*s234^2*s34 - 2*s234*s34^2 - 
    16*s234^2*s56 + 13*s234*s34*s56 - 2*s34^2*s56 + 10*s234*s56^2 - 
    2*s34*s56^2 + 2*s23^2*(s234 + 4*s56) + 
    s23*(-14*s234^2 + 19*s234*s34 - 8*s34^2 + 16*s234*s56 + 10*s34*s56 + 
      16*s56^2) + s123*(7*s234^2 + s23*(-4*s234 + s34 - 4*s56) - 
      8*s234*(s34 + s56) + 3*s34*(s34 + s56)), 
  y[145] -> s23^3*s234 + 8*s23^2*s234^2 + s23*s234^3 + s234^4 - s23^3*s34 - 
    5*s23^2*s234*s34 + 3*s23*s234^2*s34 - 5*s234^3*s34 - 3*s23^2*s34^2 - 
    3*s23*s234*s34^2 + 9*s234^2*s34^2 - 5*s23*s34^3 - 6*s234*s34^3 - 
    s123*(s234^3 + s23^2*(s234 - s34) + 3*s23*s234*(s234 - s34) - 
      3*s234^2*s34 + 6*s234*s34^2 - 3*s34^3) + s23^3*s56 + 5*s23^2*s234*s56 + 
    3*s23*s234^2*s56 - 2*s23^2*s34*s56 - 3*s23*s234*s34*s56 + 
    3*s23*s34^2*s56 + 3*s34^3*s56 + 
    s12*(s23^3 - s123*(s23^2 + 3*s23*s34 + 3*s34^2) + 
      2*s234*(s234^2 - 3*s234*s34 + 3*s34^2) + 
      s23^2*(2*s234 + 3*s34 + 2*s56) + 3*s23*(s234^2 - s234*s34 + 
        s34*(2*s34 + s56))), y[146] -> -(s23^3*s234^2) + 3*s23*s234^4 + 
    2*s234^5 + 2*s12^2*(s23 - s234)^2*(s123 - s23 + s234 - s56) + 
    13*s23^3*s234*s56 - 31*s23^2*s234^2*s56 + 3*s23*s234^3*s56 + 
    5*s234^4*s56 + 4*s23^3*s56^2 + 9*s23^2*s234*s56^2 - 42*s23*s234^2*s56^2 + 
    5*s234^3*s56^2 - 2*s234^2*s56^3 - 
    s123*(s23^3*(s234 + s56) + s23^2*s56*(11*s234 + s56) - 
      5*s23*s234^2*(s234 + 5*s56) - s234^2*(2*s234^2 + 7*s234*s56 + 
        7*s56^2)) + s12*(s23 - s234)*(s23^2*(s234 - 2*s56) + 
      s234*(-4*s234^2 - 3*s234*s56 + 2*s56^2) + 
      s23*(-s234^2 + 21*s234*s56 + 2*s56^2) + 
      s123*(s23^2 - s23*(5*s234 + s56) - s234*(4*s234 + 7*s56))), 
  y[147] -> -2*s234^2*s56*(2*s234*s34 + s56*(2*s34 + 3*s56)) + 
    s23^3*(-4*s234^2 + 4*s234*s56 + 8*s56*(2*s34 + 5*s56)) + 
    s23*(7*s234^4 + 2*s234^3*(-6*s34 + s56) + 8*s56^3*(s34 + s56) + 
      4*s234*s56^2*(7*s34 + 5*s56) - 8*s234^2*s56*(3*s34 + 10*s56)) + 
    s23^2*(-3*s234^3 + 8*s56^2*(9*s34 + 10*s56) + 
      4*s234*s56*(13*s34 + 10*s56) - 2*s234^2*(2*s34 + 35*s56)) - 
    s123*(4*s23^3*s56 + s234*s56*(s234*(4*s34 - 7*s56) + 4*s56*(s34 + s56)) + 
      s23*(-7*s234^3 + 6*s234^2*(2*s34 - 5*s56) + 20*s56^2*(s34 + s56) + 
        8*s234*s56*(6*s34 + 5*s56)) + s23^2*(-11*s234^2 + 
        4*s234*(3*s34 + 5*s56) + 4*s56*(7*s34 + 10*s56))), 
  y[148] -> -2*s23^3*s234^3 - 5*s23^2*s234^4 - 3*s23^3*s234^2*s34 - 
    s23^2*s234^3*s34 + 7*s23^4*s234*s56 + 24*s23^3*s234^2*s56 - 
    2*s23^2*s234^3*s56 + s23*s234^4*s56 + 5*s234^5*s56 - 2*s23^4*s34*s56 - 
    15*s23^3*s234*s34*s56 - 9*s23^2*s234^2*s34*s56 - 7*s23*s234^3*s34*s56 - 
    5*s234^4*s34*s56 + 6*s23^4*s56^2 + 21*s23^3*s234*s56^2 + 
    8*s23^2*s234^2*s56^2 - 5*s23*s234^3*s56^2 + 5*s234^4*s56^2 - 
    6*s23^3*s34*s56^2 - 5*s23^2*s234*s34*s56^2 - 5*s234^3*s34*s56^2 + 
    2*s23^3*s56^3 - s123*(s23^4*s56 + 3*s23*s234^2*(3*s234 - s34)*s56 + 
      5*s234^3*(-s234 + s34)*s56 + 3*s23^3*(2*s234^2 - s234*s34 + 
        4*s234*s56 - s34*s56 + s56^2) + 
      s23^2*(15*s234^3 - 9*s234^2*(s34 - 2*s56) - s34*s56^2 + 
        s234*s56*(-9*s34 + 4*s56))) + s12*(2*s23^4*s56 + 7*s23*s234^3*s56 + 
      5*s234^3*s56*(s234 + s56) + 3*s23^3*(s234^2 + 5*s234*s56 + 2*s56^2) + 
      s23^2*s234*(s234^2 + 9*s234*s56 + 5*s56^2) - 
      s123*(3*s23*s234^2*s56 - 5*s234^3*s56 + 3*s23^3*(s234 + s56) + 
        s23^2*(9*s234^2 + 9*s234*s56 + s56^2))), 
  y[149] -> -(s12*(-s23^3 + s23^2*(s234 - 13*s56) + s234^2*(s234 + s56) + 
       s123*(3*s23 + s234)*(s23 + s234 + 2*s56) + 
       s23*(3*s234^2 - 4*s234*s56 - 4*s56^2))) - 
    2*(-4*s23^3*s56 + s234^2*s56*(s234 + s56) + 
      s23^2*(s234^2 - 13*s234*s56 - 18*s56^2) + 
      s23*(3*s234^3 + 6*s234^2*s56 - 7*s234*s56^2 - 2*s56^3) + 
      s123*(s234*s56*(s234 + s56) + s23^2*(3*s234 + 7*s56) + 
        s23*(3*s234^2 + 12*s234*s56 + 5*s56^2))), 
  y[150] -> s123*(2*s234 - s34) + s234*(-2*s23 + 2*s234 - s34), 
  y[151] -> -s123^3 + 4*s23^2*(s234 - s56) + s123^2*(s23 - 4*s234 + s56) + 
    s234^2*(-2*s234 + s56) + s123*(-2*s23*s234 - 5*s234^2 + 4*s23*s56 + 
      2*s234*s56) + s23*(-3*s234^2 + 8*s234*s56 - 4*s56^2), 
  y[152] -> -s23^3 + s23^2*(3*s234 - 4*s56) + s234*(s234 - s56)^2 + 
    s123*(s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - s234*s56) + 
    s23*(-3*s234^2 + 5*s234*s56 - 2*s56^2), 
  y[153] -> s123^3*s234 + 2*s23^3*(s234 - s56) + 
    s123^2*(5*s234^2 - 2*s23*s56 - 2*s234*s56) + 
    s23^2*(-3*s234^2 + 8*s234*s56 - 4*s56^2) + 
    s234^2*(3*s234^2 - 3*s234*s56 + s56^2) - 
    2*s23*(s234^3 + 2*s234^2*s56 - 3*s234*s56^2 + s56^3) + 
    s123*(s23^2*(-3*s234 + 4*s56) - 2*s23*(s234^2 + 3*s234*s56 - 2*s56^2) + 
      s234*(7*s234^2 - 5*s234*s56 + s56^2)), 
  y[154] -> s123^3*s234 + s123^2*(s23*s234 + 6*s234^2 - 2*s23*s56 - 
      3*s234*s56) - s23^2*(2*s234^2 - 3*s234*s56 + s56^2) + 
    s234*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) - 
    s23*(s234^3 + 3*s234^2*s56 - 5*s234*s56^2 + 2*s56^3) + 
    s123*(-2*s23^2*(s234 - s56) + 3*s234*(3*s234^2 - 3*s234*s56 + s56^2) + 
      s23*(-6*s234*s56 + 4*s56^2)), 
  y[155] -> -2*s123^3*s234^2 + s23^3*(-2*s234^2 + 3*s234*s56 + 
      (s12 - s56)*s56) + s23^2*s56*(-6*s234^2 + 5*s234*s56 + 
      (s12 - s56)*s56) + 2*s234^2*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + 
      s56^3) + 2*s23*s234*(5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3) + 
    2*s123^2*s234*(3*s234*(-2*s234 + s56) + s23*(s234 + s56)) + 
    s123*(s23^2*(2*s234^2 - s12*s56 - 5*s234*s56 + s56^2) - 
      6*s234^2*(3*s234^2 - 3*s234*s56 + s56^2) + 
      4*s23*(3*s234^3 - s234*s56^2)), 
  y[156] -> -5*s23^2 - 6*s23*s234 + 7*s234^2 - 20*s23*s56 - 5*s234*s56 + 
    2*s123*(3*s23 + 3*s234 + s56), y[157] -> s12, 
  y[158] -> s123*s23^3 + (s234 - s34)^4 - s23*(s234 - s34)^2*
     (3*s234 - 3*s34 + s56) + 3*s23^2*(s234 - s34)*(s234 - s34 + s56) - 
    s23^3*(s234 - 2*s34 + 3*s56), y[159] -> 8*s123*s23^2 + 2*s23^3 - 
    4*s234^3 + 14*s234^2*s34 - 16*s234*s34^2 + 6*s34^3 + s234*s34*s56 - 
    s34^2*s56 + s34*s56^2 - 2*s23^2*(4*s234 - 7*s34 + 5*s56) + 
    s23*(10*s234^2 - 25*s234*s34 + 15*s34^2 + 4*s234*s56 - 7*s34*s56), 
  y[160] -> -2*s123^3 + 2*s23^3 + 9*s23^2*s56 + 11*s23*s56^2 + s56^3 + 
    s123^2*(6*s23 + s56) - s123*(6*s23^2 + 5*s23*s56 + s56^2), 
  y[161] -> 2*s123^3 + s123^2*(-10*s23 + 4*s234 - 3*s34) - 3*s234^2*s34 + 
    8*s234*s34^2 - 5*s34^3 + s34^2*s56 + 2*s234*s56^2 + 2*s34*s56^2 + 
    4*s56^3 - 2*s23^2*(2*s234 + 5*s34 + 3*s56) + 
    s123*(8*s23^2 - 6*s23*s234 + 2*s234^2 + 7*s23*s34 - 6*s234*s34 + 
      4*s34^2 - s34*s56 - 2*s56^2) + s23*(7*s234*s34 - 12*s34^2 - 
      8*s234*s56 + s34*s56 + 8*s56^2), 
  y[162] -> -2*s23^4 - 35*s23^3*s56 - 35*s23^2*s56^2 + 7*s23*s56^3 + s56^4 + 
    s123*(7*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3), 
  y[163] -> -2*s23^4*(s234 + s56) + 7*s23^3*(s234^2 - 5*s234*s56 - 5*s56^2) - 
    35*s23^2*s56*(-s234^2 + s234*s56 + s56^2) + 
    s56^3*(s234^2 + s234*s56 + s56^2) + 7*s23*s56^2*
     (3*s234^2 + s234*s56 + s56^2) + s123*(s234 + s56)*
     (7*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3), 
  y[164] -> s234^3*(s234 - s56)^3 - s23*s234*(s234 - s56)^3*(2*s234 + s56) - 
    s23^3*s56*(s234^2 - 3*s234*s56 + 3*s56^2) + 
    s23^2*(s234^4 - s234^3*s56 - 3*s234^2*s56^2 + 5*s234*s56^3 + 
      (s123 - 2*s56)*s56^3), y[165] -> s234^3*(s234 - s56) + s23^3*s56 - 
    s23^2*(s234^2 + 3*s123*s56 - 3*s234*s56) + 
    s23*s56*(2*s123^2 - 2*s123*s56 + 3*s234*(-s234 + s56)), 
  y[166] -> 4*s23^3 - 17*s23^2*s234 + 20*s23*s234^2 - 7*s234^3 - 
    2*s123*(s23 - s234)*(2*s23 - 5*s234 - s56) - 2*s23^2*s56 - 
    10*s23*s234*s56 + 12*s234^2*s56 - 2*s23*s56^2 + s234*s56^2 + 
    s12*(3*s23^2 - 2*s23*(3*s234 + s56) + s234*(3*s234 + s56)), 
  y[167] -> (s234 - s34)^2*s56 + s123*s23*(s23 + 3*s56) - 
    s23^2*(s234 - 2*s34 + 3*s56) + s23*(3*s234^2 + 3*s34^2 + 6*s34*s56 - 
      s56^2 - 3*s234*(2*s34 + s56)), 
  y[168] -> 2*s123^2*s23^2 + s123*s23^2*(-2*s23 + 3*s34) + 
    s34*(-2*s23^3 - 3*s23*s56^2 + s56^3 + s23^2*(s34 + 3*s56)), 
  y[169] -> -2*s123^3 - 4*s23^3 - 24*s234^3 + 20*s234^2*s34 - 4*s234*s34^2 + 
    19*s234^2*s56 + 2*s234*s34*s56 - 4*s34^2*s56 - 8*s234*s56^2 - 4*s56^3 - 
    2*s123^2*(11*s234 - 5*s34 + s56) - 2*s23^2*(5*s234 + 4*s34 + 23*s56) + 
    s23*(24*s234^2 + 15*s234*s34 - 12*s34^2 - 8*s234*s56 - 26*s34*s56 - 
      48*s56^2) + s123*(6*s23^2 - 42*s234^2 + 29*s234*s34 - 4*s34^2 + 
      14*s234*s56 + 2*s34*s56 + 4*s56^2 + s23*(28*s234 + 15*s34 + 42*s56)), 
  y[170] -> 4*s23^3*(s34 - 2*s56) - 2*s123^3*s56 + 
    6*s23^2*(s34^2 - 2*s34*s56 - s56^2) + 
    3*s56^2*(s34^2 + 2*s34*s56 + 2*s56^2) + 
    s23*s56*(-7*s34^2 + 5*s34*s56 + 30*s56^2) - 
    s123^2*((s34 - 2*s56)*s56 + 4*s23*(s34 + s56)) + 
    s123*(14*s23^2*s56 - s56^2*(3*s34 + 4*s56) + 
      s23*(-2*s34^2 + 7*s34*s56 - 4*s56^2)), 
  y[171] -> -2*s234^5 + s123^3*s34*s56 + 2*s23^3*s56^2 - 
    s234^3*s56*(s34 + 2*s56) + s234^4*(s34 + 4*s56) + 
    s23^2*s56*(-4*s234^2 - 4*s123*s56 + 6*s234*s56 + 3*s34*s56) + 
    s23*(2*s234^4 - 3*s234^2*s56*(s34 + 2*s56) + s234*s56^2*(3*s34 + 4*s56) + 
      s123*s56*(-(s123*s34) + 2*s123*s56 - 3*s34*s56 - 2*s56^2)), 
  y[172] -> -(s234^3*(s234 - s56)^2) + s23^3*(s234 - 2*s56)*s56 + 
    s23*s234*(s234 - s56)^2*(2*s234 + s56) + 
    s23^2*(-s234^3 + 3*s234*s56^2 + (s123 - 2*s56)*s56^2) + 
    s12*(s234^3*(s234 - s56) - s23^3*s56 + 
      s23^2*(s234^2 + s234*s56 + (s123 - 2*s56)*s56) + 
      s23*s234*(-2*s234^2 + s234*s56 + s56^2)), 
  y[173] -> 2*s23*s234^3 + 2*s23^3*s56 - 11*s23^2*s234*s56 + 
    3*s23*s234^2*s56 + 2*s234^3*s56 - 2*s23^2*s56^2 - 13*s23*s234*s56^2 + 
    s234^2*s56^2 - s12*(s23 - s234)*(s23*s234 - 4*s23*s56 + s234*s56 + 
      s123*(s23 + s56)) + s123*(-(s23^2*s56) + s234*s56*(2*s234 + s56) + 
      s23*(2*s234^2 + 11*s234*s56 + s56^2)), 
  y[174] -> s23^3*(s234 - 12*s56) + s234^3*s56 + 
    s23^2*(2*s234^2 - 3*s234*s56 - 24*s56^2) + 
    s23*s234*(s234^2 + 6*s234*s56 - 4*s56^2) + 
    s123*(s23^3 + s234^2*s56 + s23^2*(2*s234 + 13*s56) + 
      s23*(s234^2 + 10*s234*s56 + 4*s56^2)), 
  y[175] -> -3*s234^5 - 2*s123^4*(s234 - s34) + 5*s234^4*s34 - 
    2*s234^3*s34^2 + s123^3*(6*s23*s234 - 9*s234^2 - 2*s23*s34 + 
      11*s234*s34 - 2*s34^2) + 2*s23^3*(s234^2 + s234*s34 + s34^2) - 
    s123^2*(10*s23*s234*(-2*s234 + s34) + 2*s23^2*(3*s234 + s34) + 
      3*s234*(5*s234^2 - 7*s234*s34 + 2*s34^2)) + 
    s123*(2*s23*s234^2*(11*s234 - 7*s34) + 2*s23^3*(s234 + s34) + 
      s234^2*(-11*s234^2 + 17*s234*s34 - 6*s34^2) - 
      s23^2*(13*s234^2 + 3*s234*s34 + 3*s34^2)) + s234^2*s56^3 - 
    3*s234*s34*s56^3 + 3*s34^2*s56^3 + 2*s234*s56^4 - 2*s34*s56^4 + 
    s23*(8*s234^4 - 6*s234^3*s34 + s234^2*s56^2 + 3*s34*(s34 - 2*s56)*s56^2 + 
      s234*s56^2*(-5*s34 + 2*s56)) - s23^2*(7*s234^3 + s234^2*s34 + 
      s234*s34*(s34 + 2*s56) + s34*(s34^2 - 10*s34*s56 + 4*s56^2)), 
  y[176] -> -2*s123^3*(s234 + s56) + s23^2*s56*(4*s234 + 7*s56) + 
    s56*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
    s23*(s234^3 + 7*s234^2*s56 + 11*s234*s56^2 + 11*s56^3) + 
    s123^2*(-s234^2 + s234*s56 + s56^2 + 2*s23*(s234 + 3*s56)) - 
    s123*(4*s23^2*s56 + s56*(s234^2 + s234*s56 + s56^2) + 
      s23*(s234^2 + s234*s56 + 5*s56^2)), 
  y[177] -> 7*s234^4 - 15*s234^3*s56 + 9*s234^2*s56^2 - s234*s56^3 - 
    2*s56^4 + 4*s123^3*(s234 + s56) - 4*s23^3*(s234 + s56) + 
    s23^2*(13*s234^2 - 15*s234*s56 - 21*s56^2) - 
    s23*(16*s234^3 - 23*s234^2*s56 + 17*s234*s56^2 + 24*s56^3) - 
    s123^2*(-13*s234^2 + s234*s56 + 2*s56^2 + 12*s23*(s234 + s56)) + 
    s123*(15*s234^3 - 17*s234^2*s56 + 2*s56^3 + 12*s23^2*(s234 + s56) + 
      s23*(-26*s234^2 + 7*s234*s56 + 11*s56^2)), 
  y[178] -> -(s23^3*(2*s34^2 + 3*s34*s56 + 28*s56^2 + s234*(s34 + 6*s56))) + 
    s23*s56*(3*s234^3 + s34^3 + s234^2*(3*s34 - 4*s56) - 13*s34*s56^2 - 
      18*s56^3 + s234*(3*s34^2 - 2*s34*s56 - 11*s56^2)) + 
    2*s23^2*(s234^3 - 2*s34^3 - s34^2*s56 - s34*s56^2 + 5*s56^3 + 
      s234^2*(s34 + 3*s56) + s234*(s34^2 + s34*s56 - 4*s56^2)) - 
    s56^2*(s234^3 + s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3 + 
      s234^2*(s34 + 2*s56) + s234*(s34^2 + 3*s34*s56 + 3*s56^2)) - 
    s123*(s23^3*(s34 - 6*s56) + s56^2*(s234^2 + s234*s34 + s34^2 + 
        2*s234*s56 + 3*s34*s56 + 3*s56^2) - 
      2*s23^2*(s234^2 + s234*s34 + s34^2 + 8*s234*s56 + 6*s34*s56 + 
        6*s56^2) + s23*s56*(-3*s234^2 - 3*s234*s34 - 3*s34^2 + 6*s234*s56 + 
        4*s34*s56 + 27*s56^2)), 
  y[179] -> -2*s23^4*s56 - s23^3*s56*(19*s234 + 3*s34 + 34*s56) + 
    s23^2*(5*s234^3 + s34^3 - 4*s34^2*s56 - 50*s56^3 + 
      s234^2*(s34 + 10*s56) + s234*(s34^2 - 5*s34*s56 - 55*s56^2)) + 
    s56^2*(s234^3 + s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3 + 
      s234^2*(s34 + 2*s56) + s234*(s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s23*s56*(10*s234^3 - 2*s34^3 - 2*s234^2*(s34 - 10*s56) + 13*s34*s56^2 + 
      18*s56^3 + s234*(-2*s34^2 + 2*s34*s56 + 7*s56^2)) + 
    s123*(s23^3*(2*s234 + 2*s34 + 5*s56) + s56^2*(s234^2 + s234*s34 + s34^2 + 
        2*s234*s56 + 3*s34*s56 + 3*s56^2) + 
      s23^2*(5*s234^2 + s234*s34 + s34^2 + 30*s234*s56 - 9*s34*s56 + 
        25*s56^2) + s23*s56*(10*s234^2 - 2*s234*s34 - 2*s34^2 + 30*s234*s56 + 
        4*s34*s56 + 31*s56^2)), y[180] -> 2*s23^4*(s34 - 2*s56)*s56 + 
    s23^3*s56*(3*s34^2 - 19*s34*s56 - 11*s56^2) + 
    s23*s56*(2*s34^4 + 2*s34^3*s56 - 13*s34^2*s56^2 - 31*s34*s56^3 - 
      25*s56^4) - s56^2*(s34^4 + 5*s34^3*s56 + 10*s34^2*s56^2 + 
      10*s34*s56^3 + 5*s56^4) + s23^2*(-s34^4 + 3*s34^3*s56 + 4*s34^2*s56^2 + 
      10*s34*s56^3 + 45*s56^4) - s123*(s23^3*(2*s34^2 - s34*s56 - 8*s56^2) + 
      s56^2*(s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3) + 
      s23^2*(s34^3 - 8*s34^2*s56 - 20*s34*s56^2 + 20*s56^3) + 
      s23*s56*(-2*s34^3 + 2*s34^2*s56 + 31*s34*s56^2 + 48*s56^3)), 
  y[181] -> 3*s23^3*s56^2*(5*s234 + 11*s56) + 
    5*s23^2*s56^2*(4*s234^2 + 7*s234*s56 + 7*s56^2) - 
    s56*(s234^5 + s234^4*s56 + s234^3*s56^2 + s234^2*s56^3 + s234*s56^4 + 
      s56^5) - s23*(s234^5 + 7*s234^4*s56 + 7*s234^3*s56^2 + 7*s234^2*s56^3 + 
      7*s234*s56^4 + 7*s56^5) - s123*(5*s23^3*s56^2 + 
      5*s23^2*s56*(2*s234^2 + 6*s234*s56 + 7*s56^2) + 
      s56*(s234^4 + s234^3*s56 + s234^2*s56^2 + s234*s56^3 + s56^4) + 
      s23*(s234^4 + 11*s234^3*s56 + 21*s234^2*s56^2 + 21*s234*s56^3 + 
        21*s56^4)), y[182] -> s23^3*s234 + 10*s23^2*s234^2 - 5*s23*s234^3 + 
    2*s234^4 - 2*s123^3*(s23 + s234 - s34) - 6*s23^3*s34 + 
    18*s23^2*s234*s34 - 5*s23*s234^2*s34 - 9*s234^3*s34 - 28*s23^2*s34^2 + 
    47*s23*s234*s34^2 - s234^2*s34^2 - 36*s23*s34^3 + 17*s234*s34^3 - 
    10*s34^4 + 2*s23^3*s56 + 3*s23^2*s234*s56 + 6*s23*s234^2*s56 + 
    3*s234^3*s56 - 6*s23^2*s34*s56 - 2*s23*s234*s34*s56 - 8*s234^2*s34*s56 + 
    2*s23*s34^2*s56 + 8*s234*s34^2*s56 - 2*s34^3*s56 - 4*s23^2*s56^2 + 
    3*s234^2*s56^2 - 4*s23*s34*s56^2 - 7*s234*s34*s56^2 + 5*s34^2*s56^2 + 
    2*s234*s56^3 - 2*s34*s56^3 + s123^2*(4*s23^2 - 4*s234^2 + s234*s34 + 
      3*s34^2 + 2*s23*(-5*s234 + 8*s34 + s56)) + 
    s12*(4*s23^3 + 6*s234^3 + 2*s123^2*(s23 + 2*s234 - 2*s34) - 
      8*s234^2*s34 - 4*s234*s34^2 + 5*s34^3 - 6*s23^2*(s234 - 3*s34 - s56) + 
      3*s234^2*s56 - 5*s234*s34*s56 + 3*s34^2*s56 + 2*s234*s56^2 - 
      2*s34*s56^2 - 2*s123*(3*s23^2 - 5*s234^2 + 6*s234*s34 - s234*s56 + 
        s34*s56 + s23*(-2*s234 + 10*s34 + s56)) + 
      2*s23*(2*s234^2 + 6*s34*(2*s34 + s56) - s234*(14*s34 + 3*s56))) + 
    s123*(-3*s23^3 - s34^2*(s34 - 2*s56) + 2*s234*s34*(5*s34 - 2*s56) + 
      2*s234^2*(-5*s34 + s56) + s23^2*(12*s234 - 4*s34 + s56) + 
      s23*(-15*s234^2 + 5*s34*(s34 - 2*s56) + s234*(21*s34 + 8*s56))), 
  y[183] -> -(s23^2*s234^3) - 3*s23*s234^4 - 4*s23^2*s34^3 + 
    9*s23*s234*s34^3 - 6*s23*s34^4 + 5*s23^3*s234*s56 + 9*s23^2*s234^2*s56 - 
    3*s23*s234^3*s56 - s234^4*s56 - 12*s23*s34^3*s56 + 3*s234*s34^3*s56 - 
    2*s34^4*s56 + 6*s23^3*s56^2 + 15*s23^2*s234*s56^2 + 3*s23*s234^2*s56^2 + 
    2*s23^2*s56^3 - s123*(s23^3*s56 + (s234^3 - s34^3)*s56 + 
      3*s23^2*(s234^2 + 3*s234*s56 + s56^2) + 
      3*s23*(s234^3 - s34^3 + 3*s234^2*s56 + s234*s56^2)) - 
    s12*(-2*s23^3*s56 + (s234^3 + s234^2*s34 + s234*s34^2 - s34^3)*s56 - 
      s23^2*(s234*s34 + 2*s34^2 + 9*s234*s56 + 6*s34*s56 + 6*s56^2) + 
      s123*((s234^2 + s234*s34 + s34^2)*s56 + s23^2*(2*s234 + s34 + 3*s56) + 
        s23*(3*s234^2 + 3*s234*s34 + 3*s34^2 + 6*s234*s56 + 3*s34*s56 + 
          s56^2)) + s23*(3*s234^3 + 3*s234^2*s34 + 
        3*s234*(s34^2 - s34*s56 - s56^2) - s34*(3*s34^2 + 6*s34*s56 + 
          2*s56^2))), y[184] -> -(s123^4*(s234 - s34)^2) + s23^3*s234^2*s34 - 
    3*s23^2*s234^3*s34 + 3*s23*s234^4*s34 - s234^5*s34 + 
    3*s23^2*s234^2*s34^2 - 6*s23*s234^3*s34^2 + 2*s234^4*s34^2 + 
    4*s23^3*s34^3 - 9*s23^2*s234*s34^3 + 12*s23*s234^2*s34^3 - 
    5*s234^3*s34^3 + 6*s23^2*s34^4 - 15*s23*s234*s34^4 + 9*s234^2*s34^4 + 
    6*s23*s34^5 - 7*s234*s34^5 + 2*s34^6 - s23^4*s234*s56 + 
    3*s23^3*s234^2*s56 - 3*s23^2*s234^3*s56 + s23*s234^4*s56 - 
    4*s23^4*s34*s56 + 12*s23^3*s234*s34*s56 - 9*s23^2*s234^2*s34*s56 + 
    3*s23*s234^3*s34*s56 - 12*s23^3*s34^2*s56 + 24*s23^2*s234*s34^2*s56 - 
    7*s23*s234^2*s34^2*s56 - 12*s23^2*s34^3*s56 + 8*s23*s234*s34^3*s56 - 
    4*s23*s34^4*s56 - 6*s23^4*s56^2 + 9*s23^3*s234*s56^2 - 
    4*s23^2*s234^2*s56^2 - 12*s23^3*s34*s56^2 + 4*s23^2*s234*s34*s56^2 - 
    4*s23^2*s34^2*s56^2 + 2*s23^3*s56^3 + s123^3*(s234 - s34)*
     (3*s23*s234 - 3*s234^2 + 2*s234*s34 + s34^2 + 2*s23*s56) + 
    s123^2*(-3*s234^4 + 3*s234^3*s34 + 3*s234^2*s34^2 - 4*s234*s34^3 + 
      s34^4 + s23^3*(-s234 + s34) + s23*(s234 - s34)*(6*s234^2 + 3*s234*s34 - 
        3*s34^2 + 8*s234*s56 - 5*s34*s56) - 
      s23^2*(3*s234^2 - 3*s34^2 - 3*s34*s56 + s56^2 + 
        3*s234*(s34 + 2*s56))) + s123*(-s234^5 - s234^4*s34 + 
      5*s234^3*s34^2 - 6*s234^2*s34^3 + 4*s234*s34^4 - s34^5 + s23^4*s56 + 
      s23^3*(s234^2 + 2*s234*s34 + 9*s234*s56 + 3*s56^2) + 
      s23*(3*s234^4 + s234*s34^2*(9*s34 - 2*s56) - 4*s234^2*s34*
         (3*s34 + 2*s56) + s34^3*(-3*s34 + 4*s56) + s234^3*(3*s34 + 7*s56)) - 
      s23^2*(3*s234^3 + 3*s34^3 - 8*s34*s56^2 + 3*s234^2*(2*s34 + 5*s56) + 
        s234*(-6*s34^2 - 18*s34*s56 + 7*s56^2))) + 
    s12*(s234^5 + s123^3*(s234 - s34)^2 - 2*s234^4*s34 + s234^3*s34^2 - 
      3*s234^2*s34^3 + 3*s234*s34^4 - s34^5 + 2*s23^4*s56 - 
      s23^3*(s234^2 + s234*s34 + 2*s34^2 + 9*s234*s56 - 6*s34*s56 + 
        6*s56^2) + s23*(-3*s234^4 + s234^3*(3*s34 - 5*s56) + 
        3*s234*s34^2*(2*s34 - s56) + s34^3*(-3*s34 + 2*s56) + 
        s234^2*s34*(-3*s34 + 11*s56)) - s123^2*(s23^3 - 3*s234^3 + 
        3*s23^2*s34 + 6*s234^2*s34 - 3*s234*s34^2 + s34^3 + 
        s23*(3*s234^2 - 3*s234*s34 + 3*s34^2 + 2*s234*s56 - 2*s34*s56)) + 
      s23^2*(3*s234^3 + 12*s234^2*s56 + s34*(-3*s34^2 + 6*s34*s56 - 
          10*s56^2) + s234*(3*s34^2 - 15*s34*s56 + 5*s56^2)) + 
      s123*(3*s234^4 - 6*s234^3*s34 + 3*s234^2*s34^2 - 3*s234*s34^3 + s34^4 + 
        s23^3*(s34 + 3*s56) + s23^2*(3*s234^2 - 3*s234*s34 + 3*s34^2 + 
          6*s234*s56 + 3*s34*s56 + s56^2) + 
        s23*(-6*s234^3 + s234^2*(6*s34 - 7*s56) + 3*s34^2*(s34 - s56) + 
          s234*s34*(-6*s34 + 13*s56)))), y[185] -> s123 - s23 + s234 - s56, 
  y[186] -> s12^2 + s12*s123 - 5*s12*s56 + 3*s123*s56 - 4*s23*s56, 
  y[187] -> 3*s123*s234 + s234*(4*s234 - s56) - 2*s23*(s234 + 2*s56), 
  y[188] -> s23^3 + s123^2*(2*s23 - 7*s234) + s12^2*(2*s23 - s234) - 
    5*s23^2*s234 + 7*s23*s234^2 - 3*s234^3 - 8*s23^2*s56 + 4*s234^2*s56 - 
    4*s23*s56^2 - s234*s56^2 + s123*(-4*s23^2 + 12*s23*s234 - 8*s234^2 + 
      8*s23*s56 + 5*s234*s56) - s12*(-2*s23^2 + s123*(4*s23 - 5*s234) + 
      s234*(-2*s234 + s56) + 4*s23*(s234 + s56)), 
  y[189] -> -(s23^3*s234) + 3*s23^2*s234^2 - 3*s23*s234^3 + s234^4 + 
    3*s123^2*s234*(-s23 + s234) + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    s23^3*s56 + 3*s23*s234^2*s56 - 2*s234^3*s56 + s234^2*s56^2 + 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    s12*(s23^3 - 3*s123*(s23 - s234)^2 + 3*s23*s234^2 + 
      s234^2*(-s234 + s56) - 3*s23^2*(s234 + s56)), 
  y[190] -> -5*s123^2 + 4*s23*s234 - 3*s234^2 + s12*(2*s123 + s234) + 
    s234*s34 + 8*s23*s56 + 2*s234*s56 + 
    s123*(6*s23 - 7*s234 + 2*(s34 + s56)), 
  y[191] -> s123^2*(s23 - s34) + s12*s23*(-2*s123 + s23 + 4*s56) - 
    s123*s23*(3*s23 + 8*s56) + s23*(s23^2 + 12*s23*s56 + 4*s56*(s34 + s56)), 
  y[192] -> s123^3*s34 - 4*s123*s23*s56*(3*s23 + 2*(s34 + s56)) - 
    s123^2*(2*s23*(s34 - 2*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + 3*s23*(s34 + s56) + (s34 + s56)^2), 
  y[193] -> 3*s123^3 + 5*s23^2*(s234 + 4*s56) - 
    s123^2*(7*s23 - 12*s234 + 6*s34 + 5*s56) + 
    s234*(6*s234^2 - 4*s234*s34 + s34^2 - 9*s234*s56 + 3*s34*s56 + 3*s56^2) + 
    s23*(-11*s234^2 + 4*s234*(s34 - s56) + 4*s56*(3*s34 + 4*s56)) + 
    s123*(4*s23^2 + 15*s234^2 + 2*(s34 + s56)^2 - 
      2*s23*(9*s234 - 3*s34 + 5*s56) - s234*(9*s34 + 14*s56)), 
  y[194] -> s123, y[195] -> s123^2*(-4*s234^2 + 6*s234*s34 - 4*s34^2) + 
    2*s123*(-4*s234^3 + 6*s234^2*s34 - 4*s234*s34^2 + s34^3) + 
    s234*(-4*s234^3 + 6*s234^2*s34 - 4*s234*s34^2 + s34^3), 
  y[196] -> -(s12*s123) + 3*s12*s56 + s23*s56, y[197] -> -s12 + s56, 
  y[198] -> s123*s234 + s234^2 - s23*s56 - s234*s56, 
  y[199] -> 5*s123^2 - 2*s23*s234 + 6*s234^2 - 4*s23*s34 - 4*s234*s34 + 
    s34^2 - 2*s12*(s123 + 2*s23 - s234 + s34) + 
    2*s123*(-3*s23 + s234 + s34) + 4*s23*s56 + 7*s234*s56 - 6*s34*s56 - 
    2*s56^2, y[200] -> -(s23^3*s34) + 4*s123^2*s34^2 - 3*s23^2*s34^2 - 
    6*s23*s34^3 - 4*s34^4 + s12*(s23^3 + 4*s34^3 + 
      3*s123*(s23^2 + s23*s34 - s34^2) + 3*s23*s34*(2*s34 - 3*s56) + 
      3*s23^2*(s34 - 2*s56)) - s123*(s23^3 + 3*s23^2*s34 + s34^3 + 
      6*s23*s34*(s34 - s56)) - 6*s23^2*s34*s56 - s23*s34^2*s56 + 
    4*s23^2*s56^2, y[201] -> -s12^2 + s12*(-s123 + s56) + 
    s56*(-s123 + s23 + 2*s56), y[202] -> -2*s12*s56*(3*s23 + s56) + 
    s123*s56*(3*s23 + s56) + s12*s123*(s23 + 3*s56) - 
    2*s23*s56*(s23 + 3*s56), 
  y[203] -> 3*s23*s56 + s12*(-3*s123 + s23 + 3*s56), 
  y[204] -> s12*(s123 - 2*s56) + s56*(-3*s123 + 2*s23 + 4*s56), 
  y[205] -> 3*s23^3 + s123^2*(7*s23 - s34) - s23^2*s34 + 2*s23*s34^2 - 
    2*s12*s23*(s123 - s23 + s34 - 2*s56) + 13*s23^2*s56 - 4*s23*s34*s56 + 
    2*s34^2*s56 + 12*s23*s56^2 - s123*(9*s23^2 - 2*s23*s34 + s34^2 + 
      20*s23*s56), y[206] -> -(s12*s123*(3*s23 + s56)) + 
    2*s12*s23*(s23 + 3*s56) + s123*(-2*s23^2 + 3*s23*(s34 - 2*s56) + 
      s34*s56) - 2*s23*(s23*(s34 - 6*s56) + (3*s34 - 2*s56)*s56), 
  y[207] -> 15*s234^3 + s123^2*(-8*s23 + 9*s234 - 9*s34) - 15*s234^2*s34 + 
    5*s234*s34^2 + 10*s234^2*s56 - 18*s234*s34*s56 + 14*s34^2*s56 + 
    s23^2*(11*s234 + 42*s56) + s23*(-22*s234^2 + 11*s234*s34 - 32*s234*s56 + 
      40*s34*s56 - 2*s56^2) + 2*s123*(4*s23^2 + 12*s234^2 + 
      s23*(-14*s234 + 7*s34 - 6*s56) + s34*(4*s34 - 3*s56) + 
      3*s234*(-4*s34 + s56)), y[208] -> s123^2*(4*s23 - 3*s234)*s234 + 
    4*s23^3*(s234 + 2*s56) - s234^3*(5*s234 + 2*s56) + 
    s23*s234*(11*s234^2 + 8*s234*s56 + s56^2) - 
    s23^2*(11*s234^2 + 14*s234*s56 + 3*s56^2) - 
    2*s123*(4*s23^2*(s234 + s56) + s234^2*(4*s234 + s56) - 
      s23*s234*(7*s234 + 3*s56)), y[209] -> s123^2*s34*(4*s23 + 3*s34) + 
    2*s123*(4*s23^2 + 3*s23*s34 + s34^2)*s56 + 
    s56*(-16*s23^3 - 4*s34^3 + s23*s34*(-16*s34 + s56) + 
      s23^2*(-28*s34 + 3*s56)), y[210] -> s23^3 + s123^2*(2*s23 - 7*s234) + 
    s12^2*(2*s23 - s234) - 4*s23^2*s234 + 7*s23*s234^2 - 4*s234^3 + 
    2*s23^2*s56 - 3*s23*s234*s56 - 6*s23*s56^2 + s234*s56^2 + 
    s12*(s23^2 + s123*(-4*s23 + 5*s234) + s234*(s234 - s56) - 
      2*s23*(s234 + s56)) + s123*(-4*s23^2 + 3*s234*(-2*s234 + s56) + 
      2*s23*(5*s234 + 4*s56)), y[211] -> -(s23^3*s234) - 3*s23*s234^3 + 
    3*s234^4 + s123^3*(3*s234 - s34) + s23^3*s34 - s234^3*s34 + 
    6*s23^2*s234*s56 - 9*s234^3*s56 + 3*s23*s234*s34*s56 + 3*s234^2*s34*s56 - 
    6*s23^2*s56^2 + 6*s23*s234*s56^2 + 9*s234^2*s56^2 - 3*s23*s34*s56^2 - 
    3*s234*s34*s56^2 - 3*s23*s56^3 - 3*s234*s56^3 + s34*s56^3 - 
    3*s123^2*(-((3*s234 - s34)*(s234 - s56)) + s23*(2*s234 - s34 + s56)) - 
    s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) + 
    3*s123*((3*s234 - s34)*(s234 - s56)^2 + s23^2*(s234 - s34 + 2*s56) - 
      2*s23*(s234^2 - s56^2)), y[212] -> -(s23^2*s234^3) - 3*s23^3*s234*s56 - 
    12*s23^2*s234^2*s56 - s234^4*s56 - 3*s23^3*s56^2 - 18*s23^2*s234*s56^2 - 
    4*s23^2*s56^3 - s123^2*s234^2*(3*s234 + 4*s56) + 
    s12*(-3*s23^3*s56 + s123*s234^2*(3*s234 + 4*s56) + 
      s234^3*(3*s234 + 4*s56) - 3*s23*s234*(s234^2 + 4*s234*s56 + 2*s56^2)) + 
    s123*(s23^3*s56 - s234^3*(3*s234 + 5*s56) + 
      3*s23*s234*(s234^2 + 4*s234*s56 + 2*s56^2)), 
  y[213] -> -(s23^2*s234^3) + s234^5 + 3*s23^3*s234*s56 - 
    3*s23^2*s234^2*s56 - 3*s23*s234^3*s56 + 3*s234^4*s56 + 15*s23^3*s56^2 - 
    6*s23^2*s234*s56^2 - 11*s23*s234^2*s56^2 - 4*s23^2*s56^3 + 
    s12*(s234^4 - 3*s23^3*s56 + s123*s234*(s23^2 - 2*s23*s234 + s234^2 - 
        3*s23*s56 + 2*s234*s56) - s23*s234*(2*s234^2 + 3*s234*s56 + 
        2*s56^2) + s23^2*(s234^2 + 6*s234*s56 + 4*s56^2)) + 
    s123*(-3*s23^3*s56 + 7*s23*s234*s56*(s234 + s56) + 
      s234^3*(s234 + 5*s56) - s23^2*(s234^2 + 9*s234*s56 + 4*s56^2)), 
  y[214] -> s23^2*s234^2 + 3*s23*s234^3 - 3*s234^4 - 6*s23*s234^2*s34 + 
    9*s234^3*s34 + 3*s23*s234*s34^2 - 9*s234^2*s34^2 + 3*s234*s34^3 + 
    4*s23^3*s56 + 12*s23^2*s234*s56 + 6*s23*s234^2*s56 + 3*s23^2*s34*s56 - 
    18*s23*s234*s34*s56 + 9*s234^2*s34*s56 + 18*s23*s34^2*s56 - 
    17*s234*s34^2*s56 + 13*s34^3*s56 + 21*s23^2*s56^2 - 3*s23*s234*s56^2 + 
    3*s23*s34*s56^2 + 3*s123^2*(3*s234^2 - 3*s234*s34 + s34^2 + 4*s234*s56 - 
      4*s34*s56) + 3*s123*(2*s234^3 + s23^2*s56 + 5*s234^2*s56 + 
      s34^2*(s34 + 2*s56) - s234*s34*(2*s34 + 5*s56) + 
      s23*(-2*s234^2 + s234*(s34 - 9*s56) + (7*s34 - 4*s56)*s56)) - 
    s12*(9*s234^3 - 9*s234^2*s34 + 3*s234*s34^2 + 6*s23^2*s56 + 
      15*s234^2*s56 - 21*s234*s34*s56 + 13*s34^2*s56 + 
      3*s123*(3*s234^2 - 3*s234*s34 + s34^2 + 4*s234*s56 - 4*s34*s56) - 
      3*s23*(2*s234^2 - s234*s34 + 9*s234*s56 - 7*s34*s56 + 4*s56^2)), 
  y[215] -> -2*s23*s234^3 - 3*s234^4 + s23^2*s234*s34 + 4*s23*s234^2*s34 + 
    3*s234^3*s34 - s23^2*s34^2 - 2*s23*s234*s34^2 - s234^2*s34^2 + 
    6*s23^2*s234*s56 + 2*s23*s234^2*s56 - 8*s234^3*s56 - 15*s23^2*s34*s56 - 
    6*s23*s234*s34*s56 + 7*s234^2*s34*s56 + 4*s23*s34^2*s56 - 
    2*s234*s34^2*s56 + 41*s23^2*s56^2 + 30*s23*s234*s56^2 - 
    28*s23*s34*s56^2 + s12^2*(2*s123*s23 - s23^2 - s123*s234 + 2*s23*s234 - 
      s234^2 - 4*s23*s56 + 2*s234*s56) + 
    s123*(-3*s234^3 + s234^2*(3*s34 - 14*s56) - s234*s34*(s34 - 13*s56) + 
      s23^2*(s34 - 6*s56) - 4*s34^2*s56 - 2*s23*(s234^2 - 2*s234*s34 + 
        s34^2 + 15*s234*s56 - 14*s34*s56 + 9*s56^2)) + 
    s12*(s234^2*(-3*s234 + 2*s34 + s56) - s23^2*(s234 - 2*s34 + 9*s56) + 
      s23*(4*s234^2 + 6*s234*s56 + 4*s56^2) + 
      s123*(-s23^2 - 3*s234^2 + 2*s234*s34 - 5*s234*s56 + 4*s34*s56 + 
        4*s23*(s234 + s56))), y[216] -> -(s12^2*s23*(s123 - 2*s56)) + 
    2*s56*(-(s23^2*(s34 - 2*s56)) + 4*s34^2*s56 + 
      s23*(5*s34^2 - 14*s34*s56 + 5*s56^2)) - 
    s123*(8*s34*(s34 - s56)*s56 + s23*(s34^2 - 7*s34*s56 + 7*s56^2)) + 
    s12*(s123*(8*s34*s56 + s23*(2*s34 + s56)) + 
      2*s56*(s23^2 - 4*s34*s56 - 2*s23*(3*s34 + s56))), 
  y[217] -> -2*s23*s234^4 + s23*s234^3*s34 + 4*s23^2*s234^2*s56 - 
    12*s23*s234^3*s56 - 6*s234^4*s56 - 3*s23^2*s234*s34*s56 + 
    3*s23*s234^2*s34*s56 + 3*s234^3*s34*s56 + 14*s23^3*s56^2 + 
    48*s23^2*s234*s56^2 + 12*s23*s234^2*s56^2 - 4*s234^3*s56^2 - 
    15*s23^2*s34*s56^2 - 9*s23*s234*s34*s56^2 + s234^2*s34*s56^2 + 
    42*s23^2*s56^3 + 16*s23*s234*s56^3 - 5*s23*s34*s56^3 + 
    s123*(-3*s23^2*s56*(4*s234 - s34 + 8*s56) + 
      s234*s56*(-6*s234^2 + 3*s234*s34 - 8*s234*s56 + 3*s34*s56) + 
      s23*(-2*s234^3 + s234^2*(s34 - 24*s56) + 9*s234*(s34 - 4*s56)*s56 + 
        (9*s34 - 8*s56)*s56^2)) - s12*(s234^2*s56*(3*s234 + s56) - 
      3*s23^2*s56*(s234 + 5*s56) + s23*(s234^3 + 3*s234^2*s56 - 
        9*s234*s56^2 - 5*s56^3) + s123*(3*s23^2*s56 + 
        3*s234*s56*(s234 + s56) + s23*(s234^2 + 9*s234*s56 + 9*s56^2))), 
  y[218] -> s23*s234^5 + 9*s23*s234^4*s56 + 3*s234^5*s56 - 
    15*s23^3*s234*s56^2 - 30*s23^2*s234^2*s56^2 + 3*s234^4*s56^2 - 
    27*s23^3*s56^3 - 45*s23^2*s234*s56^3 - 10*s23*s234^2*s56^3 - 
    9*s23^2*s56^4 + s123*(5*s23^3*s56^2 + s234^3*s56*(3*s234 + 5*s56) + 
      5*s23^2*s56*(2*s234^2 + 6*s234*s56 + 3*s56^2) + 
      s23*s234*(s234^3 + 15*s234^2*s56 + 30*s234*s56^2 + 10*s56^3)) + 
    s12*(-7*s23^3*s56^2 + s234^3*s56*(3*s234 + 2*s56) - 
      s23^2*s56*(2*s234^2 + 24*s234*s56 + 21*s56^2) + 
      s23*s234*(s234^3 + 6*s234^2*s56 - 6*s234*s56^2 - 8*s56^3) + 
      s123*(6*s23^2*s56*(s234 + 2*s56) + s234^2*s56*(3*s234 + 4*s56) + 
        s23*(s234^3 + 12*s234^2*s56 + 18*s234*s56^2 + 4*s56^3))), 
  y[219] -> s12 + s23, y[220] -> s12 - s123 + s23, 
  y[221] -> 2*s123 - 2*s23 + s234 - 2*s56, 
  y[222] -> 3*s123*s234 + s23*(s234 - 4*s56) + s234*(s234 - s56), 
  y[223] -> s12 + s234 - s56, y[224] -> -s123 + s23 + s56, 
  y[225] -> s23 + s34 + s56, y[226] -> 2*s12^2 - 3*s12*s56 + s56^2, 
  y[227] -> s12^2 + s23*s56 + s12*(-2*s123 + s23 + s56), 
  y[228] -> 3*s23^2 - 3*s23*s234 + s234^2 + 6*s23*(s34 + s56) - 
    3*s234*(s34 + s56) + 3*(s34 + s56)^2, 
  y[229] -> 12*s123*s234 + s234*(19*s234 - 4*s56) - 8*s23*(s234 + 2*s56), 
  y[230] -> -53*s123^2 + 12*s23^2 + 22*s23*s234 - 27*s234^2 + 
    2*s12*(7*s123 - 3*s23 + 5*s234) + 10*s234*s34 + 80*s23*s56 + 
    26*s234*s56 - 6*s56^2 + s123*(36*s23 - 67*s234 + 20*s34 + 32*s56), 
  y[231] -> 17*s12^2 - 3*s123*(s23 + 7*s56) + 
    s12*(-37*s123 + 12*s23 + 41*s56) + s23*(3*s23 + 43*s56), 
  y[232] -> 11*s23^3 + 17*s23^2*s234 - 55*s23*s234^2 + 30*s234^3 + 
    s12^2*(-2*s23 + 7*s234) + s123^2*(-14*s23 + 85*s234) + 101*s23^2*s56 - 
    9*s23*s234*s56 - 49*s234^2*s56 + 46*s23*s56^2 + 19*s234*s56^2 + 
    s123*(19*s23^2 - 111*s23*s234 + 89*s234^2 - 92*s23*s56 - 71*s234*s56) + 
    s12*(16*s123*s23 + 4*s23^2 - 53*s123*s234 + 28*s23*s234 - 20*s234^2 + 
      46*s23*s56 + 13*s234*s56), 
  y[233] -> s123^2*s34 - 2*s123*s23*(s34 - 2*s56) + 
    s23*(s23*(s34 - 4*s56) - 4*s56^2), 
  y[234] -> 12*s123^3 + 36*s234^3 - 31*s234^2*s34 + 7*s234*s34^2 + 6*s34^3 - 
    54*s234^2*s56 + 24*s234*s34*s56 + 6*s34^2*s56 + 18*s234*s56^2 - 
    s123^2*(28*s23 - 57*s234 + 33*s34 + 20*s56) + s23^2*(26*s234 + 92*s56) + 
    s123*(16*s23^2 + 81*s234^2 - 63*s234*s34 + 23*s34^2 + 
      s23*(-87*s234 + 36*s34 - 52*s56) - 71*s234*s56 + 28*s34*s56 + 
      8*s56^2) + s23*(-62*s234^2 + 28*s234*s34 + 6*s34^2 - 16*s234*s56 + 
      84*s34*s56 + 76*s56^2), y[235] -> -2*s23^3 - 2*s23*s34^2 + 
    s123*(3*s23^2 - s34^2) + s34^2*(s234 - 2*(s34 + s56)), 
  y[236] -> 2*s23^4 + s23^2*s34^2 + s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + 
    2*s23*s34^2*(s34 + s56) + s34^2*(s34 + s56)^2 + s23^3*(s34 + 2*s56) + 
    s123*(-5*s23^3 + s23*s34^2 - 3*s23^2*(s34 + s56) + s34^2*(s34 + s56)), 
  y[237] -> -7*s123^2*(s23 - s34) + s123*s23*(27*s23 + 6*s34 + 56*s56) - 
    s23*(13*s23^2 + 3*s23*s34 + 90*s23*s56 + 40*s34*s56 + 28*s56^2) + 
    2*s12*s23*(7*s123 - 2*(s23 + 7*s56)), 
  y[238] -> 3*s123^3 - s123^2*(5*s23 - 5*s234 + s34 + 5*s56) + 
    s123*(s23^2 + 2*(s234 - s56)^2 - 2*s23*(s234 - s34 + 3*s56)) + 
    s23*(s23^2 - s23*(3*s234 + s34 - 11*s56) + 
      2*(s234^2 - 4*s234*s56 + 5*s56^2)), 
  y[239] -> -4*s123^3*s34 - 32*s23^3*s56 - 3*s34^2*(s34 + s56)^2 - 
    3*s23^2*(s34^2 + 24*s34*s56 + 16*s56^2) - 
    2*s23*(3*s34^3 + 23*s34^2*s56 + 28*s34*s56^2 + 8*s56^3) + 
    s123^2*(8*s23*(s34 - 2*s56) + s34*(7*s34 + 4*s56)) + 
    s123*(48*s23^2*s56 - 3*s34^2*(s34 + s56) + 
      s23*(-3*s34^2 + 44*s34*s56 + 32*s56^2)), y[240] -> s23 - s56, 
  y[241] -> 3*s123^2 + 3*s23^2 - 3*s23*s234 + s234^2 + 
    s123*(-6*s23 + 3*s234 - 6*s56) + 6*s23*s56 - 3*s234*s56 + 3*s56^2, 
  y[242] -> 2*s123^2 + 4*s23^2 - 5*s23*s234 + 2*s234^2 + 4*s23*s56 - 
    3*s234*s56 - 2*s123*(3*s23 - 2*s234 + s56), 
  y[243] -> 6*s123*s234 + s234*(7*s234 - 2*s56) - 4*s23*(s234 + 2*s56), 
  y[244] -> 16*s123^2 - 3*s23^2 - 8*s23*s234 + 7*s234^2 - 
    2*s12*(2*s123 + s234) - 2*s234*s34 - 26*s23*s56 - 4*s234*s56 - 
    s123*(16*s23 - 19*s234 + 4*s34 + 6*s56), 
  y[245] -> -2*s12^2 - 11*s123*s56 + 14*s23*s56 + 
    s12*(-4*s123 + s23 + 17*s56), y[246] -> 7*s23^2 + 3*s234^2 - 9*s234*s34 + 
    9*s34^2 - 8*s234*s56 + 16*s34*s56 + 7*s56^2 + 
    s23*(-8*s234 + 16*s34 + 18*s56), 
  y[247] -> 3*s23^3 + s123^2*(8*s23 - 26*s234) + s12^2*(4*s23 - 2*s234) - 
    16*s23^2*s234 + 23*s23*s234^2 - 10*s234^3 - 28*s23^2*s56 + 
    14*s234^2*s56 - 14*s23*s56^2 - 4*s234*s56^2 + 
    s12*(-12*s123*s23 + 4*s23^2 + 16*s123*s234 - 11*s23*s234 + 6*s234^2 - 
      14*s23*s56 - 3*s234*s56) + s123*(-14*s23^2 + 42*s23*s234 - 28*s234^2 + 
      28*s23*s56 + 19*s234*s56), 
  y[248] -> 2*s23^3 + (s34 + s56)^2*(3*s34 + 2*s56) + 
    s23^2*(7*s34 + 10*s56) + 2*s23*(4*s34^2 + 9*s34*s56 + 5*s56^2), 
  y[249] -> s123^2*(4*s23 - 2*s34) + 2*s12*s23*(-2*s123 + s23 + 4*s56) - 
    s123*s23*(11*s23 + 26*s56) + 2*s23*(2*s23^2 + 19*s23*s56 + 4*s34*s56 + 
      6*s56^2), y[250] -> 5*s23^3 - 2*s123^2*s34 - 5*s23*s34^2 - 
    s123*(5*s23^2 + 3*s34^2 + 2*s23*(s34 - s56)) + 
    s23^2*(-3*s234 + s34 + 7*s56) + s34^2*(3*s234 - 5*(s34 + s56)), 
  y[251] -> 2*s23^5 - s23^2*s34^3 - s123^3*(3*s23^2 + 3*s23*s34 + s34^2) - 
    2*s23*s34^3*(s34 + s56) - s34^3*(s34 + s56)^2 + s23^3*s56*(s34 + 2*s56) + 
    s23^4*(s34 + 4*s56) + s123^2*(8*s23^3 - s34^3 + 3*s23*s34*s56 + 
      6*s23^2*(s34 + s56)) - s123*(7*s23^4 + s23*s34^3 + s34^3*(s34 + s56) + 
      3*s23^2*s56*(s34 + s56) + 2*s23^3*(2*s34 + 5*s56)), 
  y[252] -> -4*s23^4 + 2*s23*s34^3 - 3*s123^2*s23*(2*s23 + s34) + 
    s23^3*(2*s234 - s34 - 4*s56) + s34^3*(-s234 + 2*(s34 + s56)) + 
    s123*(10*s23^3 + s34^3 + s23^2*(-3*s234 + 3*s34 + 6*s56)), 
  y[253] -> -12*s123^3 - 17*s234^3 + 9*s234^2*s34 - 5*s234*s34^2 + 5*s34^3 + 
    25*s234^2*s56 - 6*s234*s34*s56 + 5*s34^2*s56 - 8*s234*s56^2 - 
    8*s23^2*(2*s234 + 9*s56) + 2*s123^2*(14*s23 - 21*s234 + 9*s34 + 10*s56) + 
    s23*(33*s234^2 - 10*s234*s34 + 5*s34^2 + 16*s234*s56 - 28*s34*s56 - 
      56*s56^2) - s123*(16*s23^2 + 47*s234^2 - 21*s234*s34 + s34^2 - 
      46*s234*s56 + 8*s34*s56 + 8*s56^2 - 2*s23*(31*s234 - 8*s34 + 16*s56)), 
  y[254] -> -2*s23^4 - s123^2*(2*s23 + s34)*(s23 - s56) + 
    2*s34^2*(s34 + s56)^2 + 4*s23*s34^2*(s34 + 2*s56) - s23^3*(s34 + 6*s56) + 
    s23^2*(2*s34^2 - s34*s56 - 4*s56^2) + 
    s123*(4*s23^3 + s34^2*(s34 + 2*s56) + s23^2*(3*s34 + 4*s56) + 
      2*s23*(s34^2 + 3*s34*s56 - s56^2)), 
  y[255] -> 4*s123^3*s34 - 2*s123^2*(4*s23*(s34 - 2*s56) + 
      s34*(s34 + 2*s56)) - s123*(48*s23^2*s56 + s34^2*(s34 + 2*s56) + 
      2*s23*(s34^2 + 12*s34*s56 + 16*s56^2)) + 
    2*(16*s23^3*s56 - s34^2*(s34 + s56)^2 + 
      s23^2*(-s34^2 + 16*s34*s56 + 24*s56^2) + 
      s23*(-2*s34^3 + 8*s34*s56^2 + 8*s56^3)), 
  y[256] -> -2*s123^2 - 4*s23^2 + 5*s23*s234 - 2*s234^2 - 4*s23*s56 + 
    3*s234*s56 + 2*s123*(3*s23 - 2*s234 + s56), 
  y[257] -> -2*s123^2*s34 + 2*s123*s23*(s34 - 4*s56) + 2*s34*(s34 + s56)^2 + 
    s123*s34*(s34 + 2*s56) + 4*s23*(s34 + 2*s56)^2 + 2*s23^2*(s34 + 8*s56), 
  y[258] -> s12*(s123 - s56)*(s23 - s56) + 
    s23*(s123^2 - 3*s123*s56 - 2*(s23 - 2*s56)*s56), 
  y[259] -> -5*s23^3 + 2*s123^2*s34 + 5*s23*s34^2 + 
    s123*(5*s23^2 + 3*s34^2 + 2*s23*(s34 - s56)) + 
    s23^2*(3*s234 - s34 - 7*s56) + s34^2*(-3*s234 + 5*(s34 + s56)), 
  y[260] -> -7*s234^3 - 6*s123^2*(s234 - s34) + 7*s234^2*s34 + s234*s34^2 - 
    5*s34^3 + 11*s234^2*s56 - 6*s234*s34*s56 - 5*s34^2*s56 - 4*s234*s56^2 - 
    4*s23^2*(s234 + 2*s56) + s23*(11*s234^2 - 6*s234*s34 - 5*s34^2 - 
      20*s34*s56 - 8*s56^2) + s123*(-13*s234^2 + 15*s234*s34 - 7*s34^2 + 
      10*s234*s56 - 8*s34*s56 + 2*s23*(5*s234 - 4*s34 + 4*s56)), 
  y[261] -> -2*s23^5 + s23^2*s34^3 + s123^3*(3*s23^2 + 3*s23*s34 + s34^2) + 
    2*s23*s34^3*(s34 + s56) + s34^3*(s34 + s56)^2 - s23^3*s56*(s34 + 2*s56) - 
    s23^4*(s34 + 4*s56) + s123^2*(-8*s23^3 + s34^3 - 3*s23*s34*s56 - 
      6*s23^2*(s34 + s56)) + s123*(7*s23^4 + s23*s34^3 + s34^3*(s34 + s56) + 
      3*s23^2*s56*(s34 + s56) + 2*s23^3*(2*s34 + 5*s56)), 
  y[262] -> 4*s23^4 - 2*s23*s34^3 + 3*s123^2*s23*(2*s23 + s34) + 
    s23^3*(-2*s234 + s34 + 4*s56) + s34^3*(s234 - 2*(s34 + s56)) - 
    s123*(10*s23^3 + s34^3 + s23^2*(-3*s234 + 3*s34 + 6*s56)), 
  y[263] -> 2*s23^4 + s123^2*(2*s23 + s34)*(s23 - s56) - 
    2*s34^2*(s34 + s56)^2 - 4*s23*s34^2*(s34 + 2*s56) + s23^3*(s34 + 6*s56) + 
    s23^2*(-2*s34^2 + s34*s56 + 4*s56^2) - 
    s123*(4*s23^3 + s34^2*(s34 + 2*s56) + s23^2*(3*s34 + 4*s56) + 
      2*s23*(s34^2 + 3*s34*s56 - s56^2)), 
  y[264] -> s23*(s123 - 2*s56)*s56*(s123^2 - 2*s123*s56 + 
      2*s56*(-s23 + s56)) - s12*(s123^4 - 4*s123^3*s56 - 
      3*s123^2*(s23 - 2*s56)*s56 + 4*s123*(2*s23 - s56)*s56^2 + 
      s56^2*(s23^2 - 6*s23*s56 + s56^2)), 
  y[265] -> -3*s123^3*(s23^2 + s23*s34 + s34^2) - 
    s123^2*(s23^2*(s34 - 8*s56) + 2*s34^2*(s34 - s56) + 2*s23*s34*s56) + 
    s12*(s123^2*(-2*s23^2 - s23*s34 + 2*s34^2 + 2*s23*s56 + s34*s56) - 
      2*s23*s56*(2*s23^2 + 7*s23*s34 + 4*s34^2 + 4*s23*s56 + 8*s34*s56) + 
      s123*s23*(s23*s34 + 8*s23*s56 + 14*s34*s56 - 2*s56^2)) + 
    2*s23*s56*(s23^2*(s34 - 4*s56) + 2*s34^2*(2*s34 - s56) + 
      s23*(5*s34^2 - 8*s34*s56 + 5*s56^2)) + 
    s123*s23*(10*s23^2*s56 + 2*s34*s56*(3*s34 + 2*s56) - 
      s23*(s34^2 - 21*s34*s56 + 15*s56^2)), 
  y[266] -> 2*s123^3*s234^2 + s123^2*(2*s234^2*(2*s234 - s56) - 
      6*s23*s234*(s234 + s56) + s23^2*(2*s234 + s56)) - 
    s56*(s234^4 - 8*s23^3*s56 - 2*s23*s234^2*(s234 + 3*s56) + 
      s23^2*(s234^2 + 12*s234*s56 + 5*s56^2)) + 
    s123*(2*s234^3*(s234 - 2*s56) - s23^3*(s234 + 8*s56) + 
      2*s23^2*(2*s234^2 + 5*s234*s56 + 2*s56^2) + 
      s23*(-5*s234^3 + 6*s234*s56^2)) + s12*(s23 - s234)*
     (2*s123^2*(s23 + s234) + s234^2*(2*s234 - 3*s56) + 
      s23^2*(s234 + 2*s56) - s23*(3*s234^2 + s234*s56 - 6*s56^2) - 
      2*s123*(s234*(-2*s234 + s56) + s23*(s234 + 4*s56))), 
  y[267] -> -(s23^3*s234) + 4*s23^2*s234^2 - 5*s23*s234^3 + 2*s234^4 - 
    6*s123^3*(s234 - s34) + s23^3*s34 - 7*s23^2*s234*s34 + 
    13*s23*s234^2*s34 - 7*s234^3*s34 + 3*s23^2*s34^2 - 8*s23*s234*s34^2 + 
    6*s234^2*s34^2 - 2*s234*s34^3 - 2*s23^3*s56 + 5*s23^2*s234*s56 - 
    4*s23*s234^2*s56 + s234^3*s56 - 14*s23^2*s34*s56 + 10*s23*s234*s34*s56 + 
    3*s234^2*s34*s56 - 10*s23*s34^2*s56 - 2*s234*s34^2*s56 + 21*s23^2*s56^2 - 
    14*s23*s234*s56^2 + 6*s23*s34*s56^2 - 
    s123^2*(4*s23^2 + 11*s234^2 - 7*s234*s34 + s34^2 - 6*s234*s56 + 
      5*s34*s56 - 14*s23*(s234 - s34 + s56)) + 
    s123*(s23^3 - 3*s234^3 + s23^2*(-5*s234 + 2*s34 - 21*s56) + 
      s234*s34*(8*s34 - 7*s56) + 2*s34^2*(-2*s34 + s56) + 
      s234^2*(-6*s34 + 11*s56) + s23*(7*s234^2 + 3*s234*s34 - 8*s34^2 + 
        2*s234*s56 + 4*s34*s56 - 14*s56^2)) + 
    s12*(-s23^3 + s123^2*(6*s234 - 8*s34) + s234*(s234 - s34)*
       (7*s234 - 2*s34 - 9*s56) + s23^2*(7*s234 - 3*s34 + 13*s56) + 
      s23*(-13*s234^2 + 11*s234*s34 - 2*s234*s56 + 14*s34*s56 + 16*s56^2) + 
      s123*(3*s23^2 + 13*s234^2 - 17*s234*s34 + 4*s34^2 - 6*s234*s56 + 
        8*s34*s56 - 2*s23*(7*s234 - 5*s34 + 7*s56))), 
  y[268] -> s123^4*(s23 + s34)^3 + s123^3*(s23*s34^2*(3*s34 - 5*s56) + 
      3*s23^2*s34*(s34 - 2*s56) + s34^3*(s34 - 2*s56) + s23^3*(s34 - s56)) - 
    s123^2*s56*(2*s23^4 + 2*s34^4 + 3*s23^2*s34*(7*s34 - s56) + 
      2*s23*s34^2*(5*s34 + s56) + s23^3*(13*s34 + 3*s56)) + 
    2*s23*s56^2*(4*s34^4 + s23*s34^2*(12*s34 + s56) + s23^3*(2*s34 + 9*s56) + 
      s23^2*(9*s34^2 + 10*s34*s56 - 3*s56^2)) - 
    s123*s23*s56*(4*s34^3*(s34 - 2*s56) + s23^3*(2*s34 + 5*s56) + 
      s23^2*(9*s34^2 - 12*s34*s56 - 5*s56^2) + 
      s23*s34*(12*s34^2 - 29*s34*s56 + 6*s56^2)) - 
    s12*(s123^4*(3*s23^2 + 3*s23*s34 + s34^2) + 
      s123^3*(s23^3 + 3*s23^2*(s34 - 3*s56) + 3*s23*s34*(s34 - 2*s56) + 
        s34^2*(s34 - s56)) + 2*s23*(5*s23^3 + 4*s34^3 + 
        s23^2*(15*s34 - 11*s56) + s23*s34*(16*s34 - 9*s56))*s56^2 + 
      s123^2*s56*(-16*s23^3 - 2*s34^3 + 3*s23*s34*(-4*s34 + s56) + 
        s23^2*(-24*s34 + 9*s56)) - s123*s23*s56*
       (2*s23^3 + s23^2*(9*s34 - 33*s56) + 4*s34^2*(s34 - s56) + 
        3*s23*(4*s34^2 - 11*s34*s56 + s56^2))), 
  y[269] -> -(s123^4*s23^3) + s123^3*(4*s23^3 - s234^3)*s56 + 
    s123^2*s56*(2*s23^4 - 2*s234^4 + s12*(-4*s23^3 + s234^3) + 
      4*s23*s234^2*(s234 + s56) - 2*s23^3*(2*s234 + 3*s56)) - 
    s123*s56*(s23^4*s234 + s234^5 - 2*s23*s234^3*(2*s234 + 3*s56) - 
      4*s23^3*(s234^2 + 3*s234*s56 + s56^2) + 2*s23^2*s234*
       (3*s234^2 + 8*s234*s56 + 3*s56^2) + 
      2*s12*(s23^4 - s234^4 + 2*s23*s234^2*(s234 + s56) - 
        2*s23^3*(s234 + 3*s56))) + 
    s56*(s23*s56*(s23^4 + s234^4 - 4*s23*s234^2*(s234 + s56) - 
        4*s23^3*(s234 + 3*s56) + 3*s23^2*(2*s234^2 + 4*s234*s56 + s56^2)) + 
      s12*(s234^5 - s23*s234^3*(4*s234 + 5*s56) + s23^4*(s234 + 8*s56) + 
        2*s23^2*s234*(3*s234^2 + 8*s234*s56 + 3*s56^2) - 
        2*s23^3*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[270] -> -(s234^3*s34^3) + s234^2*s34^4 - 
    s123^4*(3*s23^2 + 3*s23*s34 + s34^2) - s23^4*s234*s56 + 
    4*s23^3*s234^2*s56 - 6*s23^2*s234^3*s56 + 4*s23*s234^4*s56 - s234^5*s56 + 
    s23^4*s34*s56 - 7*s23^3*s234*s34*s56 + 15*s23^2*s234^2*s34*s56 - 
    13*s23*s234^3*s34*s56 + 4*s234^4*s34*s56 + 3*s23^3*s34^2*s56 - 
    9*s23^2*s234*s34^2*s56 + 16*s23*s234^2*s34^2*s56 - 6*s234^3*s34^2*s56 - 
    2*s23*s234*s34^3*s56 + 5*s234^2*s34^3*s56 - 4*s23*s34^4*s56 - 
    2*s234*s34^4*s56 - s23^4*s56^2 + 3*s23^3*s234*s56^2 - 
    3*s23^2*s234^2*s56^2 + s23*s234^3*s56^2 - 30*s23^3*s34*s56^2 + 
    33*s23^2*s234*s34*s56^2 - 13*s23*s234^2*s34*s56^2 - 
    55*s23^2*s34^2*s56^2 + 22*s23*s234*s34^2*s56^2 - 20*s23*s34^3*s56^2 - 
    23*s23^3*s56^3 + 9*s23^2*s234*s56^3 - 3*s23^2*s34*s56^3 + 
    s123^3*(-s23^3 - 3*s23^2*(s234 - 3*s56) + 4*s234^2*s56 - 
      3*s234*s34*(s34 + 2*s56) + 3*s23*s34*(-2*s234 + s34 + 2*s56) + 
      s34^2*(2*s34 + 5*s56)) + s123^2*(20*s23^3*s56 + 7*s234^3*s56 + 
      4*s234*s34^2*s56 + s34^3*(3*s34 + s56) - s234^2*s34*(3*s34 + 8*s56) - 
      3*s23^2*(s234*s34 - s34^2 - 9*s34*s56 + 3*s56^2) + 
      s23*(-(s234^2*(3*s34 + 13*s56)) - 3*s234*(s34^2 - 7*s34*s56 + 
          4*s56^2) + s34*(6*s34^2 + s34*s56 + 9*s56^2))) + 
    s123*(-(s234^3*s34*(s34 - 2*s56)) + 3*s23^4*s56 + 2*s234^4*s56 - 
      4*s34^4*s56 + s23^3*(-11*s234 + 16*s34 - 36*s56)*s56 - 
      s234^2*s34^2*(2*s34 + 7*s56) + s234*s34^3*(3*s34 + 8*s56) + 
      3*s23^2*s56*(5*s234^2 + 4*s34^2 - 2*s234*(s34 - 8*s56) - 24*s34*s56 + 
        5*s56^2) + s23*(-9*s234^3*s56 - 6*s34^2*s56*(2*s34 + 3*s56) + 
        s234^2*(-3*s34^2 + 2*s34*s56 - 19*s56^2) + 
        s234*s34*(3*s34^2 + 22*s34*s56 + 21*s56^2))) - 
    s12*(3*s123^3*(s23 + s34)^2 + 4*s234^4*s56 - s234^3*(13*s23 + 6*s34)*
       s56 + s234^2*(s34^3 + 15*s23*s34*s56 + 4*s34^2*s56 + 
        s23*(15*s23 - 19*s56)*s56) + s123^2*(3*s23^2*s34 + 
        3*s234*s34*(s34 - 2*s56) + 3*s23*s34*(s234 + 2*s34 - 2*s56) + 
        4*s234^2*s56 + s34^2*(3*s34 + 2*s56)) + 
      s23*s56*(s23^3 + 3*s23^2*(s34 - 13*s56) - 4*s34^2*(s34 + 4*s56) + 
        3*s23*s56*(-17*s34 + 6*s56)) + s234*s56*(-7*s23^3 - 2*s34^3 - 
        12*s23^2*(s34 - 4*s56) + s23*s34*(-8*s34 + 27*s56)) + 
      s123*(s234^2*s34*(s34 - 12*s56) + 7*s23^3*s56 + 8*s234^3*s56 - 
        4*s34^3*s56 - 3*s23^2*s56*(2*s34 + 3*s56) + 
        s234*s34^2*(3*s34 + 7*s56) + s23*(-13*s234^2*s56 + 
          4*s34*s56*(-5*s34 + 3*s56) + 3*s234*(s34^2 + 5*s34*s56 - 
            4*s56^2)))), y[271] -> s12 + s56, y[272] -> s12 - 2*s123 + s56, 
  y[273] -> s123^2*(s234 - 2*s34) + 4*s12*s123*s34 + 
    2*s123*(s234 - s34)*(s34 - s56) + s234*(s34 - s56)^2 - 4*s12*s34*s56, 
  y[274] -> 9*s12^2 - 10*s12*s123 + s56^2, 
  y[275] -> -s12^2 + 4*s123^2 + 2*s12*(2*s123 + s23) + 2*s234^2 + s34^2 + 
    2*s123*(s23 + 3*s234 + s34 - 4*s56) - 6*s23*s56 - 4*s234*s56 - 
    2*s34*s56 + 3*s56^2, y[276] -> s12^3*s23^3 - s123^3*s234^3 + 
    2*s23^3*s234^3 - 3*s23^2*s234^4 + 3*s23*s234^5 - s234^6 - 
    3*s12^2*s23^3*s56 + 3*s23^2*s234^3*s56 - 6*s23*s234^4*s56 + 
    3*s234^5*s56 + 3*s12*s23^3*s56^2 + 3*s23*s234^3*s56^2 - 3*s234^4*s56^2 - 
    s23^3*s56^3 + s234^3*s56^3 + 3*s123^2*s234^3*(s23 - s234 + s56) - 
    3*s123*s234^3*(s23 - s234 + s56)^2, 
  y[277] -> s12^2*s23 + s123^2*s34 + 
    s23*(s23*(s34 - 2*s56) + (s34 - s56)^2) - 2*s123*(s23 + s34)*
     (s34 - s56) - 2*s12*(s23^2 + s23*s34 - s123*(s23 + s34) + 3*s23*s56 + 
      2*s34*s56), y[278] -> -4*s23^3 + s12^2*(-6*s23 + s234) - 
    s234*(11*s123^2 + 12*s123*(s234 - s56) + 4*(s234 - s56)^2) - 
    12*s23^2*s56 + 2*s12*(3*s123*s23 - 3*s23^2 + 2*s123*s234 + s234^2 - 
      2*s23*s56 - s234*s56) + 2*s23*(6*s123*s234 + 3*s234^2 + 5*s123*s56 - 
      3*s56^2), y[279] -> -2*s23^3*s234 + 3*s23^2*s234^2 - 3*s23*s234^3 + 
    s234^4 + 3*s123^2*s234*(-s23 + s234) + 
    s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 2*s23^3*s56 + 3*s23*s234^2*s56 - 
    2*s234^3*s56 + s234^2*s56^2 + 3*s123*(s23 - s234)*
     (s234*(-s234 + s56) + s23*(s234 + s56)) - 
    s12*(-2*s23^3 + 3*s123*(s23 - s234)^2 - 3*s23*s234^2 + 
      s234^2*(s234 - s56) + 3*s23^2*(s234 + s56)), 
  y[280] -> 3*s23*s234^3 - 3*s234^4 - s23^3*s34 + s234^3*s34 + 
    s123^3*(-3*s234 + s34) + 3*s23^3*s56 - 6*s23^2*s234*s56 + 9*s234^3*s56 - 
    3*s23*s234*s34*s56 - 3*s234^2*s34*s56 + 6*s23^2*s56^2 - 
    6*s23*s234*s56^2 - 9*s234^2*s56^2 + 3*s23*s34*s56^2 + 3*s234*s34*s56^2 + 
    3*s23*s56^3 + 3*s234*s56^3 - s34*s56^3 + 
    3*s123^2*(-((3*s234 - s34)*(s234 - s56)) + s23*(2*s234 - s34 + s56)) + 
    3*s12*s23*(s123^2 + s23^2 + s56^2 - s123*(s23 + 2*s56)) - 
    3*s123*((3*s234 - s34)*(s234 - s56)^2 + s23^2*(s234 - s34 + 2*s56) - 
      2*s23*(s234^2 - s56^2)), y[281] -> s12^2*s23^3 - s123^3*s234^2 - 
    s23^2*s234^3 + 2*s23*s234^4 - s234^5 + 2*s23^3*s234*s56 - 
    s23^2*s234^2*s56 - 3*s23*s234^3*s56 + 3*s234^4*s56 - s23^3*s56^2 + 
    2*s23^2*s234*s56^2 - 3*s234^3*s56^2 + s23*s234*s56^3 + s234^2*s56^3 + 
    s123^2*s234*(3*s234*(-s234 + s56) + s23*(2*s234 + s56)) - 
    s123*s234*(3*s234*(s234 - s56)^2 + s23^2*(s234 + 2*s56) + 
      2*s23*(-2*s234^2 + s234*s56 + s56^2)), y[282] -> s12 - s123, 
  y[283] -> 2*s12*s23 - s12*s234 + s123*s234 - 2*s23*s56, 
  y[284] -> 4*s123^2 + s23*(-2*s34 + s56) - 
    2*s12*(2*s123 + 3*s23 - s234 + s34 + s56) + 
    s123*(-4*s23 - s234 + 2*s34 + s56), 
  y[285] -> -(s12^2*s23) - 2*s123^2*s34 - 
    s23*(2*s23*(s34 - 2*s56) + (s34 - s56)^2) + 2*s123*(2*s23 + s34)*
     (s34 - s56) + 2*s12*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 
      5*s23*s56 + 2*s34*s56), 
  y[286] -> -((3*s123^2 - 3*s123*s23 + s23^2)*s34^2) + 
    s12^2*(s123*s23 - s23^2 + 2*s23*(s234 - s56) + s234*(-s234 + s56)) + 
    2*s12*s34*(s123^2 - s123*(2*s23 + s56) + s23*(s23 - s234 + 2*s56)), 
  y[287] -> -(s123^2*(s234 - 2*s34)) - 
    2*s123*(2*s12*s34 + (s234 - s34)*(s34 - s56)) - s234*(s34 - s56)^2 + 
    4*s12*s34*s56, y[288] -> s12*(s123 - 2*s23) + 6*s23*s56 - 
    s123*(s23 + 2*s56), y[289] -> s12*s123*(3*s23 + s56) - 
    2*s23*s56*(3*s23 + s56) - 2*s12*s23*(s23 + 3*s56) + 
    s123*s23*(s23 + 3*s56), y[290] -> s12^2 - 13*s123^2 + 5*s23^2 + 
    16*s23*s234 - 3*s234^2 + 2*s12*(s123 - s23 + 2*s234 - s34) - 8*s23*s34 - 
    3*s234*s34 + 26*s23*s56 + 6*s234*s56 + 2*s34*s56 - s56^2 + 
    s123*(14*s23 - 21*s234 + 4*s34 + 8*s56), 
  y[291] -> -2*s12^2 + s123*(s23 - 9*s56) + s56*(9*s23 + s56) + 
    s12*(-3*s123 + s23 + 13*s56), y[292] -> -s23^3 + 15*s23^2*s234 - 
    21*s23*s234^2 + 7*s234^3 + s12^2*(-4*s23 + 2*s234) + 
    s123^2*(-6*s23 + 20*s234) + 22*s23^2*s56 - s23*s234*s56 - 12*s234^2*s56 + 
    12*s23*s56^2 + 3*s234*s56^2 + s123*(12*s23^2 - 35*s23*s234 + 24*s234^2 - 
      22*s23*s56 - 15*s234*s56) + s12*(10*s123*s23 - 4*s23^2 - 13*s123*s234 + 
      11*s23*s234 - 6*s234^2 + 10*s23*s56 + 3*s234*s56), 
  y[293] -> s123*s23*(s34 - 6*s56) + s123*(3*s34 - 2*s56)*s56 + 
    2*s12*s56*(3*s23 + s56) - s12*s123*(s23 + 3*s56) + 
    2*s56*(2*s23^2 - 3*s23*s34 + 6*s23*s56 - s34*s56), 
  y[294] -> s23*(s123 - 3*s56)*s56 - s12*(s123^2 - 3*s123*s56 + 3*s56^2), 
  y[295] -> -(s12^2*s23) + s123^2*(-3*s23 + 2*s34) + 
    s123*(6*s23^2 + s34^2 + 22*s23*s56 - 2*s34*s56) + 
    s12*(4*s123*s23 - 2*s23^2 - 2*s123*s34 - 6*s23*s56 + 4*s34*s56) - 
    s23*(3*s23^2 + 3*s23*s34 - 3*s34^2 + 26*s23*s56 + 8*s34*s56 + 13*s56^2), 
  y[296] -> 5*s23^3*s234 + 3*s23^2*s234^2 + 3*s23*s234^3 - s234^4 - 
    2*s23^3*s34 + 3*s23^2*s234*s34 - 9*s23*s234^2*s34 + 4*s234^3*s34 - 
    3*s23^2*s34^2 + 9*s23*s234*s34^2 - 6*s234^2*s34^2 - 3*s23*s34^3 + 
    3*s234*s34^3 + s123^2*(-3*s23^2 + 4*s234^2 - 3*s23*s34 - 6*s234*s34 + 
      3*s34^2) + 9*s23^3*s56 + 15*s23^2*s234*s56 + s23*s234^2*s56 + 
    3*s23^2*s34*s56 - 6*s23*s234*s34*s56 + 12*s23*s34^2*s56 + 9*s23^2*s56^2 + 
    s12*(2*s23^3 + s123*(3*s23^2 - 4*s234^2 + 6*s234*s34 - 5*s34^2) - 
      2*s234*(2*s234^2 - 3*s234*s34 + 2*s34^2) - 
      3*s23^2*(s234 - s34 + 4*s56) + 3*s23*(3*s234^2 - 3*s234*s34 + s34^2 + 
        4*s234*s56 - 5*s34*s56)) + s123*(-3*s23^3 + 3*s234^3 - 2*s234^2*s34 - 
      3*s234*s34^2 + 3*s34^3 + 3*s23^2*(s234 - 2*s34 + 2*s56) - 
      3*s23*(3*s234^2 - 3*s234*s34 + 2*s34^2 + 4*s234*s56 - 5*s34*s56)), 
  y[297] -> -(s123^2*(s23^3 + s234^3)) + 
    s12*(s234^4 + s123*(2*s23^3 + s234^3) - 3*s23^3*(s234 + 3*s56) - 
      s23*s234^2*(3*s234 + 4*s56)) + s123*(-s234^4 + s23^3*(2*s234 + 3*s56) + 
      s23*s234^2*(3*s234 + 4*s56)) - 
    3*s23^2*(s23^2*s56 + s23*(s234^2 + 3*s234*s56 + s56^2) + 
      s234*(s234^2 + 4*s234*s56 + 2*s56^2)), 
  y[298] -> -(s12*(s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + 
       s123*s23*(s23^2 + 3*s23*(s34 - 2*s56) + 3*s34*(s34 - s56)) - 
       s23*s56*(6*s23^2 + 12*s23*s34 + 10*s34^2 - 3*s23*s56))) + 
    s23*(s123^2*(s23^2 + 3*s23*s34 + 3*s34^2) + 
      s123*s34*(s23^2 + 3*s34*(s34 - 2*s56) + 3*s23*(s34 - s56)) - 
      s56*(-s23^3 + 6*s34^3 + 3*s23^2*(s34 + s56) + 6*s23*s34*(s34 + s56))), 
  y[299] -> s12^2*s23*(-s123 + 2*s23) + 
    s123*(s23^2*(s34 - 2*s56) - 4*s34^2*s56 + 
      s23*(-5*s34^2 + 14*s34*s56 - 5*s56^2)) + 
    2*s23*(8*s34*(s34 - s56)*s56 + s23*(s34^2 - 7*s34*s56 + 7*s56^2)) - 
    s12*(2*s23*(8*s34*s56 + s23*(2*s34 + s56)) + 
      s123*(s23^2 - 4*s34*s56 - 2*s23*(3*s34 + s56))), 
  y[300] -> -(s23^3*s234^2) - 3*s23^2*s234^3 + 3*s23*s234^4 + s234^5 + 
    5*s23^4*s56 + 9*s23^3*s234*s56 - 13*s23^2*s234^2*s56 - s23*s234^3*s56 + 
    6*s23^3*s56^2 - 12*s23^2*s234*s56^2 + 
    s123*(s234^4 - 3*s23^3*(s234 + 3*s56) + s23*s234^2*(5*s234 + 9*s56) + 
      s23^2*(-3*s234^2 + s234*s56 + 2*s56^2)) + 
    s12*(s234^4 + s23^3*s56 - s23*s234^2*(2*s234 + 3*s56) + 
      s23^2*s234*(s234 + 4*s56) + s123*(2*s23^3 + s234^3 + s23*s234*s56 - 
        s23^2*(3*s234 + 2*s56))), y[301] -> -2*s23^2*s234^2 - 10*s23*s234^3 - 
    3*s234^4 + s12^2*(2*s123*s23 - 5*s23^2 - s123*s234 + 4*s23*s234 - 
      s234^2) - s23^3*s34 + 3*s23^2*s234*s34 + 11*s23*s234^2*s34 + 
    3*s234^3*s34 - s23^2*s34^2 - 4*s23*s234*s34^2 - s234^2*s34^2 + 
    10*s23^3*s56 + 36*s23^2*s234*s56 + 4*s23*s234^2*s56 - 42*s23^2*s34*s56 - 
    8*s23*s234*s34*s56 + 4*s23*s34^2*s56 + 31*s23^2*s56^2 + 
    s12*(s23^3 + s234^2*(-3*s234 + 2*s34) - 3*s23^2*(s234 - 2*s34 + 2*s56) + 
      s23*(5*s234^2 + 8*s234*s56 - 4*s34*s56) + 
      s123*(5*s23^2 + s234*(-3*s234 + 2*s34) - s23*(s234 - 4*s34 + 2*s56))) - 
    s123*(s234*(3*s234^2 - 3*s234*s34 + s34^2) + 
      s23^2*(6*s234 - 11*s34 + 24*s56) + 
      s23*(16*s234^2 + 6*s34*(s34 - 3*s56) + s234*(-17*s34 + 24*s56))), 
  y[302] -> -4*s23^2*s234^3 - 6*s23*s234^4 + s23^2*s234^2*s34 + 
    3*s23*s234^3*s34 + 16*s23^3*s234*s56 + 12*s23^2*s234^2*s56 - 
    12*s23*s234^3*s56 - 2*s234^4*s56 - 5*s23^3*s34*s56 - 
    9*s23^2*s234*s34*s56 + 3*s23*s234^2*s34*s56 + s234^3*s34*s56 + 
    42*s23^3*s56^2 + 48*s23^2*s234*s56^2 + 4*s23*s234^2*s56^2 - 
    15*s23^2*s34*s56^2 - 3*s23*s234*s34*s56^2 + 14*s23^2*s56^3 + 
    s123*(-8*s23^3*s56 + s234^2*(-2*s234 + s34)*s56 + 
      s23^2*(-8*s234^2 + 3*s234*(s34 - 12*s56) + 3*(3*s34 - 8*s56)*s56) - 
      3*s23*(2*s234^3 - s234^2*(s34 - 8*s56) - s34*s56^2 + 
        s234*s56*(-3*s34 + 4*s56))) - s12*(-5*s23^3*s56 + s234^3*s56 + 
      s23^2*(s234^2 - 9*s234*s56 - 15*s56^2) + 
      3*s23*s234*(s234^2 + s234*s56 - s56^2) + 
      s123*(s234^2*s56 + 3*s23^2*(s234 + 3*s56) + 
        3*s23*(s234^2 + 3*s234*s56 + s56^2))), 
  y[303] -> 3*s23^2*s234^4 + 3*s23*s234^5 - 10*s23^3*s234^2*s56 + 
    9*s23*s234^4*s56 + s234^5*s56 - 9*s23^4*s56^2 - 45*s23^3*s234*s56^2 - 
    30*s23^2*s234^2*s56^2 - 27*s23^3*s56^3 - 15*s23^2*s234*s56^3 + 
    s123*(s234^4*s56 + 5*s23^3*s56*(2*s234 + 3*s56) + 
      s23*s234^2*(3*s234^2 + 15*s234*s56 + 10*s56^2) + 
      5*s23^2*(s234^3 + 6*s234^2*s56 + 6*s234*s56^2 + s56^3)) + 
    s12*(s234^4*s56 - s23^3*s56*(8*s234 + 21*s56) + 
      s23*s234^2*(3*s234^2 + 6*s234*s56 - 2*s56^2) + 
      s23^2*(2*s234^3 - 6*s234^2*s56 - 24*s234*s56^2 - 7*s56^3) + 
      s123*(4*s23^3*s56 + s234^3*s56 + 3*s23*s234*(s234^2 + 4*s234*s56 + 
          2*s56^2) + 2*s23^2*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[304] -> -3*s123 + 2*s23, y[305] -> -4*s123 + s23 + s56, 
  y[306] -> 3*s12^2 + 3*s12*(s123 - 5*s56) + (9*s123 - 13*s23)*s56, 
  y[307] -> s123 - s23 - s56, y[308] -> s123^3 + s123^2*(s23 + s34) + 
    s123*s23*(s23 + s34 + s56) + s23*(s23 + s56)*(s23 + s34 + s56), 
  y[309] -> 9*s123*s234 + s234*(11*s234 - 3*s56) - 6*s23*(s234 + 2*s56), 
  y[310] -> 6*s123^2 - 6*s123*(s23 + s56) + s234*(3*s23 - 2*s234 + 3*s56), 
  y[311] -> 2*s12*(-s123 + s23 + s56) - 4*s56*(2*s23 + s56) + 
    s123*(s23 + 5*s56), y[312] -> -15*s123^2 - 2*s23^2 - 15*s234^2 + 
    14*s23*s34 + 10*s234*s34 - 2*s34^2 + 
    s12*(6*s123 + 6*s23 - 2*s234 + 4*s34) + 4*s23*s56 - 2*s234*s56 + 
    6*s34*s56 + s123*(20*s23 - 13*s234 + 6*s56), 
  y[313] -> -3*s23^3 - 3*s123^2*(s23 - s34) + 3*s23^2*s34 - 6*s23*s34^2 + 
    2*s12*s23*(3*s123 - 2*s23 + 2*s34 - 6*s56) - 38*s23^2*s56 - 
    2*s23*s34*s56 - 2*s34^2*s56 - 12*s23*s56^2 + 
    s123*(9*s23^2 - 2*s23*s34 + 2*s34^2 + 24*s23*s56), 
  y[314] -> -4*s23^3 + 11*s23^2*s234 - 18*s23*s234^2 + 11*s234^3 + 
    s12^2*(-6*s23 + 3*s234) + s123^2*(-6*s23 + 21*s234) + 17*s23^2*s56 + 
    5*s23*s234*s56 - 9*s234^2*s56 + 12*s23*s56^2 + 3*s234*s56^2 + 
    s123*(13*s23^2 - 34*s23*s234 + 21*s234^2 - 24*s23*s56 - 15*s234*s56) + 
    s12*(-4*s23^2 + 3*s123*(4*s23 - 5*s234) + 8*s23*s234 - 4*s234^2 + 
      12*s23*s56 + 3*s234*s56), y[315] -> 3*s123^3 + s23^3 + 
    s123^2*(3*s234 + 3*s34 - 2*s56) + s234*s34*(s234 - s56) + 2*s23^2*s56 + 
    s23*s56^2 + s123*(s234^2 + 3*s234*s34 - s234*s56 - 2*s34*s56), 
  y[316] -> 8*s12*s23*s56*(s23 + s56) - 
    s12*s123*(s23^2 + 6*s23*s56 + s56^2) + 
    4*s23*s56*(s23^2 - 2*s23*s34 + 6*s23*s56 - 2*s34*s56 + s56^2) + 
    s123*(s23^2*(s34 - 8*s56) + 2*s23*(3*s34 - 4*s56)*s56 + s34*s56^2), 
  y[317] -> 8*s23*s56*(s23 + s56) - s123*(s23^2 + 6*s23*s56 + s56^2) + 
    2*s12*(s23^2 + 6*s23*s56 + s56^2 - 2*s123*(s23 + s56)), 
  y[318] -> -3*s123^2*s23 - s23^3 + 2*s23*s34^2 + s123*(3*s23^2 + s34^2) + 
    s34^2*(-s234 + 2*(s34 + s56)), y[319] -> 9*s123^3 + 14*s234^3 - 
    7*s234^2*s34 + 2*s234*s34^2 - 2*s34^3 - 21*s234^2*s56 + 5*s234*s34*s56 - 
    2*s34^2*s56 + 7*s234*s56^2 + s23^2*(13*s234 + 56*s56) + 
    s123*(12*s23^2 + 38*s234^2 - 18*s234*s34 + s34^2 + 
      s23*(-49*s234 + 14*s34 - 26*s56) - 37*s234*s56 + 8*s34*s56 + 6*s56^2) + 
    s23*(-27*s234^2 + 8*s234*s34 - 2*s34^2 - 12*s234*s56 + 24*s34*s56 + 
      44*s56^2) - 3*s123^2*(7*s23 - 11*s234 + 5*(s34 + s56)), 
  y[320] -> -4*s23^3 + s123^2*(5*s23 + 4*s34) + 
    s123*(2*s23^2 + 2*s23*s34 + s34^2) + 2*s23^2*(s234 - 5*s56) + 
    s23*(s234^2 - 2*s234*s34 + 2*s34^2 + s234*s56 - 2*s56^2) - 
    s34*(s34*(s34 - 2*s56) + s234*(s34 + s56)), 
  y[321] -> s23^4 - s23^2*s34^2 - s123^3*(3*s23 + s34) + s23^3*s56 - 
    2*s23*s34^2*(s34 + s56) - s34^2*(s34 + s56)^2 + 
    s123^2*(6*s23^2 - s34^2 + 3*s23*s56) - 
    s123*(4*s23^3 + s23*s34^2 + 3*s23^2*s56 + s34^2*(s34 + s56)), 
  y[322] -> s23*s56*(s123^2 + 3*s56*(s23 + s56) - s123*(s23 + 3*s56)) + 
    s12*(-s123^3 + s56^2*(3*s23 + s56) + s123^2*(s23 + 3*s56) - 
      s123*s56*(2*s23 + 3*s56)), y[323] -> s123*s23^2*(s34 - 2*s56) + 
    8*s34^2*s56^2 + 2*s12^2*s23*(-s123 + s23 + s56) + 
    4*s123*s34*s56*(-3*s34 + 2*s56) - 3*s123*s23*(2*s34^2 - 7*s34*s56 + 
      4*s56^2) + 2*s23*s56*(13*s34^2 - 22*s34*s56 + 5*s56^2) + 
    2*s23^2*(s34^2 - 8*s34*s56 + 9*s56^2) - 
    s12*(4*s23^2*s34 + 8*s34*s56^2 + 4*s23*s56*(7*s34 + s56) + 
      s123*(s23^2 - 8*s23*s34 - 3*s23*s56 - 12*s34*s56)), 
  y[324] -> -5*s23^3*s234 - 5*s23^2*s234^2 - 3*s23*s234^3 + s234^4 + 
    2*s23^3*s34 - 2*s23^2*s234*s34 + 9*s23*s234^2*s34 - 4*s234^3*s34 + 
    4*s23^2*s34^2 - 9*s23*s234*s34^2 + 6*s234^2*s34^2 + 3*s23*s34^3 - 
    3*s234*s34^3 - s34^4 - 3*s123^3*(s23 + s34) - 12*s23^3*s56 - 
    30*s23^2*s234*s56 - 4*s23*s234^2*s56 - s234^3*s56 + 6*s23^2*s34*s56 + 
    4*s234^2*s34*s56 + 2*s23*s34^2*s56 - 5*s234*s34^2*s56 + 8*s34^3*s56 - 
    15*s23^2*s56^2 - 6*s23*s234*s56^2 + s34^2*s56^2 + 
    s123^2*(s23^2 - 4*s234^2 + 3*s234*s34 + 6*s23*s56 + 
      s34*(-3*s12 - 4*s34 + 3*s56)) + 
    s123*(3*s23^3 - 3*s234^3 + 2*s234^2*s34 - 2*s34^3 + 4*s234^2*s56 - 
      6*s234*s34*s56 + 13*s34^2*s56 + s23^2*(-s234 + 5*s34 + 6*s56) + 
      s12*(-2*s23^2 + 4*s234^2 - 6*s234*s34 + 3*s34^2 - 6*s23*s56) + 
      s23*(9*s234^2 - 9*s234*s34 + 6*s34^2 + 6*s234*s56 + 6*s34*s56 - 
        3*s56^2)) + s12*(-2*s23^3 + 4*s234^3 + s34^2*(s34 - 3*s56) - 
      2*s234^2*(3*s34 + 2*s56) + s23^2*(2*s234 - 3*s34 + 3*s56) + 
      2*s234*s34*(2*s34 + 3*s56) - 3*s23*(3*s234^2 - 3*s234*s34 + s34^2 + 
        2*s234*s56 - 2*s34*s56 - 2*s56^2)), 
  y[325] -> s123^3*(6*s23 + 4*s34) + (s23 + s34)*(s23^3 + 6*s23^2*s56 - 
      4*s34^2*s56 + 5*s23*s56^2) - s123^2*(8*s23^2 + 9*s23*s56 + 
      3*s34*(-s34 + s56)) - s34^2*(s123^2 + s123*(s23 + s34 + s56) + 
      (s23 + s56)*(s23 + s34 + s56)) + 
    s123*(s23^3 - 4*s23^2*s34 - 6*s34^2*s56 + 
      s23*(-2*s34^2 - 12*s34*s56 + 3*s56^2)), 
  y[326] -> -3*s123^3*s34 - 24*s23^3*s56 + s34^2*(s34 + s56)^2 + 
    s23^2*(s34^2 - 28*s34*s56 - 36*s56^2) + 
    2*s23*(s34^3 - s34^2*s56 - 8*s34*s56^2 - 6*s56^3) + 
    s123^2*(6*s23*(s34 - 2*s56) + s34*(2*s34 + 3*s56)) + 
    s123*(36*s23^2*s56 + s34^2*(s34 + s56) + 
      s23*(s34^2 + 20*s34*s56 + 24*s56^2)), 
  y[327] -> s23^3*s234^2 + 4*s23^2*s234^3 - 3*s23*s234^4 - 2*s234^5 - 
    5*s23^4*s56 - 12*s23^3*s234*s56 + 16*s23^2*s234^2*s56 + 
    4*s23*s234^3*s56 - 3*s234^4*s56 - 21*s23^3*s56^2 + 18*s23^2*s234*s56^2 + 
    11*s23*s234^2*s56^2 + 4*s23^2*s56^3 + 
    s123*(3*s23^3*(s234 + 4*s56) - s234^3*(2*s234 + 5*s56) + 
      2*s23^2*(2*s234^2 + 4*s234*s56 + s56^2) - 
      s23*s234*(5*s234^2 + 16*s234*s56 + 7*s56^2)) - 
    2*s12*(s234^4 - s23^3*s56 - s23*s234*(2*s234^2 + 3*s234*s56 + s56^2) + 
      s23^2*(s234^2 + 5*s234*s56 + 2*s56^2) + 
      s123*(s23^3 - s23^2*(s234 + s56) - s23*s234*(s234 + s56) + 
        s234^2*(s234 + s56))), y[328] -> 2*s23^2*s234^2 + 12*s23*s234^3 + 
    6*s234^4 + s23^3*s34 - 4*s23^2*s234*s34 - 15*s23*s234^2*s34 - 
    6*s234^3*s34 + 2*s23^2*s34^2 + 6*s23*s234*s34^2 + 2*s234^2*s34^2 - 
    10*s23^3*s56 - 42*s23^2*s234*s56 - 6*s23*s234^2*s56 + 8*s234^3*s56 + 
    57*s23^2*s34*s56 + 14*s23*s234*s34*s56 - 7*s234^2*s34*s56 - 
    8*s23*s34^2*s56 + 2*s234*s34^2*s56 - 72*s23^2*s56^2 - 30*s23*s234*s56^2 + 
    28*s23*s34*s56^2 + 2*s12^2*(3*s23^2 - 3*s23*s234 + s234^2 + 
      s123*(-2*s23 + s234) + 2*s23*s56 - s234*s56) + 
    s123*(6*s234^3 + s234*s34*(2*s34 - 13*s56) + 4*s34^2*s56 + 
      6*s23^2*(s234 - 2*s34 + 5*s56) + s234^2*(-6*s34 + 14*s56) + 
      s23*(18*s234^2 - 21*s234*s34 + 8*s34^2 + 54*s234*s56 - 46*s34*s56 + 
        18*s56^2)) - s12*(s23^3 + s23^2*(-4*s234 + 8*s34 - 15*s56) + 
      s234^2*(-6*s234 + 4*s34 + s56) + s23*(9*s234^2 + 14*s234*s56 + 
        4*s56*(-s34 + s56)) + s123*(4*s23^2 - 6*s234^2 + 4*s234*s34 - 
        5*s234*s56 + 4*s34*s56 + s23*(3*s234 + 4*s34 + 2*s56))), 
  y[329] -> -(s123^3*s23^2) + s123^2*(s23^3 + s234^3 + 
      s23^2*(s234 + 3*s56)) - s123*(s234^3*(-s234 + s56) + 
      2*s23^3*(s234 + 2*s56) + s23*s234^2*(3*s234 + 4*s56) + 
      s23^2*(s234^2 + 6*s234*s56 + 3*s56^2)) + 
    s23*(3*s23^3*s56 + s234^2*s56*(3*s234 + 4*s56) + 
      s23^2*(3*s234^2 + 13*s234*s56 + 12*s56^2) + 
      s23*(4*s234^3 + 21*s234^2*s56 + 15*s234*s56^2 + s56^3)) + 
    s12*(s123^2*s23^2 + s234^3*(-s234 + s56) + s23*s234^2*(3*s234 + 4*s56) + 
      s23^3*(3*s234 + 10*s56) + s23^2*(s234^2 + 9*s234*s56 + 9*s56^2) - 
      s123*(2*s23^3 + s234^3 + s23^2*(s234 + 6*s56))), 
  y[330] -> -(s23^3*s34^2) - 2*s23^2*s34^3 - s23*s34^4 + 
    s123^3*(s23^2 + 3*s23*s34 + 2*s34^2) - s23^4*s56 + 3*s23^3*s34*s56 + 
    s23^2*s34^2*s56 - 3*s23*s34^3*s56 - 5*s34^4*s56 - 3*s23^3*s56^2 + 
    3*s23^2*s34*s56^2 - 2*s23*s34^2*s56^2 - s34^3*s56^2 + 2*s23^2*s56^3 - 
    s123^2*(s23^3 + 2*s23^2*s34 - s34^2*(s34 - 2*s56) + 
      s23*s34*(s34 + 3*s56)) - s123*(s23^3*s34 + s23*s34^2*(5*s34 + 7*s56) + 
      s34^3*(s34 + 8*s56) + s23^2*(4*s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s12*(-3*s123^3*(s23 + s34) - 6*s23^3*s56 + s34^2*s56*(5*s34 + s56) + 
      s123^2*(2*s23^2 - s34*(s34 - 3*s56) + 6*s23*s56) + 
      s23*s34*(s34^2 - 2*s34*s56 - 9*s56^2) + 
      s23^2*(s34^2 - 9*s34*s56 - 6*s56^2) + 
      s123*(s23^3 + 3*s23^2*(s34 + s56) + s34^2*(s34 + 8*s56) + 
        s23*(4*s34^2 + 12*s34*s56 - 3*s56^2))), 
  y[331] -> 4*s23^2*s234^3 + 8*s23*s234^4 - s23^2*s234^2*s34 - 
    4*s23*s234^3*s34 - 16*s23^3*s234*s56 - 16*s23^2*s234^2*s56 + 
    24*s23*s234^3*s56 + 8*s234^4*s56 + 5*s23^3*s34*s56 + 
    12*s23^2*s234*s34*s56 - 6*s23*s234^2*s34*s56 - 4*s234^3*s34*s56 - 
    56*s23^3*s56^2 - 96*s23^2*s234*s56^2 - 16*s23*s234^2*s56^2 + 
    4*s234^3*s56^2 + 30*s23^2*s34*s56^2 + 12*s23*s234*s34*s56^2 - 
    s234^2*s34*s56^2 - 56*s23^2*s56^3 - 16*s23*s234*s56^3 + 5*s23*s34*s56^3 + 
    s123*(8*s23^3*s56 + s234*s56*(8*s234^2 - 4*s234*s34 + 8*s234*s56 - 
        3*s34*s56) + s23^2*(8*s234^2 - 3*s234*s34 + 48*s234*s56 - 
        12*s34*s56 + 48*s56^2) + 2*s23*(4*s234^3 - 2*s234^2*(s34 - 12*s56) - 
        6*s34*s56^2 + 4*s56^3 + 3*s234*s56*(-3*s34 + 8*s56))) + 
    s12*(-5*s23^3*s56 + s234^2*s56*(4*s234 + s56) + 
      s23^2*(s234^2 - 12*s234*s56 - 30*s56^2) + 
      s23*(4*s234^3 + 6*s234^2*s56 - 12*s234*s56^2 - 5*s56^3) + 
      s123*(s234*s56*(4*s234 + 3*s56) + 3*s23^2*(s234 + 4*s56) + 
        2*s23*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[332] -> -3*s23^2*s234^4 - 4*s23*s234^5 + 10*s23^3*s234^2*s56 - 
    18*s23*s234^4*s56 - 4*s234^5*s56 + 9*s23^4*s56^2 + 60*s23^3*s234*s56^2 + 
    60*s23^2*s234^2*s56^2 - 3*s234^4*s56^2 + 54*s23^3*s56^3 + 
    60*s23^2*s234*s56^3 + 10*s23*s234^2*s56^3 + 9*s23^2*s56^4 - 
    s123*(10*s23^3*s56*(s234 + 2*s56) + s234^3*s56*(4*s234 + 5*s56) + 
      5*s23^2*(s234^3 + 8*s234^2*s56 + 12*s234*s56^2 + 4*s56^3) + 
      2*s23*s234*(2*s234^3 + 15*s234^2*s56 + 20*s234*s56^2 + 5*s56^3)) - 
    2*s12*(s234^3*s56*(2*s234 + s56) - 2*s23^3*s56*(2*s234 + 7*s56) + 
      s23^2*(s234^3 - 4*s234^2*s56 - 24*s234*s56^2 - 14*s56^3) + 
      2*s23*s234*(s234^3 + 3*s234^2*s56 - 2*s234*s56^2 - 2*s56^3) + 
      2*s123*(s23^3*s56 + s234^2*s56*(s234 + s56) + 
        s23^2*(s234^2 + 6*s234*s56 + 6*s56^2) + 
        s23*(s234^3 + 6*s234^2*s56 + 6*s234*s56^2 + s56^3))), 
  y[333] -> s123 - s23, y[334] -> s12*(s123 - s23 - 3*s56) + 
    2*(s123 - s23)*s56, y[335] -> 3*s123*s234 + 3*s234*(s234 - s56) - 
    s23*(s234 + 2*s56), y[336] -> -3*s123^2 - (s234 - s56)^2 + 
    s23*(s234 + s56) + s123*(2*s23 - 3*s234 + 3*s56), 
  y[337] -> s23^3*s234 + 3*s123^2*(s23 - s234)*s234 - 3*s23^2*s234^2 + 
    3*s23*s234^3 - s234^4 - s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    s23^3*s56 - 3*s23*s234^2*s56 + 2*s234^3*s56 - s234^2*s56^2 - 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    s12*(-s23^3 + 3*s123*(s23 - s234)^2 - 3*s23*s234^2 + 
      s234^2*(s234 - s56) + 3*s23^2*(s234 + s56)), 
  y[338] -> -(s23^3*s234) + 2*s23^2*s234^2 - 5*s23*s234^3 + 3*s234^4 + 
    s123^3*(3*s234 - s34) + s23^3*s34 + s23*s234^2*s34 - s234^3*s34 + 
    s123^2*(s23*(-7*s234 + 3*s34 - 2*s56) + 3*(3*s234 - s34)*(s234 - s56)) - 
    2*s23^3*s56 + 2*s23^2*s234*s56 + 6*s23*s234^2*s56 - 9*s234^3*s56 + 
    3*s234^2*s34*s56 - 4*s23^2*s56^2 + s23*s234*s56^2 + 9*s234^2*s56^2 - 
    s23*s34*s56^2 - 3*s234*s34*s56^2 - 2*s23*s56^3 - 3*s234*s56^3 + 
    s34*s56^3 - s12*s23*(2*s123^2 - 3*s123*s23 + s23^2 - 4*s123*s56 + 
      2*s23*s56 + 2*s56^2) + s123*(3*(3*s234 - s34)*(s234 - s56)^2 - 
      2*s23*(s234 - s56)*(5*s234 - s34 + 2*s56) + 
      s23^2*(5*s234 - 3*s34 + 4*s56)), 
  y[339] -> s12*(s23^2 + s123*(2*s23 - 3*s234) + s234*(-s234 + s56) + 
      s23*(s234 + 2*s56)) + 2*(-(s123^2*(s23 - 3*s234)) + 
      s234*(s234 - s56)^2 + s23^2*(s234 + 2*s56) + 
      s23*(-2*s234^2 + s234*s56 + s56^2) + 
      s123*(s23^2 + 3*s234*(s234 - s56) - 2*s23*(2*s234 + s56))), 
  y[340] -> -s123 + 2*s23 + s56, 
  y[341] -> 3*s123^3 + s123*s23*(s23 - 3*s56) - s23^2*(s234 - 3*s56) + 
    s123^2*(-3*s23 + s56), y[342] -> s23^2 + 6*s23*s56 + s56^2 - 
    2*s123*(s23 + s56), y[343] -> -4*s23*s56 + s123*(s23 + s56), 
  y[344] -> -4*s123^3 + 2*(3*s234^2 - 3*s234*s34 + s34^2)*s56 + 
    s123^2*(12*s23 - 3*s234 + 5*s56) + s23^2*(4*s234 - 6*s34 + 20*s56) + 
    s123*(-8*s23^2 + s234^2 - 2*s234*s34 + s34^2 + 
      s23*(-2*s234 + 4*s34 - 11*s56) - 7*s234*s56 + 8*s34*s56) + 
    s23*(6*s234^2 - 4*s234*s34 + 35*s234*s56 - 38*s34*s56 + 17*s56^2), 
  y[345] -> -3*s23^3 + s23^2*(8*s234 + 5*s56) - 
    s23*(3*s123*s234 + 7*s234^2 + 2*s123*s56 - 2*s234*s56) + 
    s234*(s234*(2*s234 - 3*s56) + s123*(2*s234 + s56)), 
  y[346] -> s12*(-6*s23 + 3*s234 + s56) - 
    2*(8*s23^2 - 9*s23*s234 + 3*s234^2 - 2*s234*s34 + 3*s23*s56 - 
      5*s234*s56 + 3*s34*s56 + s123*(-5*s23 + 4*s234 - 3*s34 + s56)), 
  y[347] -> 4*s12*s23^2*s56 - s12*s123*s23*(s23 + s56) + 
    2*s23*s56*(s23^2 - 8*s23*s34 - 3*s23*s56 - 12*s34*s56) + 
    2*s123*(s23^2*s34 + 2*s34*s56^2 + s23*s56*(7*s34 + s56)), 
  y[348] -> -(s123^3*s23) + s123^2*s56*(s12 + 4*s23 + 2*s56) - 
    s123*s56*(-2*s23^2 + 13*s23*s56 + s56^2 + 2*s12*(s23 + 2*s56)) + 
    2*s56^2*(s12*(5*s23 + s56) + 2*s23*(s23 + 2*s56)), 
  y[349] -> -(s123^3*s23*s56*(s23^2 + 6*s23*s34 + 6*s34^2 - 3*s34*s56)) - 
    4*s123*s23^2*s56^2*(s23*(-6*s34 + s56) + 3*s34*(-2*s34 + s56)) + 
    s123^4*(s23^3 + 3*s23^2*s34 + 3*s23*s34^2 + s34^2*(s34 + s56)) - 
    s12*(s123^2 - 4*s23*s56)*(s123^2*(3*s23^2 + 3*s23*s34 + s34^2) - 
      3*s123*s23*(3*s23 + 2*s34)*s56 + s23*s56*(-3*s23^2 - 6*s23*s34 - 
        4*s34^2 + 9*s23*s56 + 6*s34*s56)) + 2*s23^2*s56^2*
     (s23^3 + 4*s34^2*(2*s34 - s56) + 6*s23^2*(s34 + 2*s56) + 
      s23*(12*s34^2 + 6*s34*s56 - 5*s56^2)) - 
    s123^2*s23*s56*(4*s23^3 + 2*s34^2*(4*s34 + s56) + 3*s23^2*(5*s34 + s56) + 
      3*s23*(6*s34^2 + s34*s56 - s56^2)), 
  y[350] -> 2*s34*(s123^3 + s123*s23*(s23 + s56) - s123^2*(2*s23 + s56) - 
      s23*(s234 - s56)*(s23 - s234 + s56)) + 
    s12*(s123^2*s23 + s234^2*(s234 - s56) + s23^2*(s234 + s56) - 
      s123*s23*(s23 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[351] -> -3*s23^4*s56 + s234^4*s56 + 
    s23*s234^2*(s234^2 - 2*s234*s56 - 3*s56^2) - 
    2*s23^2*s234*(s234^2 + s234*s56 - s56^2) + 
    s23^3*(s234^2 + 6*s234*s56 + 5*s56^2) + 
    s123*(s234^3*s56 + s23*s234*(s234 + s56)^2 + s23^3*(s234 + 2*s56) - 
      2*s23^2*(s234^2 + 3*s234*s56 + s56^2)), 
  y[352] -> s123^3*s234 - s234^3*s56 - s23^2*s56*(4*s234 + 3*s56) - 
    s23*s234*(s234^2 + 6*s234*s56 + 4*s56^2) + 
    s123^2*(s234*(s234 - s56) - 2*s23*(s234 + s56)) + 
    s123*(4*s23^2*s56 + s234^2*s56 + s23*(s234^2 + 2*s56^2)), 
  y[353] -> s56*(s123^3*s23 - 4*s123^2*s23*s56 + 8*s23*(s23 - s56)*s56^2 + 
      s123*s56*(-3*s23^2 + 6*s23*s56 + s56^2)) - 
    s12*(s123^4 - 4*s123^3*s56 + 4*s123*(3*s23 - s56)*s56^2 + 
      2*s56^2*(s23^2 - 6*s23*s56 + s56^2) + s123^2*(-4*s23*s56 + 6*s56^2)), 
  y[354] -> 2*s123^3*s34 + 4*s123^2*(s34*(s34 - s56) + s23*(-2*s34 + s56)) + 
    s123*(2*s23^2*(5*s34 - 6*s56) - 2*s34^2*s56 + 
      s23*(-7*s34^2 + 14*s34*s56 - 5*s56^2)) + 
    2*s23*(-2*s23^2*(s34 - 2*s56) + 2*s34*(3*s34 - 2*s56)*s56 + 
      s23*(3*s34^2 - 11*s34*s56 + 7*s56^2)), 
  y[355] -> 2*s23*s56*(s23^2*(s34 - 2*s56) + 4*s34*s56*(-3*s34 + 2*s56) - 
      3*s23*(2*s34^2 - 7*s34*s56 + 4*s56^2)) + 
    s123*(4*s34^2*s56^2 + s23*s56*(13*s34^2 - 22*s34*s56 + 5*s56^2) + 
      s23^2*(s34^2 - 8*s34*s56 + 9*s56^2)), 
  y[356] -> s234^5*s56 - 5*s23^2*s234*s56^2*(4*s234 + 3*s56) + 
    s23*s234^4*(s234 + 6*s56) - 3*s23^3*s56^2*(5*s234 + 6*s56) + 
    s123*(s234^4*s56 + 5*s23^3*s56^2 + 5*s23^2*s56*(2*s234^2 + 4*s234*s56 + 
        s56^2) + s23*s234^2*(s234^2 + 10*s234*s56 + 10*s56^2)), 
  y[357] -> s234^3*s56^2 - s23^3*s56*(3*s234 + 20*s56) + 
    s23*s234*s56*(6*s234^2 + 4*s234*s56 - 3*s56^2) + 
    s23^2*(s234^3 + 4*s234^2*s56 - 18*s234*s56^2 - 20*s56^3) + 
    s123*(3*s23^3*s56 + s234^2*s56^2 + 3*s23*s56*(2*s234^2 + 4*s234*s56 + 
        s56^2) + s23^2*(s234^2 + 12*s234*s56 + 18*s56^2)), 
  y[358] -> -(s23^3*s234) + 4*s23^2*s234^2 - 3*s23*s234^3 + 2*s23^3*s34 + 
    2*s23*s234^2*s34 - 8*s23^3*s56 + 3*s23^2*s234*s56 + 6*s23*s234^2*s56 - 
    3*s234^3*s56 + 6*s23^2*s34*s56 + 2*s234^2*s34*s56 - 2*s23^2*s56^2 + 
    8*s23*s234*s56^2 - 4*s23*s34*s56^2 + 
    s12*(-s23^3 + s23^2*(2*s234 - 9*s56) - s23*s234*(s234 - 6*s56) - 
      s234^2*s56 + s123*(2*s23 - s234)*(s23 + s56)) - 
    s123*(s23^3 + s234*(3*s234 - 2*s34)*s56 - s23^2*(4*s234 + 9*s56) + 
      s23*(3*s234^2 - 2*s234*(s34 - 3*s56) + 2*s56*(-4*s34 + s56))), 
  y[359] -> 2*s123^4*s34 - s123^3*(3*s23^2 + 5*s23*s34 - 4*s23*s56 + 
      s34*s56) + 2*s123*s23*s56*(7*s23^2 + 8*s23*s34 - 2*s34^2 - 9*s23*s56 + 
      3*s34*s56) - s123^2*(s23^2*s34 + 2*s34^3 + 
      2*s23*(2*s34^2 + 3*s34*s56 + s56^2)) + 
    2*s23*s56*(s23^2*(5*s34 - 4*s56) + 2*s34^2*(2*s34 + s56) + 
      s23*(10*s34^2 - 5*s34*s56 + 6*s56^2)) + 
    s12*(-2*s123^3*s34 + 6*s123*s23*(s23 + 2*s34)*s56 - 
      2*s23*s56*(5*s23^2 + 10*s23*s34 + 4*s34^2 - s23*s56 + 6*s34*s56) + 
      s123^2*(s23^2 + s23*(4*s34 - 2*s56) + 2*s34*(s34 + s56))), 
  y[360] -> s12*s23*(-s123 + 4*s23) - 
    2*(s123^2*s34 + s23*(-2*s23^2 + 5*s23*s34 + 2*s23*s56 + 10*s34*s56) + 
      s123*(s23^2 - 2*s34*s56 - s23*(5*s34 + s56))), 
  y[361] -> -4*s123^4 - 3*s23^3*s234 + 4*s23^2*s234^2 - 5*s23*s234^3 + 
    2*s234^4 - 3*s23^2*s234*s34 + 11*s23*s234^2*s34 - 7*s234^3*s34 - 
    6*s23*s234*s34^2 + 6*s234^2*s34^2 - 2*s234*s34^3 - 20*s23^3*s56 + 
    3*s23^2*s234*s56 - 8*s23*s234^2*s56 + s234^3*s56 - 36*s23^2*s34*s56 + 
    24*s23*s234*s34*s56 + 3*s234^2*s34*s56 - 20*s23*s34^2*s56 - 
    2*s234*s34^2*s56 + 4*s23^2*s56^2 - 12*s23*s234*s56^2 - 6*s23*s34*s56^2 + 
    s123^3*(8*s23 - 11*s234 + 4*s34 + 2*s56) - 
    s123^2*(8*s23^2 + 8*s234^2 + s23*(-10*s234 + s34 - 22*s56) + 
      s234*(5*s34 - 8*s56) + 3*s34*(-2*s34 + s56)) + 
    s123*(s23^3 + s234^3 + s23^2*(5*s234 - 6*s34 - 17*s56) + 
      7*s234^2*(-2*s34 + s56) - 2*s34^2*(2*s34 + s56) + 
      s234*s34*(12*s34 + s56) + s23*(-3*s234^2 + 15*s234*s34 - 10*s34^2 + 
        8*s234*s56 + 12*s34*s56 - 18*s56^2)) + 
    s12*(4*s123^3 + s23^2*(3*s234 + 26*s56) + 
      2*s123*(3*s23^2 - 8*s23*s234 + 7*s234^2 - 7*s234*s34 + 2*s34^2 + 
        5*s23*(s34 - 2*s56) - 3*s234*s56 + 3*s34*s56) - 
      s123^2*(8*s23 - 13*s234 + 2*(5*s34 + s56)) + 
      s234*(5*s234^2 + 2*s34*(s34 + 2*s56) - 2*s234*(3*s34 + 2*s56)) + 
      s23*(-8*s234^2 + 2*s234*(3*s34 - 8*s56) + 4*s56*(5*s34 + 3*s56))), 
  y[362] -> 2*s123^4*s234 + 2*s23^3*s234^2 + 4*s23^4*s56 + 
    16*s23^3*s234*s56 + 11*s23^2*s234^2*s56 + 2*s23*s234^3*s56 - s234^4*s56 + 
    27*s23^3*s56^2 + 6*s23^2*s234*s56^2 + 8*s23*s234^2*s56^2 - 
    3*s23^2*s56^3 - s123^3*(s234*(-6*s234 + s56) + s23*(6*s234 + 4*s56)) + 
    s123^2*(2*s234^2*(3*s234 - 2*s56) + s23^2*(8*s234 + 13*s56) + 
      s23*(-11*s234^2 - 10*s234*s56 + 2*s56^2)) + 
    s123*(2*s234^3*(s234 - 2*s56) + 4*s23^2*s234*(s234 + 2*s56) - 
      s23^3*(3*s234 + 20*s56) + s23*s234*(-5*s234^2 - 4*s234*s56 + 
        8*s56^2)) + s12*(-2*s123^3*s234 + 2*s234^3*(-s234 + s56) + 
      3*s23^3*(s234 + 6*s56) - 2*s23^2*(2*s234^2 + s234*s56 - 6*s56^2) + 
      s23*s234*(5*s234^2 + 4*s234*s56 - 4*s56^2) + 
      s123^2*(2*s23^2 + s234*(-6*s234 + s56) + s23*(6*s234 + 4*s56)) - 
      s123*(s23^3 + 3*s234^2*(2*s234 - s56) + s23^2*(6*s234 + 19*s56) + 
        s23*(-11*s234^2 - 8*s234*s56 + 2*s56^2))), 
  y[363] -> -(s123^4*(s23^3 + s234^2*s56)) + 
    s123^3*(-(s23^3*(s234 - 4*s56)) - 3*s234^3*s56 + 
      s23*s234*s56*(4*s234 + 3*s56)) - s123^2*s56*(-4*s23^4 + 3*s234^4 + 
      6*s23^3*s56 - 2*s23*s234^2*(4*s234 + 5*s56) + 
      3*s23^2*(2*s234^2 + 4*s234*s56 + s56^2)) - 
    s123*s56*(s234^5 - 4*s23*s234^3*(s234 + 2*s56) + s23^4*(s234 + 8*s56) + 
      6*s23^2*s234*(s234^2 + 4*s234*s56 + 2*s56^2) - 
      4*s23^3*(s234^2 + 6*s234*s56 + 4*s56^2)) + 
    s23*s56^2*(s23^4 + s234^4 - s23*s234^2*(4*s234 + 5*s56) - 
      2*s23^3*(2*s234 + 9*s56) + s23^2*(6*s234^2 + 16*s234*s56 + 5*s56^2)) + 
    s12*(s123^2*s234*s56*(-4*s23*s234 + 3*s234^2 - 3*s23*s56) + 
      s123^3*(-s23^3 + s234^2*s56) + s123*s56*(-s23^4 + 3*s234^4 + 
        6*s23^3*s56 - s23*s234^2*(8*s234 + 9*s56) + 
        3*s23^2*(2*s234^2 + 4*s234*s56 + s56^2)) + 
      s56*(s234^5 - 2*s23*s234^3*(2*s234 + 3*s56) + s23^4*(s234 + 12*s56) - 
        4*s23^3*(s234^2 + 6*s234*s56 + 5*s56^2) + 
        s23^2*s234*(6*s234^2 + 20*s234*s56 + 9*s56^2))), 
  y[364] -> -(s23^2*s234^4) + 2*s23^3*s234^2*s56 - 8*s23^2*s234^3*s56 - 
    6*s23*s234^4*s56 + 7*s23^4*s56^2 + 32*s23^3*s234*s56^2 + 
    12*s23^2*s234^2*s56^2 - 8*s23*s234^3*s56^2 - s234^4*s56^2 + 
    42*s23^3*s56^3 + 32*s23^2*s234*s56^3 + 2*s23*s234^2*s56^3 + 
    7*s23^2*s56^4 - s123*(s234^3*s56^2 + 2*s23^3*s56*(3*s234 + 8*s56) + 
      2*s23*s234*s56*(3*s234^2 + 8*s234*s56 + 3*s56^2) + 
      s23^2*(s234^3 + 16*s234^2*s56 + 36*s234*s56^2 + 16*s56^3)) - 
    s12*(s234^3*s56^2 - s23^3*s56*(3*s234 + 20*s56) + 
      s23*s234*s56*(6*s234^2 + 4*s234*s56 - 3*s56^2) + 
      s23^2*(s234^3 + 4*s234^2*s56 - 18*s234*s56^2 - 20*s56^3) + 
      s123*(3*s23^3*s56 + s234^2*s56^2 + 3*s23*s56*(2*s234^2 + 4*s234*s56 + 
          s56^2) + s23^2*(s234^2 + 12*s234*s56 + 18*s56^2))), 
  y[365] -> -(s234^2*(3*s234^2 - 3*s234*s34 + s34^2)*s56) + 
    s23^3*(-s34^2 - 16*s34*s56 + 51*s56^2 + s234*(s34 + 6*s56)) - 
    s23*(3*s234^4 - 3*s234^3*(s34 - 6*s56) - 4*s34^2*s56^2 + 
      2*s234*s34*s56*(3*s34 + 4*s56) + s234^2*(s34^2 - 18*s34*s56 - 
        4*s56^2)) + s23^2*(-2*s234^3 + 4*s234^2*s34 + 
      s56*(3*s34^2 - 70*s34*s56 + 31*s56^2) + 
      s234*(-2*s34^2 - 3*s34*s56 + 66*s56^2)) + 
    s123*(s23^3*(s34 - 6*s56) - s234*(3*s234^2 - 3*s234*s34 + s34^2)*s56 - 
      s23^2*(2*s234^2 + 2*s34^2 - 4*s234*(s34 - 9*s56) - 39*s34*s56 + 
        42*s56^2) - s23*(3*s234^3 - 3*s234^2*(s34 - 10*s56) + 
        2*s34*(5*s34 - 9*s56)*s56 + s234*(s34^2 - 30*s34*s56 + 24*s56^2))), 
  y[366] -> -(s234^4*s34^2) + s234^3*s34^3 - s23^4*s234*s56 + 
    4*s23^3*s234^2*s56 - 6*s23^2*s234^3*s56 + 4*s23*s234^4*s56 - s234^5*s56 - 
    3*s23^3*s234*s34*s56 + 12*s23^2*s234^2*s34*s56 - 9*s23*s234^3*s34*s56 + 
    3*s234^4*s34*s56 - 6*s23^2*s234*s34^2*s56 + 14*s23*s234^2*s34^2*s56 - 
    2*s234^3*s34^2*s56 - 8*s23*s234*s34^3*s56 - 12*s23^4*s56^2 + 
    15*s23^3*s234*s56^2 - 11*s23^2*s234^2*s56^2 + 3*s23*s234^3*s56^2 - 
    48*s23^3*s34*s56^2 + 33*s23^2*s234*s34*s56^2 - 15*s23*s234^2*s34*s56^2 - 
    40*s23^2*s34^2*s56^2 + 10*s23*s234*s34^2*s56^2 - 16*s23^3*s56^3 + 
    6*s23^2*s234*s56^3 + 12*s23^2*s34*s56^3 - 
    s123^4*(3*s23^2 + 3*s23*s34 + s34^2 - 3*s234*s56 + 3*s34*s56) + 
    s123^3*(s23^3 + 8*s234^2*s56 + s34^2*(4*s34 + s56) - 
      2*s234*s34*(2*s34 + 3*s56) + s23^2*(-6*s234 + 6*s34 + 9*s56) - 
      3*s23*(-3*s34^2 - 4*s34*s56 + 2*s56^2 + 3*s234*(s34 + s56))) + 
    s123^2*(18*s23^3*s56 + 3*s234*(-2*s234*s34^2 + s34^2*(2*s34 - s56) + 
        2*s234^2*s56) + 3*s23^2*(-s234^2 + s56*(4*s34 + 3*s56) + 
        s234*(s34 + 6*s56)) + s23*(-(s234^2*(9*s34 + 14*s56)) + 
        s34*s56*(2*s34 + 15*s56) + 3*s234*(3*s34^2 + 5*s34*s56 - 8*s56^2))) + 
    s123*(s23^4*s56 + s234^2*s34*(-4*s234*s34 + 4*s34^2 + 6*s234*s56 - 
        5*s34*s56) + 3*s23^2*s56*(s234^2 - 8*s34^2 - 18*s34*s56 + 9*s56^2 + 
        2*s234*(5*s34 + 7*s56)) + 3*s23^3*s56*(s234 - 2*(s34 + 10*s56)) - 
      s23*(8*s34^2*(2*s34 - s56)*s56 + s234^3*(3*s34 + s56) + 
        s234*s34*s56*(-22*s34 + 3*s56) - 3*s234^2*(s34^2 - 2*s34*s56 - 
          5*s56^2))) - s12*(3*s234^4*s56 + 3*s23*s234^2*
       (3*s23 + 2*s34 - 6*s56)*s56 - 12*s23^2*(3*s23 + 2*s34 - 2*s56)*s56^2 + 
      s234^3*(s34^2 - 9*s23*s56 - 3*s34*s56) + 
      s123^3*(6*s23^2 + 9*s23*s34 + 4*s34^2 + 3*s234*s56 - 3*s34*s56) + 
      s23*s234*s56*(-3*s23^2 - 6*s23*s34 - 8*s34^2 + 45*s23*s56 + 
        18*s34*s56) + 3*s123^2*(s23^2*(s234 - 3*s56) + 
        3*s23*s234*(s34 - s56) - 2*s23*s56*(s34 + s56) + 
        s234*(2*s34^2 + 3*s234*s56 - 3*s34*s56)) + 
      s123*(-6*s23^3*s56 + 3*s23^2*s56*(3*s234 - 8*s34 + 6*s56) + 
        s234^2*(4*s34^2 + 9*s234*s56 - 9*s34*s56) + 
        s23*(3*s234^2*(s34 - 6*s56) + 6*s234*(s34 - 4*s56)*s56 + 
          8*s34*s56*(-2*s34 + 3*s56)))), 
  y[367] -> 4*s123*s23 + s234*(4*s23 + s234), 
  y[368] -> -2*s123^3*s23 + s123^2*(2*s23^2 - 6*s23*s234 - 3*s234^2 + 
      3*s234*s34 - s34^2) + s234^2*(s23^2 - 3*s234^2 + 2*s23*(s234 - s34) + 
      3*s234*s34 - s34^2) - 2*s123*s234*(-2*s23^2 + 3*s234^2 - 3*s234*s34 + 
      s34^2 + s23*(s234 + s34)), y[369] -> -2*s123 + 4*s23 - s56, 
  y[370] -> 10*s12^2 + s12*(-10*s123 + s23 - 10*s56) + 10*(s123 - s23)*s56, 
  y[371] -> 2*s123*s234 + 3*s234^2 - 4*s23*s56, 
  y[372] -> 35*s12^2 - 38*s12*s123 - 14*s123^2 + 20*s23^2 - 
    6*s123*(s23 - 21*s56) - 72*s23*s56 - 73*s56^2 - 36*s12*(-3*s23 + s56), 
  y[373] -> 2*s12^2 - 5*s12*s123 + (s123 + s23 - s56)*s56 + 
    3*s12*(s23 + s56), y[374] -> 9*s12^2 - 127*s123^2 + 45*s23^2 + 
    118*s23*s234 - 111*s234^2 + 8*s234*s34 + 326*s23*s56 + 34*s234*s56 + 
    9*s56^2 + s12*(16*s123 + 36*s23 + 8*s234 + 9*s56) + 
    2*s123*(32*s23 - 102*s234 + 8*s34 + 17*s56), 
  y[375] -> -(s123^2*(2*s23^2 + 2*s23*s34 + s34^2)) - 
    2*s123*s23*(2*s23 + s34)*s56 + s23*s56*(16*s23^2 + 12*s23*s34 + 4*s34^2 - 
      s23*s56), y[376] -> -8*s23^3 + 5*s23^2*s34 + s12^2*(-2*s23 + s34) - 
    18*s23^2*s56 + 4*s23*s34*s56 - 6*s23*s56^2 + s34*s56^2 + 
    6*s123*s23*(2*s23 + s56) + s12*(6*s123*s23 - 8*s23^2 + 4*s23*s34 - 
      6*s23*s56 + s34*s56), 
  y[377] -> 3*s12^2 + s12*(-4*s123 + 10*s23 + 3*s56) + 
    2*(4*s123^2 - 6*s123*s23 + 3*s23^2 - 8*s123*s56 + 5*s23*s56 + 4*s56^2), 
  y[378] -> s123^2*(-26*s23 + 4*s34) - 4*s12*s23*(-2*s123 + s23 + 4*s56) + 
    3*s123*s23*(17*s23 + 31*s56) - s23*(17*s23^2 + 116*s23*s56 + 16*s34*s56 + 
      34*s56^2), y[379] -> 2*s123*s23*(s23^2 + 6*s23*s56 + 3*s56^2) - 
    (s23 + s56)*(2*s23^3 - 2*s23^2*(s34 - 6*s56) - 3*s23*(s34 - 2*s56)*s56 - 
      s34*s56^2), y[380] -> 8*s23^4 + s234^4 + 
    s123^2*(8*s23^2 - 2*s23*s234 + s234^2) - 2*s23*s234^2*(s234 + s56) - 
    2*s23^3*(13*s234 + 8*s56) + s23^2*(19*s234^2 + 5*s234*s56 + s56^2) - 
    2*s123*(8*s23^3 - s234^3 + s23*s234*(2*s234 + s56) - 
      2*s23^2*(7*s234 + s56)), 
  y[381] -> 8*s23^3 + s123^2*(4*s23 - 3*s234 + 3*s34) - 
    s234*(3*s234^2 - 3*s234*s34 + s34^2) - s23^2*(9*s234 + 4*s34 + 17*s56) + 
    2*s23*(3*s234*s34 - 2*s34^2 + 4*s234*s56 - 5*s34*s56) - 
    2*s123*(8*s23^2 + 3*s234^2 - 3*s234*s34 + s34^2 - 
      2*s23*(2*s234 - s34 + s56)), y[382] -> 2*s123^3*(s23 + s34) - 
    4*s123*s23*s56*(8*s23 + 3*(s34 + s56)) - 
    s123^2*(2*s23^2 + s23*(4*s34 - 6*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(6*s23^2 + (s34 + s56)^2 + s23*(5*s34 + 7*s56)), 
  y[383] -> -7*s23^4 + 72*s23^3*s234 - 174*s23^2*s234^2 + 160*s23*s234^3 - 
    51*s234^4 + s12^2*(-24*s23^2 + 42*s23*s234 - 17*s234^2) - 
    6*s123^2*(4*s23^2 - 21*s23*s234 + 17*s234^2) + 
    s123*(31*s23^3 - 198*s23^2*s234 + 3*s23*s234*(101*s234 - 42*s56) - 
      136*s234^2*(s234 - s56)) - 27*s23^3*s56 + 126*s23^2*s234*s56 - 
    211*s23*s234^2*s56 + 102*s234^3*s56 + 42*s23*s234*s56^2 - 
    51*s234^2*s56^2 + s12*(-31*s23^3 + 99*s23^2*s234 + 
      2*s123*(24*s23^2 - 63*s23*s234 + 34*s234^2) + 34*s234^2*(s234 - s56) + 
      s23*s234*(-101*s234 + 42*s56)), 
  y[384] -> -72*s23^3 + 272*s23^2*s234 - 408*s23*s234^2 + 188*s234^3 + 
    17*s12^2*(-2*s23 + s234) + s123^2*(-32*s23 + 289*s234) + 318*s23^2*s56 - 
    14*s23*s234*s56 - 214*s234^2*s56 + 254*s23*s56^2 + 26*s234*s56^2 + 
    s12*(84*s123*s23 - 131*s23^2 - 136*s123*s234 + 154*s23*s234 - 77*s234^2 + 
      100*s23*s56 + 26*s234*s56) + 
    2*s123*(52*s23^2 + 3*s234*(71*s234 - 37*s56) - 
      2*s23*(131*s234 + 93*s56)), y[385] -> 136*s123^3 - 54*s23^3 + 
    395*s234^3 - 172*s234^2*s34 + 17*s234*s34^2 - 428*s234^2*s56 + 
    51*s234*s34*s56 + 51*s234*s56^2 + 9*s56^3 - 
    s123^2*(288*s23 - 597*s234 + 188*s34 + 179*s56) + 
    s23^2*(325*s234 + 36*s34 + 1133*s56) + 
    s23*(-612*s234^2 + 36*s34^2 + 64*s234*(s34 - 7*s56) + 516*s34*s56 + 
      892*s56^2) + 2*s123*(104*s23^2 + 428*s234^2 + 
      s23*(-407*s234 + 50*s34 - 359*s56) + 17*(s34 + s56)^2 - 
      s234*(163*s34 + 282*s56)), 
  y[386] -> -90*s23^4 - 2*s123^3*(9*s23 + 119*s234) + 
    s23^3*(434*s234 + 338*s56) + s123^2*(-54*s23^2 + 622*s23*s234 - 
      834*s234^2 + 426*s23*s56 + 502*s234*s56) - 
    2*s23^2*(442*s234^2 + 65*s234*s56 - 409*s56^2) + 
    s234*(-376*s234^3 + 751*s234^2*s56 - 410*s234*s56^2 + 26*s56^3) + 
    s23*(916*s234^3 - 850*s234^2*s56 - 474*s234*s56^2 + 390*s56^3) + 
    2*s123*(81*s23^3 - s23^2*(409*s234 + 382*s56) + 
      s23*(769*s234^2 - 92*s234*s56 - 399*s56^2) + 
      s234*(-486*s234^2 + 622*s234*s56 - 145*s56^2)), 
  y[387] -> 42*s23^4 + s123^3*(-42*s23 + 68*s234) + 68*s234*(s234 - s56)^3 + 
    s23^3*(-167*s234 + 126*s56) + 3*s23^2*(92*s234^2 - 143*s234*s56 + 
      42*s56^2) + s23*(-219*s234^3 + 507*s234^2*s56 - 321*s234*s56^2 + 
      42*s56^3) + 3*s123^2*(42*s23^2 + 68*s234*(s234 - s56) + 
      s23*(-101*s234 + 42*s56)) - 3*s123*(42*s23^3 - 68*s234*(s234 - s56)^2 + 
      s23^2*(-134*s234 + 84*s56) + s23*(160*s234^2 - 211*s234*s56 + 
        42*s56^2)), y[388] -> 2*s123^4 - 16*s23^3*s56 - 
    2*s123^3*(2*s23 - 6*s234 + s34 + 2*s56) + 
    s123^2*(2*s23^2 + 25*s234^2 - 8*s234*s34 + s34^2 - 20*s234*s56 + 
      2*s34*s56 + 2*s56^2 - 2*s23*(10*s234 - s34 + 6*s56)) + 
    s234^2*(7*s234^2 + s34^2 + 4*s34*s56 + 7*s56^2 - 
      2*s234*(2*s34 + 7*s56)) + s23^2*(7*s234^2 + 32*s234*s56 - 
      4*s56*(3*s34 + 8*s56)) - 2*s23*(7*s234^3 + s234^2*(-2*s34 + s56) - 
      2*s234*s56*(3*s34 + 8*s56) + 2*s56*(s34^2 + 3*s34*s56 + 4*s56^2)) + 
    2*s123*(4*s23^2*(s234 + 4*s56) + s23*(-15*s234^2 + 3*s234*s34 - 
        8*s234*s56 + 6*s34*s56 + 16*s56^2) + 
      s234*(11*s234^2 + s34^2 + 3*s34*s56 + 4*s56^2 - 5*s234*(s34 + 3*s56))), 
  y[389] -> 2*s123^2 + s123*s234 + (3*s23 - 2*s234)*s234, 
  y[390] -> s123^3*(6*s234 - 3*s34) + s234^2*(9*s23^2 - 20*s23*s234 + 
      11*s234^2 + 9*s23*s34 - 10*s234*s34 + 3*s34^2) + 
    s123*s234*(6*s23^2 - 32*s23*s234 + 28*s234^2 + 12*s23*s34 - 23*s234*s34 + 
      6*s34^2) + s123^2*(23*s234^2 - 16*s234*s34 + 3*s34^2 + 
      3*s23*(-4*s234 + s34)), y[391] -> 6*s123 - 7*s23, 
  y[392] -> s123 + 2*s23 - s56, y[393] -> 2*s123 - 4*s23 + s56, 
  y[394] -> -s12 - 3*s123 + s23 + 4*s56, y[395] -> 3*s123 - 4*s56, 
  y[396] -> s12 + 3*s123 - 4*s56, y[397] -> s12^2 + 2*s12*s123 - 4*s123^2 + 
    10*s123*s23 - 4*s23^2 - s12*s56 + 22*s123*s56 - 24*s23*s56 - 34*s56^2, 
  y[398] -> s12*s23 + s56^2, y[399] -> 2*s123^2 - 6*s123*s23 + 4*s23^2 + 
    4*s123*s56 - 18*s23*s56 + s56^2, 
  y[400] -> -8*s123^2 + 6*s123*s23 + 4*s23^2 + 8*s23*s234 - 12*s234^2 + 
    6*s23*s34 + 8*s234*s34 - 2*s34^2 + 2*s12*(s123 + 5*s23 - 2*s234 + 
      2*s34) + 8*s23*s56 - 15*s234*s56 + 12*s34*s56 + 4*s56^2 - 
    2*s123*(2*s234 + 2*s34 + s56), 
  y[401] -> s12^2 + (-5*s123 + 2*s23 - 6*s56)*s56 + 
    s12*(-s123 + 2*s23 + 5*s56), 
  y[402] -> s234*(s123 + s234)^3*(s123 - s23 + s234) + 
    s23^3*s56*(-3*s123 + 2*s23 - 4*s34 + 6*s56), 
  y[403] -> -6*s23^3 - 3*s23^2*s34 - 4*s23*s34^2 + s123^2*(-14*s23 + s34) + 
    2*s12*s23*(s123 + s23 + 2*s34 - 2*s56) - 11*s23^2*s56 + 4*s23*s34*s56 - 
    4*s34^2*s56 - 20*s23*s56^2 + 2*s123*(9*s23^2 + s34^2 + 18*s23*s56), 
  y[404] -> (40*s23^3 + 8*s34^3 + 13*s23^2*(4*s34 - 3*s56) + 
      14*s23*s34*(2*s34 - s56))*s56 - 4*s123*s56*(3*s23^2 + 2*s23*s34 + 
      s34^2 - s23*s56) + s123^2*(-2*s23^2 - 8*s23*s34 - 5*s34^2 + 4*s23*s56 + 
      2*s34*s56), y[405] -> s12*s123*(3*s23 + s56) - 
    2*s12*s23*(s23 + 3*s56) - s123*(2*s23^2 + 3*s23*s34 - 2*s23*s56 + 
      s34*s56) + 2*s23*(s23^2 + s23*s34 + (3*s34 - s56)*s56), 
  y[406] -> 4*s123^3 - 4*s23^3 + 4*s234^3 + 6*s23^2*(2*s234 - s56) - 
    6*s234^2*s56 + 4*s234*s56^2 - s56^3 - 6*s123^2*(2*s23 - 2*s234 + s56) - 
    4*s23*(3*s234^2 - 3*s234*s56 + s56^2) + 
    4*s123*(3*s23^2 - 6*s23*s234 + 3*s234^2 + 3*s23*s56 - 3*s234*s56 + 
      s56^2), y[407] -> s123^2*s234^2 + s234^4 - 
    s23*s234^2*(2*s234 + 3*s56) + s123*s234*(-2*s23*s234 + 2*s234^2 - 
      3*s23*s56) + s23^2*(s234^2 + 3*s234*s56 + 3*s56^2), 
  y[408] -> 40*s23^3 - 13*s234^3 + 32*s234^2*s34 - 17*s234*s34^2 + 
    s23^2*(-109*s234 + 48*s34 - 44*s56) + 
    s123^2*(26*s23 - 5*s234 + 10*s34 - 4*s56) - 12*s234^2*s56 + 
    20*s234*s34*s56 - 20*s34^2*s56 - 2*s123*(28*s23^2 + 9*s234^2 - 
      21*s234*s34 + 11*s34^2 + s23*(-55*s234 + 36*s34 - 10*s56) + 
      8*s234*s56 - 7*s34*s56) + 2*s23*(48*s234^2 - 51*s234*s34 + 12*s34^2 + 
      2*s234*s56 - 12*s34*s56 + 10*s56^2), 
  y[409] -> s12*(-3*s123 + s23 + 3*s56) - 
    3*(s123^2 - 2*s123*s56 + s56*(-2*s23 + s56)), 
  y[410] -> -(s12^2*(s123 - 2*s56)) + s12*(s123 + 2*s23 - 4*s56)*s56 + 
    s56*(2*s56*(-3*s23 + s56) + s123*(s23 + s56)), 
  y[411] -> s123^2*(2*s23^2 + 2*s23*s34 + s34^2) + 
    2*s123*s23*(2*s23 + s34)*s56 + s23*s56*(-16*s23^2 - 4*s34^2 + 
      s23*(-12*s34 + s56)), 
  y[412] -> s123^3*(3*s234^2 - 3*s234*s34 + s34^2) + 
    3*s23*s234*(s123 + s234)*(s123*(-2*s234 + s34) + 
      s234*(s23 - 2*s234 + s34)) + 
    s123^2*(9*s234^3 + 3*s234*s34*(s34 - s56) + 3*s34^2*s56 + 
      s234^2*(-9*s34 + s56)) + s234*(3*s234^4 + s234^2*s34*(s34 - 3*s56) + 
      3*s234*s34^2*s56 - s34^3*s56 + s234^3*(-3*s34 + s56)) + 
    s123*(9*s234^4 + 3*s234^2*s34*(s34 - 2*s56) + 6*s234*s34^2*s56 - 
      2*s34^3*s56 + s234^3*(-9*s34 + 2*s56)), 
  y[413] -> 2*s123^3*s234 + 5*s234^4 + s23^3*(s234 - 6*s56) - 
    3*s23*s234^2*(3*s234 + 4*s56) + 3*s23^2*(s234^2 + 6*s234*s56 + 3*s56^2) - 
    3*s123^2*(-3*s234^2 + s23*(s234 + 2*s56)) + 
    6*s123*(2*s234^3 + 2*s23^2*s56 - s23*s234*(2*s234 + 3*s56)), 
  y[414] -> -4*s23^4 + 15*s23^3*s234 - 21*s23^2*s234^2 + 13*s23*s234^3 - 
    3*s234^4 - s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 12*s23^3*s56 + 
    24*s23^2*s234*s56 - 20*s23*s234^2*s56 + 6*s234^3*s56 + 5*s23*s234*s56^2 - 
    3*s234^2*s56^2 + s123*(8*s23^3 + 3*s23*s234*(8*s234 - 5*s56) + 
      12*s23^2*(-2*s234 + s56) + 8*s234^2*(-s234 + s56)) + 
    s12*(-8*s23^3 + s123*(6*s23^2 - 9*s23*s234 + 4*s234^2) + 
      2*s234^2*(s234 - s56) + 6*s23^2*(2*s234 - s56) + 
      s23*s234*(-8*s234 + 5*s56)), 
  y[415] -> (s234^2 - 4*s23*s56)*(3*s23^2 + 10*s23*s56 + 3*s56^2) + 
    s123*(s23^3 + s56^2*(3*s234 + s56) + 5*s23*s56*(2*s234 + 3*s56) + 
      3*s23^2*(s234 + 5*s56)), y[416] -> 4*s23^3 + 11*s23^2*s234 - 
    24*s23*s234^2 + 11*s234^3 + s12^2*(-2*s23 + s234) + 
    s123^2*(-4*s23 + 17*s234) + 30*s23^2*s56 - 24*s23*s234*s56 + 
    6*s234^2*s56 + 28*s23*s56^2 - 5*s234*s56^2 + 
    s12*(6*s123*s23 + 2*s23^2 - 8*s123*s234 - 2*s234^2 + 4*s23*s56 + 
      s234*s56) + 2*s123*(s23^2 + s234*(9*s234 - 4*s56) - 
      2*s23*(7*s234 + 5*s56)), y[417] -> -2*s123^3*(s23 + s34) + 
    4*s123*s23*s56*(8*s23 + 3*(s34 + s56)) + 
    s123^2*(2*s23^2 + s23*(4*s34 - 6*s56) + s34*(s34 + s56)) - 
    4*s23*s56*(6*s23^2 + (s34 + s56)^2 + s23*(5*s34 + 7*s56)), 
  y[418] -> 20*s123^3 - 24*s23^3 - s123^2*(74*s23 - 47*s234 + 16*s34 + 
      26*s56) + s23^2*(99*s234 - 48*s34 + 80*s56) + 
    2*s123*(36*s23^2 + 16*s234^2 - 6*s234*s34 + 3*s34^2 + 
      s23*(-75*s234 + 34*s34 - 9*s56) - 23*s234*s56 + 4*s34*s56 + 3*s56^2) - 
    4*s23*(23*s234^2 + 6*s34^2 - 2*s34*s56 - 11*s56^2 + 
      5*s234*(-4*s34 + s56)) + s234*(5*s234^2 + 3*s34^2 + 9*s34*s56 + s56^2 - 
      2*s234*(s34 + 18*s56)), y[419] -> -3*s23^3*s234 + 4*s23*s234^3 - 
    3*s234^4 - s23^3*s34 + s234^3*s34 + s123^3*(s23 - 3*s234 + s34) - 
    9*s23^2*s234*s56 - 3*s23*s234^2*s56 + 9*s234^3*s56 - 3*s23*s234*s34*s56 - 
    3*s234^2*s34*s56 + 12*s23^2*s56^2 - 3*s23*s234*s56^2 - 9*s234^2*s56^2 + 
    3*s23*s34*s56^2 + 3*s234*s34*s56^2 + 2*s23*s56^3 + 3*s234*s56^3 - 
    s34*s56^3 + 3*s123^2*(3*s234 - s34)*(s23 - s234 + s56) + 
    s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) - 
    3*s123*((3*s234 - s34)*(s234 - s56)^2 + s23^2*(s234 - s34 + 4*s56) + 
      s23*(-3*s234^2 + 2*s234*s56 + s56^2)), 
  y[420] -> 4*s123^3*s23*s234 + s234^4*(s234 - s56) - 8*s23^4*s56 + 
    2*s23*s234^2*(s234^2 + s234*s56 + s56^2) + 
    2*s23^3*(2*s234^2 + 13*s234*s56 + 8*s56^2) - 
    s23^2*(7*s234^3 + 19*s234^2*s56 + 5*s234*s56^2 + s56^3) + 
    s123^2*(s234^2*(s234 - s56) - 8*s23^2*(s234 + s56) + 
      2*s23*s234*(6*s234 + s56)) + 2*s123*(s234^3*(s234 - s56) + 
      2*s23^3*(s234 + 4*s56) + s23*s234*(5*s234^2 + 2*s234*s56 + s56^2) - 
      2*s23^2*(4*s234^2 + 7*s234*s56 + s56^2)), 
  y[421] -> 8*s23^2*s234^2 - 6*s23*s234^3 + 2*s234^4 - 9*s23^2*s234*s34 + 
    24*s23*s234^2*s34 - 15*s234^3*s34 - 15*s23*s234*s34^2 + 20*s234^2*s34^2 - 
    8*s234*s34^3 + s123^3*(-9*s234 + 6*s34) + 5*s23^3*s56 - 
    9*s23^2*s234*s56 + 6*s23*s234^2*s56 - s234^3*s56 - 6*s23^2*s34*s56 + 
    9*s23*s234*s34*s56 - 20*s23*s34^2*s56 + 6*s234*s34^2*s56 - 9*s34^3*s56 - 
    14*s23^2*s56^2 - 3*s23*s34*s56^2 + s123^2*(-26*s234^2 + 21*s234*s34 - 
      4*s34^2 - 3*s234*s56 + 6*s34*s56 + 3*s23*(6*s234 - 2*s34 + 3*s56)) + 
    s12*(18*s234^3 + s123^2*(9*s234 - 6*s34) - 21*s234^2*s34 + 8*s234*s34^2 + 
      3*s234^2*s56 - 9*s234*s34*s56 + 9*s34^2*s56 + 9*s23^2*(s234 + 2*s56) + 
      3*s123*(9*s234^2 - 9*s234*s34 + 3*s34^2 + 
        s23*(-6*s234 + 2*s34 - 3*s56) + s234*s56 - 2*s34*s56) - 
      3*s23*(9*s234^2 - 5*s234*s34 + 9*s234*s56 - 9*s34*s56 + s56^2)) - 
    s123*(15*s234^3 + 4*s234^2*s56 + 9*s23^2*(s234 + 2*s56) + 
      3*s34^2*(3*s34 + 2*s56) - s234*s34*(17*s34 + 9*s56) - 
      3*s23*(7*s234^2 - 2*s34^2 + 10*s234*s56 - 8*s34*s56 + s56^2)), 
  y[422] -> -2*s123^3*s23 - 4*s23^4 + s23^3*(2*s234 - 33*s56) - 
    s234^3*(s234 - 2*s56) - s23*s234*(14*s234^2 + 4*s234*s56 + 3*s56^2) + 
    s23^2*(17*s234^2 + 36*s234*s56 + 7*s56^2) + 
    s123^2*(s234*s56 - 2*s23*(9*s234 + s56)) + 
    s123*(6*s23^3 - s234^2*(s234 - 3*s56) + s23^2*(16*s234 + 33*s56) - 
      s23*(31*s234^2 + 6*s234*s56 + 2*s56^2)), 
  y[423] -> 4*s123^3*s234^2 - 4*s23^3*s234^2 - 3*s23*s234^4 + s234^5 - 
    s23^4*s56 - 18*s23^3*s234*s56 - 5*s23*s234^3*s56 - 12*s23^3*s56^2 + 
    2*s123^2*s234*(5*s234^2 - 3*s23*(2*s234 + s56)) - 
    s12*(4*s123^2*s234^2 + 9*s123*s234^3 + 5*s234^4 - 
      6*s123*s23*s234*(2*s234 + s56) - 6*s23*s234^2*(2*s234 + s56) + 
      2*s23^2*(6*s234^2 + 9*s234*s56 + 2*s56^2)) + 
    s123*(7*s234^4 - 5*s23*s234^2*(3*s234 + 2*s56) + 
      2*s23^2*(6*s234^2 + 9*s234*s56 + 2*s56^2)), 
  y[424] -> -2*s23^4 + s123^3*(2*s23 + 9*s234) + 6*s23^3*(s234 - s56) + 
    3*s23^2*(s234^2 + 2*s234*s56 - 2*s56^2) + 
    s234*(9*s234^3 - 15*s234^2*s56 + 11*s234*s56^2 - 3*s56^3) - 
    s23*(16*s234^3 - 15*s234^2*s56 + 2*s234*s56^2 + 2*s56^3) - 
    3*s123^2*(2*s23^2 + 2*s23*(2*s234 + s56) + s234*(-9*s234 + 5*s56)) + 
    s123*(6*s23^3 - 3*s23^2*(s234 - 4*s56) + 
      s23*(-30*s234^2 + 9*s234*s56 + 6*s56^2) + 
      s234*(27*s234^2 - 30*s234*s56 + 11*s56^2)), 
  y[425] -> s234^3*s56^2 - 4*s23^3*s56*(s234 + 4*s56) + 
    2*s23*s234*s56*(3*s234^2 + 2*s234*s56 - 2*s56^2) + 
    s23^2*(s234^3 + 4*s234^2*s56 - 24*s234*s56^2 - 16*s56^3) + 
    s123*(2*s23^3*s56 + s234^2*s56^2 + 2*s23*s56*(3*s234^2 + 6*s234*s56 + 
        s56^2) + s23^2*(s234^2 + 12*s234*s56 + 12*s56^2)), 
  y[426] -> 2*s23^4 - 4*s23^3*s234 + s123^3*(s23 + 7*s234) + 
    3*s23^2*(s234^2 + s234*s56 - 2*s56^2) + 
    s23*(-8*s234^3 + 9*s234^2*s56 + 2*s234*s56^2 - 4*s56^3) + 
    s234*(7*s234^3 - 15*s234^2*s56 + 13*s234*s56^2 - 4*s56^3) - 
    3*s123^2*(2*s23*(s234 + s56) + s234*(-7*s234 + 5*s56)) + 
    s123*(-3*s23^3 + 3*s23^2*(s234 + 2*s56) + 
      s23*(-15*s234^2 + 3*s234*s56 + 9*s56^2) + 
      s234*(21*s234^2 - 30*s234*s56 + 13*s56^2)), 
  y[427] -> -2*s23^2*s234^2 + 3*s234^4 + s23^3*s34 + s23^2*s234*s34 - 
    3*s23*s234^2*s34 - 3*s234^3*s34 + s23^2*s34^2 + 2*s23*s234*s34^2 + 
    s234^2*s34^2 + 4*s23^3*s56 - 6*s23^2*s234*s56 - 8*s23*s234^2*s56 + 
    8*s234^3*s56 + 11*s23^2*s34*s56 + 8*s23*s234*s34*s56 - 7*s234^2*s34*s56 - 
    4*s23*s34^2*s56 + 2*s234*s34^2*s56 - 17*s23^2*s56^2 - 32*s23*s234*s56^2 + 
    28*s23*s34*s56^2 + s12^2*(s23^2 - 2*s23*s234 + s234^2 + 
      s123*(-2*s23 + s234) + 4*s23*s56 - 2*s234*s56) + 
    s12*(-2*s23^3 + s234^2*(3*s234 - 2*s34 - s56) + 
      s23^2*(s234 - 2*s34 + 9*s56) + s123*(s23^2 - 6*s23*s234 + 3*s234^2 - 
        2*s234*s34 - 8*s23*s56 + 5*s234*s56 - 4*s34*s56) - 
      2*s23*(3*s234^2 + 3*s234*s56 + 2*s56^2)) + 
    s123*(3*s234^3 + s23^2*(-2*s234 + s34 - 16*s56) + 
      s234*s34*(s34 - 13*s56) + 4*s34^2*s56 + s234^2*(-3*s34 + 14*s56) + 
      s23*(-3*s234*s34 + 2*s34^2 + 20*s234*s56 - 24*s34*s56 + 14*s56^2)), 
  y[428] -> s23^4 - s123^3*(s23 - 22*s234) + s23^3*(-13*s234 + 3*s56) + 
    3*s23^2*(15*s234^2 - 12*s234*s56 + s56^2) + 
    2*s234*(11*s234^3 - 21*s234^2*s56 + 17*s234*s56^2 - 5*s56^3) + 
    s23*(-55*s234^3 + 75*s234^2*s56 - 33*s234*s56^2 + s56^3) + 
    3*s123^2*(s23^2 + 2*s234*(11*s234 - 7*s56) + s23*(-19*s234 + s56)) + 
    s123*(-3*s23^3 + 6*s23^2*(8*s234 - s56) - 
      3*s23*(37*s234^2 - 26*s234*s56 + s56^2) + 
      2*s234*(33*s234^2 - 42*s234*s56 + 17*s56^2)), 
  y[429] -> -42*s123^3*s234 + 8*s23^3*(4*s234 + 13*s56) + 
    s123^2*(108*s23*s234 - 118*s234^2 + 56*s23*s56 + 75*s234*s56) + 
    s23^2*(-82*s234^2 - 69*s234*s56 + 160*s56^2) + 
    s234*(-34*s234^3 + 83*s234^2*s56 - 36*s234*s56^2 + 3*s56^3) + 
    s23*(96*s234^3 - 52*s234^2*s56 - 74*s234*s56^2 + 56*s56^3) - 
    2*s123*(s23^2*(49*s234 + 80*s56) + s234*(55*s234^2 - 74*s234*s56 + 
        20*s56^2) + s23*(-98*s234^2 + 13*s234*s56 + 56*s56^2)), 
  y[430] -> s12^2*s23*(s123 - 2*s56) + 
    s123*(s23^2*(s34 - 8*s56) + 8*s34*(s34 - s56)*s56 + 
      s23*(s34^2 + s34*s56 - 9*s56^2)) + 
    2*s56*(s23^3 - 4*s34^2*s56 + s23^2*(-4*s34 + 17*s56) - 
      s23*(5*s34^2 - 10*s34*s56 + s56^2)) + 
    s12*(-(s123*(2*s23^2 + 2*s23*s34 + 9*s23*s56 + 8*s34*s56)) + 
      2*s56*(5*s23^2 + 4*s34*s56 + 6*s23*(s34 + s56))), 
  y[431] -> -(s123^3*s34^2) + s123*(s23 + s34)*(s34^2 + 3*s23*(s34 - s56))*
     s56 - s123^2*s34*(s34^2 + 3*s23*s56 + 3*s34*s56) + 
    s56*(s23^4 + 4*s34^4 + s23*s34^2*(10*s34 + 3*s56) + 
      s23^3*(4*s34 + 6*s56) + s23^2*(9*s34^2 + 9*s34*s56 - s56^2)) + 
    s12*(s123^2*s34^2 + 3*s123*s34*(s23 + s34)*s56 + 
      s56*(-4*s23^3 - 4*s34^3 + s23*s34*(-10*s34 + 3*s56) + 
        s23^2*(-9*s34 + 3*s56))), 
  y[432] -> -2*s123^3*s23 - s234*(3*s234^2 - 3*s234*s34 + s34^2)*
     (s234 - s56) - 8*s23^3*s56 + s123^2*(2*s23^2 - 3*s234^2 + 
      3*s234*(s34 + s56) - 2*s23*(3*s234 + 2*s56) - s34*(s34 + 3*s56)) + 
    2*s23*(s234^3 - s234^2*s34 - s234*s56*(3*s34 + 4*s56) + 
      s34*s56*(2*s34 + 5*s56)) + s23^2*(s234^2 + 9*s234*s56 + 
      s56*(4*s34 + 17*s56)) + 
    2*s123*(-((3*s234^2 - 3*s234*s34 + s34^2)*(s234 - s56)) + 
      2*s23^2*(s234 + 4*s56) - s23*(s234^2 + 2*s56*(-s34 + s56) + 
        s234*(s34 + 4*s56))), y[433] -> -(s23^3*s234^2) + 3*s23^2*s234^3 - 
    s234^5 + 5*s23^4*s56 - 15*s23^3*s234*s56 + 3*s23^2*s234^2*s56 + 
    13*s23*s234^3*s56 - 6*s234^4*s56 - 9*s23^3*s56^2 - 36*s23^2*s234*s56^2 + 
    24*s23*s234^2*s56^2 + s12^2*s23*(s23^2 - 2*s23*s234 + s234^2 + 
      s123*(-2*s23 + s234) + 4*s23*s56 - 2*s234*s56) - 
    s123*(s23*s234^2*s56 + s23^3*(s234 + 7*s56) + 
      s234^2*(s234^2 + 8*s234*s56 + 2*s56^2) - 
      s23^2*(3*s234^2 + 27*s234*s56 + 8*s56^2)) - 
    s12*(s234^4 - 15*s23^3*s56 - s23*s234^2*(4*s234 + 5*s56) + 
      s23^2*(3*s234^2 + 18*s234*s56 + 4*s56^2) + 
      s123*(3*s23^2*(s234 + 2*s56) + s234^2*(s234 + 2*s56) - 
        s23*s234*(4*s234 + 9*s56))), 
  y[434] -> -2*s23^2*s234^3 - 2*s23*s234^4 - s23*s234^3*s34 + 
    8*s23^3*s234*s56 + 4*s23^2*s234^2*s56 + 2*s234^4*s56 + 
    3*s23^2*s234*s34*s56 - 3*s23*s234^2*s34*s56 - 3*s234^3*s34*s56 + 
    14*s23^3*s56^2 - 4*s23*s234^2*s56^2 + 2*s234^3*s56^2 + 
    15*s23^2*s34*s56^2 + 9*s23*s234*s34*s56^2 - s234^2*s34*s56^2 - 
    14*s23^2*s56^3 - 8*s23*s234*s56^3 + 5*s23*s34*s56^3 - 
    s123*(4*s23^3*s56 + s234*s56*(-2*s234^2 + 3*s234*s34 - 4*s234*s56 + 
        3*s34*s56) + s23^2*(4*s234^2 + 12*s234*s56 + 3*s34*s56) + 
      s23*(2*s234^3 + s234^2*s34 + 3*s234*(3*s34 - 4*s56)*s56 + 
        (9*s34 - 4*s56)*s56^2)) + s12*(s234^2*s56*(3*s234 + s56) - 
      3*s23^2*s56*(s234 + 5*s56) + s23*(s234^3 + 3*s234^2*s56 - 
        9*s234*s56^2 - 5*s56^3) + s123*(3*s23^2*s56 + 
        3*s234*s56*(s234 + s56) + s23*(s234^2 + 9*s234*s56 + 9*s56^2))), 
  y[435] -> 8*s123*s234 + 15*s234^2 - 16*s23*s56, 
  y[436] -> 2*s123*s234 + 3*s23*s234 - s234^2 - 4*s23*s56, 
  y[437] -> 2*s123 + s23 + 2*s234, y[438] -> -s123 + s23 - s34, 
  y[439] -> s123^4*s234 - 3*s123^2*(s23 - 2*s234)*s234^2 - s23*s234^4 + 
    s234^5 + s123^3*s234*(-s23 + 4*s234) + s23^4*(s234 + s34) - 
    s23^3*(s234^2 + s234*s34 + s34^2) - 
    s123*(3*s23*s234^3 - 4*s234^4 + s23^3*(s234 + s34)), 
  y[440] -> -3*s123*s34 + 2*s23*s34 - 4*s34^2 + 3*s123*s56 + 6*s34*s56 - 
    4*s56^2, y[441] -> s12^2 - 3*s56^2, y[442] -> s12^2 - s56^2, 
  y[443] -> -6*s12^2 + (s123 + s23 - s56)*s56 + 3*s12*(s123 - s23 + s56), 
  y[444] -> 6*s12^2 + s12*(-3*s123 + 3*s23 - 5*s56) + 
    s56*(-7*s123 + s23 + 9*s56), y[445] -> 12*s12^2 + 74*s123^2 + 120*s23^2 - 
    104*s23*s234 + 60*s234^2 - 48*s23*s34 - 10*s234*s34 - 6*s34^2 + 
    8*s23*s56 - 62*s234*s56 - 6*s34*s56 + 21*s56^2 - 
    2*s123*(76*s23 - 63*s234 + 19*s34 + 22*s56) + 
    s12*(-38*s123 + 78*s23 - 25*s234 - 15*s34 + 27*s56), 
  y[446] -> 19*s12^2 + 4*s123^2 - 22*s123*s23 + 12*s23^2 - 6*s123*s56 + 
    42*s23*s56 + s56^2 + s12*(-46*s123 + 36*s23 + 30*s56), 
  y[447] -> 53*s12^2 + 70*s123^2 + 62*s23^2 + 234*s23*s56 + 98*s56^2 - 
    6*s123*(23*s23 + 36*s56) + s12*(-116*s123 + 84*s23 + 111*s56), 
  y[448] -> -3*s123^2*(s234 - s34) - s234*s34^2 + s34^3 + 3*s234*s34*s56 - 
    4*s34^2*s56 - 3*s234*s56^2 + 6*s34*s56^2 + s12*s34*(-2*s34 + 3*s56) - 
    3*s123*(s12*s34 + s234*s34 - s34^2 - 2*s234*s56 + 3*s34*s56), 
  y[449] -> -28*s123^2*s23 - 54*s23^3 + 49*s23^2*s34 - 18*s23*s34^2 + 
    7*s12^2*(-2*s23 + s34) - 78*s23^2*s56 + 70*s23*s34*s56 - 10*s34^2*s56 - 
    40*s23*s56^2 + 18*s34*s56^2 + 4*s123*(17*s23^2 - 10*s23*s34 + 
      17*s23*s56 - 4*s34*s56) + s12*(22*s123*s23 - 51*s23^2 - 16*s123*s34 + 
      30*s23*s34 - 9*s34^2 - 20*s23*s56 + 18*s34*s56), 
  y[450] -> 8*s123^2*s23^2 + 6*s23^4 - 8*s23^3*s34 + 5*s23^2*s34^2 + 
    s12^2*(3*s23^2 - 2*s23*s34 + s34^2) + 10*s23^3*s56 - 18*s23^2*s34*s56 + 
    4*s23*s34^2*s56 + 8*s23^2*s56^2 - 6*s23*s34*s56^2 + s34^2*s56^2 - 
    2*s123*s23*(6*s23^2 - 6*s23*s34 + 8*s23*s56 - 3*s34*s56) + 
    s12*(-4*s123*s23^2 + 10*s23^3 + 6*s123*s23*s34 - 8*s23^2*s34 + 
      4*s23*s34^2 + 3*s23^2*s56 - 6*s23*s34*s56 + s34^2*s56), 
  y[451] -> -32*s123^3 + 138*s23^3 - 133*s234^3 + 68*s234^2*s34 - 
    10*s234*s34^2 + 157*s234^2*s56 - 24*s234*s34*s56 - 51*s234*s56^2 - 
    33*s34*s56^2 + 3*s56^3 + s123^2*(72*s23 - 189*s234 + 64*s34 + 13*s56) - 
    s23^2*(161*s234 + 51*s34 + 49*s56) + 
    s23*(240*s234^2 - 62*s234*s34 + 50*s234*s56 - 258*s34*s56 - 68*s56^2) - 
    2*s123*(73*s23^2 + 142*s234^2 - 62*s234*s34 + 10*s34^2 + 
      s23*(-142*s234 + 22*s34 - 55*s56) - 93*s234*s56 + 14*s34*s56 - 
      8*s56^2), y[452] -> 4*s123^3*(s23 + s34) - 
    4*s123*s23*s56*(19*s23 + 9*s34 + 6*s56) - 
    s123^2*(4*s23^2 + 11*s23*s34 + 5*s34^2 - 12*s23*s56 + 2*s34*s56) + 
    4*s23*s56*(15*s23^2 + 16*s23*s34 + 5*s34^2 + 17*s23*s56 + 7*s34*s56 + 
      2*s56^2), y[453] -> s123^2*(7*s23 - 2*s34) - 
    s12*s23*(4*s123 + s23 - 8*s56) - 3*s123*s23*(8*s23 + 2*s34 + 13*s56) + 
    s23*(10*s23^2 + 3*s23*s34 + 70*s23*s56 + 20*s34*s56 + 14*s56^2), 
  y[454] -> 2*s23^4 - 9*s23^3*s234 + 15*s23^2*s234^2 - 11*s23*s234^3 + 
    3*s234^4 + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 9*s23^2*s234*s56 + 
    14*s23*s234^2*s56 - 6*s234^3*s56 - 3*s23*s234*s56^2 + 3*s234^2*s56^2 + 
    s12*(5*s23^3 - 9*s23^2*s234 + s123*(-6*s23^2 + 9*s23*s234 - 4*s234^2) + 
      s23*s234*(7*s234 - 3*s56) + 2*s234^2*(-s234 + s56)) + 
    s123*(-5*s23^3 + 18*s23^2*s234 + 8*s234^2*(s234 - s56) + 
      3*s23*s234*(-7*s234 + 3*s56)), 
  y[455] -> 2*s123^3*(s23 + s34) - s123^2*(6*s23^2 + 6*s23*(s34 - s56) + 
      s34*s56) + 2*s123*s23*(3*s23^2 + 3*s23*(s34 - 2*s56) + 
      (s34 - 6*s56)*s56) + s23*(-2*s23^3 - 2*s23^2*(s34 - 3*s56) + 4*s56^3 + 
      s23*s56*(-s34 + 12*s56)), 
  y[456] -> -24*s23^4 + 16*s23^3*(3*s34 - 7*s56) - 
    4*s123^2*s23*(5*s23 + 7*s56) + s34*s56^2*(-11*s34 + 18*s56) + 
    s23^2*(-17*s34^2 + 106*s34*s56 - 128*s56^2) - 
    2*s23*s56*(11*s34^2 - 38*s34*s56 + 20*s56^2) + 
    2*s123*(22*s23^3 - 8*s34*s56^2 + s23*s56*(-23*s34 + 34*s56) + 
      s23^2*(-19*s34 + 68*s56)), y[457] -> -156*s23^3 + 38*s23^2*s234 + 
    144*s23*s234^2 - 88*s234^3 - s12^2*(22*s23 + s234) - 
    5*s123^2*(4*s23 + 37*s234) - 507*s23^2*s56 + 166*s23*s234*s56 + 
    101*s234^2*s56 - 208*s23*s56^2 - 13*s234*s56^2 + 
    s12*(-86*s23^2 + s123*(30*s23 + 68*s234) + s234*(28*s234 - s56) - 
      8*s23*(s234 + 16*s56)) + 
    2*s123*(82*s23^2 + 3*s234*(-39*s234 + 22*s56) + 
      2*s23*(52*s234 + 87*s56)), y[458] -> 2*s23^4 - 3*s23^3*s234 + 
    4*s23*s234^3 - 3*s234^4 - 5*s23^3*s34 + s234^3*s34 + 
    s123^3*(s23 - 3*s234 + s34) + 6*s23^3*s56 - 9*s23^2*s234*s56 - 
    3*s23*s234^2*s56 + 9*s234^3*s56 - 3*s23*s234*s34*s56 - 3*s234^2*s34*s56 + 
    12*s23^2*s56^2 - 3*s23*s234*s56^2 - 9*s234^2*s56^2 + 3*s23*s34*s56^2 + 
    3*s234*s34*s56^2 + 2*s23*s56^3 + 3*s234*s56^3 - s34*s56^3 + 
    3*s123^2*(3*s234 - s34)*(s23 - s234 + s56) + 
    s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) - 
    3*s123*(s23^3 + (3*s234 - s34)*(s234 - s56)^2 + 
      s23^2*(s234 - s34 + 4*s56) + s23*(-3*s234^2 + 2*s234*s56 + s56^2)), 
  y[459] -> s123^4 + s23^4 - 7*s234^4 + 8*s234^3*s56 - 2*s234^2*s56^2 - 
    2*s234*s56^3 + s56^4 + 4*s23^3*(s234 + s56) - 
    4*s123^3*(s23 + s234 + s56) + 6*s23^2*(-3*s234^2 + s56^2) + 
    4*s23*(5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3) + 
    6*s123^2*(s23^2 - 3*s234^2 + s56^2 + 2*s23*(s234 + s56)) - 
    4*s123*(s23^3 + 5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3 + 
      3*s23^2*(s234 + s56) + s23*(-9*s234^2 + 3*s56^2)), 
  y[460] -> 8*s123^2*s23^2*s56 + 2*s123*s23*(s23^2*(s34 - 8*s56) + 
      2*s23*(3*s34 - 4*s56)*s56 + 3*s34*s56^2) + 
    (s23 + s56)*(-2*s23^3*(s34 - 4*s56) + 3*s23*s34*(s34 - 2*s56)*s56 + 
      s34^2*s56^2 + 2*s23^2*(s34^2 - 6*s34*s56 + 4*s56^2)), 
  y[461] -> -6*s123^3 - 2*s123*(3*s23^2 + s23*(-2*s234 + s34 - 4*s56) + 
      (s234 - s56)^2) + s123^2*(12*s23 - 8*s234 + s34 + 8*s56) + 
    s23*(s23*(4*s234 + s34 - 16*s56) - 2*(s234^2 - 4*s234*s56 + 5*s56^2)), 
  y[462] -> -2*s123^4 - 6*s23^4 + 2*s23^3*(7*s234 - 18*s56) + 
    s234*(s234 - s56)^3 - 8*s23*(s234 - s56)^2*s56 + 
    2*s123^3*(2*s23 + s234 + 2*s56) + s23^2*(-9*s234^2 + 39*s234*s56 - 
      38*s56^2) - s123^2*(8*s23^2 - 11*s234^2 + 9*s234*s56 + 2*s56^2 + 
      6*s23*(s234 + 2*s56)) + 2*s123*(6*s23^3 + 4*s234*(s234 - s56)^2 + 
      s23^2*(-5*s234 + 22*s56) + s23*(-5*s234^2 - 3*s234*s56 + 8*s56^2)), 
  y[463] -> 4*s123^4 - 44*s23^3*s56 - s123^3*(8*s23 - 30*s234 + 7*s34 + 
      8*s56) + s123^2*(4*s23^2 + 71*s234^2 - 31*s234*s34 + 5*s34^2 + 
      s23*(-52*s234 + 7*s34 - 36*s56) - 52*s234*s56 + 7*s34*s56 + 4*s56^2) + 
    s234^2*(23*s234^2 - 17*s234*s34 + 5*s34^2 - 46*s234*s56 + 17*s34*s56 + 
      23*s56^2) + s23^2*(23*s234^2 + 88*s234*s56 - 8*s56*(6*s34 + 11*s56)) + 
    s23*(-46*s234^3 + s234^2*(17*s34 + 2*s56) + 8*s234*s56*(6*s34 + 11*s56) - 
      4*s56*(5*s34^2 + 12*s34*s56 + 11*s56^2)) + 
    s123*(22*s23^2*(s234 + 4*s56) + s234*(68*s234^2 - 41*s234*s34 + 
        10*s34^2 - 90*s234*s56 + 24*s34*s56 + 22*s56^2) + 
      s23*(-90*s234^2 + 24*s234*s34 - 44*s234*s56 + 48*s34*s56 + 88*s56^2)), 
  y[464] -> 6*s123^4 - 66*s23^4 + s23^3*(50*s234 - 502*s56) - 
    2*s123^3*(9*s23 - 37*s234 + 6*s56) + 
    s23^2*(277*s234^2 + 452*s234*s56 - 646*s56^2) - 
    s123^2*(48*s23^2 + 302*s23*s234 - 249*s234^2 + 186*s23*s56 + 
      152*s234*s56 - 6*s56^2) + s23*(-368*s234^3 + 242*s234^2*s56 + 
      354*s234*s56^2 - 210*s56^3) + s234*(107*s234^3 - 236*s234^2*s56 + 
      103*s234*s56^2 + 20*s56^3) + 
    2*s123*(63*s23^3 + s23^2*(89*s234 + 350*s56) + 
      s234*(141*s234^2 - 197*s234*s56 + 23*s56^2) + 
      s23*(-329*s234^2 - 26*s234*s56 + 207*s56^2)), 
  y[465] -> -6*s123^4*s234 - 6*s23^4*(7*s234 + 2*s56) + 
    s23^3*(175*s234^2 - 90*s234*s56 - 36*s56^2) - 
    3*s23^2*(73*s234^3 - 109*s234^2*s56 + 18*s234*s56^2 + 12*s56^3) + 
    s234^2*(5*s234^3 + 57*s234^2*s56 - 81*s234*s56^2 + 31*s56^3) + 
    3*s23*(27*s234^4 - 94*s234^3*s56 + 63*s234^2*s56^2 - 2*s234*s56^3 - 
      4*s56^4) + s123^3*(12*s23*(5*s234 + s56) + s234*(-13*s234 + 18*s56)) - 
    3*s123^2*(12*s23^2*(4*s234 + s56) + s234*(s234^2 - 31*s234*s56 + 
        6*s56^2) + s23*(-67*s234^2 + 42*s234*s56 + 12*s56^2)) + 
    3*s123*(4*s23^3*(11*s234 + 3*s56) + s23^2*(-121*s234^2 + 66*s234*s56 + 
        24*s56^2) + s234*(3*s234^3 + 44*s234^2*s56 - 33*s234*s56^2 + 
        2*s56^3) + 2*s23*(37*s234^3 - 70*s234^2*s56 + 12*s234*s56^2 + 
        6*s56^3)), y[466] -> -3*s23^3 - s23*s34^2 - s34^3 + 
    2*s123*s23*(2*s23 + s34) + s23^2*(s234 - s34 - 2*s56), 
  y[467] -> 3*s23 - 4*s234, y[468] -> -s123 + s23 - s234 + s56, 
  y[469] -> s23 + s34, y[470] -> -3*s123 + 2*s234 + 4*s56, 
  y[471] -> 4*s123*s234 + 5*s234^2 - 8*s23*s56, 
  y[472] -> 2*s23 - s234 + 2*(s34 + s56), 
  y[473] -> -s12^2 + 8*s123^2 - 13*s123*s23 + 5*s23^2 - 36*s123*s56 + 
    36*s23*s56 + 17*s56^2 + s12*(-4*s123 + s23 + 16*s56), 
  y[474] -> -2*s12^2 - 20*s123^2 + s23^2 + 10*s23*s234 - 7*s234^2 + 
    3*s23*s34 + 2*s234*s34 - 4*s34^2 + s12*(8*s123 - 4*s23 + 3*s234 + 6*s34 - 
      6*s56) + 14*s23*s56 + 3*s234*s56 + 16*s34*s56 - 12*s56^2 + 
    s123*(19*s23 - 15*s234 - 8*s34 + 22*s56), 
  y[475] -> -(s12^2*s23) + 6*s23^3 + 17*s23^2*s234 - 32*s23*s234^2 + 
    14*s234^3 + s123^2*(-8*s23 + 27*s234) + 66*s23^2*s56 - 18*s23*s234*s56 - 
    13*s234^2*s56 + 29*s23*s56^2 - 2*s234*s56^2 + 
    s123*(2*s23^2 - 50*s23*s234 + 36*s234^2 - 43*s23*s56 - 14*s234*s56) + 
    s12*(7*s123*s23 - 2*s23^2 - 10*s123*s234 + 7*s23*s234 - 4*s234^2 + 
      16*s23*s56 - s234*s56), y[476] -> s123^3*(6*s234 - 3*s34) - 
    2*s123^2*(3*s234^2 + s34*(s34 - 10*s56) - 3*s234*(s34 - 5*s56)) - 
    2*(5*s234^2 + 4*s34*(2*s34 - 3*s56) - 10*s234*(s34 - s56))*s56^2 + 
    4*s123*s56*(4*s234^2 - 6*s234*s34 + 3*s34^2 + 11*s234*s56 - 10*s34*s56), 
  y[477] -> 3*s12^2*s34 + s234^2*s34 - 6*s234*s34^2 + 5*s34^3 + 
    s123^2*(-8*s234 + 9*s34) - 2*s234^2*s56 + 18*s234*s34*s56 - 
    20*s34^2*s56 - 10*s234*s56^2 + 19*s34*s56^2 + 
    s123*(2*s234^2 - 15*s234*s34 + 13*s34^2 + 18*s234*s56 - 27*s34*s56) + 
    s12*(2*s123*s234 - 9*s123*s34 + 4*s234*s34 - 8*s34^2 - 2*s234*s56 + 
      10*s34*s56), y[478] -> 16*s123^3 + 24*s234^3 - 9*s234^2*s34 + 
    s234*s34^2 + s34^3 - 28*s234^2*s56 + 3*s234*s34*s56 + 16*s34*s56^2 - 
    16*s56^3 - 2*s123^2*(18*s23 - 23*s234 + 6*s34 + 16*s56) + 
    s23^2*(23*s234 + 96*s56) + s123*(16*s23^2 + 60*s234^2 - 19*s234*s34 + 
      2*s34^2 + s23*(-75*s234 + 12*s34 - 40*s56) - 32*s234*s56 - 8*s34*s56 + 
      32*s56^2) + s23*(-47*s234^2 + 10*s234*s34 + s34^2 - 29*s234*s56 + 
      28*s34*s56 + 48*s56^2), y[479] -> s123^2*(-4*s23 + s34) + 
    11*s123*s23*(s23 + 2*s56) - s12*s23*(-2*s123 + s23 + 4*s56) - 
    2*s23*(2*s23^2 + 17*s23*s56 + 2*s56*(s34 + 2*s56)), 
  y[480] -> -2*s23^4 + 9*s23^3*s234 - 15*s23^2*s234^2 + 11*s23*s234^3 - 
    3*s234^4 - s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) + 9*s23^2*s234*s56 - 
    14*s23*s234^2*s56 + 6*s234^3*s56 + 3*s23*s234*s56^2 - 3*s234^2*s56^2 + 
    s123*(5*s23^3 - 18*s23^2*s234 + 3*s23*s234*(7*s234 - 3*s56) + 
      8*s234^2*(-s234 + s56)) + s12*(-5*s23^3 + 9*s23^2*s234 + 
      s123*(6*s23^2 - 9*s23*s234 + 4*s234^2) + 2*s234^2*(s234 - s56) + 
      s23*s234*(-7*s234 + 3*s56)), 
  y[481] -> 2*s23^4 + s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + 
    s34^3*(s34 + s56) + s23*s34^2*(2*s34 + s56) + s23^3*(s34 + 3*s56) + 
    s23^2*(s34^2 + s34*s56 + s56^2) + 
    s123*(-5*s23^3 + s34^3 + s23*s34*(s34 - 2*s56) - s23^2*(3*s34 + 4*s56)), 
  y[482] -> -4*s123^3*(s23 + s34) - 40*s23^3*s56 - s34^3*(s34 + s56) + 
    2*s123^2*(2*s23^2 + 3*s23*(s34 - 2*s56) + s34*s56) - 
    s23^2*(s34^2 + 28*s34*s56 + 48*s56^2) - 
    s23*(2*s34^3 + 5*s34^2*s56 + 8*s34*s56^2 + 8*s56^3) - 
    s123*(s34^3 - 56*s23^2*s56 + s23*(s34^2 - 16*s34*s56 - 24*s56^2)), 
  y[483] -> -28*s123^3*s234 + s23^3*(26*s234 + 80*s56) + 
    s123^2*(82*s23*s234 - 82*s234^2 + 48*s23*s56 + 58*s234*s56) - 
    2*s23^2*(42*s234^2 + 29*s234*s56 - 64*s56^2) + 
    s234*(-32*s234^3 + 63*s234^2*s56 - 28*s234*s56^2 + 2*s56^3) + 
    s23*(90*s234^3 - 68*s234^2*s56 - 66*s234*s56^2 + 48*s56^3) - 
    s123*(16*s23^2*(5*s234 + 8*s56) + 2*s234*(45*s234^2 - 55*s234*s56 + 
        16*s56^2) + s23*(-169*s234^2 + 16*s234*s56 + 96*s56^2)), 
  y[484] -> -4*s123^4 + 24*s23^3*s56 + 2*s123^3*(4*s23 - 10*s234 + s34 + 
      4*s56) + s23^2*(-9*s234^2 - 48*s234*s56 + 12*s56*(s34 + 4*s56)) - 
    s123^2*(4*s23^2 + 37*s234^2 + s34^2 + 2*s34*s56 + 4*s56^2 - 
      8*s234*(s34 + 4*s56) - 2*s23*(16*s234 - s34 + 8*s56)) - 
    s234^2*(9*s234^2 + s34^2 + 4*s34*s56 + 9*s56^2 - 
      2*s234*(2*s34 + 9*s56)) + 2*s23*(9*s234^3 + s234^2*(-2*s34 + 3*s56) - 
      6*s234*s56*(s34 + 4*s56) + 2*s56*(s34^2 + 3*s34*s56 + 6*s56^2)) - 
    2*s123*(6*s23^2*(s234 + 4*s56) + s234*(15*s234^2 - 5*s234*s34 + s34^2 - 
        21*s234*s56 + 3*s34*s56 + 6*s56^2) + 
      3*s23*(-7*s234^2 + s234*(s34 - 4*s56) + 2*s56*(s34 + 4*s56))), 
  y[485] -> s123^3*(-6*s234 + 3*s34) + s123^2*(12*s23*s234 - 23*s234^2 - 
      3*s23*s34 + 16*s234*s34 - 3*s34^2) - 
    s234^2*(9*s23^2 - 20*s23*s234 + 11*s234^2 + 9*s23*s34 - 10*s234*s34 + 
      3*s34^2) - s123*s234*(6*s23^2 - 32*s23*s234 + 28*s234^2 + 12*s23*s34 - 
      23*s234*s34 + 6*s34^2), y[486] -> s12 + 3*s123 - s23 - 4*s56, 
  y[487] -> -6*s123 + 7*s23, y[488] -> 3*s123^2 + 3*s123*s234 + s234^2 - 
    2*s123*s56 - s234*s56, y[489] -> -3*s123 + 4*s56, 
  y[490] -> -s12 - 3*s123 + 4*s56, 
  y[491] -> -(s234*(s123 + s234)^3*(s123 - s23 + s234)) + 
    s23^3*(3*s123 - 2*s23 + 4*s34 - 6*s56)*s56, 
  y[492] -> -s123^3 + s123^2*s56 + s23*(s23 + s56)^2, 
  y[493] -> -s23^3 + s123*(3*s23^2 + 2*s23*s34 + 3*s34^2) - 
    s34^2*(s234 + s34 - s56) - s23^2*(s234 - 2*s34 + s56) + 
    s23*s34*(s34 + 2*s56), y[494] -> s23^2 - 4*s23*s56 - 13*s56^2 + 
    s123*(s23 + 2*s56) + s12*(s23 + 4*s56), 
  y[495] -> 13*s23^2 + 5*s234^2 - 2*s234*s34 + s234*s56 - 4*s56^2 - 
    2*s23*(7*s234 - 2*s34 + 3*s56) + s123*(-4*s23 + 6*s234 + 4*s56), 
  y[496] -> 2*s23^4 + s123^2*(4*s23^2 + 6*s23*s34 + 4*s34^2) - 4*s34^3*s56 - 
    2*s123*(3*s23^2 + 3*s23*s34 + s34^2)*(s23 + s56) - 
    s34^3*(s123 + s23 + s56) + s23*s34*s56*(-8*s34 + s56) + 
    2*s23^2*s56*(-s34 + s56) + s23^3*(s34 + 4*s56), 
  y[497] -> 3*(-2*s123 + s23 - 2*s56)*s56 + s12*(s23 + 6*s56), 
  y[498] -> 12*s123^2 - 2*s23*s34 + 9*s23*s56 + 16*s56^2 - 
    2*s123*(7*s23 + 12*s56), y[499] -> 2*s23^3 - 6*s23^2*s234 + 
    6*s23*s234^2 - 2*s234^3 + 12*s23^2*s56 - 15*s23*s234*s56 + 6*s234^2*s56 - 
    2*s234*s56^2 - 3*s123*(s23^2 - 2*s23*s234 + s234^2 + 4*s23*s56 - 
      2*s234*s56) + s12*(3*s23^2 - 3*s23*s234 + s234^2 + 6*s23*s56 - 
      2*s234*s56), y[500] -> 16*s23^3 - 31*s23^2*s234 + 22*s23*s234^2 - 
    5*s234^3 + 3*s23^2*s56 - 6*s23*s234*s56 - s234^2*s56 - 12*s23*s56^2 + 
    6*s234*s56^2 + 2*s12*(3*s23^2 - 3*s23*s234 + s234^2 + 2*s23*s56) - 
    2*s123*(5*s23^2 - 9*s23*s234 + 3*s234^2 + 2*s23*s56 + 2*s234*s56), 
  y[501] -> -40*s23^3 + 13*s234^3 - 32*s234^2*s34 + 17*s234*s34^2 + 
    12*s234^2*s56 - 20*s234*s34*s56 + 20*s34^2*s56 + 
    s123^2*(-26*s23 + 5*s234 - 10*s34 + 4*s56) + 
    s23^2*(109*s234 - 48*s34 + 44*s56) + 
    2*s123*(28*s23^2 + 9*s234^2 - 21*s234*s34 + 11*s34^2 + 
      s23*(-55*s234 + 36*s34 - 10*s56) + 8*s234*s56 - 7*s34*s56) - 
    2*s23*(48*s234^2 - 51*s234*s34 + 12*s34^2 + 2*s234*s56 - 12*s34*s56 + 
      10*s56^2), y[502] -> -2*s123^3*(s23 + s34) + 
    s123^2*(6*s23^2 + 6*s23*(s34 - s56) + s34*s56) - 
    2*s123*s23*(3*s23^2 + 3*s23*(s34 - 2*s56) + (s34 - 6*s56)*s56) + 
    s23*(2*s23^3 + 2*s23^2*(s34 - 3*s56) + s23*(s34 - 12*s56)*s56 - 4*s56^3), 
  y[503] -> s12*(-s123^2 + 3*s123*s56 + (s23 - 3*s56)*s56) + 
    s56*(s123*s23 + s56*(-3*s23 + s56)), 
  y[504] -> -(s123^3*(3*s234^2 - 3*s234*s34 + s34^2)) - 
    3*s23*s234*(s123 + s234)*(s123*(-2*s234 + s34) + 
      s234*(s23 - 2*s234 + s34)) + 
    s123*(-9*s234^4 - 3*s234^2*s34*(s34 - 2*s56) + s234^3*(9*s34 - 2*s56) - 
      6*s234*s34^2*s56 + 2*s34^3*s56) - 
    s123^2*(9*s234^3 + 3*s234*s34*(s34 - s56) + 3*s34^2*s56 + 
      s234^2*(-9*s34 + s56)) - s234*(3*s234^4 + s234^2*s34*(s34 - 3*s56) + 
      3*s234*s34^2*s56 - s34^3*s56 + s234^3*(-3*s34 + s56)), 
  y[505] -> -18*s123^3 + 24*s23^3 + 5*s234^3 - 5*s234^2*s34 - s234*s34^2 + 
    s23^2*(-107*s234 + 48*s34 - 92*s56) + 26*s234^2*s56 - 9*s234*s34*s56 + 
    2*s34^2*s56 - 9*s234*s56^2 + s123^2*(72*s23 - 43*s234 + 17*s34 + 
      24*s56) - 2*s123*(36*s23^2 + 10*s234^2 - 3*s234*s34 + 2*s34^2 + 
      s23*(-78*s234 + 36*s34 - 7*s56) - 26*s234*s56 + 6*s34*s56 + 3*s56^2) + 
    2*s23*(41*s234^2 + 13*s34^2 + 6*s34*s56 - 28*s56^2 - 
      8*s234*(5*s34 + 3*s56)), 
  y[506] -> 4*s123*s56*(3*s23^2 + 2*s23*s34 + s34^2 - s23*s56) + 
    s123^2*(2*s23^2 + 8*s23*s34 + 5*s34^2 - 4*s23*s56 - 2*s34*s56) + 
    s56*(-40*s23^3 - 8*s34^3 + 14*s23*s34*(-2*s34 + s56) + 
      s23^2*(-52*s34 + 39*s56)), y[507] -> 3*s23^3*s234 - 4*s23*s234^3 + 
    3*s234^4 + s23^3*s34 - s234^3*s34 - s123^3*(s23 - 3*s234 + s34) + 
    9*s23^2*s234*s56 + 3*s23*s234^2*s56 - 9*s234^3*s56 + 3*s23*s234*s34*s56 + 
    3*s234^2*s34*s56 - 12*s23^2*s56^2 + 3*s23*s234*s56^2 + 9*s234^2*s56^2 - 
    3*s23*s34*s56^2 - 3*s234*s34*s56^2 - 2*s23*s56^3 - 3*s234*s56^3 + 
    s34*s56^3 - 3*s123^2*(3*s234 - s34)*(s23 - s234 + s56) - 
    s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) + 
    3*s123*((3*s234 - s34)*(s234 - s56)^2 + s23^2*(s234 - s34 + 4*s56) + 
      s23*(-3*s234^2 + 2*s234*s56 + s56^2)), 
  y[508] -> -4*s123^3*s23*s234 + 8*s23^4*s56 + s234^4*(-s234 + s56) - 
    2*s23*s234^2*(s234^2 + s234*s56 + s56^2) - 
    2*s23^3*(2*s234^2 + 13*s234*s56 + 8*s56^2) + 
    s23^2*(7*s234^3 + 19*s234^2*s56 + 5*s234*s56^2 + s56^3) + 
    s123^2*(s234^2*(-s234 + s56) + 8*s23^2*(s234 + s56) - 
      2*s23*s234*(6*s234 + s56)) - 2*s123*(s234^3*(s234 - s56) + 
      2*s23^3*(s234 + 4*s56) + s23*s234*(5*s234^2 + 2*s234*s56 + s56^2) - 
      2*s23^2*(4*s234^2 + 7*s234*s56 + s56^2)), 
  y[509] -> s123^3*s34^2 + s12*(-(s123^2*(4*s23^2 + 6*s23*s34 + 5*s34^2)) + 
      3*s123*s23*(3*s23 + 2*s34)*s56 + (7*s23^3 + 8*s34^3 + 
        2*s23*s34*(10*s34 - 3*s56) + 9*s23^2*(2*s34 - s56))*s56) - 
    s34^3*(s123^2 + s123*(s23 + s34) + (s23 + s34)*(s23 + s56) - 
      s12*(s123 + s23 + s56)) + s123*s56*(s23^3 - 4*s34^3 + 
      s23*s34*(-10*s34 + 3*s56) + s23^2*(-6*s34 + 3*s56)) + 
    s123^2*(s23^3 + 4*s23^2*s34 + 3*s23*s34*(2*s34 + s56) + 
      s34^2*(5*s34 + 3*s56)) + s56*(-s23^4 - 8*s34^4 - 
      2*s23*s34^2*(10*s34 + 3*s56) - s23^3*(7*s34 + 12*s56) + 
      s23^2*(-18*s34^2 - 15*s34*s56 + s56^2)), 
  y[510] -> 2*s123^3*s23 + 4*s23^4 + s234^3*(s234 - 2*s56) + 
    s23^3*(-2*s234 + 33*s56) + s23*s234*(14*s234^2 + 4*s234*s56 + 3*s56^2) - 
    s23^2*(17*s234^2 + 36*s234*s56 + 7*s56^2) + 
    s123^2*(-(s234*s56) + 2*s23*(9*s234 + s56)) + 
    s123*(-6*s23^3 + s234^2*(s234 - 3*s56) - s23^2*(16*s234 + 33*s56) + 
      s23*(31*s234^2 + 6*s234*s56 + 2*s56^2)), 
  y[511] -> -s123^4 - s23^4 + 7*s234^4 - 8*s234^3*s56 + 2*s234^2*s56^2 + 
    2*s234*s56^3 - s56^4 - 4*s23^3*(s234 + s56) + 
    4*s123^3*(s23 + s234 + s56) + 6*s23^2*(3*s234^2 - s56^2) - 
    4*s23*(5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3) - 
    6*s123^2*(s23^2 - 3*s234^2 + s56^2 + 2*s23*(s234 + s56)) + 
    4*s123*(s23^3 + 5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3 + 
      3*s23^2*(s234 + s56) + s23*(-9*s234^2 + 3*s56^2)), 
  y[512] -> 6*s123^3 + 2*s123*(3*s23^2 + s23*(-2*s234 + s34 - 4*s56) + 
      (s234 - s56)^2) - s123^2*(12*s23 - 8*s234 + s34 + 8*s56) + 
    s23*(-(s23*(4*s234 + s34 - 16*s56)) + 2*(s234^2 - 4*s234*s56 + 5*s56^2)), 
  y[513] -> 2*s123^4 + 6*s23^4 - s234*(s234 - s56)^3 + 
    8*s23*(s234 - s56)^2*s56 - 2*s123^3*(2*s23 + s234 + 2*s56) + 
    s23^3*(-14*s234 + 36*s56) + s23^2*(9*s234^2 - 39*s234*s56 + 38*s56^2) + 
    s123^2*(8*s23^2 - 11*s234^2 + 9*s234*s56 + 2*s56^2 + 
      6*s23*(s234 + 2*s56)) - 2*s123*(6*s23^3 + 4*s234*(s234 - s56)^2 + 
      s23^2*(-5*s234 + 22*s56) + s23*(-5*s234^2 - 3*s234*s56 + 8*s56^2)), 
  y[514] -> -2*s123^4 + s123^3*(4*s23 + 30*s234 + 4*s56) - 
    8*s23^3*(4*s234 + 11*s56) + s23^2*(85*s234^2 + 37*s234*s56 - 128*s56^2) + 
    s23*(-78*s234^3 + 90*s234^2*s56 + 42*s234*s56^2 - 40*s56^3) + 
    s234*(25*s234^3 - 65*s234^2*s56 + 39*s234*s56^2 - 3*s56^3) - 
    s123^2*(2*s23^2 - 95*s234^2 + 55*s234*s56 + 2*s56^2 + 
      44*s23*(2*s234 + s56)) + 2*s123*(s23^2*(45*s234 + 64*s56) + 
      s234*(44*s234^2 - 63*s234*s56 + 16*s56^2) + 
      s23*(-87*s234^2 + 21*s234*s56 + 40*s56^2)), 
  y[515] -> 2*s123^4*s234 - s23^4*(s234 - 4*s56) - 
    s123^3*(5*s23*s234 + 13*s234^2 + 4*s23*s56 + 6*s234*s56) + 
    s23^3*(10*s234^2 - 15*s234*s56 + 12*s56^2) - 
    3*s23^2*(12*s234^3 - 13*s234^2*s56 + 9*s234*s56^2 - 4*s56^3) + 
    s234^2*(-19*s234^3 + 33*s234^2*s56 - 25*s234*s56^2 + 7*s56^3) + 
    s23*(46*s234^4 - 61*s234^3*s56 + 36*s234^2*s56^2 - 13*s234*s56^3 + 
      4*s56^4) + 3*s123^2*(s23^2*(s234 + 4*s56) + 
      s234*(-17*s234^2 + 7*s234*s56 + 2*s56^2) + 
      s23*(12*s234^2 - s234*s56 + 4*s56^2)) + 
    s123*(s23^3*(s234 - 12*s56) - 3*s23^2*(11*s234^2 - 8*s234*s56 + 
        8*s56^2) + 3*s23*(29*s234^3 - 20*s234^2*s56 + 7*s234*s56^2 - 
        4*s56^3) - s234*(55*s234^3 - 60*s234^2*s56 + 19*s234*s56^2 + 
        2*s56^3)), y[516] -> -4*s123^3*s234^2 + s23^3*s234^2 - 
    3*s23^2*s234^3 + 3*s23*s234^4 - s234^5 - 2*s23^4*s56 + 9*s23^3*s234*s56 - 
    12*s23^2*s234^2*s56 + 5*s23*s234^3*s56 + 9*s23^3*s56^2 - 
    6*s23^2*s234*s56^2 - s123^2*(s23^3 + 11*s234^3 - 
      6*s23*s234*(2*s234 + s56)) + s123*(-8*s234^4 + s23^3*(2*s234 + 3*s56) + 
      2*s23*s234^2*(9*s234 + 7*s56) - 2*s23^2*(6*s234^2 + 9*s234*s56 + 
        2*s56^2)) + s12*(4*s123^2*s234^2 + 6*s234^4 - 
      5*s23*s234^2*(3*s234 + 2*s56) - 3*s23^3*(s234 + 3*s56) + 
      2*s23^2*(6*s234^2 + 9*s234*s56 + 2*s56^2) + 
      2*s123*(s23^3 + 5*s234^3 - 3*s23*s234*(2*s234 + s56))), 
  y[517] -> 3*s23^3*s234 - 9*s23^2*s234^2 + 9*s23*s234^3 - 3*s234^4 + 
    s123^3*(9*s234 - 6*s34) + 13*s23^2*s234*s34 - 30*s23*s234^2*s34 + 
    18*s234^3*s34 + 18*s23*s234*s34^2 - 23*s234^2*s34^2 + 9*s234*s34^3 - 
    s34^4 - s23^3*s56 + 9*s23^2*s234*s56 - 8*s23*s234^2*s56 + s234^3*s56 + 
    21*s23^2*s34*s56 - 15*s23*s234*s34*s56 + s234^2*s34*s56 + 
    38*s23*s34^2*s56 - 9*s234*s34^2*s56 + 17*s34^3*s56 + 17*s23^2*s56^2 - 
    3*s23*s234*s56^2 + 6*s23*s34*s56^2 + 
    s123^2*(-4*s23^2 + 29*s234^2 + s34*(s34 - 6*s56) - 9*s23*(2*s234 + s56) + 
      3*s234*(-8*s34 + s56)) + s123*(-2*s23^3 + 17*s234^3 + 5*s234^2*s56 + 
      s34^2*(13*s34 + 12*s56) - s234*s34*(23*s34 + 12*s56) + 
      s23^2*(13*s234 - 4*s34 + 27*s56) - 3*s23*(9*s234^2 - s234*s34 - 
        2*s34^2 + 13*s234*s56 - 13*s34*s56 + s56^2)) + 
    s12*(-21*s234^3 + 24*s234^2*s34 - 9*s234*s34^2 + s34^3 + 
      s123^2*(-9*s234 + 6*s34) - 4*s234^2*s56 + 12*s234*s34*s56 - 
      12*s34^2*s56 - s23^2*(13*s234 + 36*s56) + 
      3*s23*(11*s234^2 - 6*s234*s34 + 12*s234*s56 - 14*s34*s56 + s56^2) + 
      s123*(4*s23^2 - 30*s234^2 + 30*s234*s34 - 14*s34^2 - 3*s234*s56 + 
        6*s34*s56 + 3*s23*(6*s234 - 2*s34 + 3*s56))), 
  y[518] -> 2*s123^3*s23 + s234*(3*s234^2 - 3*s234*s34 + s34^2)*
     (s234 - s56) + 8*s23^3*s56 + s123^2*(-2*s23^2 + 3*s234^2 - 
      3*s234*(s34 + s56) + s34*(s34 + 3*s56) + s23*(6*s234 + 4*s56)) - 
    2*s23*(s234^3 - s234^2*s34 - s234*s56*(3*s34 + 4*s56) + 
      s34*s56*(2*s34 + 5*s56)) - s23^2*(s234^2 + 9*s234*s56 + 
      s56*(4*s34 + 17*s56)) + 2*s123*((3*s234^2 - 3*s234*s34 + s34^2)*
       (s234 - s56) - 2*s23^2*(s234 + 4*s56) + 
      s23*(s234^2 + 2*s56*(-s34 + s56) + s234*(s34 + 4*s56))), 
  y[519] -> -2*s123 + 2*s23 - s234 + 2*s56, 
  y[520] -> 2*s123^4 + 2*s23^4 - s123*(8*s23 - 11*s234)*(s23 - s234)^2 - 
    9*s23^3*s234 + 15*s23^2*s234^2 - 11*s23*s234^3 + 3*s234^4 + 
    s123^3*(-8*s23 + 9*s234) + 3*s123^2*(4*s23^2 - 9*s23*s234 + 5*s234^2) - 
    s234*s56^3 - 2*s56^4, y[521] -> 3*s23^3 + s23*s34^2 + s34^3 - 
    2*s123*s23*(2*s23 + s34) + s23^2*(-s234 + s34 + 2*s56), 
  y[522] -> 2*s123^2*s34 - 8*s23^2*s56 + s34^2*(s34 + s56) + 
    s123*(s34^2 + 8*s23*s56) + s23*(s34^2 - 4*s34*s56 - 8*s56^2), 
  y[523] -> (s123 - s56)*(s123*s23 + 2*s56*(-2*s23 + s56)) + 
    s12*(s123^2 - 4*s123*s56 + s56*(s23 + 3*s56)), 
  y[524] -> 6*s23^3 + s123^2*(6*s23 + 4*s234) + s234^2*(7*s234 + 4*s56) + 
    s23^2*(-8*s234 + 12*s56) + s23*(-5*s234^2 - 16*s234*s56 + 6*s56^2) + 
    s123*(-12*s23^2 + 4*s23*(s234 - 3*s56) + s234*(11*s234 + 4*s56)), 
  y[525] -> -2*s23^4 - s123^2*(3*s23^2 + 3*s23*s34 + s34^2) - 
    s34^3*(s34 + s56) - s23*s34^2*(2*s34 + s56) - s23^3*(s34 + 3*s56) - 
    s23^2*(s34^2 + s34*s56 + s56^2) + 
    s123*(5*s23^3 - s34^3 - s23*s34*(s34 - 2*s56) + s23^2*(3*s34 + 4*s56)), 
  y[526] -> -8*s23^3 - 14*s234^3 - 2*s123^2*(4*s23 + 3*s234) + 
    s23^2*(31*s234 - 16*s34) + 8*s234^2*s34 - s234*s34^2 - s34^3 - 
    12*s234^2*s56 + 10*s234*s34*s56 - 2*s34^2*s56 - 2*s234*s56^2 + 
    2*s34*s56^2 + s23*(-13*s234^2 + 27*s234*s34 - 11*s34^2 + 25*s234*s56 - 
      2*s34*s56) + s123*(16*s23^2 - 20*s234^2 + 8*s234*s34 - 8*s234*s56 + 
      6*s34*s56 + s23*(-25*s234 + 20*s34 + 8*s56)), 
  y[527] -> 2*s123^3*s34*(s23 + s34) + 
    s123^2*(3*s23^3 + s34^2*(s34 - 2*s56) + 2*s23*s34*s56 + 
      s23^2*(s34 + 4*s56)) + s12*(s123^2*(3*s23^2 + s23*s34 - s34^2) + 
      s23*s56*(7*s23^2 + 10*s23*s34 + 4*s34^2 + 11*s23*s56 + 8*s34*s56) - 
      s123*s23*(s23^2 + s23*s34 + 14*s23*s56 + 10*s34*s56)) + 
    s123*s23*(s23^2*(s34 - 20*s56) - 2*s34*s56*(3*s34 + 2*s56) + 
      s23*(s34^2 - 21*s34*s56 - 2*s56^2)) + 
    s23*s56*(s23^3 - s23^2*(s34 - 17*s56) - 4*s34^2*(s34 - 2*s56) + 
      s23*(-6*s34^2 + 21*s34*s56 - 2*s56^2)), 
  y[528] -> s12*(s123 - 2*s56)*(s123^2 - 2*s123*s56 + 2*s56*(-s23 + s56)) + 
    s56*(-(s123^2*s23) + 4*s123*s23*s56 + s56*(s23^2 - 6*s23*s56 + s56^2)), 
  y[529] -> -(s123^3*(s23 + s34)*(s23^3 + 3*s23^2*s34 + 3*s23*s34^2 + 
       s34^2*(s34 - s56))) + 
    s12*(s123^3*(4*s23^3 + 6*s23^2*s34 + 4*s23*s34^2 + s34^3) - 
      s123^2*(13*s23^3 + 15*s23^2*s34 + 8*s23*s34^2 + 2*s34^3)*s56 - 
      s123*s23*(11*s23^3 + 4*s34^3 + s23*s34*(16*s34 - 9*s56) + 
        3*s23^2*(7*s34 - 5*s56))*s56 + 2*s23*(11*s23^3 + 4*s34^3 + 
        s23^2*(21*s34 - 5*s56) + s23*s34*(16*s34 - 3*s56))*s56^2) + 
    s123^2*s34*s56*(7*s23^3 + 2*s34^3 + 3*s23*s34*(2*s34 + s56) + 
      s23^2*(10*s34 + 3*s56)) + s23*s56^2*(3*s23^4 - 8*s34^4 - 
      6*s23*s34^2*(4*s34 + s56) - 4*s23^3*(s34 + 5*s56) + 
      s23^2*(-22*s34^2 - 20*s34*s56 + s56^2)) + 
    s123*s23*s56*(2*s23^4 + 4*s34^3*(s34 - s56) + s23^3*(11*s34 + 7*s56) + 
      3*s23^2*(7*s34^2 - 2*s34*s56 + s56^2) + 
      s23*s34*(16*s34^2 - 13*s34*s56 + 3*s56^2)), 
  y[530] -> 6*s23^2*s234^2 + 8*s234^4 + s123^3*(4*s234 - 2*s34) - 
    7*s234^3*s34 + 2*s234^2*s34^2 + 8*s234^3*s56 - 7*s234^2*s34*s56 + 
    2*s234*s34^2*s56 + 8*s234^2*s56^2 - 7*s234*s34*s56^2 + 2*s34^2*s56^2 + 
    4*s234*s56^3 - 2*s34*s56^3 + s123^2*(-8*s23*s234 + 16*s234^2 + 
      2*s23*s34 - 11*s234*s34 + 2*s34^2 + 4*s234*s56 - 2*s34*s56) - 
    s23*(14*s234^3 - 6*s234^2*(s34 - s56) + s234*s34*s56 + 
      2*s34*s56*(-s34 + s56)) + s123*(4*s23^2*s234 + 20*s234^3 - 
      4*s234^2*(4*s34 - 3*s56) + 2*s34*(s34 - s56)*s56 - 
      2*s23*s234*(11*s234 - 4*s34 + 2*s56) + 
      s234*(4*s34^2 - 9*s34*s56 + 4*s56^2)), 
  y[531] -> s123^3*(-4*s234 + 2*s34) + 8*s23^3*s56 - 
    s123^2*(13*s234^2 + s23*(-8*s234 + 2*s34 - 8*s56) - 8*s234*(s34 + s56) + 
      s34*(s34 + 2*s56)) + s23^2*(-5*s234^2 - 16*s234*s56 + 
      4*s56*(3*s34 + 4*s56)) - s234^2*(5*s234^2 + s34^2 + 4*s34*s56 + 
      5*s56^2 - 2*s234*(2*s34 + 5*s56)) + 
    2*s23*(5*s234^3 - s234^2*(2*s34 + s56) - 2*s234*s56*(3*s34 + 4*s56) + 
      2*s56*(s34^2 + 3*s34*s56 + 2*s56^2)) - 
    2*s123*(2*s23^2*(s234 + 4*s56) + s234*(7*s234^2 - 5*s234*s34 + s34^2 - 
        9*s234*s56 + 3*s34*s56 + 2*s56^2) + 
      s23*(-9*s234^2 + 3*s234*s34 - 4*s234*s56 + 6*s34*s56 + 8*s56^2)), 
  y[532] -> -(s23^4*s234) + 5*s23^3*s234^2 - 9*s23^2*s234^3 + 7*s23*s234^4 - 
    2*s234^5 + 2*s123^3*s234*(3*s23 + s234) - 6*s23^3*s234*s56 + 
    12*s23^2*s234^2*s56 - 3*s23*s234^3*s56 - 3*s234^4*s56 - 15*s23^3*s56^2 + 
    12*s23^2*s234*s56^2 + 2*s23*s234^2*s56^2 - 3*s234^3*s56^2 - 
    2*s234^2*s56^3 + s123^2*(s23^3 + 5*s234^3 + 2*s23*s234*(7*s234 - 3*s56) - 
      6*s23^2*(3*s234 + s56)) + 
    s123*(-2*s23^4 + s23*s234^2*(11*s234 - 16*s56) + s234^3*(s234 - 2*s56) + 
      14*s23^3*(s234 + s56) + 6*s23^2*(-4*s234^2 + s234*s56 + s56^2)) - 
    s12*(-2*s23^4 + 11*s23^3*s234 + 2*s123^2*s234*(3*s23 + 2*s234) - 
      2*s23*s234^2*(2*s234 + 7*s56) + 6*s23^2*(-2*s234^2 + 2*s234*s56 + 
        s56^2) + s234^2*(7*s234^2 + 3*s234*s56 + 2*s56^2) + 
      s123*(4*s23^3 + 6*s23*s234*(s234 - s56) - 6*s23^2*(3*s234 + s56) + 
        s234^2*(11*s234 + 2*s56))), 
  y[533] -> -2*s23^4 + 8*s23^3*s234 - s23^2*s234^2 - 17*s23*s234^3 + 
    12*s234^4 - 12*s23^3*s34 + 35*s23^2*s234*s34 - 9*s23*s234^2*s34 - 
    18*s234^3*s34 - 19*s23^2*s34^2 + 29*s23*s234*s34^2 + 10*s234^2*s34^2 - 
    10*s23*s34^3 - s234*s34^3 - 2*s123^3*(4*s23 + s234 + s34) - 2*s23^3*s56 - 
    7*s23^2*s234*s56 + 2*s23*s234^2*s56 + 10*s234^3*s56 - 6*s23^2*s34*s56 + 
    6*s23*s234*s34*s56 - 15*s234^2*s34*s56 - 6*s23*s34^2*s56 + 
    9*s234*s34^2*s56 - 2*s34^3*s56 - 28*s23^2*s56^2 + 5*s23*s234*s56^2 + 
    10*s234^2*s56^2 - 10*s23*s34*s56^2 - 11*s234*s34*s56^2 + 4*s34^2*s56^2 + 
    4*s234*s56^3 - 2*s34*s56^3 + s123^2*(19*s23^2 - 3*s234^2 - 
      2*s234*(4*s34 + s56) + 2*s34*(3*s34 + 2*s56) + 
      s23*(-35*s234 + 25*s34 + 4*s56)) + 
    s123*(-9*s23^3 + 11*s234^3 - 2*s34^2*s56 + s234*s34*(14*s34 + s56) + 
      s234^2*(-24*s34 + 2*s56) + s23^2*(32*s234 - 3*s34 + 10*s56) + 
      s23*(-35*s234^2 + 18*s234*s34 + 10*s34^2 + 28*s234*s56 - 14*s34*s56 + 
        4*s56^2)) + s12*(12*s23^3 + 14*s234^3 + s123^2*(8*s23 + 6*s234) - 
      6*s234^2*s34 + s234*s34^2 + 11*s234^2*s56 - 13*s234*s34*s56 + 
      2*s34^2*s56 + 4*s234*s56^2 - 2*s34*s56^2 + 
      s23^2*(-38*s234 + 19*s34 + 5*s56) + s23*(16*s234^2 - 32*s234*s34 + 
        10*s34^2 - 27*s234*s56 + 8*s34*s56 - 4*s56^2) - 
      s123*(20*s23^2 - 20*s234^2 + 6*s234*s34 - 6*s234*s56 + 6*s34*s56 + 
        s23*(-29*s234 + 22*s34 + 4*s56))), 
  y[534] -> s123^4*s234^3 + s123^3*(s23^4 + 3*s234^4 - 
      4*s23*s234^2*(s234 + s56)) + s123^2*(3*s234^5 - s23^4*(s234 + 4*s56) - 
      s23*s234^3*(8*s234 + 11*s56) + 2*s23^2*s234*(3*s234^2 + 8*s234*s56 + 
        3*s56^2)) - s23*s56*(s234^5 - s23*s234^3*(4*s234 + 5*s56) + 
      s23^4*(s234 + 8*s56) + 2*s23^2*s234*(3*s234^2 + 8*s234*s56 + 3*s56^2) - 
      2*s23^3*(2*s234^2 + 9*s234*s56 + 6*s56^2)) + 
    s123*(s234^6 - 4*s23*s234^4*(s234 + 2*s56) + 
      s23^4*(s234^2 + 8*s234*s56 + 6*s56^2) + 2*s23^2*s234^2*
       (3*s234^2 + 12*s234*s56 + 7*s56^2) - 
      4*s23^3*(s234^3 + 6*s234^2*s56 + 6*s234*s56^2 + s56^3)) - 
    s12*(s123^3*s234^3 + s234^6 - 2*s23^5*s56 - 
      2*s23*s234^4*(2*s234 + 3*s56) + 2*s23^2*s234^2*
       (3*s234^2 + 10*s234*s56 + 5*s56^2) + 
      s23^4*(s234^2 + 12*s234*s56 + 18*s56^2) - 
      4*s23^3*(s234^3 + 6*s234^2*s56 + 6*s234*s56^2 + s56^3) + 
      s123^2*(s23^4 + 3*s234^4 - 4*s23*s234^2*(s234 + s56)) + 
      s123*(3*s234^5 - 2*s23*s234^3*(4*s234 + 5*s56) - s23^4*(s234 + 8*s56) + 
        2*s23^2*s234*(3*s234^2 + 8*s234*s56 + 3*s56^2))), 
  y[535] -> s23^4*s234^2 - 4*s23^3*s234^3 + 6*s23^2*s234^4 - 4*s23*s234^5 + 
    s234^6 + 3*s23^3*s234^2*s34 - 9*s23^2*s234^3*s34 + 9*s23*s234^4*s34 - 
    3*s234^5*s34 + 3*s23^2*s234^2*s34^2 - 6*s23*s234^3*s34^2 + 
    3*s234^4*s34^2 + s23*s234^2*s34^3 - s234^2*s34^4 - 
    s123^4*(3*s234^2 - 3*s234*s34 + s34^2) - 2*s23^5*s56 + 9*s23^4*s234*s56 - 
    15*s23^3*s234^2*s56 + 11*s23^2*s234^3*s56 - 3*s23*s234^4*s56 - 
    10*s23^4*s34*s56 + 37*s23^3*s234*s34*s56 - 45*s23^2*s234^2*s34*s56 + 
    19*s23*s234^3*s34*s56 - s234^4*s34*s56 - 15*s23^3*s34^2*s56 + 
    34*s23^2*s234*s34^2*s56 - 26*s23*s234^2*s34^2*s56 + 3*s234^3*s34^2*s56 - 
    4*s23^2*s34^3*s56 + 6*s23*s234*s34^3*s56 - 4*s234^2*s34^3*s56 + 
    4*s23*s34^4*s56 + 2*s234*s34^4*s56 - 13*s23^4*s56^2 + 
    18*s23^3*s234*s56^2 - 9*s23^2*s234^2*s56^2 + s23*s234^3*s56^2 + 
    24*s23^3*s34*s56^2 - 15*s23^2*s234*s34*s56^2 + s23*s234^2*s34*s56^2 + 
    47*s23^2*s34^2*s56^2 - 9*s23*s234*s34^2*s56^2 + 16*s23*s34^3*s56^2 + 
    19*s23^3*s56^3 - 3*s23^2*s234*s56^3 + 6*s23^2*s34*s56^3 + 
    s123^3*(4*s23^3 - 8*s234^3 + 6*s23^2*s34 + 6*s234^2*s34 + 
      s12*(3*s234^2 - 3*s234*s34 + s34^2) - s234^2*s56 + 3*s234*s34*s56 - 
      3*s34^2*s56 + s23*(9*s234^2 - 6*s234*s34 + 5*s34^2 + 9*s234*s56 - 
        6*s34*s56)) + s123^2*(s23^4 - 6*s234^4 + 6*s234^2*s34^2 - 3*s34^4 - 
      13*s23^3*s56 - 2*s234^3*s56 + 5*s234^2*s34*s56 - 3*s234*s34^2*s56 - 
      2*s34^3*s56 - 3*s23^2*(3*s234^2 - 2*s12*s34 - 3*s234*s34 + 2*s34^2 + 
        9*s234*s56 + s34*s56 + 3*s56^2) + 
      s12*(9*s234^3 + 3*s234*s34*(s34 - s56) + s234^2*(-9*s34 + s56) + 
        3*s34^2*(s34 + s56)) + s23*(14*s234^3 - 3*s234^2*(s34 - 10*s56) + 
        s12*(-9*s234^2 + 6*s234*s34 + 7*s34^2 - 9*s234*s56 + 6*s34*s56) + 
        s34*(-7*s34^2 + s34*s56 - 6*s56^2) + s234*(4*s34^2 - 27*s34*s56 + 
          3*s56^2))) + s12*(10*s23^4*s56 + 
      s234*(3*s234^4 + s234^2*s34*(s34 - 3*s56) - 2*s34^3*s56 + 
        s234^3*(-3*s34 + s56) + s234*s34^2*(s34 + 3*s56)) - 
      s23^3*(3*s234^2 + 40*s234*s56 + 3*s56*(-5*s34 + 19*s56)) + 
      s23^2*(9*s234^3 - 3*s234^2*(s34 - 17*s56) - 39*s234*(s34 - s56)*s56 + 
        s56*(4*s34^2 - 51*s34*s56 + 3*s56^2)) - 
      s23*(9*s234^4 + 12*s234*s34*(s34 - s56)*s56 + 
        4*s34^2*s56*(s34 + 3*s56) + s234^3*(-6*s34 + 22*s56) + 
        s234^2*(s34^2 - 27*s34*s56 + 4*s56^2))) + 
    s123*(9*s12*s234^4 - 9*s12*s234^3*s34 - 6*s234^4*s34 + 
      3*s12*s234^2*s34^2 + 8*s234^3*s34^2 + 3*s12*s234*s34^3 - 3*s234*s34^4 + 
      2*s12*s234^3*s56 - s234^4*s56 - 6*s12*s234^2*s34*s56 + s234^3*s34*s56 + 
      6*s12*s234*s34^2*s56 + 3*s234^2*s34^2*s56 - 4*s12*s34^3*s56 - 
      7*s234*s34^3*s56 + 4*s34^4*s56 - s23^4*(s234 + 15*s56) + 
      s23^3*(3*s234^2 + 40*s234*s56 + s56*(13*s12 - 40*s34 + 42*s56)) + 
      s23^2*(-3*s234^3 - 2*s234^2*(3*s34 + 22*s56) + 
        3*s234*(s34^2 + 6*s34*s56 - 14*s56^2) - 
        3*s56*(6*s34^2 - 16*s34*s56 + s56^2) + 
        3*s12*(3*s234^2 - s234*s34 + 9*s234*s56 - 4*s34*s56 + 3*s56^2)) + 
      s23*(s234^4 + 12*s34^2*s56*(s34 + s56) + 6*s234^3*(2*s34 + 3*s56) + 
        s234^2*(-7*s34^2 - 2*s34*s56 + 5*s56^2) - 
        2*s234*s34*(s34^2 + 13*s34*s56 + 6*s56^2) + 
        s12*(-18*s234^3 + s234^2*(12*s34 - 31*s56) + 
          2*s34*s56*(-10*s34 + 3*s56) + s234*(2*s34^2 + 33*s34*s56 - 
            3*s56^2)))), y[536] -> s123 + 3*s234 - 4*s56, 
  y[537] -> s123 - s23 + s34, y[538] -> -(s123^4*s234) + 
    s123^3*(s23 - 4*s234)*s234 + 3*s123^2*(s23 - 2*s234)*s234^2 + 
    s23*s234^4 - s234^5 - s23^4*(s234 + s34) + 
    s23^3*(s234^2 + s234*s34 + s34^2) + 
    s123*(3*s23*s234^3 - 4*s234^4 + s23^3*(s234 + s34)), 
  y[539] -> -s12^2 + s56^2, y[540] -> -2*s23*s34 + 4*s34^2 + 
    3*s123*(s34 - s56) - 6*s34*s56 + 4*s56^2, 
  y[541] -> s123^3*s234 - 6*s123^2*s234*s56 + 12*s123*s234*s56^2 + 
    (-7*s234 + s34)*s56^3, y[542] -> 6*s12^2 + s56*(-s123 - s23 + s56) - 
    3*s12*(s123 - s23 + s56), y[543] -> 11*s12^2 + 7*s123^2 + 7*s23^2 + 
    17*s23*s56 + 8*s56^2 - 15*s123*(s23 + s56) + 
    s12*(-17*s123 + 14*s23 + 6*s56), 
  y[544] -> -4*s12^2 - 10*s123^2 - 47*s23^2 + 14*s23*s234 - 3*s234^2 + 
    16*s23*s34 - 2*s34^2 + s12*(2*s123 - 28*s23 + 5*s234 + 9*s34 - 9*s56) - 
    62*s23*s56 + 6*s234*s56 + 14*s34*s56 - 23*s56^2 + 
    2*s123*(21*s23 + s234 + 18*s56), 
  y[545] -> 22*s23^3 + s12^2*(8*s23 - 2*s234) - 21*s23^2*s234 + 
    3*s23*s234^2 + 3*s234^3 + s123^2*(8*s23 + 6*s234) + 41*s23^2*s56 - 
    23*s23*s234*s56 - 3*s234^2*s56 + 14*s23*s56^2 - 2*s234*s56^2 + 
    s12*(21*s23^2 - 11*s23*s234 + s234^2 + s123*(-16*s23 + s234) + 
      12*s23*s56 - 2*s234*s56) - s123*(29*s23^2 - 8*s23*s234 - 9*s234^2 + 
      26*s23*s56 + s234*s56), y[546] -> -3*s123^2*s234 + s12^2*s34 + 
    s234^2*s34 - s234*s34^2 - 3*s234^2*s56 + 4*s234*s34*s56 - 6*s234*s56^2 + 
    s34*s56^2 + 3*s123*s234*(s234 - s34 + 3*s56) + 
    s12*(3*s123*s234 + 2*s234*s34 - 3*s234*s56 + s34*s56), 
  y[547] -> -2*s12^2*s23 - 3*s123^2*s34 + 
    s23*(-3*s23*(s34 - 2*s56) - 2*(s34 - s56)^2) + 
    2*s123*(3*s23 + 2*s34)*(s34 - s56) + 
    s12*(-6*s123*s23 + 6*s23^2 - 4*s123*s34 + 4*s23*s34 + 16*s23*s56 + 
      8*s34*s56), y[548] -> 28*s123^2*s23 + 54*s23^3 + 
    7*s12^2*(2*s23 - s34) - 49*s23^2*s34 + 18*s23*s34^2 + 78*s23^2*s56 - 
    70*s23*s34*s56 + 10*s34^2*s56 + 40*s23*s56^2 - 18*s34*s56^2 + 
    s12*(-22*s123*s23 + 51*s23^2 + 16*s123*s34 - 30*s23*s34 + 9*s34^2 + 
      20*s23*s56 - 18*s34*s56) + s123*(-68*s23^2 + 40*s23*s34 - 68*s23*s56 + 
      16*s34*s56), y[549] -> -8*s123^2*s23^2 - 6*s23^4 + 8*s23^3*s34 - 
    5*s23^2*s34^2 - s12^2*(3*s23^2 - 2*s23*s34 + s34^2) - 10*s23^3*s56 + 
    18*s23^2*s34*s56 - 4*s23*s34^2*s56 - 8*s23^2*s56^2 + 6*s23*s34*s56^2 - 
    s34^2*s56^2 + 2*s123*s23*(6*s23^2 - 6*s23*s34 + 8*s23*s56 - 3*s34*s56) - 
    s12*(-4*s123*s23^2 + 10*s23^3 + 6*s123*s23*s34 - 8*s23^2*s34 + 
      4*s23*s34^2 + 3*s23^2*s56 - 6*s23*s34*s56 + s34^2*s56), 
  y[550] -> -2*s123^3 - 46*s23^3 - 3*s234^3 + 3*s234^2*s34 + 
    s23^2*(17*s234 + 17*s34 - 121*s56) + 
    s123^2*(2*s23 - 15*s234 + 3*s34 - 5*s56) + 9*s234^2*s56 - 
    8*s234*s34*s56 - 5*s234*s56^2 + 11*s34*s56^2 - 17*s56^3 + 
    2*s23*(4*s234^2 + 15*s234*s56 + 5*s34*s56 - 48*s56^2) + 
    2*s123*(19*s23^2 + 5*s23*s234 - 8*s234^2 + 3*s234*s34 + 37*s23*s56 + 
      14*s234*s56 + 4*s34*s56 + 12*s56^2), 
  y[551] -> s123^2*(-3*s234 + s34) - 4*s12*(s234 + s34)*(s123 - s56) + 
    2*s123*(s234^2 + s34*(s34 - s56) + 2*s234*s56) - 
    s234*((s34 - s56)^2 + s234*(s34 + 2*s56)), 
  y[552] -> s123^3*(s234 - s34) - s123^2*s234*(2*s234 + s34 + 5*s56) + 
    s234^2*(-4*s56*(s34 + 2*s56) + s234*(s34 + 3*s56)) + 
    s123*s234*(-3*s234^2 + 4*s56*(s34 + s56) + s234*(s34 + 10*s56)), 
  y[553] -> 24*s23^4 - 16*s23^3*(3*s34 - 7*s56) + 
    s34*(11*s34 - 18*s56)*s56^2 + 4*s123^2*s23*(5*s23 + 7*s56) + 
    2*s23*s56*(11*s34^2 - 38*s34*s56 + 20*s56^2) + 
    s23^2*(17*s34^2 - 106*s34*s56 + 128*s56^2) - 
    2*s123*(22*s23^3 - 8*s34*s56^2 + s23*s56*(-23*s34 + 34*s56) + 
      s23^2*(-19*s34 + 68*s56)), y[554] -> -2*s23^4 + 3*s23^3*s234 - 
    4*s23*s234^3 + 3*s234^4 + 5*s23^3*s34 - s234^3*s34 - 
    s123^3*(s23 - 3*s234 + s34) - 6*s23^3*s56 + 9*s23^2*s234*s56 + 
    3*s23*s234^2*s56 - 9*s234^3*s56 + 3*s23*s234*s34*s56 + 3*s234^2*s34*s56 - 
    12*s23^2*s56^2 + 3*s23*s234*s56^2 + 9*s234^2*s56^2 - 3*s23*s34*s56^2 - 
    3*s234*s34*s56^2 - 2*s23*s56^3 - 3*s234*s56^3 + s34*s56^3 - 
    3*s123^2*(3*s234 - s34)*(s23 - s234 + s56) - 
    s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) + 
    3*s123*(s23^3 + (3*s234 - s34)*(s234 - s56)^2 + 
      s23^2*(s234 - s34 + 4*s56) + s23*(-3*s234^2 + 2*s234*s56 + s56^2)), 
  y[555] -> -8*s123^2*s23^2*s56 - 2*s123*s23*(s23^2*(s34 - 8*s56) + 
      2*s23*(3*s34 - 4*s56)*s56 + 3*s34*s56^2) - 
    (s23 + s56)*(-2*s23^3*(s34 - 4*s56) + 3*s23*s34*(s34 - 2*s56)*s56 + 
      s34^2*s56^2 + 2*s23^2*(s34^2 - 6*s34*s56 + 4*s56^2)), 
  y[556] -> 5*s23^4 - 5*s123^3*(s23 + s234) + s23^3*(-19*s234 + 15*s56) + 
    3*s23^2*(6*s234^2 - 12*s234*s56 + 5*s56^2) + 
    s234*(-5*s234^3 + 3*s234^2*s56 + s234*s56^2 - s56^3) + 
    s23*(s234^3 + 18*s234^2*s56 - 19*s234*s56^2 + 5*s56^3) + 
    3*s123^2*(5*s23^2 + s234*(-5*s234 + s56) + s23*(-3*s234 + 5*s56)) + 
    s123*(-15*s23^3 + s23^2*(33*s234 - 30*s56) + 
      s234*(-15*s234^2 + 6*s234*s56 + s56^2) - 
      3*s23*(s234^2 - 11*s234*s56 + 5*s56^2)), 
  y[557] -> 11*s23^4 + s123^3*(s23 + 3*s234) + s23^3*(-22*s234 + 49*s56) + 
    s123^2*(9*s23^2 + 8*s23*s234 + 12*s234^2 + 9*s23*s56 - 4*s234*s56) + 
    s23^2*(3*s234^2 - 50*s234*s56 + 49*s56^2) + 
    s234*(3*s234^3 - 4*s234^2*s56 + 10*s234*s56^2 - 4*s56^3) + 
    s23*(5*s234^3 + 10*s234^2*s56 - 26*s234*s56^2 + 11*s56^3) + 
    s123*(-21*s23^3 + s23^2*(11*s234 - 58*s56) + 
      s23*(10*s234^2 + 16*s234*s56 - 21*s56^2) + 
      s234*(9*s234^2 - 14*s234*s56 + 7*s56^2)), 
  y[558] -> 2*s12^2 + 4*s123^2 + 2*s23^2 - 4*s23*s234 - s23*s34 - s234*s34 + 
    4*s34^2 - 2*s12*(2*s123 - 5*s23 + 2*(s234 + s34 - 2*s56)) + 15*s23*s56 - 
    2*s234*s56 - 16*s34*s56 + 12*s56^2 - 
    s123*(7*s23 + s234 - 8*s34 + 21*s56), 
  y[559] -> 7*s123^2*s234 - 2*s23*s234^2 + 2*s234^3 + 
    s12^2*(-3*s23 + 2*s234) + 6*s23^2*s56 - 2*s23*s234*s56 - 4*s234^2*s56 + 
    5*s23*s56^2 + 3*s234*s56^2 + s12*(5*s123*s23 - 6*s123*s234 + 2*s23*s234 - 
      2*s234^2 + 4*s23*s56 + 2*s234*s56) - 
    2*s123*(3*s23*s234 - 3*s234^2 + 4*s23*s56 + 4*s234*s56), 
  y[560] -> s123^3*(-6*s234 + 3*s34) + 
    2*s123^2*(3*s234^2 + s34*(s34 - 10*s56) - 3*s234*(s34 - 5*s56)) + 
    2*(5*s234^2 + 4*s34*(2*s34 - 3*s56) - 10*s234*(s34 - s56))*s56^2 - 
    4*s123*s56*(4*s234^2 - 6*s234*s34 + 3*s34^2 + 11*s234*s56 - 10*s34*s56), 
  y[561] -> s12^2*s23 + 2*s123^2*s34 + 
    s23*(2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 2*s123*(2*s23 + s34)*
     (s34 - s56) - 2*s12*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 
      5*s23*s56 + 2*s34*s56), y[562] -> s123^2*(8*s234 - 9*s34) - 
    3*s12^2*s34 - s234^2*s34 + 6*s234*s34^2 - 5*s34^3 + 2*s234^2*s56 - 
    18*s234*s34*s56 + 20*s34^2*s56 + 10*s234*s56^2 - 19*s34*s56^2 + 
    s12*(-2*s123*s234 + 9*s123*s34 - 4*s234*s34 + 8*s34^2 + 2*s234*s56 - 
      10*s34*s56) + s123*(-2*s234^2 + 15*s234*s34 - 13*s34^2 - 18*s234*s56 + 
      27*s34*s56), y[563] -> -(s123^2*s234*(8*s234 + s56)) + 
    s123*s23*(6*s234^2 + 4*s234*s56 - s56^2) + 
    2*s123*s234*(-3*s234^2 + 8*s234*s56 + s56^2) + 
    s23^2*(-6*s234*s56 + 4*s56^2) + 2*s23*(s234^3 - 4*s234*s56^2 + s56^3) - 
    s234*(2*s234^3 - 6*s234^2*s56 + 8*s234*s56^2 + s56^3), 
  y[564] -> s234*(s234 - s56)^4 + s23^2*(s234^3 - 4*s234^2*s56 + 
      6*s234*s56^2 - 4*s56^3) + s23*(-2*s234^4 + 8*s234^3*s56 - 
      12*s234^2*s56^2 + 8*s234*s56^3 + (s123 - 2*s56)*s56^3), 
  y[565] -> 2*s234^3 - 2*s23^2*(s234 - 5*s56) - s234*s34*s56 + 2*s234*s56^2 - 
    16*s34*s56^2 + 16*s56^3 + 2*s123^2*(5*s234 - s34 + 7*s56) + 
    2*s23*(s234^2 + 2*s56*(s34 + 7*s56) - s234*(s34 + 10*s56)) - 
    s123*(-6*s234^2 + 12*s234*s56 - 10*s34*s56 + 30*s56^2 + 
      s23*(2*s234 + s34 + 26*s56)), 
  y[566] -> s234*(s234 - s56)^3 + s12^2*(-(s123*s23) + s23^2 - 2*s23*s234 + 
      s234^2 + 2*s23*s56 - s234*s56) + 
    s23^2*(s234^2 - 3*s234*s56 + 3*s56^2) - 
    s23*(2*s234^3 - 6*s234^2*s56 + 6*s234*s56^2 + (s123 - 2*s56)*s56^2) - 
    s12*(s23^2*(s234 - 2*s56) + s234*(s234 - s56)^2 + 
      s23*(-2*s234^2 + 4*s234*s56 + (s123 - 2*s56)*s56)), 
  y[567] -> -(s123^2*(s123 - 3*s34)*s34) + s23^3*(s234 + s34 - 4*s56) + 
    s12^2*(-(s123*s23) + s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - 
      s234*s56) + s23^2*(-3*s123*s34 + s34^2 + 5*s123*s56 + 2*s234*s56 - 
      4*s56^2) - 2*s12*(s23 + s34)*(s123^2 - s123*(2*s23 + s56) + 
      s23*(s23 - s234 + 2*s56)) - s23*(s234^3 - 2*s234^2*s56 + s234*s56^2 + 
      s123*(-3*s123*s34 + 3*s34^2 + 2*s123*s56 - 2*s56^2)), 
  y[568] -> -(s123^3*s34*s56) + 2*s23^3*(s234 - 3*s56)*s56 + 
    s23*(2*s234^4 - s234*s56^2*(s34 + 2*s56) + 2*s234^2*s56*(s34 + 3*s56) - 
      s234^3*(s34 + 6*s56) + 2*s123*s56*(s123*(s34 - s56) + 
        s56*(s34 + s56))) - s23^2*(2*s234^3 - 4*s234^2*s56 - 2*s234*s34*s56 + 
      s56*(s123*(s34 - 6*s56) + 4*s56*(s34 + s56))), 
  y[569] -> s123*s23^4 + s23^4*s234 - 9*s23*s56^4 + 7*s56^5, 
  y[570] -> s12^2*(s123 - 2*s23) + s12*s123*(s23 - 2*s56) + 2*s12*s23*s56 + 
    s123*s56*(-3*s23 + s56) + 2*s23*s56*(s23 + s56), 
  y[571] -> 28*s123^2 + 12*s12*s23 + 6*s23^2 - 7*s12*s234 - 26*s23*s234 + 
    4*s234^2 + 14*s23*s34 + 7*s234*s34 + 2*s34^2 - 32*s23*s56 + 4*s234*s56 - 
    12*s34*s56 + 16*s56^2 - 2*s123*(18*s23 - 11*s234 + 2*s34 + 16*s56), 
  y[572] -> -s12^2 + 12*s123^2 + 8*s23^2 + 54*s23*s56 + 26*s56^2 - 
    18*s123*(s23 + 3*s56) + s12*(-6*s123 + 23*s56), 
  y[573] -> s123^2*(6*s234 - 3*s34) - s12^2*s34 - s234^2*s34 + 2*s234*s34^2 - 
    s34^3 + 3*s234^2*s56 - 7*s234*s34*s56 + 4*s34^2*s56 + 9*s234*s56^2 - 
    7*s34*s56^2 + s12*(-3*s123*s234 + 3*s123*s34 - 2*s234*s34 + 2*s34^2 + 
      3*s234*s56 - 4*s34*s56) - 3*s123*(s234^2 - 2*s234*s34 + s34^2 + 
      5*s234*s56 - 3*s34*s56), y[574] -> -2*s12*s56*(3*s23 + s56) + 
    s12*s123*(s23 + 3*s56) + 2*s56*(2*s23^2 + 3*s23*s34 - 2*s23*s56 + 
      s34*s56) - s123*(s23^2 + s23*s34 + (3*s34 - s56)*s56), 
  y[575] -> s123^3 - 4*s23^3 + s234^3 + s123^2*(-4*s23 + 3*s234) + 
    s123*(6*s23^2 - 8*s23*s234 + 3*s234^2) + s23^2*(6*s234 - 4*s56) - 
    8*s56^3 - 4*s23*(s234^2 + s56^2), 
  y[576] -> 3*s23^2*s234^2 - 6*s23*s234^3 + 3*s123*s23*s234*(-2*s234 + s34) + 
    s123^2*(3*s234^2 - 3*s234*s34 + s34^2) + 3*s23*s234^2*(s34 - s56) + 
    s23*s34^2*s56 + s123*(3*s234^2 - 3*s234*s34 + s34^2)*(2*s234 + s56) + 
    (3*s234^2 - 3*s234*s34 + s34^2)*(s234^2 + s234*s56 + s56^2), 
  y[577] -> 2*s12^2*s23 + s123^2*(6*s23 - s34) + 
    s12*(-2*s123*s23 + 3*s23^2 + 4*s123*s34 - 8*s34*s56) - 
    2*s123*(9*s23^2 + s23*s34 + s34^2 + 16*s23*s56 - 2*s34*s56) + 
    2*s23*(7*s23^2 - 3*s34^2 + 30*s23*s56 + 6*s34*s56 + 7*s56^2), 
  y[578] -> -24*s123^3 - 35*s234^3 + 8*s234^2*s34 - s234*s34^2 + 
    s23^2*(-99*s234 + 16*s34 - 208*s56) + 54*s234^2*s56 - 7*s234*s34*s56 + 
    2*s34^2*s56 + 7*s234*s56^2 + 16*s56^3 + 
    s123^2*(54*s23 - 83*s234 + 26*s34 + 46*s56) + 
    2*s23*(45*s234^2 - 20*s234*s34 + 5*s34^2 + 2*s234*s56 - 20*s34*s56 - 
      50*s56^2) - 2*s123*(12*s23^2 + 48*s234^2 - 14*s234*s34 + 2*s34^2 + 
      s23*(-83*s234 + 20*s34 - 41*s56) - 29*s234*s56 + 10*s34*s56 + 
      19*s56^2), y[579] -> -3*s23^4*s234 - 4*s123^2*s23*s234^2 - 
    12*s23^3*s234^2 + 6*s23^2*s234^3 - 4*s23*s234^4 + s234^5 - 3*s23^4*s56 - 
    18*s23^3*s234*s56 + 3*s23*s234^3*s56 + s234^4*s56 - 4*s23^3*s56^2 + 
    8*s234^3*s56^2 + s12*(-3*s23^4 + 2*s23*s234^2*(2*s123 + s234) + 
      s234^3*(s123 + s234 + s56) - 6*s23^2*s234*(2*s234 + s56)) + 
    s123*(s23^4 - 6*s23*s234^3 + s234^4 + 6*s23^2*s234*(2*s234 + s56)), 
  y[580] -> s123^2*(3*s234 - s34) + 4*s12*(s234 + s34)*(s123 - s56) - 
    2*s123*(s234^2 + s34*(s34 - s56) + 2*s234*s56) + 
    s234*((s34 - s56)^2 + s234*(s34 + 2*s56)), 
  y[581] -> s123^2*s34^2*(s23 + s34) - s123*s23*(s23 + s34)*
     (s23^2 + 3*s23*s34 + 3*s34*(s34 - s56)) + 
    s12*s23*(s123*(4*s23^2 + 6*s23*s34 + 3*s34^2) - 
      3*(3*s23^2 + 4*s23*s34 + 2*s34^2)*s56) + 
    s23*s56*(-s23^3 + 2*s34^3 + 3*s23^2*s56 + s23*s34*(2*s34 + 3*s56)), 
  y[582] -> s123^3*(-s234 + s34) + s123^2*s234*(2*s234 + s34 + 5*s56) + 
    s234^2*(4*s56*(s34 + 2*s56) - s234*(s34 + 3*s56)) + 
    s123*s234*(3*s234^2 - 4*s56*(s34 + s56) - s234*(s34 + 10*s56)), 
  y[583] -> -4*s23^4 - s234*s56^2*(6*s234 + 7*s56) - 
    4*s23^3*(s234 + 15*s56) + 4*s23^2*(3*s234^2 - 2*s234*s56 - 15*s56^2) - 
    2*s23*s56*(-5*s234^2 + 6*s234*s56 + 2*s56^2) + 
    2*s123*(6*s23^3 - 3*s234*s56^2 + s23*s56*(5*s234 + 6*s56) + 
      s23^2*(6*s234 + 20*s56)), y[584] -> s123^2*(12*s23 - 41*s234) + 
    s12^2*(2*s23 - s234) - 56*s23^2*s234 + 64*s23*s234^2 - 22*s234^3 - 
    99*s23^2*s56 + 18*s23*s234*s56 + 29*s234^2*s56 - 44*s23*s56^2 + 
    3*s234*s56^2 + s12*(-10*s123*s23 + 12*s23^2 + 18*s123*s234 - 
      22*s23*s234 + 10*s234^2 - 24*s23*s56 - s234*s56) + 
    s123*(-12*s23^2 + 22*s234*(-3*s234 + s56) + s23*(92*s234 + 64*s56)), 
  y[585] -> -4*s23^3*s56 + s234^2*s56*(4*s234 + s56) + 
    s23^2*(s234^2 - 16*s234*s56 - 24*s56^2) + 
    2*s23*(2*s234^3 + 3*s234^2*s56 - 8*s234*s56^2 - 2*s56^3) + 
    s123*(s234*s56*(4*s234 + 3*s56) + s23^2*(3*s234 + 8*s56) + 
      2*s23*(2*s234^2 + 9*s234*s56 + 4*s56^2)), 
  y[586] -> 42*s123^3*s234 - 24*s23^3*(2*s234 + 5*s56) - 
    3*s123^2*(44*s23*s234 - 44*s234^2 + 24*s23*s56 + 29*s234*s56) + 
    s23^2*(176*s234^2 + 69*s234*s56 - 192*s56^2) + 
    s234*(50*s234^3 - 113*s234^2*s56 + 54*s234*s56^2 - 3*s56^3) - 
    2*s23*(73*s234^3 - 81*s234^2*s56 - 45*s234*s56^2 + 36*s56^3) + 
    2*s123*(s23^2*(69*s234 + 96*s56) + s234*(74*s234^2 - 93*s234*s56 + 
        24*s56^2) + s23*(-148*s234^2 + 21*s234*s56 + 72*s56^2)), 
  y[587] -> -(s23^4*s234) - 2*s23^3*s234^2 + 12*s23^2*s234^3 - 5*s23*s234^4 - 
    s234^5 + s12^2*s23*(5*s23^2 - 4*s23*s234 + s234^2 + 
      s123*(-2*s23 + s234)) + 11*s23^4*s56 - 50*s23^3*s234*s56 + 
    24*s23^2*s234^2*s56 + 4*s23*s234^3*s56 - s234^4*s56 - 15*s23^3*s56^2 + 
    4*s23*s234^2*s56^2 - s123*(3*s23^4 - 4*s23^3*(s234 + s56) + 
      s234^3*(s234 + s56) - 2*s23^2*s234*(6*s234 + 11*s56) + 
      s23*s234^2*(7*s234 + 12*s56)) + 
    s12*(s23^4 - s234^4 - 2*s23^3*(s234 - 5*s56) + 
      4*s23*s234^2*(s234 + s56) - 2*s23^2*s234*(s234 + 8*s56) + 
      s123*(-8*s23^3 + 2*s23*s234^2 - s234^3 + 2*s23^2*(3*s234 + s56))), 
  y[588] -> 3*s23^4 + s23^3*s234 + 7*s23*s234^3 - 4*s234^4 + 8*s23^3*s34 - 
    15*s23^2*s234*s34 + 6*s23*s234^2*s34 + 5*s234^3*s34 + 12*s23^2*s34^2 - 
    17*s23*s234*s34^2 - s234^2*s34^2 + 8*s23*s34^3 - s234*s34^3 + 
    s123^2*(9*s23*s234 - s234^2 - 6*s23*s34 + 3*s234*s34 - 3*s34^2) + 
    9*s23^3*s56 - 12*s23^2*s234*s56 + 3*s23*s234^2*s56 - 4*s234^3*s56 + 
    6*s23^2*s34*s56 + 6*s234^2*s34*s56 - 4*s23*s34^2*s56 - 4*s234*s34^2*s56 + 
    s34^3*s56 - 3*s23^2*s56^2 - 3*s234^2*s56^2 + 3*s234*s34*s56^2 - 
    s34^2*s56^2 - s12*(8*s23^3 + 2*s123*s234^2 + 2*s234^3 - 2*s123*s34^2 - 
      2*s234*s34^2 + 3*s234^2*s56 - 3*s234*s34*s56 + s34^2*s56 - 
      3*s23^2*(6*s234 - 4*s34 + 3*s56) + s23*(9*s123*s234 + 12*s234^2 - 
        6*s123*s34 - 18*s234*s34 + 8*s34^2 + 3*s234*s56 - 6*s34*s56)) + 
    s123*(4*s23^3 + s234*(-5*s234^2 + 8*s234*s34 - 4*s34^2) - 
      3*s23^2*(6*s234 - 4*s34 + 3*s56) + 
      s23*(17*s234^2 + s34*(7*s34 - 6*s56) + 3*s234*(-5*s34 + s56))), 
  y[589] -> s12^2*(s123 - 2*s23)*s23 - 
    2*s23*(s23^2*(s34 - 8*s56) + 8*s34*(s34 - s56)*s56 + 
      s23*(s34^2 + s34*s56 - 9*s56^2)) + 
    s123*(-s23^3 + s23^2*(4*s34 - 17*s56) + 4*s34^2*s56 + 
      s23*(5*s34^2 - 10*s34*s56 + s56^2)) + 
    s12*(2*s23*(2*s23^2 + 2*s23*s34 + 9*s23*s56 + 8*s34*s56) - 
      s123*(5*s23^2 + 4*s34*s56 + 6*s23*(s34 + s56))), 
  y[590] -> -s23^4 - 2*s23^3*s234 - 5*s23^2*s234^2 + 8*s23*s234^3 + 
    3*s234^4 + s12^2*(5*s23^2 - 4*s23*s234 + s234^2 + s123*(-2*s23 + s234)) + 
    2*s23^3*s34 + s23^2*s234*s34 - 10*s23*s234^2*s34 - 3*s234^3*s34 + 
    s23^2*s34^2 + 4*s23*s234*s34^2 + s234^2*s34^2 + 15*s23^3*s56 - 
    36*s23^2*s234*s56 - 5*s23*s234^2*s56 + 38*s23^2*s34*s56 + 
    8*s23*s234*s34*s56 - 4*s23*s34^2*s56 - 27*s23^2*s56^2 - 
    s12*(7*s23^3 + s234^2*(-3*s234 + 2*s34) + 
      s123*(9*s23^2 + s234*(-3*s234 + 2*s34) + s23*(s234 + 4*s34 - 2*s56)) + 
      s23^2*(-3*s234 + 6*s34 - 10*s56) + s23*(7*s234^2 + 8*s234*s56 - 
        4*s34*s56)) + s123*(-6*s23^3 + s234*(3*s234^2 - 3*s234*s34 + s34^2) + 
      s23^2*(-5*s234 - 5*s34 + 4*s56) + 
      s23*(14*s234^2 + 6*s34*(s34 - 3*s56) + s234*(-16*s34 + 23*s56))), 
  y[591] -> 2*s23^4*s234^2 + 3*s23^2*s234^4 - s23^3*s234^2*s34 - 
    3*s23^2*s234^3*s34 + 7*s23^5*s56 + 16*s23^4*s234*s56 + 
    12*s23^2*s234^3*s56 + 6*s23*s234^4*s56 + 5*s23^4*s34*s56 + 
    9*s23^3*s234*s34*s56 - 3*s23^2*s234^2*s34*s56 - s23*s234^3*s34*s56 - 
    16*s23^3*s234*s56^2 - 2*s23^2*s234^2*s56^2 + 12*s23*s234^3*s56^2 + 
    7*s234^4*s56^2 + 15*s23^3*s34*s56^2 + 3*s23^2*s234*s34*s56^2 - 
    7*s23^3*s56^3 + 7*s234^3*s56^3 - s123*(s23*s234^2*(-6*s234 + s34)*s56 - 
      7*s234^3*s56^2 + s23^4*(6*s234 + 8*s56) + 
      s23^3*(8*s234^2 + 3*s234*s34 + (9*s34 - 8*s56)*s56) + 
      s23^2*(-3*s234^3 + s234^2*(3*s34 - 8*s56) + 3*s234*(3*s34 - 2*s56)*
         s56 + 3*s34*s56^2)) + s12*s23*(-5*s23^3*s56 + s234^3*s56 + 
      s23^2*(s234^2 - 9*s234*s56 - 15*s56^2) + 
      3*s23*s234*(s234^2 + s234*s56 - s56^2) + 
      s123*(s234^2*s56 + 3*s23^2*(s234 + 3*s56) + 
        3*s23*(s234^2 + 3*s234*s56 + s56^2))), 
  y[592] -> 4*s23^4*s234^3 + 8*s23^3*s234^4 - 15*s23^5*s234*s56 - 
    30*s23^4*s234^2*s56 + 8*s23^3*s234^3*s56 - 5*s23*s234^5*s56 - 
    27*s23^5*s56^2 - 45*s23^4*s234*s56^2 - 10*s23^3*s234^2*s56^2 + 
    12*s23^2*s234^3*s56^2 - 5*s23*s234^4*s56^2 - 7*s234^5*s56^2 - 
    9*s23^4*s56^3 + 16*s23*s234^3*s56^3 - 7*s234^4*s56^3 - 7*s234^3*s56^4 + 
    s123*(5*s23^5*s56 + 10*s23^2*s234^3*s56 - 7*s234^4*s56^2 + 
      s23*s234^3*s56*(-5*s234 + 7*s56) + 5*s23^4*(2*s234^2 + 6*s234*s56 + 
        3*s56^2) + 2*s23^3*s234*(9*s234^2 + 15*s234*s56 + 5*s56^2)) + 
    s12*(-7*s23^5*s56 - 6*s23^2*s234^3*s56 - 7*s234^3*s56^2*(s234 + s56) - 
      s23*s234^3*s56*(5*s234 + 12*s56) + 2*s23^3*s234*(s234^2 - 3*s234*s56 - 
        4*s56^2) - s23^4*(2*s234^2 + 24*s234*s56 + 21*s56^2) + 
      s123*(4*s23^2*s234^2*s56 - 5*s23*s234^3*s56 - 7*s234^3*s56^2 + 
        6*s23^4*(s234 + 2*s56) + 2*s23^3*(6*s234^2 + 9*s234*s56 + 2*s56^2))), 
  y[593] -> 3*s123*s234 + 4*s234^2 - 6*s23*s56, y[594] -> -9*s23 + 7*s56, 
  y[595] -> s123^3 - 4*s23^3 + 6*s23^2*s234 - 4*s23*s234^2 + s234^3 + 
    s123^2*(-4*s23 + 3*s234) + s123*(6*s23^2 - 8*s23*s234 + 3*s234^2), 
  y[596] -> s123^2*(3*s234^2 - 3*s234*s34 + s34^2) + 
    s234^2*(3*s23^2 - 6*s23*s234 + 3*s234^2 + 3*s23*s34 - 3*s234*s34 + 
      s34^2) + s123*s234*(-6*s23*s234 + 6*s234^2 + 3*s23*s34 - 6*s234*s34 + 
      2*s34^2), y[597] -> 24*s123^2 - 16*s23^2 - 6*s23*s234 + 30*s234^2 - 
    24*s23*s34 - 17*s234*s34 + 4*s34^2 - 
    s12*(6*s123 + 20*s23 - 7*s234 + 8*s34) + 
    s123*(-16*s23 + 20*s234 + 6*s34 - 6*s56) - 28*s23*s56 + 10*s234*s56 - 
    12*s34*s56, y[598] -> s23^2 + s23*s56 + 2*s56^2, 
  y[599] -> 2*s23^2*s34^2 - 3*s23*s234*s34*s56 + 
    (3*s234^2 - 3*s234*s34 + 2*s34^2)*s56^2, 
  y[600] -> s123^3 - s123^2*s56 - s23*(s23 + s56)^2, 
  y[601] -> s23^3 - s123*(3*s23^2 + 2*s23*s34 + 3*s34^2) + 
    s34^2*(s234 + s34 - s56) + s23^2*(s234 - 2*s34 + s56) - 
    s23*s34*(s34 + 2*s56), y[602] -> 
   -2*s23^4 - 2*s123^2*(2*s23^2 + 3*s23*s34 + 2*s34^2) + 4*s34^3*s56 + 
    2*s23^2*(s34 - s56)*s56 + s23*s34*(8*s34 - s56)*s56 + 
    2*s123*(3*s23^2 + 3*s23*s34 + s34^2)*(s23 + s56) + 
    s34^3*(s123 + s23 + s56) - s23^3*(s34 + 4*s56), 
  y[603] -> -3*s12^2 + 12*s123^2 + 6*s23^2 + 50*s23*s56 + 24*s56^2 - 
    18*s123*(s23 + 3*s56) + s12*(-6*s123 + 2*s23 + 27*s56), 
  y[604] -> s23^3*s34^2 + s23^2*s34*(-3*s234 + 2*s34)*s56 + 
    s23*(3*s234^2 - 3*s234*s34 + s34^2)*s56^2 + 
    s34^3*(3*s123^2 + 3*s123*s234 + s234^2 - 2*s123*s56 - s234*s56), 
  y[605] -> s123^2*(6*s23 - 3*s34) - s12*s23*(6*s123 + 3*s23 + 8*s34 - 
      12*s56) + 4*s34^2*s56 + 6*s23^2*(s34 + 6*s56) - 
    2*s123*(7*s23^2 + 2*s34^2 + 18*s23*s56) + 
    4*s23*(3*s34^2 - s34*s56 + 3*s56^2), 
  y[606] -> 2*s12^2*(-s123 + s23 + s56) + 
    2*s56*(2*s123*s23 - s23^2 - 4*s23*s56 + s56^2) - 
    s12*(s123*(s23 - 3*s56) + 4*s56^2), 
  y[607] -> 8*s12*s23*s56*(s23 + s56) - 
    s12*s123*(s23^2 + 6*s23*s56 + s56^2) + 
    2*s23*s56*(s23^2 + 6*s23*s56 + s56^2 - 2*s123*(s23 + s56)), 
  y[608] -> 8*s12*s23*s56*(s23 + s56) - 
    s12*s123*(s23^2 + 6*s23*s56 + s56^2) + 
    2*s23*s56*(-3*s23^2 - 4*s23*s34 + 2*s23*s56 - 4*s34*s56 + s56^2) + 
    s123*(s23^3 + 3*s23*(2*s34 - s56)*s56 + s34*s56^2 + s23^2*(s34 + 2*s56)), 
  y[609] -> s23*s56*(-s123 + s23 + 3*s56) + 
    s12*(s123^2 + 3*s56*(s23 + s56) - s123*(s23 + 3*s56)), 
  y[610] -> 6*s123^3*(s23 + s34) - 4*s123*s23*s56*(22*s23 + 7*s34 + 9*s56) + 
    4*s23*s56*(16*s23^2 + 11*s23*s34 + s34^2 + 19*s23*s56 + 4*s34*s56 + 
      3*s56^2) - s123^2*(6*s23^2 + 2*s23*(5*s34 - 9*s56) + 
      s34*(s34 + 3*s56)), y[611] -> -12*s23^3 + 3*s123^2*(4*s23 - 17*s234) + 
    s12^2*(6*s23 - 3*s234) - 12*s23^2*s234 + 60*s23*s234^2 - 34*s234^3 - 
    89*s23^2*s56 + 32*s23*s234*s56 + 19*s234^2*s56 - 48*s23*s56^2 - 
    3*s234*s56^2 + s123*(-6*s23^2 + 82*s23*s234 - 62*s234^2 + 72*s23*s56 + 
      36*s234*s56) - s12*(4*s23^2 + 6*s123*(3*s23 - 4*s234) + 
      s234*(-8*s234 + 3*s56) + 6*s23*(s234 + 4*s56)), 
  y[612] -> 3*s23^4*s234 + 15*s23^3*s234^2 + s23^2*s234^3 + 4*s23*s234^4 - 
    s234^5 + s123^2*(s23^3 + 4*s23*s234^2 + s234^3) + 6*s23^4*s56 + 
    27*s23^3*s234*s56 + 12*s23^2*s234^2*s56 + s23*s234^3*s56 - s234^4*s56 + 
    7*s23^3*s56^2 + 6*s23^2*s234*s56^2 - 
    s123*s23*(s23^3 + 6*s23*s234*(2*s234 + s56) + s23^2*(2*s234 + 3*s56) + 
      s234^2*(-3*s234 + 4*s56)) + 
    s12*(3*s23^4 - 2*s123*(s23^3 + 2*s23*s234^2 + s234^3) + 
      6*s23^2*s234*(2*s234 + s56) - s234^3*(2*s234 + s56) + 
      3*s23^3*(s234 + 3*s56) + s23*s234^2*(s234 + 4*s56)), 
  y[613] -> -24*s123^3 - 67*s234^3 + 32*s234^2*s34 - 5*s234*s34^2 + 
    56*s234^2*s56 + s234*s34*s56 - 4*s34^2*s56 + s234*s56^2 + 
    s123^2*(54*s23 - 85*s234 + 22*s34 + 30*s56) + 
    2*s23*(48*s234^2 + s234*s34 - 6*s34^2 + 82*s234*s56 - 40*s34*s56 - 
      46*s56^2) - 2*s123*(12*s23^2 + 64*s234^2 - 24*s234*s34 + 3*s34^2 - 
      33*s234*s56 + 2*s34*s56 + 3*s56^2 - 45*s23*(s234 + s56)) + 
    s23^2*(19*s234 - 16*(s34 + 7*s56)), 
  y[614] -> -4*s23^4 - 7*s234*s56^3 - 4*s23^3*(s234 + 21*s56) + 
    2*s23^2*(9*s234^2 - 4*s234*s56 - 70*s56^2) - 
    2*s23*s56*(-15*s234^2 + 6*s234*s56 + 14*s56^2) + 
    2*s123*(7*s23^3 + s56^3 + 3*s23*s56*(5*s234 + 7*s56) + 
      s23^2*(9*s234 + 35*s56)), y[615] -> 4*s23^4*s56 - s234^3*s56^2 + 
    s23*s234*s56*(-10*s234^2 - 5*s234*s56 + 4*s56^2) + 
    s23^3*(-s234^2 + 20*s234*s56 + 40*s56^2) - 
    5*s23^2*(s234^3 + 2*s234^2*s56 - 8*s234*s56^2 - 4*s56^3) - 
    s123*(s234^2*s56^2 + s23^3*(3*s234 + 10*s56) + 
      s23*s56*(10*s234^2 + 15*s234*s56 + 2*s56^2) + 
      5*s23^2*(s234^2 + 6*s234*s56 + 4*s56^2)), 
  y[616] -> 6*s123^4 - 40*s23^3*s56 - 4*s123^3*(3*s23 - 8*s234 + s34 + 
      3*s56) + 5*s23^2*(3*s234^2 + 16*s234*s56 - 4*s56*(s34 + 4*s56)) + 
    s234^2*(15*s234^2 + s34^2 + 6*s34*s56 + 15*s56^2 - 
      6*s234*(s34 + 5*s56)) + s123^2*(6*s23^2 + 61*s234^2 - 14*s234*s34 + 
      s34^2 - 52*s234*s56 + 4*s34*s56 + 6*s56^2 - 
      4*s23*(13*s234 - s34 + 7*s56)) - 
    2*s23*(15*s234^3 - 10*s234*s56*(s34 + 4*s56) + s234^2*(-3*s34 + 5*s56) + 
      2*s56*(s34^2 + 5*s34*s56 + 10*s56^2)) + 
    2*s123*(-35*s23*s234^2 + 5*s23*s234*(s34 - 4*s56) + 
      10*s23^2*(s234 + 4*s56) + 10*s23*s56*(s34 + 4*s56) + 
      s234*(25*s234^2 - 8*s234*s34 + s34^2 - 35*s234*s56 + 5*s34*s56 + 
        10*s56^2)), y[617] -> 42*s123^3*s234 - 6*s23^3*(7*s234 + 20*s56) + 
    s23^2*(104*s234^2 + 81*s234*s56 - 192*s56^2) + 
    s23*(-170*s234^3 + 66*s234^2*s56 + 96*s234*s56^2 - 72*s56^3) + 
    s234*(64*s234^3 - 119*s234^2*s56 + 50*s234*s56^2 - 3*s56^3) - 
    s123^2*(18*s23*(7*s234 + 4*s56) + s234*(-136*s234 + 87*s56)) + 
    2*s123*(s23^2*(63*s234 + 96*s56) + s234*(79*s234^2 - 95*s234*s56 + 
        24*s56^2) + s23*(-130*s234^2 + 15*s234*s56 + 72*s56^2)), 
  y[618] -> s23^4*s234 + 3*s23^3*s234^2 - 15*s23^2*s234^3 + 5*s23*s234^4 + 
    2*s234^5 - 16*s23^4*s56 + 65*s23^3*s234*s56 - 27*s23^2*s234^2*s56 - 
    17*s23*s234^3*s56 + 7*s234^4*s56 + 24*s23^3*s56^2 + 36*s23^2*s234*s56^2 - 
    28*s23*s234^2*s56^2 - 2*s12^2*s23*(3*s23^2 - 3*s23*s234 + s234^2 + 
      s123*(-2*s23 + s234) + 2*s23*s56 - s234*s56) + 
    s123*(3*s23^4 - 3*s23^3*(s234 - s56) + s23*s234^2*(7*s234 + 13*s56) + 
      s234^2*(2*s234^2 + 9*s234*s56 + 2*s56^2) - 
      s23^2*(15*s234^2 + 49*s234*s56 + 8*s56^2)) + 
    s12*(-s23^4 + 2*s234^4 + s23^3*(2*s234 - 25*s56) - 
      s23*s234^2*(8*s234 + 9*s56) + s23^2*(5*s234^2 + 34*s234*s56 + 
        4*s56^2) + s123*(8*s23^3 + 2*s234^2*(s234 + s56) - 
        3*s23*s234*(2*s234 + 3*s56) + s23^2*(-3*s234 + 4*s56))), 
  y[619] -> s23^4 + 2*s23^3*s234 + 7*s23^2*s234^2 - 8*s23*s234^3 - 6*s234^4 - 
    3*s23^3*s34 - 2*s23^2*s234*s34 + 13*s23*s234^2*s34 + 6*s234^3*s34 - 
    2*s23^2*s34^2 - 6*s23*s234*s34^2 - 2*s234^2*s34^2 - 19*s23^3*s56 + 
    42*s23^2*s234*s56 + 13*s23*s234^2*s56 - 8*s234^3*s56 - 49*s23^2*s34*s56 - 
    16*s23*s234*s34*s56 + 7*s234^2*s34*s56 + 8*s23*s34^2*s56 - 
    2*s234*s34^2*s56 + 44*s23^2*s56^2 + 32*s23*s234*s56^2 - 
    28*s23*s34*s56^2 + 2*s12^2*(2*s123*s23 - 3*s23^2 - s123*s234 + 
      3*s23*s234 - s234^2 - 2*s23*s56 + s234*s56) + 
    s123*(6*s23^3 - 6*s234^3 + 2*s234^2*(3*s34 - 7*s56) - 4*s34^2*s56 + 
      s234*s34*(-2*s34 + 13*s56) - s23*(14*s234^2 - 19*s234*s34 + 8*s34^2 + 
        43*s234*s56 - 42*s34*s56 + 14*s56^2) + 
      s23^2*(7*s234 + 4*(s34 + 3*s56))) + 
    s12*(9*s23^3 + s23^2*(-4*s234 + 8*s34 - 19*s56) + 
      s234^2*(-6*s234 + 4*s34 + s56) + s23*(13*s234^2 + 14*s234*s56 + 
        4*s56*(-s34 + s56)) + s123*(8*s23^2 - 6*s234^2 + 4*s234*s34 - 
        5*s234*s56 + 4*s34*s56 + s23*(7*s234 + 4*s34 + 6*s56))), 
  y[620] -> 2*s12^2*s23*(-s123 + s23 + s56) + 
    2*(s23^3*(s34 - 9*s56) + 4*s34^2*s56^2 + 
      s23^2*(s34^2 + 5*s34*s56 - 26*s56^2) + 
      s23*s56*(13*s34^2 - 18*s34*s56 + s56^2)) + 
    s123*(s23^3 - 5*s23^2*(s34 - 5*s56) + 4*s34*s56*(-3*s34 + 2*s56) + 
      s23*(-6*s34^2 + 9*s34*s56 + 8*s56^2)) + 
    s12*(s123*(7*s23^2 + 8*s23*s34 + 15*s23*s56 + 12*s34*s56) - 
      4*(s23^3 + 2*s34*s56^2 + s23*s56*(7*s34 + 3*s56) + 
        s23^2*(s34 + 7*s56))), y[621] -> s23^2*s34^3 + s23*s34^4 - 
    s123^2*(s23^3 + 4*s23^2*s34 + 7*s23*s34^2 + 4*s34^3) + s23^4*s56 + 
    3*s23^3*s34*s56 + 7*s23^2*s34^2*s56 + 9*s23*s34^3*s56 + 5*s34^4*s56 + 
    3*s23^3*s56^2 + 3*s23^2*s34*s56^2 + 3*s23*s34^2*s56^2 + 
    s123*(s23^4 + 6*s23^2*s34^2 + s23^3*(4*s34 - s56) + s34^3*(s34 + 3*s56) + 
      s23*s34^2*(4*s34 + 3*s56)) + 
    s12*(s123^2*(4*s23^2 + 6*s23*s34 + 4*s34^2) + 6*s23^3*s56 - 5*s34^3*s56 + 
      3*s23^2*s56*(s34 + 2*s56) - s23*s34*(s34^2 + 4*s34*s56 - 3*s56^2) - 
      s123*(4*s23^3 + 3*s23*s34*(s34 + 3*s56) + s34^2*(s34 + 3*s56) + 
        s23^2*(6*s34 + 9*s56))), y[622] -> -3*s23^4 - 4*s23^3*s234 + 
    s23^2*s234^2 - 10*s23*s234^3 + 5*s234^4 - 8*s23^3*s34 + 
    11*s23^2*s234*s34 - 8*s234^3*s34 - 13*s23^2*s34^2 + 14*s23*s234*s34^2 + 
    4*s234^2*s34^2 - 8*s23*s34^3 + s34^4 + 
    s123^2*(4*s23^2 - 9*s23*s234 - 2*s234^2 + 12*s23*s34 + 6*s34^2) - 
    13*s23^3*s56 + 12*s23^2*s234*s56 - s23*s234^2*s56 + 4*s234^3*s56 - 
    21*s23^2*s34*s56 + 9*s23*s234*s34*s56 - 7*s234^2*s34*s56 - 
    16*s23*s34^2*s56 + 7*s234*s34^2*s56 - 9*s34^3*s56 + 3*s23*s234*s56^2 - 
    3*s23*s34*s56^2 + s12*(8*s23^3 + 5*s234^3 - 3*s234^2*s34 - s234*s34^2 - 
      s34^3 + s123*(-4*s23^2 + 9*s23*s234 + 5*s234^2 - 6*s23*s34 - 
        3*s234*s34 + 3*s34^2) + 4*s234^2*s56 - 6*s234*s34*s56 + 4*s34^2*s56 + 
      s23^2*(-14*s234 + 12*s34 + 9*s56) + s23*(6*s234^2 - 15*s234*s34 + 
        8*s34^2 - 6*s234*s56 + 9*s34*s56)) - 
    s123*(2*s23^3 - 3*s234^3 + s23^2*(-14*s234 + 8*s34) + 
      s234^2*(8*s34 + s56) + 2*s34^2*(2*s34 + 3*s56) - 
      s234*s34*(10*s34 + 3*s56) + s23*(11*s234^2 - 6*s234*(2*s34 + s56) + 
        s34*(7*s34 + 9*s56))), y[623] -> -2*s23^4*s234^2 + 2*s23^3*s234^3 - 
    s23^2*s234^4 + s23^3*s234^2*s34 + 4*s23^2*s234^3*s34 - 7*s23^5*s56 - 
    24*s23^4*s234*s56 - 4*s23^3*s234^2*s56 - 12*s23^2*s234^3*s56 - 
    8*s23*s234^4*s56 - 5*s23^4*s34*s56 - 12*s23^3*s234*s34*s56 + 
    6*s23^2*s234^2*s34*s56 + 4*s23*s234^3*s34*s56 - 14*s23^4*s56^2 + 
    16*s23^3*s234*s56^2 + 6*s23^2*s234^2*s56^2 - 14*s23*s234^3*s56^2 - 
    7*s234^4*s56^2 - 30*s23^3*s34*s56^2 - 12*s23^2*s234*s34*s56^2 + 
    s23*s234^2*s34*s56^2 + 21*s23^3*s56^3 + 8*s23^2*s234*s56^3 - 
    7*s234^3*s56^3 - 5*s23^2*s34*s56^3 + 
    s123*(-7*s234^3*s56^2 + 6*s23^4*(s234 + 2*s56) + 
      s23*s234*s56*(-8*s234^2 + 4*s234*(s34 - s56) + 3*s34*s56) - 
      s23^2*(s234^3 - 4*s234^2*(s34 - 2*s56) - 18*s234*(s34 - s56)*s56 + 
        4*s56^2*(-3*s34 + s56)) + s23^3*(12*s234^2 + 4*(3*s34 - 2*s56)*s56 + 
        3*s234*(s34 + 4*s56))) - s12*s23*(-5*s23^3*s56 + 
      s234^2*s56*(4*s234 + s56) + s23^2*(s234^2 - 12*s234*s56 - 30*s56^2) + 
      s23*(4*s234^3 + 6*s234^2*s56 - 12*s234*s56^2 - 5*s56^3) + 
      s123*(s234*s56*(4*s234 + 3*s56) + 3*s23^2*(s234 + 4*s56) + 
        2*s23*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[624] -> -4*s23^4*s234^3 - 11*s23^3*s234^4 - 3*s23^2*s234^5 + 
    15*s23^5*s234*s56 + 40*s23^4*s234^2*s56 - 8*s23^3*s234^3*s56 - 
    9*s23^2*s234^4*s56 + 4*s23*s234^5*s56 + 36*s23^5*s56^2 + 
    90*s23^4*s234*s56^2 + 40*s23^3*s234^2*s56^2 - 12*s23^2*s234^3*s56^2 + 
    5*s23*s234^4*s56^2 + 7*s234^5*s56^2 + 36*s23^4*s56^3 + 
    15*s23^3*s234*s56^3 - 7*s23*s234^3*s56^3 + 7*s234^4*s56^3 - 
    s123*(5*s23^5*s56 - 7*s234^4*s56^2 + s23*s234^3*s56*(-4*s234 + 7*s56) + 
      10*s23^4*(s234^2 + 4*s234*s56 + 3*s56^2) + 
      s23^2*s234^2*(3*s234^2 + 25*s234*s56 + 10*s56^2) + 
      s23^3*(23*s234^3 + 60*s234^2*s56 + 40*s234*s56^2 + 5*s56^3)) + 
    s12*(7*s23^5*s56 + 7*s234^3*s56^2*(s234 + s56) + 
      4*s23*s234^3*s56*(s234 + 3*s56) + 2*s23^4*(s234^2 + 16*s234*s56 + 
        21*s56^2) + s23^2*(-3*s234^4 + 2*s234^2*s56^2) + 
      s23^3*(-4*s234^3 + 12*s234^2*s56 + 32*s234*s56^2 + 7*s56^3) - 
      s123*(-4*s23*s234^3*s56 - 7*s234^3*s56^2 + 2*s23^4*(3*s234 + 8*s56) + 
        4*s23^3*(4*s234^2 + 9*s234*s56 + 4*s56^2) + 
        s23^2*s234*(3*s234^2 + 16*s234*s56 + 6*s56^2))), 
  y[625] -> -s12 + s123, y[626] -> 2*s12^2 + 12*s123^2 + 2*s23^2 - 
    4*s23*s234 + 2*s234^2 - 3*s23*s34 - s234*s34 + 4*s34^2 + 
    s123*(-11*s23 + 4*s234 + 10*s34 - 24*s56) - 
    2*s12*(3*s123 - 2*s23 + s234 + 3*s34 - 3*s56) + 10*s23*s56 - 5*s234*s56 - 
    16*s34*s56 + 14*s56^2, y[627] -> -2*s123^2 + s12*(-s123 + s23 + s56) + 
    2*s123*(s23 + 2*s56) - s56*(s23 + 2*s56), 
  y[628] -> 2*s123^2 + 2*s56*(2*s23 + s56) - 3*s123*(s23 + 2*s56) + 
    s12*(-s123 + s23 + 3*s56), 
  y[629] -> -s123^3 + 2*s56^2*(4*s23 + s234 - 4*s34 + 4*s56) - 
    2*s123*s56*(3*s23 + 3*s234 - 3*s34 + 7*s56) + 
    s123^2*(s23 + 2*s234 - s34 + 7*s56), 
  y[630] -> -4*s123^3 + 4*s23^3 - 4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + 
    s56^3 + 6*s23^2*(-2*s234 + s56) + 6*s123^2*(2*s23 - 2*s234 + s56) + 
    4*s23*(3*s234^2 - 3*s234*s56 + s56^2) - 
    4*s123*(3*s23^2 - 6*s23*s234 + 3*s234^2 + 3*s23*s56 - 3*s234*s56 + 
      s56^2), y[631] -> -s23^4 + s23^3*s234 - 3*s23^2*s234^2 + 6*s23*s234^3 - 
    3*s234^4 - s23^3*s34 - s23*s234^2*s34 + s234^3*s34 + 
    s123^3*(s23 - 3*s234 + s34) - 3*s123*(3*s234 - s34)*(s234 - s56)^2 + 
    4*s23^3*s56 - 2*s23^2*s234*s56 - 9*s23*s234^2*s56 + 9*s234^3*s56 - 
    3*s234^2*s34*s56 + 7*s23^2*s56^2 + 2*s23*s234*s56^2 - 9*s234^2*s56^2 + 
    s23*s34*s56^2 + 3*s234*s34*s56^2 + s23*s56^3 + 3*s234*s56^3 - s34*s56^3 - 
    s123^2*(s23 - 9*s234 + 3*s34)*(s23 - s234 + s56) + 
    s123*s23*(s234 - s56)*(13*s234 - 2*s34 + s56) - 
    s123*s23^2*(7*s234 - 3*s34 + 6*s56) + 
    s12*s23*(2*s123^2 - 3*s123*s23 + s23^2 - 4*s123*s56 + 2*s23*s56 + 
      2*s56^2), y[632] -> s23^4 - 9*s23^3*s234 + 15*s23^2*s234^2 - 
    11*s23*s234^3 + 3*s234^4 + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 9*s23^2*s234*s56 + 
    14*s23*s234^2*s56 - 6*s234^3*s56 - 3*s23*s234*s56^2 + 3*s234^2*s56^2 + 
    s12*(5*s23^3 - 9*s23^2*s234 + s123*(-6*s23^2 + 9*s23*s234 - 4*s234^2) + 
      s23*s234*(7*s234 - 3*s56) + 2*s234^2*(-s234 + s56)) + 
    s123*(-5*s23^3 + 18*s23^2*s234 + 8*s234^2*(s234 - s56) + 
      3*s23*s234*(-7*s234 + 3*s56)), 
  y[633] -> -4*s23^3 + 2*s123^2*(2*s23 - 5*s234) - 2*s23^2*s234 + 
    8*s23*s234^2 - 4*s234^3 + s12^2*(-s23 + s234) - 18*s23^2*s56 + 
    4*s23*s234*s56 + 5*s234^2*s56 - 7*s23*s56^2 + 
    s12*(-(s123*s23) - 4*s23^2 + 2*s123*s234 + 2*s23*s234 - 6*s23*s56 + 
      s234*s56) + s123*(2*s23^2 + 6*s234*(-2*s234 + s56) + 
      s23*(15*s234 + 11*s56)), y[634] -> -4*s23^4 + s123^3*(4*s23 + 5*s234) + 
    s23^3*(13*s234 - 12*s56) - 3*s23^2*(3*s234^2 - 9*s234*s56 + 4*s56^2) + 
    s234*(5*s234^3 - 3*s234^2*s56 - s234*s56^2 + s56^3) - 
    s23*(5*s234^3 + 12*s234^2*s56 - 15*s234*s56^2 + 4*s56^3) - 
    3*s123^2*(4*s23^2 - s23*(s234 - 4*s56) + s234*(-5*s234 + s56)) + 
    s123*(12*s23^3 - 3*s23^2*(7*s234 - 8*s56) - 
      6*s23*(s234^2 + 4*s234*s56 - 2*s56^2) + 
      s234*(15*s234^2 - 6*s234*s56 - s56^2)), 
  y[635] -> -(s12^2*s23^4) + 2*s23^4*s234^2 - 12*s23^2*s234^4 + 
    20*s23*s234^5 - 9*s234^6 - s123^3*s234^2*(s23 + 9*s234) + 
    2*s12*s23^4*s56 + 3*s23^3*s234^2*s56 + 3*s23^2*s234^3*s56 - 
    21*s23*s234^4*s56 + 15*s234^5*s56 - s23^4*s56^2 + 3*s23^2*s234^2*s56^2 + 
    6*s23*s234^3*s56^2 - 11*s234^4*s56^2 + s23*s234^2*s56^3 + 
    3*s234^3*s56^3 + 3*s123^2*s234^2*(s23^2 + s23*(6*s234 + s56) + 
      s234*(-9*s234 + 5*s56)) - s123*s234^2*
     (3*s23^3 + s23^2*(9*s234 + 6*s56) + 3*s23*(-13*s234^2 + 6*s234*s56 + 
        s56^2) + s234*(27*s234^2 - 30*s234*s56 + 11*s56^2)), 
  y[636] -> 2*s12*s23^4 + 7*s123^3*s234^2 - s23^3*s234^2 + 7*s23^2*s234^3 - 
    13*s23*s234^4 + 7*s234^5 + s23^4*s56 - 4*s23^3*s234*s56 - 
    s23^2*s234^2*s56 + 18*s23*s234^3*s56 - 15*s234^4*s56 + 2*s23^3*s56^2 - 
    6*s23^2*s234*s56^2 - 5*s23*s234^2*s56^2 + 13*s234^3*s56^2 + s23^2*s56^3 - 
    2*s23*s234*s56^3 - 4*s234^2*s56^3 + 
    s123^2*(3*s234^2*(7*s234 - 5*s56) + s23^2*s56 - 
      s23*s234*(13*s234 + 2*s56)) + 
    s123*(-2*s23^3*s56 + s23^2*(7*s234^2 + 6*s234*s56 - 2*s56^2) + 
      2*s23*s234*(-13*s234^2 + 8*s234*s56 + 2*s56^2) + 
      s234^2*(21*s234^2 - 30*s234*s56 + 13*s56^2)), 
  y[637] -> -8*s23^3*(s234 + s56) - 8*s23*(s234 - s56)^2*(s234 + s56) - 
    2*s123^2*(6*s23*s234 + 4*s234^2 + 4*s23*s56 + 3*s234*s56) + 
    2*s23^2*(9*s234^2 - 8*s56^2) + s234^2*(-2*s234^2 + s234*s56 - 6*s56^2) + 
    s123*(-6*s234^3 + 6*s234^2*s56 + 4*s234*s56^2 + 
      4*s23^2*(5*s234 + 4*s56) + s23*(-17*s234^2 + 8*s234*s56 + 16*s56^2)), 
  y[638] -> -s123 + s23, y[639] -> s34 + s56, y[640] -> s34^2 - s23*s56, 
  y[641] -> s123 + s34, y[642] -> 2*s123^2 - 4*s123*s23 + 2*s23^2 + 
    3*s123*s34 - 3*s23*s34 + s34^2, 
  y[643] -> s12*(s123 - 4*s23) + s123*(3*s23 - 2*s56) + 4*s23*(-s23 + s56), 
  y[644] -> 15*s23^2 - 20*s23*s234 + 5*s234^2 - 4*s234*s34 + 
    s12*(6*s23 - 3*s234 - s56) + 12*s23*s56 - 10*s234*s56 + 6*s34*s56 + 
    s123*(-18*s23 + 9*s234 - 6*s34 + 2*s56), 
  y[645] -> 4*s12*s23*s56 - s12*s123*(s23 + s56) + 
    2*s56*(s23^2 + s123*s56 - 3*s23*s56), 
  y[646] -> 20*s23^3 - 28*s23^2*s234 + 14*s23*s234^2 - 2*s234^3 + 
    s12*s23*(6*s23 - 3*s234 - s56) + 5*s23^2*s56 - 14*s23*s234*s56 + 
    3*s234^2*s56 - s23*s56^2 - s123*(14*s23^2 - 13*s23*s234 + 2*s234^2 - 
      4*s23*s56 + s234*s56), y[647] -> s12*(s123 - 4*s23)*s23 + 
    2*s123^2*(s23 + s34) - s123*(7*s23^2 + 10*s23*s34 + 6*s23*s56 + 
      4*s34*s56) + 2*s23*(3*s23^2 + 5*s23*s34 + 12*s23*s56 + 10*s34*s56), 
  y[648] -> -(s23^3*s56) + s56^2*(5*s34^2 + s123*s56 + 2*s34*s56) + 
    s23^2*(s34^2 + 10*s34*s56 + 5*(s123 - 2*s56)*s56) + 
    5*s23*s56*(2*s34^2 + 4*s34*s56 + (2*s123 - s56)*s56), 
  y[649] -> s123^4 - 3*s123^3*s23 + s123^2*(3*s23^2 + 2*s23*s56 + s56^2) - 
    s123*(s23^3 + 6*s23^2*s56 + 11*s23*s56^2 + s56^3) + 
    s56*(6*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3), 
  y[650] -> -2*s23^5*s56 + s34^5*(5*s34 + 4*s56) + 
    s23^4*(3*s34^2 + 3*s34*s56 + (2*s123 - 9*s56)*s56) + 
    s23*s34^3*(18*s34^2 + 13*s34*s56 - s56^2) + 
    s23^3*s34*(14*s34^2 + 7*s34*s56 + 5*s56^2) + 
    s23^2*s34*(24*s34^3 + 15*s34^2*s56 - s34*s56^2 + 2*s56^3), 
  y[651] -> -(s234^2*(s234 - s56)^3) + s23^3*(s234 - 3*s56)*s56 + 
    s23^2*(-s234^3 + s234^2*s56 + 3*s234*s56^2 + (3*s123 - 5*s56)*s56^2) + 
    s23*(2*s234^4 - 5*s234^3*s56 + 3*s234^2*s56^2 - (s123 - s56)^2*s56^2 + 
      s234*s56^3), y[652] -> 
   s56*(-28*s23^4 - 133*s23^3*s56 - 49*s23^2*s56^2 + 17*s23*s56^3 + s56^4) + 
    s123*(2*s23^4 + 49*s23^3*s56 + 105*s23^2*s56^2 + 35*s23*s56^3 + s56^4), 
  y[653] -> 2*s123^5 + 2*s23^4*s234 - 9*s23^3*s234^2 + 15*s23^2*s234^3 + 
    3*s234^5 + s123^4*(-8*s23 + 11*s234) + s123*(s23 - s234)^2*
     (2*s23^2 - 13*s23*s234 + 14*s234^2) + 
    s123^3*(12*s23^2 - 35*s23*s234 + 24*s234^2) + 
    s123^2*(-8*s23^3 + 39*s23^2*s234 - 57*s23*s234^2 + 26*s234^3) - 
    s234*s56^4 - 2*s56^5 - s23*(11*s234^4 + s234*s56^3 + 2*s56^4), 
  y[654] -> -4*s123^3 - 9*s23^3 - 11*s234^3 + 2*s234^2*s34 - 4*s234^2*s56 + 
    2*s234*s34*s56 - 5*s234*s56^2 + 2*s34*s56^2 - 4*s56^3 - 
    s123^2*(17*s23 + 19*s234 - 2*s34 + 2*s56) + 
    s23^2*(22*s234 + 8*s34 + 7*s56) + s23*(-10*s234^2 + (4*s34 - 9*s56)*s56 + 
      10*s234*(s34 + s56)) + 2*s123*(13*s23^2 - 13*s234^2 + 
      2*s234*(s34 - s56) + (s34 - s56)*s56 + 4*s23*(-3*s234 + s34 + s56)), 
  y[655] -> s123^4*s56^2 + 5*s123*s23^2*s56^2*(2*s123 + s56) - 
    s123^2*s23*s56^2*(5*s123 + s56) + s23^4*s56*(-s34 + 4*s56) + 
    s23^3*(s34^3 - 2*s34^2*s56 + 3*s34*s56^2 - 2*s56^2*(5*s123 + 2*s56)), 
  y[656] -> -(s123^4*s56) + s23^4*s56 - 
    s23^2*s56*(s123^2 + 3*(s234 - s56)^2 + 6*s123*s56) - 
    s23^3*(s234^2 + s34^2 + s234*(s34 - 4*s56) - 3*s34*s56 + 3*s56^2) + 
    s23*(s234^4 - 2*s234^3*s56 + s234^2*s56^2 + s123^2*s56*(2*s123 + 3*s56)), 
  y[657] -> 2*s23*s56*(7*s23^2 + 8*s23*s34 + 15*s23*s56 + 12*s34*s56) + 
    s12*s23*(-4*s23*s56 + s123*(s23 + s56)) - 
    2*s123*(s23^3 + 2*s34*s56^2 + s23*s56*(7*s34 + 3*s56) + 
      s23^2*(s34 + 7*s56)), y[658] -> 3*s123^3 + 2*s234^2*s34 - 
    8*s234*s34^2 + 10*s34^3 + s23^2*(15*s34 - 31*s56) + 
    s123^2*(s23 - s234 + 5*s34 - 4*s56) - 6*s234^2*s56 + 4*s234*s34*s56 + 
    3*s34^2*s56 + 2*s56^3 - s23*(6*s234^2 + 2*s234*s34 - 20*s34^2 + 
      30*s234*s56 - 37*s34*s56 + 16*s56^2) + 
    s123*(-2*s23^2 - 2*s234^2 + 7*s234*s34 - 8*s34^2 + 8*s234*s56 - 
      11*s34*s56 + s23*(9*s234 - 17*s34 + 9*s56)), 
  y[659] -> s123*(s23^2 + 6*s23*s56 + s56^2) + 
    s12*(s23^2 + 10*s23*s56 + 5*s56^2) - 
    2*(s56^2*(5*s34 + s56) + 2*s23*s56*(5*s34 + 7*s56) + 
      s23^2*(s34 + 9*s56)), y[660] -> -(s123^2*s23^2*(2*s23 + 9*s34)) - 
    10*s23^4*s56 + s123*s23^2*(2*s23^2 + 4*s23*s34 - 13*s34^2 + 9*s23*s56 + 
      15*s34*s56) + s23*s34^2*(-10*s234^2 + 38*s234*s34 - 46*s34^2 + 
      8*s234*s56 - 21*s34*s56 + s56^2) - 
    s23^3*(12*s34^2 + 11*s34*s56 + 20*s56^2) + 
    s23^2*(13*s234*s34^2 - 41*s34^3 - 10*s34^2*s56 - 10*s34*s56^2 - 
      2*s56^3) + s34^2*(3*s234^3 - s234^2*(14*s34 + 3*s56) + 
      2*s234*s34*(12*s34 + 5*s56) - s34^2*(18*s34 + 11*s56)), 
  y[661] -> -12*s23^4*s56 + s23^3*(3*s234^2 + 3*s234*s34 + 3*s34^2 - 
      10*s234*s56 - 7*s34*s56 + 17*s56^2) + 
    s56^3*(s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 + s234*(s34 + 2*s56)) - 
    s23^2*s56*(5*s234^2 + 5*s34^2 + 15*s34*s56 - 21*s56^2 + 
      5*s234*(s34 + 2*s56)) + s123*(s23 - s56)*
     (2*s23^3 + 3*s23^2*(s234 + s34 - 2*s56) - s56^2*(s234 + s34 + 2*s56) - 
      2*s23*s56*(s234 + s34 + 13*s56)) + 
    s23*s56^2*(s234^2 + s34^2 + 19*s34*s56 + 35*s56^2 + s234*(s34 + 18*s56)), 
  y[662] -> 7*s23^3*(s34 - 2*s56) + 2*s56^3*(s34 + 2*s56) + 
    s123^3*(4*s23 + 3*s56) + 2*s23*s56^2*(s34 + 18*s56) + 
    s123^2*(-8*s23^2 + 6*s23*(s34 - s56) + s34*s56) - 
    s23^2*(2*s34^2 + 7*s34*s56 + 24*s56^2) + 
    s123*(4*s23^3 - 2*s56^3 + s23^2*(-9*s34 + 10*s56) + 
      s23*(2*s34^2 - 2*s34*s56 - s56^2)), 
  y[663] -> s56*(4*s123*s23*s56*(s23 + s56) - s123^2*(s23^2 + s56^2) + 
      2*s23*s56*(s23^2 - 6*s23*s56 + s56^2)) + 
    s12*(s123^3*s23 - 4*s123^2*s23*s56 + 8*s23*(s23 - s56)*s56^2 + 
      s123*s56*(-3*s23^2 + 6*s23*s56 + s56^2)), 
  y[664] -> -2*s123^3*s56 + s123*s23*s56*(-11*s23 + s56) + 
    2*s23*s56*(s23^2 + 4*s23*s56 - s56^2) + 
    s123^2*(s23^2 + 6*s23*s56 + s56^2) + 
    s12*(s123^2*(s23 + 2*s56) + 2*s23*s56*(5*s23 + 3*s56) - 
      s123*(s23^2 + 10*s23*s56 + s56^2)), 
  y[665] -> -2*(s23 + s34)*(s123^3 + s123*s23*(s23 + s56) - 
      s123^2*(2*s23 + s56) - s23*(s234 - s56)*(s23 - s234 + s56)) - 
    s12*(s123^2*s23 + s234^2*(s234 - s56) + s23^2*(s234 + s56) - 
      s123*s23*(s23 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[666] -> -(s234^2*(s234 - s56)^2) + s23^3*s56 - 
    s23^2*(s234^2 + (2*s123 - 3*s56)*s56) + 
    s23*(2*s234^3 - 3*s234^2*s56 + (s123 - s56)^2*s56) + 
    s12*(s123^2*s23 + s234^2*(s234 - s56) + s23^2*(s234 + s56) - 
      s123*s23*(s23 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[667] -> -3*s23^3*s234^2 + 4*s23^2*s234^3 - s23*s234^4 + 16*s23^4*s56 - 
    20*s23^3*s234*s56 + 3*s23^2*s234^2*s56 + 4*s23*s234^3*s56 - s234^4*s56 + 
    6*s23^3*s56^2 - 16*s23^2*s234*s56^2 + 4*s23*s234^2*s56^2 + 
    s12*s23*(s23^3 + s23*s234*(s234 - 6*s56) + s234^2*s56 - 
      s123*(2*s23 - s234)*(s23 + s56) + s23^2*(-2*s234 + 9*s56)) - 
    s123*(s23*s234^3 + s234^3*s56 + s23^3*(3*s234 + 14*s56) - 
      s23^2*(4*s234^2 + 15*s234*s56 + 2*s56^2)), 
  y[668] -> 2*s23^4 - s123^3*(2*s23 + s34) - s34^3*(4*s34 + 3*s56) + 
    s23^3*(-12*s34 + 25*s56) + s23^2*(-24*s34^2 + 7*s34*s56 + 8*s56^2) + 
    s23*s34*(-14*s34^2 - 19*s34*s56 + 10*s56^2) + 
    s123^2*(6*s23^2 + s23*s56 + 3*s34*(-2*s34 + s56)) + 
    s123*(-6*s23^3 + s23^2*(8*s34 - 11*s56) + s34^2*(3*s34 + 4*s56) + 
      s23*(17*s34^2 - 9*s34*s56 + 2*s56^2)), 
  y[669] -> -2*s123^5 - 5*s234^5 + 2*s234^4*s34 + 2*s23^4*(s234 + s34) + 
    s123^4*(4*s23 - 13*s234 + 2*s34) + s123^3*(s23*(23*s234 - 2*s34) + 
      8*s234*(-4*s234 + s34)) + 
    s123^2*(-4*s23^3 + 3*s23*s234*(15*s234 - 2*s34) - 5*s23^2*(s234 - s34) + 
      2*s234^2*(-19*s234 + 6*s34)) + s123*(2*s23^4 - 22*s234^4 + 
      s23*s234^2*(37*s234 - 6*s34) + 8*s234^3*s34 - 7*s23^3*(s234 + s34) + 
      s23^2*(-10*s234^2 + 4*s234*s34 + 4*s34^2)) + 3*s234*s56^4 - 
    2*s34*s56^4 + 2*s56^5 + s23*(11*s234^4 - 2*s234^3*s34 + 5*s234*s56^3 + 
      6*s56^3*(-s34 + s56)) - 3*s23^3*(s234^2 + s234*s34 + s34*(s34 + s56)) + 
    s23^2*(-5*s234^3 + s234^2*s34 + s34^3 - s34^2*s56 - 9*s34*s56^2 + 
      4*s56^3 + s234*(s34^2 + 2*s34*s56 + 2*s56^2)), 
  y[670] -> s123^4*(-s34 + s56) + s23^2*s34^2*(s23 - s234 + 3*s56) + 
    s123^3*(3*s23*s34 + 3*s34^2 - 4*s23*s56) + 
    s123^2*(-3*s23^2*(s34 - 2*s56) + s34^2*s56 - 
      s23*(3*s34^2 - s34*s56 + s56^2)) + 
    s123*s23*(s23^2*(s34 - 4*s56) - 3*s34^2*s56 + 
      s23*(s34^2 - 3*s34*s56 + 4*s56^2)), 
  y[671] -> (s234 + s56)*(7*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3)*
     (s234^2 + s56*(-4*s23 + s56)) + s123*(2*s23^4*(s234 + s56) + 
      s56^3*(s234^2 + s234*s56 + s56^2) + 35*s23^2*s56*
       (s234^2 + 3*s234*s56 + 3*s56^2) + 7*s23*s56^2*(3*s234^2 + 5*s234*s56 + 
        5*s56^2) + 7*s23^3*(s234^2 + 7*s234*s56 + 7*s56^2)), 
  y[672] -> s123^4 + s123^3*(-s23 + s234) + 10*s23^2*s56*(s234 + 3*s56) + 
    s56*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
    s23*(s234^3 + 11*s234^2*s56 + 21*s234*s56^2 + 21*s56^3) + 
    s123^2*(s23*s234 + s56*(s234 + s56)) - 
    s123*(4*s23^2*s56 + s56*(s234^2 + s234*s56 + s56^2) + 
      s23*(s234^2 + 7*s234*s56 + 11*s56^2)), 
  y[673] -> s123*(s23^3*(s34 - 9*s56) + 4*s34^2*s56^2 + 
      s23^2*(s34^2 + 5*s34*s56 - 26*s56^2) + 
      s23*s56*(13*s34^2 - 18*s34*s56 + s56^2)) + 
    s23*s56*(s23^3 - 10*s23^2*(s34 - 4*s56) + 8*s34*s56*(-3*s34 + 2*s56) + 
      s23*(-12*s34^2 + 18*s34*s56 + 11*s56^2)), 
  y[674] -> -2*s123^4 + 10*s234^4 + s123^3*(6*s23 + s234) - 2*s234^3*s56 + 
    4*s234^2*s56^2 - 2*s56^4 - s23^3*(11*s234 + 15*s56) + 
    s23^2*(3*s234^2 - 67*s234*s56 - 75*s56^2) + 
    s23*(-16*s234^3 + s234^2*s56 - 41*s234*s56^2 - 43*s56^3) - 
    s123^2*(6*s23^2 + 5*s23*(s234 + s56) + 
      2*(-9*s234^2 - s234*s56 + s56^2)) + 
    s123*(2*s23^3 + 25*s234^3 - 2*s234^2*s56 + 3*s234*s56^2 + 2*s56^3 + 
      s23^2*(11*s234 + 15*s56) + s23*(-26*s234^2 + 15*s234*s56 + 24*s56^2)), 
  y[675] -> 4*s23^4*(3*s34 - 10*s56)*s56 - 
    s56^3*(s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3) + 
    s23^2*s56*(5*s34^3 + 20*s34^2*s56 - 6*s34*s56^2 + 12*s56^3) - 
    s23^3*(3*s34^3 - 4*s34^2*s56 + 10*s34*s56^2 + 44*s56^3) - 
    s23*s56^2*(s34^3 + 20*s34^2*s56 + 54*s34*s56^2 + 52*s56^3) - 
    s123*(2*s23^4*(s34 - 2*s56) + s23^3*(3*s34^2 - 5*s34*s56 - 39*s56^2) - 
      5*s23^2*s56*(s34^2 + 5*s34*s56 - 9*s56^2) + 
      s56^3*(s34^2 + 3*s34*s56 + 3*s56^2) + 
      s23*s56^2*(s34^2 + 25*s34*s56 + 59*s56^2)), 
  y[676] -> s23^3*s56^2*(35*s234 + 113*s56) + 
    s23^2*s56*(-6*s234^3 + 14*s234^2*s56 + 49*s234*s56^2 + 49*s56^3) - 
    s56*(s234^5 + s234^4*s56 + s234^3*s56^2 + s234^2*s56^3 + s234*s56^4 + 
      s56^5) - s23*(s234^5 + 11*s234^4*s56 + 17*s234^3*s56^2 + 
      17*s234^2*s56^3 + 17*s234*s56^4 + 17*s56^5) - 
    s123*(25*s23^3*s56^2 + 5*s23^2*s56*(4*s234^2 + 16*s234*s56 + 21*s56^2) + 
      s56*(s234^4 + s234^3*s56 + s234^2*s56^2 + s234*s56^3 + s56^4) + 
      s23*(s234^4 + 15*s234^3*s56 + 35*s234^2*s56^2 + 35*s234*s56^3 + 
        35*s56^4)), y[677] -> -2*s23^4 + s23^3*s234 - 6*s23^2*s234^2 + 
    3*s23*s234^3 - 2*s23^3*s34 - 2*s23*s234^2*s34 + 2*s23^3*s56 - 
    3*s23^2*s234*s56 - 8*s23*s234^2*s56 + 3*s234^3*s56 - 6*s23^2*s34*s56 - 
    2*s234^2*s34*s56 + 6*s23^2*s56^2 - 8*s23*s234*s56^2 + 4*s23*s34*s56^2 + 
    s12*(s23^3 + s23*s234*(s234 - 6*s56) + s234^2*s56 - 
      s123*(2*s23 - s234)*(s23 + s56) + s23^2*(-2*s234 + 9*s56)) + 
    s123*(s23^3 + s234*(3*s234 - 2*s34)*s56 - s23^2*(6*s234 + 17*s56) + 
      s23*(3*s234^2 - 2*s234*(s34 - 2*s56) + 2*s56*(-4*s34 + s56))), 
  y[678] -> s123^4 - 8*s23^4 + 26*s23^3*s234 - 24*s23^2*s234^2 - 
    3*s23*s234^3 + 9*s234^4 - 2*s23^3*s34 + 29*s23^2*s234*s34 - 
    24*s23*s234^2*s34 - 7*s234^3*s34 + 44*s23^2*s34^2 - 14*s23*s234*s34^2 + 
    9*s234^2*s34^2 + 54*s23*s34^3 - 24*s234*s34^3 + 24*s34^4 + 
    10*s23^2*s234*s56 + s23*s234^2*s56 + 7*s234^3*s56 + 6*s23^2*s34*s56 - 
    9*s23*s234*s34*s56 - 7*s234^2*s34*s56 + 29*s23*s34^2*s56 - 
    5*s234*s34^2*s56 + 13*s34^3*s56 - 15*s23^2*s56^2 + 11*s23*s234*s56^2 + 
    8*s234^2*s56^2 - 10*s23*s34*s56^2 - 7*s234*s34*s56^2 + 2*s34^2*s56^2 + 
    4*s23*s56^3 + 7*s234*s56^3 - 4*s34*s56^3 + 2*s56^4 - 
    s123^3*(28*s23 - 4*s234 + 7*s34 + s56) + 
    s123^2*(26*s23^2 + 14*s234^2 - 15*s234*s34 + 2*s34*(-s34 + s56) + 
      s23*(-56*s234 - 5*s34 + 5*s56)) + 
    s123*(9*s23^3 + 20*s234^3 + s234^2*(-17*s34 + 8*s56) + 
      s23^2*(4*s234 + 45*s34 + 21*s56) + s34*(-3*s34^2 + s34*s56 - 2*s56^2) + 
      2*s234*(s34^2 - 3*s34*s56 + 2*s56^2) + 
      s23*(-33*s234^2 - 30*s234*s34 + 10*s34^2 + 13*s234*s56 + 2*s34*s56 + 
        4*s56^2)) + s12*(s123^3 + 12*s23^3 + 6*s234^3 + s234^2*s34 + 
      6*s234*s34^2 - 10*s34^3 + 7*s234^2*s56 - 4*s234*s34*s56 - 5*s34^2*s56 + 
      5*s234*s56^2 - 2*s34*s56^2 + 2*s56^3 + 
      s123^2*(28*s23 + 8*s234 + 5*s34 + 3*s56) - 
      s23^2*(37*s234 + 16*s34 + 13*s56) + s23*(29*s234^2 - 12*s234*s34 - 
        20*s34^2 - 7*s234*s56 - 21*s34*s56 + s56^2) + 
      s123*(-36*s23^2 + 55*s23*s234 + 13*s234^2 + 4*s234*s34 + 3*s34^2 + 
        10*s234*s56 - 5*s34*s56 + 2*s56^2 - 4*s23*(3*s34 + s56))), 
  y[679] -> s23^4*(s123 - s34 - 10*s56)*s56 + (s234 - s34)^2*s34^2*s56^2 + 
    s23^2*(5*s34^4 + 30*s34^3*s56 + 5*s34*(2*s123 - s56)*s56^2 + 
      (5*s123 - 2*s56)*s56^3 + 10*s34^2*s56*(s123 + 2*s56) + 
      5*s234^2*(s34^2 + 2*s34*s56 + 2*s56^2) - 
      10*s234*s34*(s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s23^3*(3*s34^3 + 10*s34^2*s56 - 10*s34*s56^2 - 20*s56^3 + 
      s234^2*(s34 + 5*s56) - 3*s234*s34*(s34 + 5*s56) + 
      s123*(s34^2 + 5*s34*s56 + 10*s56^2)) + 
    s23*s56*(s234^2*(10*s34^2 + 5*s34*s56 + s56^2) - 
      s234*s34*(20*s34^2 + 15*s34*s56 + 3*s56^2) + 
      s34*(10*s34^3 + 15*s34^2*s56 + s123*s56^2 + s34*s56*(5*s123 + 2*s56))), 
  y[680] -> s23^2*s234^3 - 3*s23^3*s234*s34 + 6*s23^3*s34^2 - 
    15*s23^2*s234*s34^2 + 10*s23^2*s34^3 + s23^4*s56 - 18*s23^3*s234*s56 + 
    4*s23^2*s234^2*s56 + 6*s23*s234^3*s56 + 30*s23^3*s34*s56 - 
    30*s23^2*s234*s34*s56 + 60*s23^2*s34^2*s56 - 30*s23*s234*s34^2*s56 + 
    20*s23*s34^3*s56 - 10*s23^3*s56^2 - 48*s23^2*s234*s56^2 + 
    4*s23*s234^2*s56^2 + s234^3*s56^2 + 60*s23^2*s34*s56^2 - 
    15*s23*s234*s34*s56^2 + 30*s23*s34^2*s56^2 - 3*s234*s34^2*s56^2 + 
    2*s34^3*s56^2 - 15*s23^2*s56^3 - 6*s23*s234*s56^3 + 6*s23*s34*s56^3 + 
    s123*((s234^2 - s34^2)*s56^2 - s23^3*(s34 + 2*s56) + 
      s23*s56*(6*s234^2 - 10*s34^2 + 12*s234*s56 - 5*s34*s56 + 2*s56^2) + 
      s23^2*(s234^2 - 5*s34^2 + 12*s234*s56 - 10*s34*s56 + 8*s56^2)) + 
    s12*((s234^2 + s234*s34 - s34^2)*s56^2 - s23^3*(3*s34 + 25*s56) + 
      5*s23^2*(s234^2 + s234*s34 - s34^2 - 6*s34*s56 - 10*s56^2) - 
      5*s23*s56*(-2*s234^2 - 2*s234*s34 + 2*s34^2 + 3*s34*s56 + s56^2) + 
      s123*(2*s23^3 + (s234 + s34)*s56^2 + 10*s23*s56*(s234 + s34 + s56) + 
        5*s23^2*(s234 + s34 + 4*s56))), 
  y[681] -> s123^2*s23^3*s34 - s123*s23^3*(-2*s34*(s34 - 2*s56) + 
      s23*(s34 + s56)) + s34*(s23^3*s34*(-4*s234 + 9*s34 - 6*s56) - 
      s23^4*s56 + 2*s23^2*s34*(3*s234^2 + 9*s34^2 + 2*s34*s56 - 2*s56^2 - 
        s234*(9*s34 + s56)) + s34*(s234^4 - s234^3*(5*s34 + s56) + 
        2*s234^2*s34*(5*s34 + 2*s56) - 2*s234*s34^2*(5*s34 + 3*s56) + 
        s34^3*(5*s34 + 4*s56)) + s23*s34*(-4*s234^3 + 
        s234^2*(16*s34 + 3*s56) + s34*(16*s34^2 + 9*s34*s56 - 2*s56^2) + 
        s234*(-24*s34^2 - 9*s34*s56 + s56^2))), 
  y[682] -> -2*s123^4*(s23 + s34) + s123^3*(2*s23^2 + s23*(s34 - s56) + 
      s34*(-s34 + s56)) + s123*(2*s23^3*(s34 - 11*s56) + 
      s34^3*(2*s34 + s56) + s23*s34*(6*s34^2 + 7*s34*s56 - 8*s56^2) + 
      s23^2*(6*s34^2 - 7*s34*s56 - 7*s56^2)) + 
    s123^2*(3*s23^3 + s34^3 + s23^2*(5*s34 + 17*s56) + 
      s23*(4*s34^2 + 11*s34*s56 + s56^2)) - 
    2*(s34^4*(4*s34 + 3*s56) + s23^4*(2*s34 + 5*s56) + 
      s23*s34^3*(14*s34 + 11*s56) + s23^3*(10*s34^2 + 12*s34*s56 + s56^2) + 
      s23^2*(18*s34^3 + 17*s34^2*s56 - s34*s56^2 + 2*s56^3)) + 
    s12*(2*s23^4 + 2*s123^3*(s23 + s34) + s34^3*(4*s34 + 3*s56) + 
      s23^3*(10*s34 + 27*s56) + s123^2*(s23^2 + s23*s56 - s34*s56) + 
      s23*s34*(14*s34^2 + 15*s34*s56 + 10*s56^2) + 
      s23^2*(18*s34^2 + 31*s34*s56 + 16*s56^2) - 
      s123*(6*s23^3 + s34^2*(3*s34 + 2*s56) + 3*s23^2*(4*s34 + 9*s56) + 
        s23*(10*s34^2 + 19*s34*s56 + s56^2))), 
  y[683] -> 3*s23^4*s234 + 13*s23^3*s234^2 - 9*s23^2*s234^3 + 7*s23*s234^4 - 
    2*s234^5 + s123^4*(4*s23 + s234) + 9*s23^4*s56 + 26*s23^3*s234*s56 + 
    17*s23^2*s234^2*s56 - 3*s23*s234^3*s56 - 3*s234^4*s56 - 3*s23^3*s56^2 + 
    19*s23^2*s234*s56^2 + 2*s23*s234^2*s56^2 - 3*s234^3*s56^2 - 
    3*s234^2*s56^3 - 2*s234*s56^4 + s123^3*(-12*s23^2 + 21*s23*s234 + 
      4*s234^2 - 2*s23*s56) + s123^2*(13*s23^3 + 
      s23*s234*(35*s234 - 12*s56) + s234^2*(3*s234 - 2*s56) - 
      s23^2*(46*s234 + 11*s56)) - 
    s123*(6*s23^4 - 2*s23^3*(11*s234 + 10*s56) + 
      s23^2*(47*s234^2 + 4*s234*s56 - 10*s56^2) + 
      s23*s234*(-25*s234^2 + 17*s234*s56 - 2*s56^2) + 
      s234^2*(2*s234^2 + 5*s234*s56 + 2*s56^2)) - 
    s12*(-7*s23^4 + s123^3*(4*s23 + 3*s234) + s23*s234^2*(3*s234 - 14*s56) + 
      2*s23^3*(7*s234 - s56) + s23^2*(-26*s234^2 - 3*s234*s56 + 5*s56^2) + 
      s234*(6*s234^3 + 3*s234^2*s56 + 3*s234*s56^2 + 2*s56^3) + 
      s123^2*(-12*s23^2 + s23*(13*s234 - 2*s56) + 2*s234*(6*s234 + s56)) + 
      s123*(15*s23^3 + 12*s23*s234*(s234 - s56) - s23^2*(34*s234 + 7*s56) + 
        s234*(15*s234^2 + 5*s234*s56 + 2*s56^2))), 
  y[684] -> -2*s23^2*s234^3 - 4*s23*s234^4 + 8*s23^3*s234*s56 + 
    8*s23^2*s234^2*s56 - 12*s23*s234^3*s56 - 4*s234^4*s56 + 28*s23^3*s56^2 + 
    48*s23^2*s234*s56^2 + 8*s23*s234^2*s56^2 - 2*s234^3*s56^2 + 
    28*s23^2*s56^3 + 8*s23*s234*s56^3 - 
    4*s123*(s23^3*s56 + s234^2*s56*(s234 + s56) + 
      s23^2*(s234^2 + 6*s234*s56 + 6*s56^2) + 
      s23*(s234^3 + 6*s234^2*s56 + 6*s234*s56^2 + s56^3)) - 
    s12*(-5*s23^3*s56 + s234^2*s56*(4*s234 + s56) + 
      s23^2*(s234^2 - 12*s234*s56 - 30*s56^2) + 
      s23*(4*s234^3 + 6*s234^2*s56 - 12*s234*s56^2 - 5*s56^3) + 
      s123*(s234*s56*(4*s234 + 3*s56) + 3*s23^2*(s234 + 4*s56) + 
        2*s23*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[685] -> s123^5*s234^2 - s123^4*s234*(s12*s234 + 4*s23*s234 - 4*s234^2 + 
      3*s23*s56) - s23*s56*(s234^5 - 2*s23*s234^3*(2*s234 + 3*s56) + 
      s23^4*(s234 + 12*s56) - 4*s23^3*(s234^2 + 6*s234*s56 + 5*s56^2) + 
      s23^2*s234*(6*s234^2 + 20*s234*s56 + 9*s56^2)) + 
    s12*(-s234^6 + 3*s23^5*s56 + s23*s234^4*(4*s234 + 7*s56) - 
      2*s23^2*s234^2*(3*s234^2 + 12*s234*s56 + 7*s56^2) - 
      s23^4*(s234^2 + 16*s234*s56 + 30*s56^2) + 
      s23^3*(4*s234^3 + 30*s234^2*s56 + 36*s234*s56^2 + 7*s56^3)) + 
    s123^3*(s23^4 - 4*s12*s234^3 + 6*s234^4 + 
      3*s23^2*(2*s234^2 + 4*s234*s56 + s56^2) + 
      s23*s234*(s12*(4*s234 + 3*s56) - 2*s234*(6*s234 + 7*s56))) - 
    s123^2*(-4*s234^5 + 4*s23^4*s56 + 4*s23*s234^3*(3*s234 + 5*s56) + 
      2*s23^3*(2*s234^2 + 9*s234*s56 + 6*s56^2) - 
      2*s23^2*s234*(6*s234^2 + 20*s234*s56 + 9*s56^2) + 
      s12*(6*s234^4 - s23*s234^2*(12*s234 + 13*s56) + 
        3*s23^2*(2*s234^2 + 4*s234*s56 + s56^2))) + 
    s123*(s234^6 - 2*s23^5*s56 - 2*s23*s234^4*(2*s234 + 5*s56) + 
      s23^2*s234^2*(6*s234^2 + 32*s234*s56 + 23*s56^2) + 
      s23^4*(s234^2 + 16*s234*s56 + 24*s56^2) - 
      2*s23^3*(2*s234^3 + 18*s234^2*s56 + 24*s234*s56^2 + 5*s56^3) + 
      s12*(-4*s234^5 + 4*s23^4*s56 + s23*s234^3*(12*s234 + 17*s56) - 
        3*s23^2*s234*(4*s234^2 + 12*s234*s56 + 5*s56^2) + 
        2*s23^3*(2*s234^2 + 9*s234*s56 + 6*s56^2))), 
  y[686] -> -2*s23^4*(s34 + 5*s56) + s23^3*(3*s234*s34 - 7*s34^2 + 
      2*s234*s56 - 10*s34*s56 - 69*s56^2) + 
    s23^2*(s234^2*(-3*s34 + 2*s56) + s56*(-8*s34^2 + 66*s34*s56 - 53*s56^2) + 
      2*s234*(s34^2 + 12*s34*s56 - 29*s56^2)) - 
    s56*(-3*s234^4 + 3*s234^3*s34 + s234*s56^2*(s34 + 2*s56) + 
      s234^2*(-s34^2 + s56^2) + s56^2*(s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s23*(3*s234^4 + s234^3*(-3*s34 + 16*s56) + 
      2*s234*s56*(3*s34^2 + 4*s34*s56 - 9*s56^2) + 
      s234^2*(s34^2 - 17*s34*s56 - 5*s56^2) - 
      s56^2*(6*s34^2 + 19*s34*s56 + 35*s56^2)) + 
    s123*(3*s23^3*(s34 + 2*s56) + s23^2*(-3*s234*s34 + 2*s34^2 + 
        30*s234*s56 - 14*s34*s56 + 48*s56^2) - 
      s56*(-3*s234^3 + 3*s234^2*s34 + s56^2*(s34 + 2*s56) + 
        s234*(-s34^2 + s56^2)) + s23*(3*s234^3 + s234^2*(-3*s34 + 28*s56) - 
        2*s56*(-5*s34^2 + 9*s34*s56 + 12*s56^2) + 
        s234*(s34^2 - 29*s34*s56 + 23*s56^2))), 
  y[687] -> -(s123^4*s34*(s23 + s34)*s56) - s123^3*(s23 + s34)*
     (s23^3 + 3*s23^2*s34 + s34^2*(s34 + s56) + 
      s23*(3*s34^2 - s34*s56 + 2*s56^2)) + 
    s123^2*(s23^4*s34 + s34^4*(s34 + s56) + 
      s23^3*(4*s34^2 + 7*s34*s56 + 5*s56^2) + 
      s23*s34^2*(4*s34^2 + 7*s34*s56 + 5*s56^2) + 
      s23^2*(6*s34^3 + 12*s34^2*s56 + 10*s34*s56^2 - s56^3)) + 
    s123*(4*s23^5*s56 - s34^5*(s34 + s56) + 
      s23^4*(-s34^2 + 15*s34*s56 + 4*s56^2) - 4*s23*(s34^5 - s34^3*s56^2) - 
      4*s23^3*(s34^3 - 5*s34^2*s56 + s34*s56^2 - 3*s56^3) + 
      s23^2*(-6*s34^4 + 10*s34^3*s56 + 8*s34*s56^3)) - 
    2*(-(s34^6*(s34 + s56)) + s23^5*s56*(2*s34 + s56) - 
      2*s23*s34^4*(2*s34^2 + s34*s56 - s56^2) + 2*s23^2*s34^2*
       (-3*s34^3 + s34^2*s56 + 7*s34*s56^2 + s56^3) + 
      s23^4*(-s34^3 + 7*s34^2*s56 + 14*s34*s56^2 + 16*s56^3) + 
      s23^3*(-4*s34^4 + 8*s34^3*s56 + 24*s34^2*s56^2 + 12*s34*s56^3 - 
        s56^4)) + s12*(2*s23^5*s56 - s34^5*(s34 + s56) - 
      2*s23*s34^3*(2*s34^2 + s34*s56 - s56^2) + 
      s23^4*(-s34^2 + 7*s34*s56 + 32*s56^2) + 
      s23^3*(-4*s34^3 + 8*s34^2*s56 + 44*s34*s56^2 - 18*s56^3) + 
      2*s23^2*s34*(-3*s34^3 + s34^2*s56 + 11*s34*s56^2 - 5*s56^3) + 
      s123^3*(4*s23^3 + 6*s23^2*s34 + s34^2*(s34 + s56) + 
        s23*s34*(4*s34 + s56)) - s123^2*(s23^4 + s34^3*(s34 + s56) + 
        s23^3*(4*s34 + 13*s56) + 2*s23*s34*(2*s34^2 + 4*s34*s56 - s56^2) + 
        2*s23^2*(3*s34^2 + 8*s34*s56 - s56^2)) + 
      s123*(s23^4*(s34 - 11*s56) + s34^4*(s34 + s56) + 
        s23*s34^2*(4*s34^2 + s34*s56 - 3*s56^2) + 
        2*s23^3*(2*s34^2 - 7*s34*s56 + 5*s56^2) + 
        s23^2*(6*s34^3 - 6*s34^2*s56 + s34*s56^2 + s56^3))), 
  y[688] -> s23^4*s234^2 - 4*s23^3*s234^3 + 6*s23^2*s234^4 - 4*s23*s234^5 + 
    s234^6 + s23^4*s234*s34 - s23^3*s234^2*s34 - 3*s23^2*s234^3*s34 + 
    5*s23*s234^4*s34 - 2*s234^5*s34 + s23^4*s34^2 + 3*s23^3*s234*s34^2 - 
    6*s23^2*s234^2*s34^2 + 3*s23*s234^3*s34^2 + s234^4*s34^2 - 
    14*s23^3*s34^3 + 24*s23^2*s234*s34^3 - 20*s23*s234^2*s34^3 + 
    5*s234^3*s34^3 - 30*s23^2*s34^4 + 36*s23*s234*s34^4 - 14*s234^2*s34^4 - 
    28*s23*s34^5 + 16*s234*s34^5 - 9*s34^6 + s123^5*(-2*s234 + s34) - 
    4*s23^5*s56 + 17*s23^4*s234*s56 - 27*s23^3*s234^2*s56 + 
    19*s23^2*s234^3*s56 - 5*s23*s234^4*s56 + 5*s23^4*s34*s56 + 
    19*s23^3*s234*s34*s56 - 39*s23^2*s234^2*s34*s56 + 18*s23*s234^3*s34*s56 - 
    s234^4*s34*s56 + 28*s23^3*s34^2*s56 - 20*s23*s234^2*s34^2*s56 + 
    2*s234^3*s34^2*s56 + 14*s23^2*s34^3*s56 + 11*s23*s234*s34^3*s56 - 
    5*s234^2*s34^3*s56 - 8*s23*s34^4*s56 + 9*s234*s34^4*s56 - 7*s34^5*s56 + 
    8*s23^4*s56^2 - s23^3*s234*s56^2 - 3*s23^2*s234^2*s56^2 + 
    s23*s234^3*s56^2 + 76*s23^3*s34*s56^2 - 34*s23^2*s234*s34*s56^2 + 
    3*s23*s234^2*s34*s56^2 + 64*s23^2*s34^2*s56^2 - 7*s23*s234*s34^2*s56^2 + 
    8*s23*s34^3*s56^2 + 24*s23^3*s56^3 - 4*s23^2*s234*s56^3 + 
    4*s23^2*s34*s56^3 + s123^4*(-7*s234^2 + 2*s234*s34 + s34^2 - s234*s56 + 
      2*s34*s56 + s23*(5*s234 - s34 + 4*s56)) + 
    s123^3*(4*s23^3 - 8*s234^3 + s23^2*(-3*s234 + 6*s34 - 10*s56) + 
      s34^2*(s34 - s56) - s234^2*(2*s34 + 3*s56) + s234*s34*(4*s34 + 5*s56) + 
      s23*(11*s234^2 + 3*s34^2 - 12*s34*s56 + 2*s56^2 + 
        2*s234*(s34 + 13*s56))) - s123^2*(s23^4 + 2*s234^4 - 
      3*s234^2*s34*(2*s34 + s56) - s234*s34^2*(4*s34 + 3*s56) + 
      s234^3*(8*s34 + 3*s56) + s34^3*(5*s34 + 4*s56) + 
      s23^3*(-3*s234 + 9*s34 + 7*s56) + s23^2*(-9*s234*s34 + 18*s34^2 + 
        43*s234*s56 + 13*s34*s56 + 31*s56^2) + 
      s23*(-3*s234^3 - s234^2*(12*s34 + 35*s56) + 
        s234*(-9*s34^2 + 3*s34*s56 - 8*s56^2) + 
        s34*(16*s34^2 + 20*s34*s56 + 13*s56^2))) + 
    s123*(2*s234^5 + s23^4*(s234 + 2*s34 - 13*s56) + 
      s234^3*s34*(4*s34 - s56) - s234^4*(7*s34 + s56) - 
      2*s234*s34^3*(5*s34 + 3*s56) + s34^4*(5*s34 + 4*s56) + 
      s234^2*s34^2*(6*s34 + 5*s56) + s23^3*(-5*s234^2 - 6*s234*s34 + 
        5*s34^2 + 10*s234*s56 - 10*s34*s56 + 68*s56^2) + 
      s23*(-7*s234^4 + 2*s234^3*(7*s34 + 4*s56) + 
        2*s34^2*(8*s34^2 + 7*s34*s56 - s56^2) - 8*s234*s34*
         (3*s34^2 + 5*s34*s56 + s56^2) + s234^2*(9*s34^2 + 26*s34*s56 + 
          7*s56^2)) + s23^2*(9*s234^3 + 18*s34^3 - 14*s234^2*s56 + 
        12*s34^2*s56 + 36*s34*s56^2 - 7*s56^3 - 
        s234*(18*s34^2 + 53*s34*s56 + 52*s56^2))) + 
    s12*(2*s234^5 + s123^4*(2*s234 - s34) - s234^4*s34 + 4*s234^2*s34^3 - 
      6*s234*s34^4 + 4*s34^5 - s23^4*(s234 + s34 - s56) + s234^4*s56 - 
      2*s234^3*s34*s56 + s234^2*s34^2*s56 - 3*s234*s34^3*s56 + 3*s34^4*s56 + 
      s123^3*(8*s234^2 + s23*(-5*s234 + s34 - 4*s56) - 2*s34*s56 + 
        s234*(-4*s34 + s56)) + s23^2*(3*s234^3 + 12*s34^3 + 40*s234^2*s56 - 
        6*s34^2*s56 - 41*s34*s56^2 + 5*s56^3 - 
        2*s234*(3*s34^2 + 5*s34*s56 - 23*s56^2)) + 
      s23^3*(s234^2 + s234*(s34 - 25*s56) + 5*(s34^2 - 2*s34*s56 - 
          14*s56^2)) + s123^2*(4*s23^3 + 12*s234^3 - 6*s234*s34*s56 + 
        s234^2*(-6*s34 + 3*s56) + s34^2*(4*s34 + 3*s56) + 
        s23^2*(3*s234 + 12*s34 + 10*s56) + s23*(-15*s234^2 + 12*s34^2 + 
          3*s234*(s34 - 9*s56) + 15*s34*s56 - 2*s56^2)) + 
      s23*(-5*s234^4 + s234^3*(s34 - 19*s56) + 
        s234^2*(4*s34^2 + 13*s34*s56 - 5*s56^2) + 
        3*s34^2*(4*s34^2 + s34*s56 - s56^2) + 
        s234*s34*(-12*s34^2 - 8*s34*s56 + 11*s56^2)) + 
      s123*(8*s234^4 - 6*s234^2*s34*s56 + 3*s234*s34^2*(2*s34 + s56) + 
        s234^3*(-4*s34 + 3*s56) - s34^3*(4*s34 + 3*s56) + 
        2*s23^2*(3*s234^2 + 3*s234*s34 - 6*s34^2 + 25*s234*s56 - 13*s34*s56 + 
          15*s56^2) + s23^3*(s234 - 3*(s34 + 2*s56)) + 
        s23*(-15*s234^3 + 3*s234^2*(s34 - 14*s56) + 
          s234*(12*s34^2 + 27*s34*s56 - 7*s56^2) + 
          s34*(-12*s34^2 - 16*s34*s56 + 13*s56^2)))), 
  y[689] -> 3*s12^2 - 3*s12*s123 + 4*s12*s23 - 9*s12*s56 + 9*s123*s56 - 
    8*s23*s56, y[690] -> s12^2 + s12*s34 + s34^2, 
  y[691] -> 2*s12^2 - 3*s123^2 + s23^2 + 6*s23*s234 - 2*s234^2 + s234*s34 + 
    16*s234*s56 - 8*s34*s56 - 2*s56^2 - s12*(2*s123 - 4*s23 - 4*s234 + s34 + 
      5*s56) + s123*(2*s23 - 7*s234 + s34 + 23*s56), 
  y[692] -> -(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
    5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
    s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
    s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2), 
  y[693] -> (s123 - s23)^2*(8*s23 - 11*s56)*s56 + 
    s12^2*(-3*s23^2 + 8*s23*s56 - 5*s56^2) + s12*(s123 - s23)*
     (4*s23^2 - 14*s23*s56 + 11*s56^2), 
  y[694] -> 4*s23^3 + s23*s34^2 + 28*s23^2*s56 + 16*s23*s34*s56 + 
    2*s34^2*s56 - 11*s23*s56^2 - 5*s34*s56^2 + 2*s12^2*(s23 + s56) + 
    s123^2*(8*s23 - 3*s34 + 14*s56) + 
    s12*(3*s23^2 + s23*s34 + s123*(-6*s23 + s34 - 8*s56) + 16*s23*s56 + 
      2*s34*s56 - 5*s56^2) + s123*(-12*s23^2 + s34^2 - 42*s23*s56 - 
      8*s34*s56 + 11*s56^2), y[695] -> -(s23^3*(s234 - 6*s56)) + 
    s234*(s234 - s56)^3 + s23^2*(3*s234^2 - 12*s234*s56 + 19*s56^2) + 
    s23*(-3*s234^3 + 10*s234^2*s56 - 12*s234*s56^2 + 6*s56^3), 
  y[696] -> s23*s56*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3) + 
    s234*(s23^3*(s234 - 18*s56) + 15*s23^2*(s234 - 4*s56)*s56 + 
      3*s23*(5*s234 - 6*s56)*s56^2 + s234*s56^3) + 
    s123*(s23^3*(s234 - 6*s56) + 5*s23^2*(3*s234 - 4*s56)*s56 + 
      3*s23*(5*s234 - 2*s56)*s56^2 + s234*s56^3), 
  y[697] -> s23^4*s56 - s234^2*s56^3 - 
    s23^3*(s234^2 - 6*s234*s56 + 3*(2*s123 - 5*s56)*s56) + 
    s23*s56^2*(-15*s234^2 + 6*s234*s56 + s56*(-6*s123 + s56)) + 
    5*s23^2*s56*(-3*s234^2 + 4*s234*s56 + s56*(-4*s123 + 3*s56)), 
  y[698] -> 4*s123^3*(s34 - 2*s56) + 16*s23^3*s56 + 
    s23^2*(28*s34 - 11*s56)*s56 + s34^2*(2*s34 - 5*s56)*s56 + 
    s123^2*(-3*s34^2 - 4*s23*(s34 - 8*s56) + 14*s34*s56 - 11*s56^2) + 
    s23*s34*(s34^2 + 16*s34*s56 - 11*s56^2) + 
    s123*(s34^3 - 8*s34^2*s56 + s34*s56*(-42*s23 + 11*s56) + 
      2*s23*s56*(-20*s23 + 11*s56)), 
  y[699] -> -s23^3 + 5*s23^2*s234 - 7*s23*s234^2 + 2*s234^3 + 
    s123^2*(-2*s23 + 6*s234 - 11*s56) + s12^2*(2*s23 - 2*s234 - 5*s56) - 
    6*s23^2*s56 + 15*s23*s234*s56 - 13*s234^2*s56 + 2*s23*s56^2 + 
    7*s234*s56^2 + s123*(4*s23^2 - 12*s23*s234 + 9*s234^2 + 18*s23*s56 - 
      19*s234*s56) + s12*(-2*s23^2 + 6*s23*s234 - 5*s234^2 - 9*s23*s56 + 
      5*s234*s56 + s123*(2*s23 - 2*s234 + 11*s56)), 
  y[700] -> -3*s123^3 - 2*s234^2*s34 + s234*s34^2 + s23^2*(4*s234 - 7*s56) - 
    17*s234^2*s56 + 21*s234*s34*s56 - 10*s34^2*s56 + 15*s234*s56^2 - 
    3*s34*s56^2 - s123^2*(s23 + 7*s234 - 2*s34 + 22*s56) + 
    s23*(-5*s234^2 + 4*s234*s34 + 33*s234*s56 - 9*s34*s56 + 13*s56^2) + 
    s123*(4*s23^2 - 4*s234^2 + s34^2 + 26*s34*s56 + 6*s56^2 - 
      s234*(s34 + 25*s56) + s23*(-4*s234 + 4*s34 + 48*s56)), 
  y[701] -> s234^2*s56^2*(s234 + s56) + s23^3*s56*(-3*s234 + 13*s56) + 
    s23^2*(s234^3 - 3*s234^2*s56 - 46*s234*s56^2 + 40*s34*s56^2 + 58*s56^3) + 
    s23*s56*(6*s234^3 + s234^2*(-8*s34 + 2*s56) + s56^2*(8*s34 + 9*s56) - 
      s234*s56*(8*s34 + 31*s56)) + 
    s123*(-(s23^3*s56) + s234*s56^2*(s234 + s56) + 
      s23^2*(s234^2 + 5*s234*s56 - 8*s34*s56 - 26*s56^2) + 
      s23*s56*(6*s234^2 - 8*s234*s34 + 10*s234*s56 - 16*s34*s56 - 21*s56^2)), 
  y[702] -> s23^2*(s123 - s234 + s34 - 3*s56)*s56 + s234^2*s56*(-s34 + s56) - 
    2*s12*(s23^2*s56 - s234^2*s56 + s23*(-s234^2 - 2*s123*s56 + 2*s234*s56 + 
        s56^2)) - s23*(s234^2*(s34 - 3*s56) + s234*s56*(-2*s34 + 3*s56) + 
      s56*(2*s123*s34 - 3*s123*s56 - s34*s56 + s56^2)), 
  y[703] -> s12^2*(3*s23 - s234)*s234*s56 + 
    s12*s234*s56*(3*s23^2 - 3*s23*s234 + s234^2 + 4*s23*s56 - s234*s56) + 
    s12^3*(s23^2 - 2*s23*s56 + s56*(s234 + s56)) + 
    s234*s56*(s23^3 - 3*s23^2*(s234 - 3*s56) - s234*(s234 - s56)^2 + 
      s23*(3*s234^2 - 7*s234*s56 + 5*s56^2)), 
  y[704] -> 2*s23^3*(s234 - 4*s56) + s123^3*(3*s234 + 4*s56) + 
    s23^2*(-2*s234^2 + 23*s234*s56 - 8*s56^2) + 
    s234*(2*s234^3 + s234^2*s56 - 7*s234*s56^2 + 3*s56^3) - 
    s23*(2*s234^3 + 17*s234^2*s56 - 19*s234*s56^2 + 4*s56^3) + 
    s123^2*(-4*s23*(s234 + 4*s56) + s234*(8*s234 + 5*s56)) + 
    s123*(-(s23^2*(s234 - 20*s56)) + s234*(7*s234^2 + s234*s56 - 7*s56^2) + 
      s23*(-6*s234^2 - 28*s234*s56 + 8*s56^2)), 
  y[705] -> s12^2*s56*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + 
      s23^2*(s234 + 3*s56) + s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s56^2*(-(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*s56*(s23^3*s56 - s234^2*s56^2 - s23^2*(s234^2 + 4*s123*s56 - 
        4*s234*s56 - 6*s56^2) + s23*s56*(-6*s234^2 + 4*s234*s56 + 
        s56*(-4*s123 + s56))) + s12^3*(s23^2*s56 - s234^2*s56 + 
      s23*(-s234^2 + 2*s234*s56 + s56*(-2*s123 + s56))), 
  y[706] -> -(s123^2*s34^2) - s123*s23*s34*(s34 + 3*s56) + 
    s12^2*(-2*s23^2 - 2*s23*s56 + s56*(s234 + s56)) + 
    s12*(-3*s123*s23*s34 + s23^2*(s34 - 3*s56) + s23*(3*s234 + s34)*s56 + 
      s56*(-2*s234^2 + s234*s34 + s34*s56)) + 
    s56*(3*s234^3 + s234*s34^2 + 3*s23^2*(s234 - s56) + s34^2*s56 - 
      3*s234^2*(s34 + s56) + s23*(-6*s234^2 + 3*s34*s56 + 
        3*s234*(s34 + 2*s56))), y[707] -> -(s23^2*s234^2) - 2*s23*s234^3 - 
    s234^4 + 2*s23^3*s56 + 8*s23^2*s234*s56 - 6*s23*s234^2*s56 + 
    48*s23^2*s56^2 - 8*s23*s234*s56^2 + 8*s23*s56^3 + 
    2*s12^2*(s23^2 - s234*(s123 + s234) + 3*s23*s56) - 
    s123*(s234^3 + s23^2*(s234 + 12*s56) + 
      2*s23*(s234^2 + 8*s234*s56 + 8*s56^2)) - 
    s12*(s23^2*(s234 + s34 - 19*s56) + s234^2*(3*s234 - s34 + s56) + 
      s23*(4*s234^2 - 2*s234*s34 - 9*s234*s56 + 7*s34*s56 - 7*s56^2) + 
      s123*(s23^2 + s234*(3*s234 - s34 + s56) + 
        s23*(4*s234 - 2*s34 + 13*s56))), 
  y[708] -> s234^5 - s23^3*s234*s56 + s234^4*s56 + 7*s23^3*s56^2 - 
    30*s23^2*s234*s56^2 + s234^3*s56^2 + 10*s23^2*s56^3 - 15*s23*s234*s56^3 + 
    s234^2*s56^3 + s23*s56^4 + s12^3*(-s23^2 + s234^2 + 
      s123*(-2*s23 + s234) + s23*(-2*s234 + s56)) + 
    s123*(s234^4 + s234^3*s56 + s234^2*s56*(10*s23 + s56) + 
      s234*s56^2*(10*s23 + s56) - s23*s56*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12^2*(s234^2*(3*s234 + s56) + s23^2*(s234 + 5*s56) + 
      s23*(-4*s234^2 - 9*s234*s56 + s56^2) + 
      s123*(s23^2 + s234*(3*s234 + s56) - s23*(4*s234 + 3*s56))) + 
    s12*(-(s23^3*s56) + 6*s23^2*s56*(s234 + s56) + 
      s234^2*(3*s234^2 + 2*s234*s56 + s56^2) + 
      s23*(-2*s234^3 - 12*s234^2*s56 - 12*s234*s56^2 + s56^3) + 
      s123*(-6*s23^2*s56 + s234*(3*s234^2 + 2*s234*s56 + s56^2) - 
        2*s23*(s234^2 - 3*s234*s56 + 2*s56^2))), 
  y[709] -> -(s123^2*s34^2*(s34 + s56)) - s123*s23*s34*
     (s34^2 + 3*s34*s56 + 3*s56^2) + s56*(s23^3*s234 - 4*s234^4 + 
      s234*s34^3 + s34^3*s56 + s234^3*(6*s34 + 8*s56) - 
      2*s234^2*(2*s34^2 + 3*s34*s56 + 2*s56^2) - 
      3*s23^2*(2*s234^2 + s56^2 - s234*(s34 + 5*s56)) + 
      s23*(9*s234^3 + s34*s56*(5*s34 + 3*s56) - s234^2*(9*s34 + 19*s56) + 
        s234*(3*s34^2 + 6*s34*s56 + 11*s56^2))), 
  y[710] -> s123*s234 + s23*(s234 - 2*s56), 
  y[711] -> s123*s234 - s123*s34 - s234*s56 + 2*s34*s56, 
  y[712] -> s123^2 - 3*s123*s56 + 2*s56^2, 
  y[713] -> s12^2 - 4*s12*s56 + 3*s56^2, 
  y[714] -> s12^2 + 3*s123^2 + s34^2 + 3*s123*(s34 - 3*s56) - 4*s34*s56 + 
    7*s56^2 + s12*(-3*s123 - 2*s34 + 4*s56), 
  y[715] -> 3*s12^2 + 23*s123^2 + 9*s23^2 - 28*s23*s234 + 18*s234^2 - 
    10*s234*s34 - 3*s34^2 - 38*s23*s56 - 8*s234*s56 + 9*s34*s56 - 12*s56^2 + 
    s12*(-20*s123 + 3*s23 - 10*s234 + 3*s56) + 
    s123*(-60*s23 + 37*s234 - 29*s34 + 16*s56), 
  y[716] -> -s12^2 + (-12*s123 + 37*s23 - 3*s56)*s56 + 
    s12*(-34*s123 + 15*s23 + 50*s56), 
  y[717] -> -14*s23^3 + s12^2*(11*s23 - 7*s234) + 19*s23^2*s234 + 
    4*s23*s234^2 - 9*s234^3 - s123^2*(7*s23 + 61*s234) - 119*s23^2*s56 + 
    78*s23*s234*s56 + 4*s234^2*s56 - 61*s23*s56^2 + 5*s234*s56^2 - 
    s12*(7*s123*s23 + 22*s23^2 - 41*s123*s234 + s23*s234 - 8*s234^2 + 
      61*s23*s56 + s234*s56) + s123*(5*s23^2 + 39*s23*s234 - 44*s234^2 + 
      125*s23*s56 + 23*s234*s56), y[718] -> -3*s123^2*(s234 - 2*s34) - 
    s234*s34^2 + 2*s34^3 + 3*s234*s34*s56 - 7*s34^2*s56 - 3*s234*s56^2 + 
    9*s34*s56^2 + s12*s34*(-2*s34 + 3*s56) - 
    3*s123*(s12*s34 + s234*s34 - 2*s34^2 - 2*s234*s56 + 5*s34*s56), 
  y[719] -> 4*s23^3 - 3*s12^2*(s23 - s34) + s123^2*(4*s23 - s34) + 
    3*s23^2*s34 - 3*s23*s34^2 + 3*s34^3 + 60*s23^2*s56 + 52*s23*s34*s56 - 
    12*s34^2*s56 + 19*s23*s56^2 + 21*s34*s56^2 + 
    s12*(-11*s123*s23 + 4*s23^2 - 9*s123*s34 + 6*s23*s34 - 6*s34^2 + 
      28*s23*s56 + 12*s34*s56) - s123*(12*s23^2 + 9*s23*s34 - 9*s34^2 + 
      41*s23*s56 + 27*s34*s56), y[720] -> -15*s123^3 - 3*s23^3 - 45*s234^3 + 
    34*s234^2*s34 - 10*s234*s34^2 + 72*s234^2*s56 - 30*s234*s34*s56 - 
    30*s234*s56^2 - 12*s56^3 + s123^2*(34*s23 - 87*s234 + 48*s34 + 11*s56) - 
    2*s23^2*(13*s234 + 67*s56) + s23*(74*s234^2 - 28*s234*s34 + 34*s234*s56 - 
      96*s34*s56 - 115*s56^2) + s123*(-16*s23^2 - 111*s234^2 + 75*s234*s34 - 
      20*s34^2 + 110*s234*s56 - 40*s34*s56 + 16*s56^2 + 
      s23*(111*s234 - 36*s34 + 88*s56)), 
  y[721] -> 2*s123^3*s34 + s123^2*(-4*s23*s34 - 5*s34^2 + 8*s23*s56 + 
      4*s34*s56) - 2*s123*s56*(12*s23^2 + 17*s23*s34 + 8*s23*s56 + 
      9*s34*s56) + 4*s56*(4*s23^3 + 3*s34*s56^2 + s23^2*(9*s34 + 6*s56) + 
      s23*(5*s34^2 + 10*s34*s56 + 2*s56^2)), 
  y[722] -> 18*s123^3*s234 - s23^3*(11*s234 + 28*s56) - 
    s123^2*(47*s23*s234 - 70*s234^2 + 28*s23*s56 + 40*s234*s56) + 
    s23^2*(50*s234^2 + 30*s234*s56 - 56*s56^2) + 
    s23*(-67*s234^3 + 61*s234^2*s56 + 37*s234*s56^2 - 28*s56^3) + 
    s234*(28*s234^3 - 63*s234^2*s56 + 42*s234*s56^2 - 4*s56^3) + 
    s123*(8*s23^2*(5*s234 + 7*s56) + s234*(77*s234^2 - 112*s234*s56 + 
        26*s56^2) + s23*(-117*s234^2 + 10*s234*s56 + 56*s56^2)), 
  y[723] -> s12^2 + 2*s12*(s123 - 4*s56) + (6*s123 - 8*s23 - s56)*s56, 
  y[724] -> s123^2 + s123*(s34 - 6*s56) - 4*s34*s56 + 6*s56^2, 
  y[725] -> 3*s12^2 + 7*s123^2 + 5*s34^2 - 2*s12*(4*s123 + 4*s34 - 5*s56) + 
    12*s123*(s34 - 2*s56) - 20*s34*s56 + 19*s56^2, 
  y[726] -> s123^3*(4*s234^2 - 6*s234*s34 + 4*s34^2) - 
    3*s123^2*(5*s234^2 - 9*s234*s34 + 7*s34^2)*s56 + 
    3*s123*(6*s234^2 - 13*s234*s34 + 12*s34^2)*s56^2 + 
    (-7*s234^2 + 18*s234*s34 - 20*s34^2)*s56^3, 
  y[727] -> -2*s123 + 3*(s234 + s56), 
  y[728] -> -16*s123^2 + 10*s23*s234 - 7*s234^2 + s23*s34 + 3*s234*s34 - 
    5*s34^2 + s12*(4*s123 + s23 + 2*s234 + 3*s34) + 20*s23*s56 + 2*s234*s56 + 
    15*s34*s56 - 4*s56^2 + s123*(20*s23 - 15*s234 - 7*s34 + 10*s56), 
  y[729] -> -4*s23^3 + 16*s23^2*s234 - 21*s23*s234^2 + 9*s234^3 + 
    s12^2*(-4*s23 + 2*s234) + s123^2*(-8*s23 + 22*s234) + 28*s23^2*s56 - 
    4*s23*s234*s56 - 11*s234^2*s56 + 13*s23*s56^2 + 
    s123*(16*s23^2 - 38*s23*s234 + 25*s234^2 - 26*s23*s56 - 11*s234*s56) + 
    s12*(-4*s23^2 + 5*s123*(2*s23 - 3*s234) + 9*s23*s234 - 5*s234^2 + 
      15*s23*s56 + 2*s234*s56), y[730] -> -4*s23^3 - s12^2*(s23 - 2*s34) + 
    2*s23^2*s34 - 3*s23*s34^2 + 4*s34^3 + s123^2*(-4*s23 + 6*s34) - 
    40*s23^2*s56 + 4*s23*s34*s56 - 16*s34^2*s56 - 13*s23*s56^2 + 
    12*s34*s56^2 + s123*(12*s23^2 - 6*s23*s34 + 9*s34^2 + 26*s23*s56 - 
      15*s34*s56) + s12*(6*s123*s23 - 4*s23^2 - 5*s123*s34 + 4*s23*s34 - 
      6*s34^2 - 10*s23*s56 + 6*s34*s56), 
  y[731] -> -3*s123^2*(s234 - 4*s34) + 2*s12^2*s34 + s234^2*s34 - 
    7*s234*s34^2 + 11*s34^3 - 2*s234^2*s56 + 20*s234*s34*s56 - 38*s34^2*s56 - 
    5*s234*s56^2 + 25*s34*s56^2 + s12*s34*(3*s234 - 11*s34 + 9*s56) + 
    2*s123*(s234^2 + s34*(-4*s12 + 13*s34 - 18*s56) + s234*(-8*s34 + 4*s56)), 
  y[732] -> -(s12^2*s34^2) - s234^2*s34^2 + 3*s234*s34^3 - 3*s34^4 - 
    3*s123^2*(s234^2 - 3*s234*s34 + 3*s34^2) + 3*s234^2*s34*s56 - 
    10*s234*s34^2*s56 + 11*s34^3*s56 - 3*s234^2*s56^2 + 12*s234*s34*s56^2 - 
    16*s34^2*s56^2 + s12*s34*(-2*s234*s34 + 4*s34^2 + 3*s234*s56 - 
      7*s34*s56) - 3*s123*(s12*(s234 - 2*s34)*s34 + s34^2*(3*s34 - 8*s56) + 
      s234^2*(s34 - 2*s56) + s234*s34*(-3*s34 + 7*s56)), 
  y[733] -> 6*s123^3*(s234 - s34) + s123^2*(-11*s234^2 - 9*s34^2 + 
      15*s234*(s34 - 2*s56) + 39*s34*s56) + 
    s56^2*(-17*s234^2 + s234*(38*s34 - 20*s56) + 40*s34*(-s34 + s56)) + 
    2*s123*s56*(14*s234^2 + 4*s34*(5*s34 - 9*s56) + s234*(-25*s34 + 22*s56)), 
  y[734] -> -(s123^3*s34) + s123^2*(2*s23*(s34 - 2*s56) + 3*s34*s56) + 
    s123*s56*(12*s23^2 + 3*s34*(s34 - 2*s56) + 2*s23*(s34 + 4*s56)) - 
    2*s56*(4*s23^3 + 2*s34*(s34 - s56)*s56 + s23^2*(4*s34 + 6*s56) + 
      s23*(s34^2 + 2*s56^2)), y[735] -> 12*s123^3 + 16*s234^3 - 
    9*s234^2*s34 + 2*s234*s34^2 - 22*s234^2*s56 + 6*s234*s34*s56 - 
    8*s234*s56^2 + 24*s34*s56^2 - 12*s56^3 + 16*s23^2*(s234 + 4*s56) - 
    4*s123^2*(7*s23 - 7*s234 + 2*s34 + 7*s56) + 
    s23*(-31*s234^2 + 2*s234*(5*s34 - 8*s56) + 4*s56*(7*s34 + 9*s56)) + 
    s123*(16*s23^2 + 42*s234^2 - 7*s234*(3*s34 + 2*s56) - 
      2*s23*(27*s234 - 8*s34 + 8*s56) + 4*(s34^2 - 5*s34*s56 + 7*s56^2)), 
  y[736] -> -12*s123^3*s234 + 8*s23^3*(s234 + 2*s56) - 
    4*s23^2*(7*s234^2 + 3*s234*s56 - 8*s56^2) + 
    s234*(-13*s234^3 + 28*s234^2*s56 - 14*s234*s56^2 + 4*s56^3) + 
    s23*(33*s234^3 - 29*s234^2*s56 - 16*s234*s56^2 + 16*s56^3) + 
    4*s123^2*(4*s23*(2*s234 + s56) + s234*(-8*s234 + 7*s56)) - 
    s123*(4*s23^2*(7*s234 + 8*s56) + s234*(37*s234^2 - 46*s234*s56 + 
        20*s56^2) + s23*(-62*s234^2 + 16*s234*s56 + 32*s56^2)), 
  y[737] -> s123^2 - 2*s23^2 + 2*s234^2 + s123*(5*s23 + 4*s234 - 3*s56) - 
    2*s234*s56 + s56^2 - s23*(s234 + 5*s56), 
  y[738] -> 4*s23^3 - 17*s23^2*s234 + 16*s23*s234^2 - 5*s234^3 + 
    4*s123^2*(s23 + s234) + 13*s23^2*s56 - 24*s23*s234*s56 + 9*s234^2*s56 + 
    10*s23*s56^2 - 4*s234*s56^2 - 2*s123*(s23^2 - 7*s23*s234 + 3*s234^2 + 
      10*s23*s56 - 2*s234*s56) + s12*(11*s23^2 - 10*s23*s234 + 3*s234^2 - 
      2*s123*(2*s23 + s234) + 10*s23*s56 - 2*s234*s56), 
  y[739] -> 3*s123^2*(s23 - s234)*s234 - 
    s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    s234^2*(3*s23^2 - 3*s23*(s234 - s56) + (s234 - s56)^2) - 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    s12*(3*s123*(s23 - s234)^2 - 3*s23*s234^2 + s234^2*(s234 - s56) + 
      3*s23^2*(s234 + s56)), y[740] -> s123*(s23 + s34)^2 - 
    (s23 - s34)*(s23^2 + s34*(s234 + s56) + s23*(-s234 + s34 + s56)), 
  y[741] -> -3*s234^3 + 3*s234^2*s34 - s234*s34^2 + s123^2*(-2*s234 + s34) - 
    4*s23^2*s56 + 3*s234^2*s56 - s34^2*s56 + 
    s23*(3*s234^2 - s34^2 + 4*s234*s56 - 8*s34*s56 - 4*s56^2) + 
    s123*(-5*s234^2 + 4*s234*s34 - s34^2 + 2*s234*s56 + 
      2*s23*(s234 + 2*s56)), y[742] -> 3*s23*s234^3 - 3*s234^4 - s23^3*s34 + 
    s234^3*s34 + s123^3*(-3*s234 + s34) + 3*s23^3*s56 - 9*s23^2*s234*s56 + 
    9*s234^3*s56 - 3*s23*s234*s34*s56 - 3*s234^2*s34*s56 + 9*s23^2*s56^2 - 
    6*s23*s234*s56^2 - 9*s234^2*s56^2 + 3*s23*s34*s56^2 + 3*s234*s34*s56^2 + 
    3*s23*s56^3 + 3*s234*s56^3 - s34*s56^3 + 
    3*s12*s23*(s123^2 + s23^2 + s23*s56 + s56^2 - 2*s123*(s23 + s56)) + 
    3*s123^2*(-((3*s234 - s34)*(s234 - s56)) + s23*(2*s234 - s34 + s56)) + 
    3*s123*(s23^2*(s34 - 3*s56) - (3*s234 - s34)*(s234 - s56)^2 + 
      2*s23*(s234^2 - s56^2)), y[743] -> s123^3*s234^2 + s23^2*s234^3 - 
    2*s23*s234^4 + s234^5 - 2*s23^3*s234*s56 + 2*s23^2*s234^2*s56 + 
    3*s23*s234^3*s56 - 3*s234^4*s56 + s23^3*s56^2 - 3*s23^2*s234*s56^2 + 
    3*s234^3*s56^2 - s23*s234*s56^3 - s234^2*s56^3 + 
    s12*s23^2*s56*(-s123 + s56) - s12^2*s23^2*(-s123 + s23 + s56) - 
    s123^2*s234*(3*s234*(-s234 + s56) + s23*(2*s234 + s56)) + 
    s123*s234*(3*s234*(s234 - s56)^2 + 3*s23^2*s56 + 
      2*s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[744] -> -2*s123*s234 + s23*s234 - s234^2 + s12*(-s23 + s234) + s23*s56 + 
    s234*s56, y[745] -> s23^2 - 3*s234^2 - 4*s123*(s23 + s234) + 
    2*s23*(s234 + 4*s56), y[746] -> -(s23^2*s234*s34) + s23*s234^2*s34 - 
    2*s23*s234*s34^2 - s234^2*s34^2 + s23*s34^3 + s234*s34^3 - 
    s123*(s234 - s34)*(s23^2 - s23*s234 + 3*s23*s34 + s34^2) + s23^3*s56 - 
    s23^2*s234*s56 + 3*s23^2*s34*s56 + 3*s23*s34^2*s56 - s234*s34^2*s56 + 
    s34^3*s56 - s34^2*s56^2 - s12*(s23*(s234 - s34)^2 + s123*(s23 + s34)^2 - 
      s23^2*(s234 + s56) + s34^2*(s234 + s56)), 
  y[747] -> 5*s234^3 + s123^2*(4*s234 - 2*s34) - 4*s234^2*s34 + s234*s34^2 + 
    8*s23^2*s56 - 5*s234^2*s56 + s34^2*s56 + 
    s23*(-5*s234^2 + s34^2 - 8*s234*s56 + 12*s34*s56 + 8*s56^2) + 
    s123*(9*s234^2 - 6*s234*s34 + s34^2 - 4*s234*s56 - 4*s23*(s234 + 2*s56)), 
  y[748] -> 2*s23 - 5*s234 + s56, 
  y[749] -> s123^3*(-4*s234^2 + 6*s234*s34 - 4*s34^2) + 
    3*s123^2*(5*s234^2 - 9*s234*s34 + 7*s34^2)*s56 - 
    3*s123*(6*s234^2 - 13*s234*s34 + 12*s34^2)*s56^2 + 
    (7*s234^2 - 18*s234*s34 + 20*s34^2)*s56^3, 
  y[750] -> s12^3 + s12^2*(2*s23 - 5*s234 + s56) - 
    s12*(s234 - s56)*(2*s23 - 5*s234 + s56) + 
    (s234 - s56)^2*(2*s23 - 5*s234 + s56), 
  y[751] -> s12^3 + s12*(s234 - s56)^2 - (s234 - s56)^3 + 
    s12^2*(-s234 + s56), y[752] -> 2*s123 - 3*(s234 + s56), 
  y[753] -> 3*s123^2*s234 + 4*s23^2*s234 - 9*s23*s234^2 + 5*s234^3 + 
    s12^2*(-3*s23 + 2*s234) + 5*s123*s234*(s234 - s56) + s23^2*s56 + 
    7*s23*s234*s56 - 7*s234^2*s56 + s23*s56^2 + 3*s234*s56^2 - 
    3*s123*s23*(2*s234 + s56) + s12*(-4*s23^2 + 3*s123*(s23 - s234) + 
      9*s23*s234 - 5*s234^2 + 2*s234*s56), 
  y[754] -> s12^2*(s23 - 2*s34) - 2*s123^2*s34 - 2*s23^2*s34 + 3*s23*s34^2 - 
    4*s34^3 - 8*s23^2*s56 - 20*s23*s34*s56 + 16*s34^2*s56 - 3*s23*s56^2 - 
    12*s34*s56^2 + 6*s123*s23*(s34 + s56) + 3*s123*s34*(-3*s34 + 5*s56) + 
    s12*(2*s123*s23 + 5*s123*s34 - 4*s23*s34 + 6*s34^2 - 6*s23*s56 - 
      6*s34*s56), y[755] -> -2*s12^2 + s12*(6*s123 - 5*s23 + 12*s234 - 
      6*s34 - 2*s56) + 2*(-2*s123^2 - 2*s23^2 + 12*s23*s234 - 11*s234^2 - 
      4*s23*s34 + 7*s234*s34 + s34^2 + 2*s123*(2*s23 - 5*s234 + 5*s34) + 
      5*s23*s56 + 10*s234*s56 - 10*s34*s56 + s56^2), 
  y[756] -> -8*s123^2*s234^2 - 2*s23^2*(4*s234^2 - 3*s234*s56 + s56^2) + 
    s23*(18*s234^3 - 32*s234^2*s56 + 11*s234*s56^2 - s56^3) + 
    s234*(-10*s234^3 + 24*s234^2*s56 - 21*s234*s56^2 + 2*s56^3) - 
    s123*s234*(10*s234^2 - 22*s234*s56 + s56^2 + 2*s23*(-6*s234 + s56)), 
  y[757] -> 3*s123^2*(s234 - 4*s34) - 2*s12^2*s34 - s234^2*s34 + 
    7*s234*s34^2 - 11*s34^3 + s12*s34*(-3*s234 + 11*s34 - 9*s56) + 
    2*s234^2*s56 - 20*s234*s34*s56 + 38*s34^2*s56 + 5*s234*s56^2 - 
    25*s34*s56^2 - 2*s123*(s234^2 + s34*(-4*s12 + 13*s34 - 18*s56) + 
      s234*(-8*s34 + 4*s56)), y[758] -> s123^2*(s34 - 2*s56) + 
    3*s123*s56*(2*s23 - s34 + 2*s56) - 2*s56*(2*s23^2 + 2*s56*(-s34 + s56) + 
      s23*(s34 + 4*s56)), y[759] -> s12^2*s34^2 + s234^2*s34^2 - 
    3*s234*s34^3 + 3*s34^4 + 3*s123^2*(s234^2 - 3*s234*s34 + 3*s34^2) - 
    3*s234^2*s34*s56 + 10*s234*s34^2*s56 - 11*s34^3*s56 + 3*s234^2*s56^2 - 
    12*s234*s34*s56^2 + 16*s34^2*s56^2 + 
    s12*s34*(2*s234*s34 - 4*s34^2 - 3*s234*s56 + 7*s34*s56) + 
    3*s123*(s12*(s234 - 2*s34)*s34 + s34^2*(3*s34 - 8*s56) + 
      s234^2*(s34 - 2*s56) + s234*s34*(-3*s34 + 7*s56)), 
  y[760] -> 32*s234^3 - 37*s234^2*s34 + 18*s234*s34^2 - 3*s34^3 - 
    54*s234^2*s56 + 38*s234*s34*s56 - 8*s34^2*s56 + 38*s234*s56^2 - 
    31*s34*s56^2 + 10*s56^3 + 4*s123^2*(5*s234 - 4*s34 + 2*s56) + 
    2*s23^2*(6*s234 - 2*s34 + 7*s56) + s23*(-42*s234^2 + 31*s234*s34 - 
      7*s34^2 + 30*s234*s56 + 11*s34*s56 + 27*s56^2) + 
    s123*(28*s234^2 - 27*s234*s34 + 10*s34^2 - 52*s234*s56 + 44*s34*s56 - 
      18*s56^2 - 2*s23*(12*s234 - 7*s34 + 10*s56)), 
  y[761] -> -6*s123^3*(s234 - s34) + s123^2*(11*s234^2 - 15*s234*s34 + 
      9*s34^2 + 30*s234*s56 - 39*s34*s56) + 
    s56^2*(17*s234^2 + 40*s34*(s34 - s56) + s234*(-38*s34 + 20*s56)) - 
    2*s123*s56*(14*s234^2 + 4*s34*(5*s34 - 9*s56) + s234*(-25*s34 + 22*s56)), 
  y[762] -> -13*s234^4 + 11*s234^3*s34 - s123^2*s34^2 - 3*s234^2*s34^2 + 
    4*s23^3*s56 + 18*s234^3*s56 - s123^2*s34*s56 - 7*s234^2*s34*s56 - 
    5*s234^2*s56^2 + s12^2*(-2*s123*s23 + 3*s23^2 - 3*s234^2 + 2*s23*s56) + 
    2*s23*(10*s234^3 - s123^2*s34 - s123*s56^2 + s56*(s34 + s56)^2 - 
      s234*s56*(3*s34 + 2*s56) - s234^2*(4*s34 + 9*s56)) + 
    s23^2*(-7*s234^2 - 4*s234*s56 + s56*(-4*s123 + 6*s34 + 13*s56)) - 
    s12*(-2*s23^3 + s123^2*s34 + 2*s23^2*(s234 + s34 - 6*s56) + 
      s123*s23*(4*s23 - s34 + 2*s56) + s234^2*(-8*s234 + 3*s34 + 4*s56) + 
      s23*(8*s234^2 + 4*s234*s56 - 2*s56*(s34 + s56))), 
  y[763] -> -(s12^2*(s23 - s234)^2*(2*s23*s234 + s234^2 - 3*s23*s56)) + 
    3*s23^3*s56*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) - 
    s234^4*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) + 
    s23*(6*s234^5 - 3*s234^3*s34*s56 + s123^2*s34^2*s56 + 
      3*s234^2*s56*(s34 + s56)^2 - 3*s234^4*(s34 + 3*s56)) - 
    3*s23^2*(s234^4 + s34*s56^2*(-s123 + s34 + s56) + 
      s234*s56^2*(s34 + 2*s56) - s234^2*s56*(2*s34 + 3*s56)) + 
    s12*(s234^4*(2*s234 - s34 - 2*s56) + s23^3*(s234 - 3*s56)*
       (s234 + s34 - s56) + 3*s23^2*s56*(2*s234^2 + s34*(s123 - s56) - 
        2*s234*s56) + 3*s23*s234^2*(-s234^2 + s56*(s34 + s56))), 
  y[764] -> 18*s234^5 - s123^2*s34*(s34 + s56)^2 - 6*s234^4*(4*s34 + 7*s56) + 
    s23^3*(-2*s234^2 + 4*s34*s56 + 6*s56^2) + 
    2*s234^3*(7*s34^2 + 18*s34*s56 + 15*s56^2) - 
    s234^2*(3*s34^3 + 10*s34^2*s56 + 12*s34*s56^2 + 6*s56^3) - 
    s23*(32*s234^4 + 2*s123^2*s34*(s34 + s56) - 2*s56*(s34 + s56)^3 + 
      s123*s56^2*(s34 + 2*s56) - 4*s234^3*(7*s34 + 16*s56) + 
      2*s234*s56*(4*s34^2 + 7*s34*s56 + 2*s56^2) + 
      s234^2*(8*s34^2 + 20*s34*s56 + 30*s56^2)) + 
    s23^2*(16*s234^3 - 2*s234*s56*(5*s34 + 3*s56) - s234^2*(7*s34 + 22*s56) + 
      2*s56*(3*s34^2 + 8*s34*s56 + 7*s56^2 - s123*(s34 + 2*s56))), 
  y[765] -> -(s23^3*(s234^4 - 3*s234^2*s56*(s34 + 2*s56) + 
       s234*s56^2*(3*s34 + 8*s56) + 3*s56^2*(s34^2 + s34*s56 - s56^2))) + 
    s234^4*(4*s234^3 - s34^3 - 4*s34^2*s56 - 6*s34*s56^2 - 4*s56^3 - 
      6*s234^2*(s34 + 2*s56) + 4*s234*(s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s23*(-9*s234^6 + s123^2*s34^2*s56*(s34 + s56) + 
      3*s234^2*s56*(s34 + s56)^3 - 3*s234^3*s34*s56*(2*s34 + 3*s56) + 
      3*s234^5*(3*s34 + 8*s56) - 3*s234^4*(s34^2 + 3*s34*s56 + 6*s56^2)) + 
    s23^2*(6*s234^5 - 6*s234^3*s34*s56 - 6*s234*s56^3*(s34 + s56) - 
      3*s234^4*(s34 + 4*s56) + 6*s234^2*s56*(s34^2 + 3*s34*s56 + 2*s56^2) + 
      s34*s56^2*(-3*(s34 + s56)^2 + s123*(2*s34 + 3*s56))), 
  y[766] -> 4*s123 - 7*s56, y[767] -> 3*s123 + 4*s234 - 6*s56, 
  y[768] -> s234 - s34 - s56, y[769] -> 13*s123^2 + 2*s23^2 + 2*s23*s234 + 
    9*s234^2 - 6*s23*s34 + s123*(-16*s23 + 13*s234 + 6*s34 - 5*s56) - 
    20*s23*s56 + 2*s234*s56 - 19*s34*s56 + s56^2 - 
    s12*(s123 + 2*s23 + 3*s234 + 6*s34 + 5*s56), 
  y[770] -> -2*s12^2 + s56*(-9*s123 + 12*s23 + s56) + s12*(-3*s123 + 13*s56), 
  y[771] -> 4*s234^2*s34 - 2*s234*s34^2 + s123^2*(-8*s234 + 2*s34) + 
    4*s12*s234*(2*s123 - s34 - 2*s56) + 5*s234^2*s56 - 12*s234*s34*s56 - 
    s34^2*s56 - 8*s234*s56^2 - s123*(5*s234^2 - 6*s234*s34 + s34^2 - 
      16*s234*s56), y[772] -> 3*s23^3 + 6*s123^2*(s23 - 3*s234) + 
    s12^2*(5*s23 - 3*s234) - 11*s23^2*s234 + 14*s23*s234^2 - 9*s234^3 - 
    22*s23^2*s56 + 2*s23*s234*s56 + 12*s234^2*s56 - 10*s23*s56^2 + 
    s12*(-9*s123*s23 + 4*s23^2 + 15*s123*s234 - 11*s23*s234 + 6*s234^2 - 
      13*s23*s56 - 3*s234*s56) + s123*(-12*s23^2 + 31*s23*s234 - 24*s234^2 + 
      21*s23*s56 + 9*s234*s56), y[773] -> 9*s123^2*(s234 - s34) - s12^2*s34 - 
    s234^2*s34 + 3*s234*s34^2 - 3*s34^3 + 3*s234^2*s56 - 10*s234*s34*s56 + 
    11*s34^2*s56 + 12*s234*s56^2 - 16*s34*s56^2 - 
    3*s123*(s234^2 - 3*s234*s34 + 3*s34^2 + 7*s234*s56 - 8*s34*s56) + 
    s12*(-3*s123*s234 + 6*s123*s34 - 2*s234*s34 + 4*s34^2 + 3*s234*s56 - 
      7*s34*s56), y[774] -> 3*s23^3 + s123^2*(3*s23 - 4*s34) + 
    s12^2*(s23 - s34) - s23^2*s34 + s23*s34^2 - s34^3 + 32*s23^2*s56 + 
    4*s34^2*s56 + 11*s23*s56^2 - 7*s34*s56^2 + 
    s12*(-5*s123*s23 + 3*s23^2 + 3*s123*s34 - 2*s23*s34 + 2*s34^2 + 
      8*s23*s56 - 4*s34*s56) - 3*s123*(3*s23^2 - s23*s34 + s34^2 + 
      7*s23*s56 - 3*s34*s56), y[775] -> s123^2*(6*s234 - 4*s34) + 
    (9*s234 - 10*s34)*s56^2 + s123*(-15*s234*s56 + 13*s34*s56), 
  y[776] -> s234*s56^2*(-6*s234 + s56) + s23^3*(s234 + 6*s56) + 
    s23*s56*(-20*s234^2 + 15*s234*s56 + 6*s56^2) + 
    s23^2*(-6*s234^2 + 15*s234*s56 + 20*s56^2) - 
    s123*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3), 
  y[777] -> (s234 - s56)^4 + s23^3*s56 + 
    s23^2*(s234^2 - 6*s234*s56 + 15*s56^2) + 
    s23*(-2*s234^3 + 9*s234^2*s56 - 16*s234*s56^2 + 14*s56^3), 
  y[778] -> s23^3*s56 + s56^2*(-5*s234^2 - s123*s56 + s234*s56) - 
    s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) + 
    5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56)), 
  y[779] -> -2*s234^2*s34 - s23^2*s56 + 3*s234^2*s56 - s123*s34*s56 + 
    s234*s34*s56 + s123*s56^2 - s234*s56^2 + 
    s23*(s234^2 - s123*s34 + s234*(s34 - 3*s56) + 3*s123*s56 + 2*s34*s56 - 
      3*s56^2) + 2*s12*(s234*(2*s234 - s56) + s123*(s23 + s56) - 
      s23*(s234 + 2*s56)), y[780] -> s12^2*s23*(-3*s23 + s234) - 
    s34^2*(s123^2 + (s234 - s56)^2 + s123*s56) + 
    s12*s23*(-2*s234^2 - 3*s123*s34 + s234*s34 + s23*(s234 + 3*s34 - 3*s56) + 
      2*s234*s56) - 3*s23^2*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) + 
    s23*(3*s234^3 + s34*(-3*s123 + 2*s34)*s56 + 3*s234*s56*(s34 + s56) - 
      3*s234^2*(s34 + 2*s56)), y[781] -> s23^2*s234 - 6*s23*s234^2 - 
    3*s234^3 + s12^2*(-2*s123 + 4*s23 + 2*s234) + 24*s23^2*s56 + 
    8*s23*s234*s56 - 4*s234^2*s56 + 32*s23*s56^2 - 4*s234*s56^2 - 
    s123*(s23^2 + 10*s23*s234 + 5*s234^2 + 24*s23*s56 + 4*s234*s56 + 
      4*s56^2) - s12*(-3*s23^2 + s23*(6*s34 - 29*s56) + 
      s234*(5*s234 - s34 + s56) + s123*(8*s23 + 11*s234 - 3*s34 + 3*s56)), 
  y[782] -> s12^3 - s23^2*(s234 - 5*s56) - (s234 - s56)^3 + 
    s12^2*(2*s23 - s234 + s56) + s23*(2*s234^2 - 7*s234*s56 + 9*s56^2) + 
    s12*(s23^2 + (s234 - s56)^2 + s23*(-2*s234 + 5*s56)), 
  y[783] -> -9*s123^3 - 18*s234^3 + 8*s234^2*s34 + 3*s234*s34^2 - 2*s34^3 + 
    21*s234^2*s56 + 12*s234*s34*s56 - 13*s34^2*s56 + 10*s234*s56^2 - 
    20*s34*s56^2 + 4*s56^3 + s123^2*(21*s23 - 26*s234 + 10*s34 + 19*s56) - 
    s23^2*(11*s234 + 48*s56) + s23*(18*s234^2 + 4*s234*s34 - 5*s34^2 + 
      26*s234*s56 - 29*s34*s56 - 35*s56^2) + 
    s123*(-12*s23^2 - 39*s234^2 + 15*s234*s34 + s34^2 + 13*s234*s56 + 
      10*s34*s56 - 14*s56^2 + s23*(43*s234 - 13*s34 + 18*s56)), 
  y[784] -> 2*s23*s56*(3*s23^2 + 10*s23*s56 + 3*s56^2) - 
    s123*(s23^3 - 5*s23*(4*s234 - 3*s56)*s56 + s56^2*(-6*s234 + s56) + 
      s23^2*(-6*s234 + 15*s56)) - 
    s234*(3*s23^3 - 5*s23*(4*s234 - 9*s56)*s56 + 3*s56^2*(-2*s234 + s56) + 
      s23^2*(-6*s234 + 45*s56)), 
  y[785] -> s23^3*s56 + s234*s56*(4*s234^2 - 4*s234*s34 + 3*s234*s56 - 
      4*s34*s56 - 7*s56^2) - s23^2*(s234^2 + 19*s234*s56 - 
      2*s56*(8*s34 + 21*s56)) + s23*(4*s234^3 - 2*s234^2*(2*s34 + s56) - 
      2*s234*s56*(2*s34 + 27*s56) + s56^2*(32*s34 + 37*s56)) + 
    s123*(s23^2*(s234 - 9*s56) + 2*s23*(2*s234^2 - 2*s234*s34 + 5*s234*s56 - 
        10*s34*s56 - 17*s56^2) + s56*(4*s234^2 - 4*s234*s34 + 5*s234*s56 - 
        4*s34*s56 - 5*s56^2)), 
  y[786] -> 3*s123^3*s34 - 12*s123*s56*(3*s23^2 - s34*s56 + 
      s23*(s34 + 2*s56)) - s123^2*(6*s23*(s34 - 2*s56) + s34*(s34 + 7*s56)) + 
    4*s56*(6*s23^3 - 2*s34*s56^2 + s23^2*(7*s34 + 9*s56) + 
      s23*(s34^2 + 2*s34*s56 + 3*s56^2)), 
  y[787] -> -(s23^3*s234*(s234 - 5*s56)) + 
    s23^2*(5*s234^3 + 3*s234*s56*(s34 + 6*s56) - s234^2*(3*s34 + 16*s56) + 
      3*s56*(s34^2 + s34*s56 - s56^2)) - 
    s34^2*(-s234^3 + s234^2*(s34 + 3*s56) - s234*s56*(2*s34 + 3*s56) + 
      (s34 + s56)*(s123^2 + s123*s56 + s56^2)) + 
    s23*(-4*s234^4 + 6*s234^3*(s34 + 2*s56) - 3*s234^2*(s34 + 2*s56)^2 - 
      (s123 - s34)*s34*s56*(2*s34 + 3*s56) + 
      s234*s56*(s34^2 + 6*s34*s56 + 4*s56^2)), 
  y[788] -> 9*s123^3*s234 - 6*s23^3*(s234 + 2*s56) + 
    s23^2*(20*s234^2 + 9*s234*s56 - 24*s56^2) + 
    s23*(-26*s234^3 + 21*s234^2*s56 + 11*s234*s56^2 - 12*s56^3) + 
    s234*(12*s234^3 - 27*s234^2*s56 + 14*s234*s56^2 - 3*s56^3) - 
    s123^2*(12*s23*(2*s234 + s56) + s234*(-26*s234 + 21*s56)) + 
    s123*(3*s23^2*(7*s234 + 8*s56) + 12*s23*(-4*s234^2 + s234*s56 + 
        2*s56^2) + s234*(33*s234^2 - 40*s234*s56 + 15*s56^2)), 
  y[789] -> s123^3*(3*s234 - s34) - s34^2*s56*(s34 + s56) - 
    2*s234^3*(2*s34 + 3*s56) + s234^2*(6*s34^2 + 21*s34*s56 + 19*s56^2) - 
    s234*(2*s34^3 + 13*s34^2*s56 + 20*s34*s56^2 + 8*s56^3) + 
    s123^2*(10*s234^2 + 2*s34*(s34 + s56) - s234*(8*s34 + 11*s56)) + 
    s123*(6*s234^3 - s34^2*(s34 + s56) - s234^2*(12*s34 + 29*s56) + 
      s234*(7*s34^2 + 22*s34*s56 + 16*s56^2)), 
  y[790] -> s12^3*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + 
      s23*(s234 + 2*s56)) + s12^2*(s23^2*s56 + 
      s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)) + 
    s12*s56*(s234*s56*(-4*s234 + s56) + s23^2*(s234 + 4*s56) - 
      s123*(s23^2 + 6*s23*s56 + s56^2) + s23*(-4*s234^2 + 6*s234*s56 + 
        4*s56^2)) + s56*(s23^3*s56 + s56^2*(-5*s234^2 - s123*s56 + 
        s234*s56) - s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) + 
      5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56))), 
  y[791] -> (s23^2*(2*s12^3 + 4*s12*s56*(s23 + s56) + s12^2*(s23 + 3*s56) + 
       s56*(s23^2 + 10*s23*s56 + 5*s56^2)))/8 - 
    (s23*(s12^3*(s123 + 3*s234) + s12^2*(4*s23^2 - 4*s23*s234 + 
         s123*(4*s23 - 3*s234 + s56) + 3*s234*(s234 + s56)) + 
       s234*(-3*s234^3 - 3*s234^2*s56 + s234*(10*s23 - 3*s56)*s56 + 
         3*s56*(2*s23^2 + 10*s23*s56 + s56^2)) + 
       s123*(-5*s234^3 - 5*s234^2*s56 - 5*s234*s56*(2*s23 + s56) + 
         s56*(6*s23^2 + 10*s23*s56 + s56^2)) + 
       s12*(-3*s234^3 - 4*s23^2*s56 + 3*s234*s56^2 + 
         2*s23*s234*(s234 + 9*s56) + s123*(-9*s234^2 - 4*s234*s56 + s56^2 + 
           6*s23*(s234 + s56)))))/8, 
  y[792] -> 15*s123^2 - 3*s23^2 - 26*s23*s234 + 14*s234^2 - 
    s12*(6*s123 + 4*s23 + 11*s234 - 3*s34) + 5*s23*s34 - 10*s234*s34 + 
    2*s34^2 - 33*s23*s56 - 14*s234*s56 + 3*s34*s56 - 
    2*s123*(9*s23 - 13*s234 + 5*s34 + 3*s56), 
  y[793] -> 3*s23^3 + 3*s123^2*(2*s23 - 7*s234) + s12^2*(6*s23 - 3*s234) - 
    17*s23^2*s234 + 28*s23*s234^2 - 10*s234^3 - 24*s23^2*s56 + s23*s234*s56 + 
    17*s234^2*s56 - 12*s23*s56^2 - 3*s234*s56^2 + 
    s12*(-12*s123*s23 + 6*s23^2 + 15*s123*s234 - 15*s23*s234 + 11*s234^2 - 
      12*s23*s56 - 3*s234*s56) + s123*(-12*s23^2 + 36*s23*s234 - 26*s234^2 + 
      24*s23*s56 + 15*s234*s56), y[794] -> -9*s123^3 - 26*s234^3 + 
    24*s234^2*s34 - 11*s234*s34^2 + 2*s34^3 + 45*s234^2*s56 - 
    27*s234*s34*s56 + 6*s34^2*s56 - 17*s234*s56^2 + 3*s34*s56^2 + 
    3*s123^2*(7*s23 - 12*s234 + 6*s34 + 5*s56) - s23^2*(17*s234 + 64*s56) + 
    s23*(47*s234^2 - 28*s234*s34 + 6*s34^2 - 37*s34*s56 - 57*s56^2) - 
    s123*(12*s23^2 + 49*s234^2 - 33*s234*s34 + 10*s34^2 + 
      s23*(-56*s234 + 19*s34 - 30*s56) - 47*s234*s56 + 16*s34*s56 + 6*s56^2), 
  y[795] -> s234^2*s56^3 - s23^4*(s234 + 7*s56) + 
    7*s23^3*(s234^2 - 3*s234*s56 - 5*s56^2) - 
    s23*s56^2*(-21*s234^2 + 7*s234*s56 + s56^2) - 
    7*s23^2*s56*(-5*s234^2 + 5*s234*s56 + 3*s56^2) + 
    s123*s23*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 7*s56^3), 
  y[796] -> s234*(s234 - s56)^4 - s23^4*s56 - 
    s23^3*(s234^2 - 7*s234*s56 + 21*s56^2) + 
    s23^2*(3*s234^3 - 15*s234^2*s56 + 31*s234*s56^2 - 34*s56^3) + 
    s23*(-3*s234^4 + 13*s234^3*s56 - 22*s234^2*s56^2 + 18*s234*s56^3 - 
      7*s56^4), y[797] -> -(s23^4*s56) + s234^2*s56^3 + 
    s23^3*(s234^2 - 6*s234*s56 + 3*(2*s123 - 5*s56)*s56) + 
    5*s23^2*s56*(3*s234^2 - 4*s234*s56 + (4*s123 - 3*s56)*s56) - 
    s23*s56^2*(-15*s234^2 + 6*s234*s56 + s56*(-6*s123 + s56)), 
  y[798] -> -(s23*s56*(7*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3)) + 
    s234*(3*s23^4 - 7*s23^3*(s234 - 9*s56) - 35*s23^2*(s234 - 3*s56)*s56 - 
      21*s23*(s234 - s56)*s56^2 - s234*s56^3) + 
    s123*(s23^4 - 7*s23^3*(s234 - 3*s56) - 35*s23^2*(s234 - s56)*s56 - 
      s234*s56^3 + 7*s23*s56^2*(-3*s234 + s56)), 
  y[799] -> -(s123*(s23 + s34)^2) + (s23 - s34)*(s23^2 + s34*(s234 + s56) + 
      s23*(-s234 + s34 + s56)), 
  y[800] -> 3*s234^4 + s12^2*(3*s23^2 + s234^2) - 3*s234^3*s34 + 
    s123^2*s34^2 + s234^2*s34^2 - 6*s234^3*s56 + 3*s234^2*s34*s56 + 
    3*s234^2*s56^2 + 3*s23^2*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) + 
    s23*(-6*s234^3 + s34*(3*s123 - 2*s34 - 3*s56)*s56 - 6*s234*s56^2 + 
      3*s234^2*(s34 + 4*s56)) + s12*(-3*s23^2*(s34 - s56) + 
      s234^2*(-2*s234 + s34 + 2*s56) + s23*(3*s234^2 + 3*s123*s34 - 
        2*s234*s56 - 3*s34*s56)), 
  y[801] -> -(s23^4*s56) - s234^2*s56^2*(s234 + s56) + 
    s23*s56*(-10*s234^3 + s234^2*(12*s34 - 5*s56) - s56^2*(8*s34 + 9*s56) + 
      2*s234*s56*(6*s34 + 19*s56)) + s23^3*(s234^2 + 22*s234*s56 - 
      s56*(16*s34 + 55*s56)) + s23^2*(-5*s234^3 + s234^2*(4*s34 + 5*s56) + 
      4*s234*s56*(s34 + 25*s56) - s56^2*(72*s34 + 95*s56)) - 
    s123*(s23^3*(s234 - 10*s56) + s234*s56^2*(s234 + s56) + 
      s23^2*(5*s234^2 - 4*s234*s34 + 15*s234*s56 - 28*s34*s56 - 60*s56^2) + 
      s23*s56*(10*s234^2 - 12*s234*s34 + 15*s234*s56 - 20*s34*s56 - 
        26*s56^2)), y[802] -> s23^3*s56 + s234^2*(s34 - s56)*s56 - 
    s23^2*(s234^2 - s123*(s34 - 4*s56) + s234*(s34 - 4*s56) + 
      3*(s34 - 2*s56)*s56) - 2*s12*(s234^2*s56 + s123*s23*(s23 + 3*s56) - 
      s23^2*(s234 + 3*s56) + s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s23*(3*s234^2*(s34 - 2*s56) + s234*s56*(-3*s34 + 4*s56) + 
      s56*(3*s123*s34 - 4*s123*s56 - s34*s56 + s56^2)), 
  y[803] -> s12^3*(3*s23 - s234) - s23^3*(s234 - 6*s56) + 
    s234*(s234 - s56)^3 + s12^2*(3*s23^2 - 3*s23*s234 + s234^2 + 4*s23*s56 - 
      s234*s56) + s23^2*(3*s234^2 - 12*s234*s56 + 19*s56^2) + 
    s23*(-3*s234^3 + 10*s234^2*s56 - 12*s234*s56^2 + 6*s56^3) + 
    s12*(s23^3 - 3*s23^2*(s234 - 3*s56) - s234*(s234 - s56)^2 + 
      s23*(3*s234^2 - 7*s234*s56 + 5*s56^2)), 
  y[804] -> -4*s234^5 + s23^3*s234*(s234 - 6*s56) + 
    s123^2*s34^2*(s34 + s56) + 6*s234^4*(s34 + 2*s56) - 
    4*s234^3*(s34^2 + 3*s34*s56 + 3*s56^2) + 
    s234^2*(s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3) - 
    s23^2*(6*s234^3 - 3*s234^2*(s34 + 7*s56) + s234*s56*(3*s34 + 28*s56) + 
      3*s56*(s34^2 + s34*s56 - s56^2)) + 
    s23*(9*s234^4 - s34*s56*(-s123 + s34 + s56)*(2*s34 + 3*s56) - 
      s234^3*(9*s34 + 28*s56) + s234*s56*(2*s34^2 - 3*s34*s56 - 12*s56^2) + 
      3*s234^2*(s34^2 + 5*s34*s56 + 10*s56^2)), 
  y[805] -> 9*s123^3*s234 - 6*s23^3*(s234 + 2*s56) + 
    s23^2*(26*s234^2 + 9*s234*s56 - 24*s56^2) + 
    s23*(-34*s234^3 + 40*s234^2*s56 + 13*s234*s56^2 - 12*s56^3) + 
    s234*(14*s234^3 - 33*s234^2*s56 + 23*s234*s56^2 - 3*s56^3) - 
    3*s123^2*(4*s23*(2*s234 + s56) + s234*(-10*s234 + 7*s56)) + 
    s123*(3*s23^2*(7*s234 + 8*s56) + s234*(34*s234^2 - 50*s234*s56 + 
        15*s56^2) + s23*(-55*s234^2 + 12*s234*s56 + 24*s56^2)), 
  y[806] -> s12^3*(s234^2*s56 + s123*s23*(s23 + 3*s56) - 
      s23^2*(s234 + 3*s56) + s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s12*s56*(s234^2*s56^2 - s23^3*(s234 + 5*s56) + 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) - 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) + 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s56*(-(s23^4*s56) + s234^2*s56^3 + s23^3*(s234^2 - 6*s234*s56 + 
        3*(2*s123 - 5*s56)*s56) + 5*s23^2*s56*(3*s234^2 - 4*s234*s56 + 
        (4*s123 - 3*s56)*s56) - s23*s56^2*(-15*s234^2 + 6*s234*s56 + 
        s56*(-6*s123 + s56))) + s12^2*(-(s23^3*s56) + s234^2*s56^2 + 
      s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 6*s56^2) - 
      s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56))), 
  y[807] -> -(s23^3*s234) + 7*s23^2*s234^2 + 5*s23*s234^3 + s234^4 - 
    26*s23^3*s56 - 16*s23^2*s234*s56 + 10*s23*s234^2*s56 - 80*s23^2*s56^2 + 
    12*s23*s234*s56^2 - 8*s23*s56^3 + 2*s12^2*(-3*s23^2 + s234^2 + 
      s123*(s23 + s234) - s23*(s234 + 3*s56)) + 
    s123*(s23^3 + s234^3 + s23^2*(11*s234 + 36*s56) + 
      s23*(7*s234^2 + 20*s234*s56 + 20*s56^2)) + 
    s12*(-3*s23^3 + s23^2*(s234 + 7*s34 - 48*s56) + 
      s234^2*(3*s234 - s34 + s56) + s23*(9*s234^2 - 3*s234*s34 - 8*s234*s56 + 
        7*s34*s56 - 7*s56^2) + s123*(9*s23^2 + s234*(3*s234 - s34 + s56) + 
        s23*(15*s234 - 5*s34 + 16*s56))), 
  y[808] -> -3*s23*s234^4 - s234^5 - s23^4*s56 + 7*s23^3*s234*s56 + 
    10*s23^2*s234^2*s56 - 3*s23*s234^3*s56 - s234^4*s56 - 17*s23^3*s56^2 + 
    60*s23^2*s234*s56^2 - 3*s23*s234^2*s56^2 - s234^3*s56^2 - 
    15*s23^2*s56^3 + 18*s23*s234*s56^3 - s234^2*s56^3 - s23*s56^4 + 
    s12^3*(3*s123*s23 - s23^2 - s123*s234 + 5*s23*s234 - s234^2 - s23*s56) + 
    s123*(7*s23^3*s56 - 10*s23^2*(s234 - 2*s56)*s56 - 
      s23*(5*s234^3 + 15*s234^2*s56 + 15*s234*s56^2 - 6*s56^3) - 
      s234*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    s12^2*(3*s23^3 - s234^2*(3*s234 + s56) - s23^2*(5*s234 + 8*s56) + 
      s23*(7*s234^2 + 12*s234*s56 - s56^2) + 
      s123*(3*s23^2 - s234*(3*s234 + s56) + s23*(s234 + 4*s56))) + 
    s12*(-7*s23^3*s56 + 2*s23^2*(s234^2 + 6*s234*s56 - 5*s56^2) - 
      s234^2*(3*s234^2 + 2*s234*s56 + s56^2) - 
      s23*(s234^3 - 12*s234^2*s56 - 15*s234*s56^2 + s56^3) + 
      s123*(6*s23^2*(s234 + 2*s56) - s234*(3*s234^2 + 2*s234*s56 + s56^2) + 
        s23*(-7*s234^2 - 10*s234*s56 + 5*s56^2))), 
  y[809] -> s123*s234 + s234^2 - 2*s23*s56, 
  y[810] -> s12^3 + s234^3 - 3*s12^2*s56 + 3*s12*s56^2 - s56^3, 
  y[811] -> s123^2 - 4*s123*s23 + s23*(s23 - s234 + 2*s56), 
  y[812] -> s12*s23*(2*s123 + s23 - 2*s56)*s56 + 
    2*s12^2*s23*(-s123 + s23 + s56) - (s234 - s56)*
     (s123^2*s234 - 2*s23*s234*(s234 - 2*s56) + s234*(s234 - s56)^2 + 
      2*s123*s234*(-2*s23 + s234 - s56) - 3*s23^2*s56), 
  y[813] -> -4*s123^2*s234 - s23^2*s234 + 2*s23*s234^2 - s234^3 + 
    s12*(-2*s23^2 + 2*s123*s234 + s23*(s234 - 3*s56)) - 3*s23^2*s56 + 
    2*s23*s234*s56 + s234^2*s56 - 3*s23*s56^2 + 
    s123*(-3*s23^2 + 4*s23*s234 - 3*s234^2 + 6*s23*s56 + 2*s234*s56), 
  y[814] -> -s123^3 - 4*s23^2*s56 + s123^2*(s23 - 3*s234 + s56) + 
    s234^2*(-s234 + s56) + s123*s234*(-3*s234 + 2*s56) + 
    2*s123*s23*(s234 + 2*s56) + s23*(s234^2 + 4*s234*s56 - 4*s56^2), 
  y[815] -> 3*s123^2*s234*(-s23 + s234) + 
    s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    s234^2*(3*s23^2 - 3*s23*(s234 - s56) + (s234 - s56)^2) + 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) - 
    s12*(3*s123*(s23 - s234)^2 - 3*s23*s234^2 + s234^2*(s234 - s56) + 
      3*s23^2*(s234 + s56)), 
  y[816] -> -(s12*s23*(s123^2 + s23^2 + s56^2 - 2*s123*(s23 + s56))) + 
    s23*(s234 - s56)*(s123^2 - 2*s23*s234 + 2*s234^2 - s234*s34 + 4*s23*s56 - 
      4*s234*s56 + 2*s34*s56 + s56^2 - 2*s123*(2*s23 - 2*s234 + s34 + s56)), 
  y[817] -> -s234^2 + s23*s56, y[818] -> 2*s123^2 + 18*s23^2 + 12*s23*s234 - 
    18*s234^2 + s12*(-2*s123 + 6*s23 + 3*s234) - 3*s23*s34 + 4*s234*s34 + 
    38*s23*s56 + 2*s234*s56 - 2*s123*(10*s23 + 6*s234 + s56), 
  y[819] -> -2*s123^3 + s123^2*(8*s23 + s234 - s34 + s56) + 
    4*s23^2*(s234 + 3*s56) + s23*(2*s234^2 + 2*s234*s34 - 2*s34^2 + 
      5*s234*s56 + 4*s34*s56 - 3*s56^2) - 
    s34*(s234^2 - 2*s234*s34 + s34^2 + s234*s56 - s34*s56 + s56^2) + 
    s123*(-8*s23^2 + s234^2 - 2*s234*s34 + s34^2 + 
      s23*(-2*s234 + 2*s34 - 5*s56) + s234*s56 - s34*s56 + s56^2), 
  y[820] -> s123^3 - 4*s123^2*s23 + s123*s23*(5*s23 + 2*s56) - 
    2*s23*(s23^2 + 3*s23*s56 + 2*s56^2), 
  y[821] -> s23^3 + 12*s23^2*s56 + 5*s23*s56^2 - 2*s56^3 - 
    s123*(3*s23^2 + 10*s23*s56 + 3*s56^2), 
  y[822] -> -s234^3 + s34^3 + s23^2*(-s234 + s34 - 3*s56) + 
    s234^2*(3*s34 - s56) - s34^2*s56 + s34*s56^2 - s56^3 - 
    s234*(3*s34^2 - 2*s34*s56 + s56^2) + 
    s23*(2*s234^2 - 4*s234*s34 + 2*s34^2 + 3*s234*s56 - 3*s34*s56 + 3*s56^2), 
  y[823] -> -4*s23^3*(s34 - 2*s56) + s23*(s34 - 11*s56)*s56^2 - s34*s56^3 + 
    s123^2*s56*(4*s23 + s56) + s23^2*(s34^2 + 6*s56^2) + 
    s123*(2*s23^2*(s34 - 6*s56) + s23*(2*s34 - s56)*s56 + s56^3), 
  y[824] -> -(s23^3*(s234 - 8*s56)) - s56^3*(7*s234 + 4*s56) + 
    s23*s56^2*(-35*s234 + 16*s56) + s23^2*s56*(-21*s234 + 44*s56) - 
    s123*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 7*s56^3), 
  y[825] -> -2*s23^3 + s12^2*(2*s23 - s234) - s123^2*s234 + 19*s23^2*s234 - 
    33*s23*s234^2 + 14*s234^3 + 18*s23^2*s56 - 13*s23*s234*s56 - 
    8*s234^2*s56 + 2*s23*s56^2 - s234*s56^2 - 
    s123*(2*s23^2 - 2*s234*(7*s234 + s56) + s23*(9*s234 + s56)) + 
    s12*(s23^2 - 2*s123*(s23 - s234) + 2*s23*(5*s234 + s56) - 
      s234*(9*s234 + s56)), y[826] -> s123^3*(s234 + s56) - 
    2*s123^2*s23*(s234 + 2*s56) + s123*s23*(s234^2 + 2*s234*s56 + 
      2*s56*(2*s23 + s56)) - s23*(s234^3 + 4*s234^2*s56 + 
      4*s234*s56*(s23 + s56) + 2*s56^2*(3*s23 + 2*s56)), 
  y[827] -> -2*s234^3*(s234 - s56)^2*(3*s234 - s56) + 4*s23^4*s56^2 + 
    s23*s234*(s234 - s56)^2*(15*s234^2 - 2*s234*s56 + s56^2) + 
    s23^2*(-12*s234^4 + 22*s234^3*s56 - 14*s234^2*s56^2 + 12*s234*s56^3 + 
      s56^3*(-s123 + 2*s56)) + s23^3*(3*s234^3 - 4*s234^2*s56 + 
      10*s234*s56^2 + 2*s56^2*(-s123 + 6*s56)), 
  y[828] -> 2*s23^3*s56 - s23^2*(s234^2 + s34^2 + s234*(s34 - 3*s56) - 
      2*s34*s56 - 47*s56^2) + 2*s23*s56*(-5*s234^2 + s34^2 + 
      s234*(s34 - 5*s56) + 2*s34*s56 + 20*s56^2) - 
    s56^2*(5*s234^2 + (s34 + 3*s56)^2 + s234*(s34 + 9*s56)) - 
    s123*(s23^2*(s234 + s34 + 7*s56) + s56^2*(5*s234 + s34 + 11*s56) + 
      2*s23*s56*(5*s234 - s34 + 15*s56)), 
  y[829] -> s23^2*s234 + 4*s23*s234^2 + 3*s234^3 + s23^2*s34 - 
    2*s23*s234*s34 - s234^2*s34 - 22*s23^2*s56 - 9*s23*s234*s56 + 
    6*s234^2*s56 + 13*s23*s34*s56 - s234*s34*s56 - 36*s23*s56^2 + 
    s234*s56^2 - 2*s12*(s23^2 + 5*s23*s56 + s234*(-s234 + s56) - 
      s123*(s234 + s56)) + s123*(s23^2 + 3*s234^2 - s234*(s34 - 12*s56) + 
      3*s56*(-s34 + s56) + s23*(4*s234 - 2*s34 + 21*s56)), 
  y[830] -> 2*s123^3 + 4*s23^3 + 31*s234^3 - 21*s234^2*s34 + 4*s234*s34^2 - 
    28*s234^2*s56 + 7*s234*s34*s56 + s234*s56^2 + s34*s56^2 + 
    s123^2*(12*s234 - 2*s34 + s56) + s23^2*(3*s234 - 2*s34 + 54*s56) + 
    s23*(-33*s234^2 + 8*s234*s34 - 23*s234*s56 + 16*s34*s56 + 41*s56^2) - 
    s123*(6*s23^2 - 28*s234^2 + 12*s234*s34 + 9*s234*s56 + s34*s56 + 
      3*s56^2 + s23*(13*s234 + 2*s34 + 37*s56)), 
  y[831] -> s23^2*(s123 - s234 + s34 - 4*s56)*s56 + 
    s56*(s234*(s34 - s56)*s56 + s123*s56*(-s34 + s56) + 
      s234^2*(-3*s34 + 4*s56)) - 
    2*s12*(s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)) + 
    s23*(-(s234^2*(s34 - 4*s56)) + 3*s234*(s34 - 2*s56)*s56 + 
      s56*(-3*s123*s34 + 6*s123*s56 + 3*s34*s56 - 4*s56^2)), 
  y[832] -> 2*s23^4*s56 + 2*s234^3*(3*s234^2 - 4*s234*s56 + s56^2) + 
    s23*s234*(-15*s234^3 + 17*s234^2*s56 - 3*s234*s56^2 + s56^3) + 
    s12^2*(-(s123*s23^2) + s23^3 + 2*s234^3 + s23*s234*(-5*s234 + s56) + 
      2*s23^2*(2*s234 + s56)) + s23^2*(12*s234^3 - 10*s234^2*s56 + 
      4*s234*s56^2 + s56^2*(-s123 + 2*s56)) + 
    s23^3*(-3*s234^2 + s234*s56 + s56*(-2*s123 + 11*s56)) + 
    s12*(-(s123*s23^2*(2*s23 + s56)) + 2*s234^3*(-3*s234 + s56) + 
      s23^3*(3*s234 + 10*s56) - 2*s23^2*(6*s234^2 + s234*s56 - s56^2) + 
      s23*s234*(15*s234^2 - 2*s234*s56 + s56^2)), 
  y[833] -> -2*s123^3*(s234 + s56) + 2*s23^3*(s234 + 4*s56) + 
    s23^2*(-15*s234^2 - 5*s234*s56 + 23*s56^2) - 
    s234*(14*s234^3 - 22*s234^2*s56 + 7*s234*s56^2 + s56^3) + 
    s23*(27*s234^3 - 22*s234^2*s56 - 7*s234*s56^2 + 10*s56^3) + 
    s123^2*(-(s234*(9*s234 + s56)) + s23*(6*s234 + 8*s56)) + 
    s123*(-6*s23^2*(s234 + 2*s56) + s23*(21*s234^2 + 6*s234*s56 - 5*s56^2) + 
      2*s234*(-8*s234^2 + 6*s234*s56 + s56^2)), 
  y[834] -> 2*s23*s234^3 - 3*s234^4 + s23^3*s56 - 6*s23^2*s234*s56 + 
    14*s23*s234^2*s56 - 5*s234^3*s56 - 14*s23^2*s56^2 + 30*s23*s234*s56^2 - 
    s234^2*s56^2 - 5*s23*s56^3 + 3*s234*s56^3 + 
    s12^2*(s23^2 + 2*s23*s234 - s234^2 - 3*s23*s56 + 3*s234*s56 + 
      s123*(2*s23 - s234 + s56)) + s12*(-(s23^2*(s234 + 2*s56)) + 
      s23*(4*s234^2 + 5*s234*s56 - 4*s56^2) + 
      s123*(-s23^2 + 4*s23*s234 - 3*s234^2 + 7*s23*s56 - 4*s234*s56 + 
        s56^2) + s234*(-3*s234^2 + 2*s234*s56 + 3*s56^2)) + 
    s123*(-3*s234^3 + 6*s23^2*s56 - 11*s234^2*s56 - 5*s234*s56^2 + s56^3 + 
      2*s23*(s234^2 + 5*s56^2)), y[835] -> s234^5 + 4*s234^4*s56 + 
    4*s234^3*s56^2 + 2*s234^2*s56^2*(-5*s23 + 2*s56) + 
    2*s56^3*(-12*s23^2 - 5*s23*s56 + 2*s56^2) + 
    s234*s56^2*(-15*s23^2 - 10*s23*s56 + 4*s56^2) + 
    s123*(s234^4 + 6*s234^3*s56 + 2*s234^2*s56*(5*s23 + 3*s56) + 
      2*s234*s56^2*(10*s23 + 3*s56) + s56^2*(5*s23^2 + 20*s23*s56 + 
        6*s56^2)), y[836] -> -2*s23^3*(s34 - 2*s56)*s56 - 
    2*s23*s56*(s34^3 + 3*s34^2*s56 + 2*s34*s56^2 + 5*s56^3) + 
    s23^2*(s34^3 - s34^2*s56 + 7*s34*s56^2 + 9*s56^3) + 
    s56^2*(s34^3 + 7*s34^2*s56 + 15*s34*s56^2 + 13*s56^3) + 
    s123*(s23^2*(s34^2 - 7*s56^2) - 2*s23*s56*(s34^2 + 4*s34*s56 - 5*s56^2) + 
      s56^2*(s34^2 + 8*s34*s56 + 13*s56^2)), 
  y[837] -> 16*s234^5 + 2*s23^3*(2*s123 - 4*s234 - 3*s56)*s56 - 
    s123^3*s34*(s34 + s56) - 2*s234^4*(7*s34 + 12*s56) + 
    2*s234^3*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
    s23^2*(10*s234^3 + 12*s234^2*s56 - 2*s234*s56*(7*s34 + 8*s56) + 
      s56*(-4*s123^2 + 8*s123*s34 + 13*s123*s56 - 6*s34*s56 - 8*s56^2)) + 
    s23*(-26*s234^4 + 2*s234^2*s56*(7*s34 + 5*s56) + 
      s234^3*(11*s34 + 20*s56) - s234*s56*(6*s34^2 + 11*s34*s56 + 4*s56^2) + 
      s123*(-2*s123^2*s34 + 4*s34^2*s56 - 2*s123*s56^2 + 5*s34*s56^2 + 
        2*s56^3)), y[838] -> 
   s12^2*(s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)) + 
    s12*s56*(s234*s56*(-4*s234 + s56) + s23^2*(s234 + 4*s56) - 
      s123*(s23^2 + 6*s23*s56 + s56^2) + s23*(-4*s234^2 + 6*s234*s56 + 
        4*s56^2)) + s56*(s23^3*s56 + s56^2*(-5*s234^2 - s123*s56 + 
        s234*s56) - s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) + 
      5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56))), 
  y[839] -> s123^2*s23*(s234 - s34) - s23*s234^2*s34 - 3*s23^2*s34^2 + 
    5*s23*s234*s34^2 - 3*s234^2*s34^2 - 4*s23*s34^3 + 5*s234*s34^3 - 
    2*s34^4 + 2*s23^3*s56 - s23^2*s234*s56 + 4*s23^2*s34*s56 + 
    4*s23*s34^2*s56 - 2*s234*s34^2*s56 + 2*s34^3*s56 - s34^2*s56^2 + 
    s123*(s23*(s234 - s34)^2 + s34^2*(-s234 + s34) - s23^2*(2*s234 + s56)) - 
    s12*(s23*(s234^2 + s234*s34 - 2*s34^2) + 
      s123*(s23^2 + s34^2 + s23*(s234 + s34)) + s34^2*(2*s234 - s34 + s56) - 
      s23^2*(s234 + 2*(s34 + s56))), 
  y[840] -> 3*s23^4*(s234 - 2*s56)*s56^2 + 
    s234^5*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) + 
    s23^2*(3*s234^5 + 6*s234^4*s56 + s123*s34*(3*s123 - 4*s34 - 3*s56)*
       s56^2 + 6*s234^2*s56^3 - 9*s234^3*s56*(s34 + 2*s56) + 
      3*s234*s56^2*(2*s34^2 + 3*s34*s56 + s56^2)) + 
    s23*(-6*s234^6 + s123^3*s34^2*s56 + 6*s234^4*s56*(s34 + s56) + 
      3*s234^5*(s34 + 2*s56) - s234^3*s56*(4*s34^2 + 9*s34*s56 + 6*s56^2)) + 
    3*s23^3*s56*(-2*s234^3 + 2*s234^2*s56 + s234*s56*(3*s34 + 2*s56) - 
      s56*(s123*(s34 - s56) + 2*s56*(s34 + s56))), 
  y[841] -> -3*s23^3*s234 + 2*s23^2*s234^2 + 11*s23*s234^3 - 10*s234^4 - 
    s123^3*s34 + s23^3*s34 + 2*s23^2*s234*s34 + 4*s234^3*s34 + 
    s123^2*s23*(-4*s23 + s34 - 2*s56) - 2*s23^3*s56 - 20*s23^2*s234*s56 + 
    8*s23*s234^2*s56 + 6*s234^3*s56 + 2*s23^2*s34*s56 - 6*s23*s234*s34*s56 - 
    8*s23^2*s56^2 - 5*s23*s234*s56^2 + s123*s23*(2*s23^2 - 2*s23*s34 + 
      12*s23*s56 + 3*s34*s56 + 2*s56^2) + 
    s12*(-2*s123^2*s23 + s123*s23*(3*s23 + 2*s56) - 
      2*(s23^3 - 2*s234^3 + 3*s23*s234*s56 + s23^2*(3*s234 + 2*s56))), 
  y[842] -> s23^4*(s234 + s34 - 4*s56)*s56 + s234^5*(-2*s234 + s34 + 2*s56) + 
    3*s23^2*s56*(-3*s234^3 + s123*s34*(s123 - s56) + 2*s234^2*s56 + 
      s234*s56*(2*s34 + s56)) + s23*s234^3*(3*s234^2 + 2*s234*s56 - 
      s56*(4*s34 + 5*s56)) + s12*(s234^5 - 2*s23^4*s56 - 4*s23*s234^3*s56 + 
      s23^3*(2*s234^2 + 3*(s123 - 2*s56)*s56) + 
      3*s23^2*s234*(-s234^2 + 2*s234*s56 + s56^2)) - 
    s23^3*(s234^3 + s234^2*(s34 - 4*s56) - 3*s234*s56*(s34 + s56) + 
      3*s56*(s123*(s34 - s56) + s56*(s34 + 2*s56))), 
  y[843] -> -s234^4 - 3*s234^3*s56 + s234^2*s56^2 + s234*s34*s56^2 + 
    s34^2*s56^2 + 5*s234*s56^3 + 6*s34*s56^3 + 9*s56^4 - 
    2*s23*(s234^3 + s234^2*s56 + s234*(s34 - 5*s56)*s56 + 
      s34*s56*(s34 + 2*s56)) + s23^2*(s34^2 - 2*s34*s56 + 25*s56^2 + 
      s234*(s34 + 6*s56)) + s123*(-s234^3 + s23^2*(s34 - 6*s56) - 
      5*s234^2*s56 + s234*s56^2 + s56^2*(s34 + 7*s56) - 
      2*s23*(s234^2 + 8*s234*s56 + s56*(s34 + 5*s56))), 
  y[844] -> 5*s12 - 3*s123 + 3*s23, y[845] -> -2*s12^2 + 5*s12*(s123 - s23) - 
    3*(s123 - s23)^2, y[846] -> s12 + s123 - s23, 
  y[847] -> -2*s12^2*s23 + s12*(s123 - s23)*(s23 - s34) + (s123 - s23)^2*s34, 
  y[848] -> -2*s12 + s56, y[849] -> 2*s12*s23 - s12*s56 + 3*s123*s56 - 
    3*s23*s56, y[850] -> -5*s123^2 + 2*s12*(s123 + s23) + 
    2*s123*(s23 - s234 + s56) + s23*(3*s23 - 2*s234 + 6*s56), 
  y[851] -> -s12^3 + 3*s123^3 + s23^3 - s23^2*s234 - s23*s234^2 + s234^3 + 
    s12^2*(5*s123 - s23 + s234) + s123^2*(-5*s23 + 7*s234) + 8*s23^2*s56 - 
    3*s23*s234*s56 - 2*s234^2*s56 + 4*s23*s56^2 + s234*s56^2 + 
    s123*(s23^2 - 6*s23*s234 + 5*s234^2 - 8*s23*s56 - 5*s234*s56) + 
    s12*(-7*s123^2 + 6*s123*s23 + s23^2 - 5*s123*s234 + s23*s234 - s234^2 + 
      4*s23*s56 + s234*s56), y[852] -> -4*s12^2*s23 + s123^2*(-4*s23 + s34) - 
    4*s12*s23*(-2*s123 + 2*s23 + s56) + 2*s123*s23*(4*s23 - s34 + 4*s56) + 
    s23*(-4*s23^2 + s23*s34 - 8*s23*s56 - 4*s56^2), 
  y[853] -> s12*(s123 - s23)*(3*s23 - 2*s56)*s56 + (s123 - s23)^2*s56^2 + 
    s12^2*(3*s23^2 - 3*s23*s56 + s56^2), 
  y[854] -> s23^3*s234 - 3*s23^2*s234^2 + 3*s23*s234^3 - s234^4 + s23^3*s56 - 
    3*s23*s234^2*s56 + 2*s234^3*s56 - s234^2*s56^2 - s123^3*(s234 + s56) + 
    s12^3*(-3*s23 + s234 + s56) + 3*s123^2*(-s234^2 + s23*(s234 + s56)) - 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) - 
    s12^2*(3*s23^2 + s234^2 - 3*s23*(s234 + s56) + 
      3*s123*(-2*s23 + s234 + s56)) + s12*(-s23^3 - 3*s23*s234^2 + 
      s234^2*(s234 - s56) + 3*s23^2*(s234 + s56) + 
      3*s123^2*(-s23 + s234 + s56) + 3*s123*(s23^2 + s234^2 - 
        2*s23*(s234 + s56))), y[855] -> 3*s23^3 - s23*s34^2 + 
    s123*(-3*s23^2 + s34^2) - s34^2*(s234 - 2*s56), 
  y[856] -> s234^2 - 3*s234*s56 + 3*s56^2, 
  y[857] -> 4*s12^2 - 2*s12*(s123 + s56) + s23*(-s123 + s23 + s56), 
  y[858] -> -2*s12^2*s23 - 2*s23^3 + 2*s123^2*(s23 - 2*s234) - 2*s23^2*s234 + 
    6*s23*s234^2 - 3*s234^3 + s23^2*s56 - 9*s23*s234*s56 + 7*s234^2*s56 + 
    2*s23*s56^2 - 4*s234*s56^2 - s123*(s23^2 - 9*s23*s234 + 7*s234^2 + 
      4*s23*s56 - 8*s234*s56) + 2*s12*(s23^2 + s234*(s123 + s234 - s56) + 
      s23*(-2*s234 + s56)), y[859] -> 3*s23^2*s234^2 - 
    3*s23*s234^2*(s234 - s56) + s234^2*(s234 - s56)^2 + s123^3*(s234 + s56) - 
    s23^3*(s234 + s56) - 3*s123^2*(-s234^2 + s23*(s234 + s56)) + 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)), 
  y[860] -> 4*s123^3 - s23^3 + s123^2*(-9*s23 + 12*s234) + 
    4*s234*(s234 - s56)^2 + 6*s23^2*(s234 + s56) + 
    s23*(-9*s234^2 + 6*s234*s56 + 3*s56^2) + 
    6*s123*(s23^2 + 2*s234*(s234 - s56) - s23*(3*s234 + s56)), 
  y[861] -> -((s123 - 4*s23)*(s123 - s23)^2*s34^2) + 
    3*s12^2*s23^2*(-s123 + s23 + s56) + 
    s12*s23*(-3*s123^2*s34 + 9*s123*s23*s34 + s23^2*(-6*s34 + s56)), 
  y[862] -> -3*s23^4 - s23^2*s34^2 - s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + 
    s23*s34^2*s56 - s34^2*s56^2 - 3*s23^3*(s34 + s56) + 
    s123*(6*s23^3 + 2*s23*s34^2 - s34^2*s56 + 3*s23^2*(2*s34 + s56)), 
  y[863] -> s12*(-2*s123 + 8*s23 - 3*s234 + 2*s56) + 
    2*(4*s123^2 + 8*s23^2 - 3*s23*s234 + 2*s234^2 - 3*s23*s34 + 5*s23*s56 - 
      5*s234*s56 + s34*s56 + 3*s56^2 - s123*(9*s23 - 6*s234 + 3*s34 + 
        7*s56)), y[864] -> -6*s123^3 + 4*s23^3 - 5*s234^3 + s234*s34^2 + 
    2*s123^2*(2*s23 - 9*s234 + 6*s34 - 5*s56) - 
    2*s23^2*(3*s234 + 5*s34 - 3*s56) + 10*s234^2*s56 - 2*s34^2*s56 - 
    5*s234*s56^2 + s23*(7*s234^2 + 8*s234*s34 + s34^2 - s234*s56 - 
      24*s34*s56 + 2*s56^2) - s123*(2*s23^2 + 17*s234^2 - 8*s234*s34 + 
      s34^2 - 13*s234*s56 + 8*s34*s56 - 4*s56^2 - 
      2*s23*(6*s234 - s34 + 14*s56)), 
  y[865] -> 6*s23^3*s234 - 6*s23^2*s234^2 + 4*s123^3*s34 - 13*s23^3*s34 + 
    3*s23^2*s234*s34 + 3*s23^2*s34^2 + 3*s23^3*s56 + 18*s23^2*s234*s56 - 
    12*s23*s234^2*s56 + 6*s234^3*s56 - 15*s23^2*s34*s56 + 
    6*s23*s234*s34*s56 - 4*s234^2*s34*s56 + s234*s34^2*s56 + 
    9*s123*(2*s234 - s34)*(s234 - s56)*s56 + 6*s23^2*s56^2 + 
    9*s23*s234*s56^2 - 12*s234^2*s56^2 - 6*s23*s34*s56^2 + 7*s234*s34*s56^2 - 
    s34^2*s56^2 + 3*s23*s56^3 + 6*s234*s56^3 - 3*s34*s56^3 + 
    3*s12^2*s23*(-2*s123 + 2*s23 + s56) - 6*s123*s23^2*
     (2*s234 - 5*s34 + s56) + 6*s123*s23*(s234^2 - s34^2 - 6*s234*s56 + 
      4*s34*s56 - s56^2) + 3*s123^2*(-(s234*s34) + s34^2 + 6*s234*s56 - 
      3*s34*s56 + s23*(2*s234 - 7*s34 + s56)) + 
    s12*(9*s23^3 + s123^2*(6*s23 - 3*s34) - s34*s56^2 + 
      3*s23*s56*(-s34 + s56) + s23^2*(-9*s34 + 6*s56) - 
      3*s123*(5*s23^2 - 4*s23*s34 + 2*s23*s56 - s34*s56)), 
  y[866] -> 3*s123^3*(s234 - s34) + s23^3*(s234 - s34 - 4*s56) + 
    s234*(s234 - s56)^3 + s123^2*(7*s234^2 - 5*s234*s34 + s34^2 + 
      s23*(-5*s234 + 5*s34 - 4*s56) - 7*s234*s56 + 5*s34*s56) + 
    s23^2*(-s234^2 + s34^2 - 11*s34*s56 - 8*s56^2 + 3*s234*(s34 + 3*s56)) - 
    s23*(s234^3 + 2*s234^2*(s34 + s56) + 2*s56^2*(5*s34 + 2*s56) - 
      s234*s56*(8*s34 + 7*s56)) + s123*((5*s234 - 2*s34)*(s234 - s56)^2 + 
      s23^2*(s234 - s34 + 8*s56) - 2*s23*(3*s234^2 - s234*s34 + s34^2 + 
        s234*s56 - 3*s34*s56 - 4*s56^2)), 
  y[867] -> s12*s23*(12*s123 - 23*s23 - 8*s56) - 
    2*(s123^2*(4*s23 - s34) + s123*s23*(-11*s23 + 9*s34 - 8*s56) + 
      s23*(7*s23^2 - 8*s23*s34 + 11*s23*s56 - 6*s34*s56 + 4*s56^2)), 
  y[868] -> -(s23^3*s234) + 2*s234*(s234 - s56)^2*(2*s234 + s56) + 
    2*s123^3*(s234 + 4*s56) + s123^2*(-5*s23*s234 + 8*s234^2 - 16*s23*s56 + 
      14*s234*s56) + 2*s23^2*(3*s234^2 + 8*s56^2) + 
    s23*(-9*s234^3 + 6*s234^2*s56 - 5*s234*s56^2 + 8*s56^3) + 
    2*s123*(2*s23^2*(s234 + 2*s56) + 5*s234*(s234^2 - s56^2) - 
      s23*(7*s234^2 + 7*s234*s56 + 8*s56^2)), 
  y[869] -> -2*s123^3*s34 + 5*s23^3*(3*s34 - 4*s56) + s34^2*s56^2 - 
    s23*s56*(s34^2 - 16*s34*s56 + 8*s56^2) - 
    2*s23^2*(s34^2 - 12*s34*s56 + 14*s56^2) + 
    s123^2*(s23*(19*s34 - 8*s56) + 2*s34*(-s34 + s56)) + 
    s123*(-4*s23^2*(8*s34 - 7*s56) + s34^2*s56 + 
      2*s23*(2*s34^2 - 13*s34*s56 + 8*s56^2)), y[870] -> -s123 + 2*s23, 
  y[871] -> s12^2 + s123^2 + s23^2 + s12*(s123 - 2*s56) + s23*s56 + s56^2 - 
    2*s123*(s23 + s56), y[872] -> s12*(-2*s123 - 4*s23 + s234) + 
    2*s123*(-3*s23 + s34) + 2*s23*(2*s23 - s234 + s34 + s56), 
  y[873] -> s123*(2*s23 + s34) - s23*(2*s23 - s234 + s34 + 2*s56), 
  y[874] -> -2*s123^2*(s23 - s34) + 2*s123*s23*(6*s23 + s34) - 
    s23^2*(10*s23 - 5*s234 + 4*s34 + 10*s56), 
  y[875] -> s12^2*(2*s23 - s234) + s12*(s123*s234 - 2*s23*s56) + 
    s23*(-4*s123*s23 + 3*s23^2 + 2*s123*s234 - 3*s23*s234 + s234^2 + 
      2*s23*s56 - s234*s56), y[876] -> -(s123^2*(2*s23 + s34)) + 
    2*s123*s23*(2*s23 + 2*s34 + s56) + s12*s23*(-2*s123 + 3*s23 + 4*s56) - 
    s23*(2*s23^2 + 3*s23*s34 + 4*s34*s56), 
  y[877] -> s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + 
    s23^2*(3*s23^2 + s34^2 + 3*s34*s56 + 3*s56^2 + 3*s23*(s34 + 2*s56)) - 
    s123*s23*(6*s23^2 + 6*s23*(s34 + s56) + s34*(2*s34 + 3*s56)), 
  y[878] -> 4*s123^2 + s123*(-10*s23 + 5*s234 - 6*s56) + 
    2*(3*s23^2 + (s234 - s56)^2 + s23*(-3*s234 + 4*s56)), 
  y[879] -> -(s123^3*(2*s23 + s34)) + s23^2*(5*s23^2 + 4*s23*s34 + s34^2 + 
      10*s23*s56 + 6*s34*s56 + 5*s56^2) + 
    s123^2*(9*s23^2 + s34^2 + 2*s23*(3*s34 + s56)) - 
    s123*s23*(12*s23^2 + 2*s34*(s34 + 3*s56) + 3*s23*(3*s34 + 4*s56)), 
  y[880] -> -3*s123^2*s23 - 6*s23^3 + s23*s34^2 + s123*(9*s23^2 - s34^2) + 
    s34^2*(s234 - 2*s56), y[881] -> -3*s123 + 4*s23, y[882] -> 3*s123 - s23, 
  y[883] -> -2*s12^2 + s12*(s123 + s56) - s23*(-s123 + s23 + s56), 
  y[884] -> (s123 - 4*s23)*(s123 - s23)^2*s34^2 + 
    s12*s23*(3*s123^2*s34 - 9*s123*s23*s34 + s23^2*(6*s34 - s56)) - 
    3*s12^2*s23^2*(-s123 + s23 + s56), 
  y[885] -> -4*s123^2 + 2*(s234 - s56)^2 + s23*(-3*s234 + 2*s56) + 
    s123*(4*s23 + s234 + 2*s56), y[886] -> -8*s123^2 - 12*s23^2 + 
    4*s23*s234 - 4*s234^2 + 6*s23*s34 + s234*s34 + 
    2*s12*(s123 - 5*s23 + 2*s234 - s56) - 8*s23*s56 + 10*s234*s56 - 
    2*s34*s56 - 6*s56^2 + 2*s123*(8*s23 - 6*s234 + 4*s34 + 7*s56), 
  y[887] -> 2*s12^2*s23 + 5*s23^3 - 2*s123^2*(s23 - 2*s234) - s23^2*s234 - 
    5*s23*s234^2 + 3*s234^3 + s23^2*s56 + 8*s23*s234*s56 - 7*s234^2*s56 - 
    2*s23*s56^2 + 4*s234*s56^2 - s123*(s23^2 + 8*s23*s234 - 7*s234^2 - 
      4*s23*s56 + 8*s234*s56) - 2*s12*(s23^2 + s234*(s123 + s234 - s56) + 
      s23*(-2*s234 + s56)), y[888] -> 6*s23^4 + s23^2*s34^2 - 
    s123^3*(3*s23 + s34) - s23*s34^2*s56 + s34^2*s56^2 + 
    s23^3*(4*s34 + 6*s56) - s123*(15*s23^3 + 2*s23*s34^2 - s34^2*s56 + 
      9*s23^2*(s34 + s56)) + s123^2*(12*s23^2 + s34^2 + 3*s23*(2*s34 + s56)), 
  y[889] -> -4*s23^3 + s234*s34^2 + s123^2*(3*s23 + 2*s34) + 
    s123*(2*s23^2 + s23*(s234 - 2*s34) + s34*(s234 + 2*s34)) + 
    2*s23^2*(s234 + s34 - 4*s56) + s23*(s234^2 + 2*s34*s56 - 
      s234*(3*s34 + s56)), y[890] -> s123^3*(3*s23 + s34) + 
    s123^2*(-4*s23^2 + s34^2 + s23*(s34 - 3*s56)) - 
    2*s123*s23*(3*s34*s56 + s23*(s34 + 2*s56)) + 
    s23*(s23^3 + 6*s23^2*s56 - 4*s34^2*s56 + s23*s56*(4*s34 + 5*s56)), 
  y[891] -> 6*s123^3 - 4*s23^3 + 5*s234^3 - s234*s34^2 - 
    2*s123^2*(2*s23 - 9*s234 + 6*s34 - 5*s56) + 
    2*s23^2*(3*s234 + 5*s34 - 3*s56) - 10*s234^2*s56 + 2*s34^2*s56 + 
    5*s234*s56^2 - s23*(7*s234^2 + 8*s234*s34 + s34^2 - s234*s56 - 
      24*s34*s56 + 2*s56^2) + s123*(2*s23^2 + 17*s234^2 - 8*s234*s34 + 
      s34^2 - 13*s234*s56 + 8*s34*s56 - 4*s56^2 - 
      2*s23*(6*s234 - s34 + 14*s56)), 
  y[892] -> s123^2*(8*s23 - 2*s34) + 4*s12*s23*(-3*s123 + 6*s23 + 2*s56) - 
    4*s123*s23*(5*s23 - 5*s34 + 4*s56) + 
    s23*(12*s23^2 + 8*s56*(-2*s34 + s56) + s23*(-17*s34 + 20*s56)), 
  y[893] -> -3*s123^3*(s234 - s34) - s234*(s234 - s56)^3 + 
    s23^3*(-s234 + s34 + 4*s56) - s123^2*(7*s234^2 - 5*s234*s34 + s34^2 + 
      s23*(-5*s234 + 5*s34 - 4*s56) - 7*s234*s56 + 5*s34*s56) + 
    s23^2*(s234^2 - s34^2 + 11*s34*s56 + 8*s56^2 - 3*s234*(s34 + 3*s56)) + 
    s23*(s234^3 + 2*s234^2*(s34 + s56) + 2*s56^2*(5*s34 + 2*s56) - 
      s234*s56*(8*s34 + 7*s56)) + s123*(s23^2*(-s234 + s34 - 8*s56) - 
      (5*s234 - 2*s34)*(s234 - s56)^2 + 2*s23*(3*s234^2 - s234*s34 + s34^2 + 
        s234*s56 - 3*s34*s56 - 4*s56^2)), 
  y[894] -> -6*s23^3*s234 + 6*s23^2*s234^2 - 4*s123^3*s34 + 13*s23^3*s34 - 
    3*s23^2*s234*s34 - 3*s23^2*s34^2 - 3*s23^3*s56 - 18*s23^2*s234*s56 + 
    12*s23*s234^2*s56 - 6*s234^3*s56 + 15*s23^2*s34*s56 - 
    6*s23*s234*s34*s56 + 4*s234^2*s34*s56 - s234*s34^2*s56 - 6*s23^2*s56^2 - 
    9*s23*s234*s56^2 + 12*s234^2*s56^2 + 6*s23*s34*s56^2 - 7*s234*s34*s56^2 + 
    s34^2*s56^2 - 3*s23*s56^3 - 6*s234*s56^3 + 3*s34*s56^3 - 
    3*s12^2*s23*(-2*s123 + 2*s23 + s56) - 
    3*s123^2*(-(s234*s34) + s34^2 + 6*s234*s56 - 3*s34*s56 + 
      s23*(2*s234 - 7*s34 + s56)) + s12*(-9*s23^3 + s123^2*(-6*s23 + 3*s34) + 
      s23^2*(9*s34 - 6*s56) + 3*s23*(s34 - s56)*s56 + s34*s56^2 + 
      3*s123*(5*s23^2 - 4*s23*s34 + 2*s23*s56 - s34*s56)) + 
    3*s123*(-3*(2*s234 - s34)*(s234 - s56)*s56 + 
      2*s23^2*(2*s234 - 5*s34 + s56) - 2*s23*(s234^2 - s34^2 - 6*s234*s56 + 
        4*s34*s56 - s56^2)), 
  y[895] -> s23^3*s234 - 2*s234*(s234 - s56)^2*(2*s234 + s56) - 
    2*s123^3*(s234 + 4*s56) - 2*s23^2*(3*s234^2 + 8*s56^2) + 
    s23*(9*s234^3 - 6*s234^2*s56 + 5*s234*s56^2 - 8*s56^3) + 
    s123^2*(-2*s234*(4*s234 + 7*s56) + s23*(5*s234 + 16*s56)) - 
    2*s123*(2*s23^2*(s234 + 2*s56) + 5*s234*(s234^2 - s56^2) - 
      s23*(7*s234^2 + 7*s234*s56 + 8*s56^2)), 
  y[896] -> 2*s123^3*s34 - 5*s23^3*(3*s34 - 4*s56) - s34^2*s56^2 + 
    s23*s56*(s34^2 - 16*s34*s56 + 8*s56^2) + 
    2*s23^2*(s34^2 - 12*s34*s56 + 14*s56^2) + 
    s123^2*(2*s34*(s34 - s56) + s23*(-19*s34 + 8*s56)) + 
    s123*(4*s23^2*(8*s34 - 7*s56) - s34^2*s56 - 
      2*s23*(2*s34^2 - 13*s34*s56 + 8*s56^2)), y[897] -> s123 - 2*s23, 
  y[898] -> -2*s123 + s23 + 2*s56, y[899] -> 4*s12*s23 + 4*s123*s23 - 
    4*s23^2 - 2*s12*s234 + 2*s23*s234 - 4*s123*s34 - 2*s23*s34 - s234*s34 - 
    4*s23*s56, y[900] -> -4*s123*s23 + 3*s23^2 + 2*s123*s234 - 3*s23*s234 + 
    s234^2 + 4*s23*s56 - 2*s234*s56, 
  y[901] -> -2*s12*s23 + 2*s23^2 + 3*s23*s34 - 4*s123*(s23 + s34) + 
    4*s23*s56 + 8*s34*s56, y[902] -> 2*s123^2*(s23 - s34) - 
    2*s123*s23*(6*s23 + s34) + s23^2*(10*s23 - 5*s234 + 4*s34 + 10*s56), 
  y[903] -> s12*(s123 - s56)*(s123^2 - s123*s56 - 2*s23*s56) + 
    s23*s56*(-s123^2 + 2*s123*s56 + (s23 - s56)*s56), 
  y[904] -> s123^3*(2*s23 + s34) - s23^2*(5*s23^2 + 4*s23*s34 + s34^2 + 
      10*s23*s56 + 6*s34*s56 + 5*s56^2) - 
    s123^2*(9*s23^2 + s34^2 + 2*s23*(3*s34 + s56)) + 
    s123*s23*(12*s23^2 + 2*s34*(s34 + 3*s56) + 3*s23*(3*s34 + 4*s56)), 
  y[905] -> -(s234^2*s34^2) + s234*s34^3 - s123^3*(2*s23 + s34) + s23^3*s56 - 
    2*s23^2*s234*s56 + s23*s234^2*s56 + 6*s23^2*s34*s56 - 
    2*s23*s234*s34*s56 + 6*s23*s34^2*s56 + s23^2*s56^2 + 
    s123^2*(-s23^2 - 2*s23*s234 - 2*s234*s34 + s34^2 + 2*s23*s56) + 
    s123*(s34*(-s234^2 - s234*s34 + 2*s34^2) + 10*s23^2*s56 - 
      s23*s234*(2*s34 + 3*s56) + 2*s23*s34*(s34 + 5*s56)) - 
    s12*(2*s123^2*(s23 + s34) + s123*s34*(2*s23 + s234 + 2*s34) + 
      2*s23*(2*s23 + s34)*s56 + s234*(s34^2 - 3*s23*s56)), 
  y[906] -> s123^3*(s23 + s34)^2 + s123^2*s34*(s23^2 + 2*s23*s34 + s34^2 - 
      s23*s56) - s123*s23*s56*(s23^2 + 6*s34^2 + s23*(6*s34 + s56)) - 
    s23*s56*(4*s34^3 + s23*s34*(4*s34 + 3*s56) + s23^2*(s34 + 4*s56)) - 
    s12*(s123^3*(2*s23 + s34) - 2*s123*s23*(4*s23 + 3*s34)*s56 - 
      s23*s56*(s23^2 + 4*s23*s34 + 4*s34^2 - 5*s23*s56) + 
      s123^2*(s23^2 + 2*s23*s34 + s34^2 - 2*s23*s56)), 
  y[907] -> -(s123^3*s23) + 2*s123^2*s23*s56 + 
    s123*s56*(-2*s12*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) + 
    s56*(s23*(2*s23 - s234)*s56 - s12*(s23^2 + s234^2 - 2*s23*(s234 + s56))), 
  y[908] -> s12 + s123, y[909] -> s12^2*s23*(-4*s123 + 5*s23 - 2*s34) + 
    (s123 - s23)^2*s34*(2*s123 - 8*s23 + s34) + 
    s12*(2*s123^2*(s23 - s34) - s123*(10*s23^2 - 6*s23*s34 + s34^2) + 
      s23*(8*s23^2 - 4*s23*s34 + s34^2)), y[910] -> s123 + s56, 
  y[911] -> -7*s12 + 4*s123 - 4*s23 + s56, 
  y[912] -> s12*(s23 - s56) + (s123 - s23)*s56, 
  y[913] -> -3*s12^2*s23*s34 + s34^3*(-2*s123 + s23 + s234 - 2*s56) + 
    s12^3*(2*s23 - s234 - s56), y[914] -> s123*(s234 - 2*s34) + 4*s12*s34 + 
    2*s234*s34 - 2*s34^2 - s234*s56, y[915] -> s34^2 - 4*s34*s56 + 6*s56^2, 
  y[916] -> s12*(s123 - s23)*(5*s123 - 15*s23 + 4*s34 - 11*s56) - 
    3*(s123 - s23)^2*(s123 - 4*s23 + 3*s34 - 7*s56) + 
    s12^2*(-2*s123 + 2*s23 - 2*s34 + 3*s56), 
  y[917] -> (s123 - s23)^2*(s34 - 3*s56) - 2*s12^2*(s23 + s56) + 
    s12*(s123 - s23)*(s23 - s34 + 5*s56), 
  y[918] -> 3*s12^2 - 5*s12*s123 + 3*s123^2 - 12*s23^2 + 2*s34^2 - 
    12*s23*s56 + 6*s234*s56 - 3*s34*s56 - 6*s56^2 - 2*s12*(s23 + s56) + 
    s123*(10*s23 + s34 + 18*s56), 
  y[919] -> -8*s12^2*s23 + s12*(4*s123*s23 - 2*s23^2 + 6*s23*s34 + 4*s34^2) + 
    (s23 + s34)*(-2*s123*s34 + 2*s23*s34 - s23*s56), 
  y[920] -> s12^3*(s23 - s56)^2 - s12*(s123 - s23)^2*(2*s23 - 7*s56)*s56 - 
    3*(s123 - s23)^3*s56^2 + s12^2*(s123 - s23)*(s23^2 + 4*s23*s56 - 
      5*s56^2), y[921] -> -3*s12*(s123 - s23)*s56^2*(s123 - 3*s23 + 2*s56) + 
    (s123 - s23)^2*s56^2*(s123 - 4*s23 + 6*s56) + s12^3*(3*s23^2 - s56^2) + 
    s12^2*(-3*s123*s23^2 + 4*s23^3 + 3*s123*s56^2 - 6*s23*s56^2 + 2*s56^3), 
  y[922] -> 3*s12^2*s23^2 + 3*s12*(s123 - s23)*s23*s34 + 
    s34^2*(s123^2 + s23^2 + s56^2 + s123*(-2*s23 + s56)), 
  y[923] -> -(s123^3*s234) + s12^3*(-3*s23 + s234) + 
    3*s123^2*s56*(-s23 + 2*(s234 + s56)) + 
    6*s123*s56*(s23^2 + s234^2 - 2*s23*(s234 + s56)) + 
    2*s56*(-s23^3 - 3*s23*s234^2 + s234^2*(s234 - s56) + 
      3*s23^2*(s234 + s56)) + s12^2*(s123*(6*s23 - 3*s234) - 3*s23*s56 + 
      2*s56*(s234 + s56)) + s12*(-3*s123^2*(s23 - s234) - 6*s23^2*s56 - 
      2*s234^2*s56 + 6*s123*(s23 - s234 - s56)*s56 + 6*s23*s56*(s234 + s56)), 
  y[924] -> 4*s234^2*(s234 - s56)^2 + 4*s123^3*(s234 + s56) + 
    6*s23^2*s234*(s234 + s56) - s23^3*(s234 + 4*s56) - 
    3*s123^2*(3*s23*s234 - 4*s234^2 + 4*s23*s56) + 
    3*s23*s234*(-3*s234^2 + 2*s234*s56 + s56^2) + 
    6*s123*(2*s234^2*(s234 - s56) - s23*s234*(3*s234 + s56) + 
      s23^2*(s234 + 2*s56)), y[925] -> -s12^3 + 3*s123^3 + 
    s12^2*(5*s123 + 3*s23 - s234 - 3*s56) + 2*s123*(13*s23 - 9*s234)*s56 - 
    s123^2*(3*s23 + s234 + 19*s56) + 6*s56*(-s23^2 + s234*(-s234 + s56) + 
      s23*(2*s234 + s56)) + s12*(-7*s123^2 + 4*(-2*s23 + s234)*s56 + 
      2*s123*(s234 + 7*s56)), y[926] -> -6*s23^3*s234 + 6*s23^2*s234^2 + 
    9*s23^3*s34 - 3*s23^2*s234*s34 - 3*s23^2*s34^2 - 6*s123^3*s56 + 
    3*s23^3*s56 - 18*s23^2*s234*s56 + 12*s23*s234^2*s56 - 6*s234^3*s56 + 
    15*s23^2*s34*s56 - 6*s23*s234*s34*s56 + 4*s234^2*s34*s56 - 
    s234*s34^2*s56 - 6*s23^2*s56^2 - 9*s23*s234*s56^2 + 12*s234^2*s56^2 + 
    6*s23*s34*s56^2 - 7*s234*s34*s56^2 + s34^2*s56^2 - 3*s23*s56^3 - 
    6*s234*s56^3 + 3*s34*s56^3 - 3*s12^2*s23*(-2*s123 + 2*s23 + s56) + 
    3*s123^2*(s234*(s34 - 6*s56) - s34*(s34 - 3*s56) + 
      s23*(-2*s234 + 3*s34 + 5*s56)) + 
    s12*(-9*s23^3 + s123^2*(-6*s23 + 3*s34) + s23^2*(9*s34 - 6*s56) + 
      3*s23*(s34 - s56)*s56 + s34*s56^2 + 3*s123*(5*s23^2 - 4*s23*s34 + 
        2*s23*s56 - s34*s56)) + 3*s123*(s23^2*(4*s234 - 6*s34 - 4*s56) - 
      3*(2*s234 - s34)*(s234 - s56)*s56 - 
      2*s23*(s234^2 - s34^2 - 6*s234*s56 + 4*s34*s56 - s56^2)), 
  y[927] -> s234^2*(s234 - s56)^2 + s23*s234*(-2*s234^2 + s234*s56 + s56^2) + 
    s123^2*(s234^2 + s234*s56 + s56^2) + s23^2*(s234^2 + s234*s56 + s56^2) - 
    s123*(s234*(-2*s234^2 + s234*s56 + s56^2) + 
      2*s23*(s234^2 + s234*s56 + s56^2)), 
  y[928] -> 2*s12^3*s23 - 19*(s123 - s23)^2*s56^2 - 
    s12^2*(4*s123*s23 - 11*s23^2 + 2*s23*s56 + 3*s56^2) + 
    2*s12*(s123^2*s23 + s23*(4*s23^2 - s23*s56 - 7*s56^2) + 
      s123*(-5*s23^2 + s23*s56 + 7*s56^2)), 
  y[929] -> 2*s12^2 - s12*(s123 - 5*s23 + s234 - 2*s34) - s23*(2*s123 + s34), 
  y[930] -> s12 + 2*s23 + s34, y[931] -> s12*s23 + (s123 - s23)*s34, 
  y[932] -> s12^3*(2*s23 - s234) - 2*(s123 - s23)^2*s34^2 + 
    s12*s34*(4*s123*s23 - 4*s23^2 + 3*s123*s34) + 
    2*s12^2*(3*s23^2 + s234^2 + s123*s34 - s234*s34 - s23*(3*s234 + s34)), 
  y[933] -> -2*s123*s34 + 2*s23*s34 + 2*s12*(s23 + 2*s34) - s23*s56, 
  y[934] -> s12^3*(s23 - s234)^3 + (s123 - s23)^3*s34^3 - 
    3*s12^2*s23*s34*(-(s123*s23) + s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - 
      s234*s56) + 3*s12*s23*s34^2*(s123^2 - s123*(2*s23 + s56) + 
      s23*(s23 - s234 + 2*s56)), y[935] -> s12 - s34, 
  y[936] -> -2*s12*s23 + 2*s12*s234 - s123*s234 + 3*s234^2 + 2*s23*s56, 
  y[937] -> -(s123*s234) - 4*s12*s34 + 2*s123*s34 - 2*s234*s34 + 2*s34^2 + 
    s234*s56, y[938] -> -3*s12*s23 + 2*s123*s23 - 2*s23^2 - 10*s23*s234 - 
    s123*s34 + 12*s23*s34 - 2*s34^2 + s34*s56, 
  y[939] -> 2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56), 
  y[940] -> 3*s12^2*s23 - 3*s12*s23*s34 + s34^2*(2*s123 - s234 + 2*s56), 
  y[941] -> s12^3 - 2*s23*s234^2 - 10*s234^3 - s23^2*s34 + 2*s23*s234*s34 + 
    12*s234^2*s34 + 2*s23*s34^2 - 6*s234*s34^2 + 3*s34^3 + 
    s12^2*(-2*s123 - 10*s23 + 6*s234 + s34) + 10*s23^2*s56 + 
    38*s23*s234*s56 - 49*s23*s34*s56 - 2*s123*(3*s23*s234 + 9*s234^2 - 
      7*s23*s34 - 12*s234*s34 + 7*s34^2 + 11*s23*s56) + 
    s12*(2*s23^2 - 4*s23*s234 - 3*s234^2 + 8*s23*s34 - 5*s34^2 + 
      s123*(4*s23 - 17*s234 + 16*s34) + 25*s23*s56), 
  y[942] -> 3*s12^2*s23^2 + 3*s12*(s123 - 2*s23)*s23*s34 + 
    s34^2*(s123^2 + 3*s23^2 + s56^2 + s123*(-3*s23 + s56)), 
  y[943] -> s123*s34*(-s23 + 2*s34) - 2*s12*(s23^2 + 2*s34^2) + 
    s23*(2*s23*(s34 - s56) + s34*(-8*s34 + s56)), 
  y[944] -> s12^2*((s23 - s234)^2 + s123*(2*s23 - s234)) - 3*s234^4 + 
    10*s23*s234^2*s56 + 9*s23^2*s56^2 - 5*s123*(s234^3 + 2*s23*s234*s56) + 
    2*s12*(s123*(3*s23*s234 - 3*s234^2 - s23*s56) - 
      (s23 - s234)*(-s234^2 + 5*s23*s56)), 
  y[945] -> 2*s12^2*(2*s23*(s23 - 2*s34) + s123*(s23 + 2*s34)) + 
    4*s23*(-2*s34^2 + s23*(s34 - s56))*(s34 - 3*s56) + 
    s123*(4*s34^3 + s23^2*(s34 - 2*s56) + s23*s34*(-10*s34 + 13*s56)) - 
    s12*(8*s23*s34*(s23 - 2*s34 + 3*s56) + 
      s123*(2*s23^2 - 8*s23*s34 + 8*s34^2 + 5*s23*s56)), 
  y[946] -> -3*s123 + s23, y[947] -> 3*s12^2*s23^2 + 
    3*s12*(s123 - 2*s23)*s23*s34 + (s123^2 - 3*s123*s23 + 3*s23^2)*s34^2, 
  y[948] -> s12^3*s234 - 6*s12^2*s23*s34 - 3*s12*(s123 - 3*s23)*s34^2 + 
    (s123 - 3*s23)*s34^3, y[949] -> -3*s23^3 + 3*s23^2*s234 - 4*s23*s234^2 - 
    s234^3 + 2*s12*(s23^2 - s234^2) + s123*(2*s23^2 + s234^2) - 4*s23^2*s56 - 
    3*s23*s234*s56, y[950] -> 2*s23^3 - s23^2*s34 + 12*s23*s34^2 - 2*s34^3 - 
    s123*(2*s23^2 + s23*s34 + 4*s34^2) + s12*(s23^2 - 4*s23*s34 + 6*s34^2) + 
    4*s23^2*s56 - 3*s23*s34*s56, y[951] -> s23^2 + s234*(3*s234 - s56) + 
    s123*(3*s23 + s56) - 3*s23*(s234 + s56), 
  y[952] -> s123*(3*s23 + s34) - s23*(3*s23 + s34 + 3*s56), 
  y[953] -> -2*s23^2 - 4*s123*s234 + 4*s234^2 + 
    s12*(3*s23 + 6*s234 - 8*s34) + 4*s123*s34 - 7*s234*s34 + 4*s34^2 + 
    2*s23*(7*s234 - 9*s34 + 4*s56), 
  y[954] -> 4*s23^3 - s234*s34^2 - s123^2*(3*s23 + 2*s34) - 
    s123*(2*s23^2 + s23*(s234 - 2*s34) + s34*(s234 + 2*s34)) - 
    2*s23^2*(s234 + s34 - 4*s56) + s23*(-s234^2 + 3*s234*s34 + s234*s56 - 
      2*s34*s56), y[955] -> -(s123^3*(3*s23 + s34)) + 
    s123^2*(4*s23^2 - s23*s34 - s34^2 + 3*s23*s56) + 
    2*s123*s23*(3*s34*s56 + s23*(s34 + 2*s56)) - 
    s23*(s23^3 + 6*s23^2*s56 - 4*s34^2*s56 + s23*s56*(4*s34 + 5*s56)), 
  y[956] -> 3*s23*s234^4 + s234^5 - 10*s23^2*s234^2*s56 - 9*s23^3*s56^2 - 
    15*s23^2*s234*s56^2 + s123*(s234^4 + 5*s23^2*s56*(2*s234 + s56) + 
      5*s23*s234^2*(s234 + 2*s56)) - 
    s12^2*(s23^3 - s234^3 + s123*(s23^2 + s23*s234 - s234^2) + 
      s23*s234*(3*s234 + 2*s56) - s23^2*(3*s234 + 4*s56)) - 
    2*s12*(-s234^4 - 5*s23^3*s56 + 3*s23*s234^2*s56 + 
      s23^2*(s234^2 + 2*s234*s56 + 2*s56^2) + 
      s123*(-s234^3 + s23^2*(3*s234 + 2*s56) - s23*s234*(2*s234 + 3*s56))), 
  y[957] -> 2*s12^3*s23 + 4*s123*s34^2*(2*s34 - 3*s56) + 
    s123*s23^2*(s34 - 2*s56) - 8*s34^3*s56 + 
    2*s12^2*(2*s23^2 + 4*s123*s34 - 7*s23*s34 - 2*s23*s56 - 4*s34*s56) - 
    3*s123*s23*(4*s34^2 - 7*s34*s56 + 2*s56^2) + 
    2*s23^2*(2*s34^2 - 9*s34*s56 + 8*s56^2) - 
    2*s23*s34*(5*s34^2 - 22*s34*s56 + 13*s56^2) + 
    s12*(16*s34^2*s56 + s23^2*(-8*s34 + 4*s56) + 
      2*s23*(11*s34^2 - 20*s34*s56 + 5*s56^2) + 
      s123*(-2*s23^2 + s23*(12*s34 - 5*s56) + 4*s34*(-4*s34 + 3*s56))), 
  y[958] -> -2*s23^2*s234^2 - 12*s23*s234^3 - 4*s234^4 - 
    s12^3*(s123 + s23 + s234) - s23^3*s34 + 3*s23^2*s234*s34 + 
    18*s23*s234^2*s34 + 6*s234^3*s34 - 12*s23*s234*s34^2 - 4*s234^2*s34^2 + 
    9*s23*s34^3 + s234*s34^3 + 10*s23^3*s56 + 44*s23^2*s234*s56 + 
    6*s23*s234^2*s56 - 69*s23^2*s34*s56 - 17*s23*s234*s34*s56 + 
    16*s23*s34^2*s56 + 38*s23^2*s56^2 + 
    s12^2*(-12*s23^2 + s234*(-4*s234 + 3*s34) + 
      s123*(4*s23 - 4*s234 + 3*s34) + s23*(12*s234 + 11*s34 + 4*s56)) + 
    s12*(2*s23^3 + s234*(-7*s234^2 + 8*s234*s34 - 3*s34^2) + 
      s123*(2*s23^2 - 7*s234^2 + 8*s234*s34 - 3*s34^2 + 
        s23*(-13*s234 + 16*s34 - 15*s56)) + 
      s23^2*(-6*s234 + 12*s34 + 17*s56) + 
      s23*(s234^2 - 19*s34^2 + 19*s234*s56 - 20*s34*s56)) + 
    s123*(-4*s234^3 + 6*s234^2*s34 - 4*s234*s34^2 + s34^3 + 
      s23^2*(-6*s234 + 15*s34 - 28*s56) + 
      s23*(-20*s234^2 + 30*s234*(s34 - s56) + s34*(-20*s34 + 31*s56))), 
  y[959] -> 2*s12 - s123 + s23, y[960] -> 2*s123 - 2*s23 + s56, 
  y[961] -> 2*s12^2 - 2*s12*s123 + s23*s56, 
  y[962] -> s12^2 + s123^2 - 2*s123*s56 + s12*(-2*s123 + s56) + 
    s56*(2*s23 - s234 + s56), y[963] -> (s123 - s23)^2*s34^2 + 
    2*s12^2*s23*(-s123 + s23 + s56) + s12*(-(s123^2*s34) + 4*s123*s23*s34 + 
      s23^2*(-3*s34 + s56)), y[964] -> 2*s23^2*s234 - 2*s23*s234^2 - 
    3*s23^2*s34 + 2*s23*s234*s34 + s23^2*s56 + 2*s234^2*s56 - 2*s23*s34*s56 - 
    s234*s34*s56 + 2*s23*s56^2 - 3*s234*s56^2 + s34*s56^2 + s56^3 + 
    s12^2*(-2*s123 + 2*s23 + s56) + s123^2*(2*s234 - 3*s34 + s56) - 
    2*s123*s23*(2*s234 - 3*s34 + s56) + 2*s123*(s234 - s56)*
     (s234 - s34 + s56) + s12*(2*s123^2 + 4*s23^2 - 2*s23*s34 + 2*s23*s56 + 
      s56^2 - 2*s123*(3*s23 - s34 + s56)), 
  y[965] -> -(s12*s123) - s123^2 + 4*s12*s23 + 2*s123*s56 - 6*s23*s56, 
  y[966] -> -s12^2 - 3*s123^2 + 17*s23^2 - 19*s23*s234 + 
    s123*(11*s23 - s234 - 4*s34) + 24*s23*s34 - 2*s234*s34 + s34^2 + 
    2*s12*(s123 - 2*s234 + 2*s34) - 5*s23*s56, 
  y[967] -> s123^4 - 3*s123^3*s23 - s123*s23^2*(s23 - 3*s56) + 
    s23^3*(s234 - 3*s56) + s123^2*s23*(3*s23 - s56), y[968] -> 2*s23 + s34, 
  y[969] -> s12^2*s23^2 + s12*s23*(2*s23^2 + 2*s123*s34 - s23*s34) + 
    (s123 - s23)*s34*(4*s23^2 + s123*s34 + s23*s34), 
  y[970] -> -10*s123^2 - 8*s234^2 + 13*s234*s34 - 10*s34^2 - 20*s234*s56 + 
    23*s34*s56 + s123*(8*s23 + 10*s234 - 15*s34 + 4*s56) - 
    2*s23*(2*s234 - 8*s34 + 13*s56), 
  y[971] -> s123^3*(s23 + s34)^2 - 4*s23^3*s56^2 - 
    s12*(s123^2 - 4*s23*s56)*(s123*(2*s23 + s34) - 2*s23*s56) + 
    s123*s23*s56*(-3*s23^2 - 8*s23*s34 - 4*s34^2 + s23*s56), 
  y[972] -> 2*s123^2*s234 + s234^3 + 4*s23*s234*s56 + 3*s234^2*s56 + 
    2*s23*s56^2 - s123*(s234^2 + 4*s23*s56 + s234*s56), 
  y[973] -> -2*s123^3 + 2*s123^2*(3*s23 + s34) + 
    s123*s23*(-6*s23 - 5*s34 + 2*s56) + 
    2*s23*(s23^2 + s23*(s234 + 2*s34 - 2*s56) + s34*s56), 
  y[974] -> -2*s123^2*(s23 - s34) + 4*s12*s23*s34 - 
    2*s12*s123*(s23 + 2*s34) + s123*(5*s23^2 - 12*s23*s34 - 2*s34^2 + 
      5*s23*s56) + 4*s23*(-2*s23^2 + 2*s23*s34 - 3*s34^2 - 5*s23*s56 + 
      s34*s56), y[975] -> 2*s23^2*s234 - 4*s23*s234^2 + 7*s234^3 - 
    4*s23^2*s34 - 8*s234^2*s34 + 20*s23*s34^2 + 3*s234*s34^2 + 
    s12^2*(s123 + 4*s23 + s234 - s56) + 6*s23^2*s56 - 15*s23*s234*s56 + 
    3*s234^2*s56 + 12*s23*s34*s56 + 5*s34^2*s56 - 25*s23*s56^2 + 
    s123*(2*s23^2 - 4*s23*s234 + 7*s234^2 - 8*s234*s34 + 3*s34^2 + 
      11*s23*s56 + 17*s234*s56 - 16*s34*s56) - 
    s12*(-2*s23^2 + 6*s23*s234 - 4*s234^2 + 16*s23*s34 + 3*s234*s34 + 
      s123*(6*s23 - 4*s234 + 3*s34 - 2*s56) - 6*s23*s56 + 6*s234*s56 + 
      s34*s56), y[976] -> s12^2 - 3*s12*s34 + 3*s34^2, 
  y[977] -> s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
    s23*(3*s234^2 - 3*s234*s56 - s56^2), 
  y[978] -> -(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
    s23*(-3*s234^2 + 3*s234*s56 + s56^2), 
  y[979] -> s234^5 + 3*s234^4*s56 - 15*s23^2*s234*s56^2 - 
    10*s23*s234^2*s56^2 - 9*s23^2*s56^3 + 
    s123*(s234^4 + 10*s23*s234^2*s56 + 5*s234^3*s56 + 5*s23^2*s56^2 + 
      10*s23*s234*s56^2), y[980] -> 
   s23*s56*(-s123^2 + 2*s123*s56 + 2*(s23 - s56)*s56) + 
    s12*(s123^3 - 2*s123^2*s56 + 4*s23*s56^2 + s123*s56*(-3*s23 + s56)), 
  y[981] -> s123^2*s234 + s12*(s123*(2*s23 - s234) - (-3*s23 + s234)^2) + 
    2*s23*(s23*(-2*s234 + s56) + 2*s234*(s234 + s56)) + 
    s123*(7*s23^2 + s234^2 - 2*s23*(4*s234 + s56)), 
  y[982] -> s123^3*s23 + s23*(-2*s23 + s234)*s56^2 + 
    s123*s56*(-3*s23^2 + 2*s23*s234 - s234^2 + 3*s23*s56) + 
    s123^2*(s23*s234 - 2*s23*s56 - s234*s56) + 
    s12*(s123^2*s23 + s123*s234*s56 + s56*(s23^2 - 2*s23*s234 + s234^2 - 
        3*s23*s56)), y[983] -> 
   3*s23*s34^2*(s123^3 + s123*s23*(s23 + s56) - s123^2*(2*s23 + s56) - 
      s23*(s234 - s56)*(s23 - s234 + s56)) + 
    s12^2*(s123*s23^3 + s234^4 + 3*s23^2*s234*(s234 + s56) - 
      s23*s234^2*(3*s234 + s56) - s23^3*(s234 + 3*s56)) + 
    3*s12*s23*s34*(s123^2*s23 + s234^2*(s234 - s56) + s23^2*(s234 + s56) - 
      s123*s23*(s23 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[984] -> 2*s123^2*s34*(4*s23 + s34) - 
    s123*(2*s34^3 + 2*s23^2*(6*s34 - 5*s56) + s23*s34*(-2*s34 + s56)) + 
    4*s23*(s34^2*(2*s34 - 3*s56) + s23^2*(s34 - 2*s56) - 
      s23*(2*s34^2 - 4*s34*s56 + s56^2)), 
  y[985] -> s12^2*(s123 - 2*s23)*s23 + s12*(2*s23*s34*(3*s23 + 8*s56) + 
      s123*(2*s23^2 - 7*s23*s34 - 2*s23*s56 - 4*s34*s56)) + 
    s123*(8*s34^2*s56 + s23^2*(-4*s34 + 2*s56) + 
      s23*(11*s34^2 - 20*s34*s56 + 5*s56^2)) - 
    2*s23*(2*s23^2*s56 + 4*s34*(4*s34 - 3*s56)*s56 + 
      s23*(3*s34^2 - 12*s34*s56 + 5*s56^2)), 
  y[986] -> s123*(-4*s34^3*s56 + s23*s34*(-5*s34^2 + 22*s34*s56 - 13*s56^2) + 
      s23^2*(2*s34^2 - 9*s34*s56 + 8*s56^2)) + 
    2*s23*(4*s34^2*(2*s34 - 3*s56)*s56 + s23^2*(s34 - 2*s56)*s56 + 
      s23*(s34^3 - 12*s34^2*s56 + 21*s34*s56^2 - 6*s56^3)), 
  y[987] -> -(s234^3*s34) + s234^2*s34^2 - s123^3*(2*s23 + s34) + 
    s123^2*(s23^2 - 4*s23*(s234 - s34) + 3*s34*(-s234 + s34)) + s23^3*s56 + 
    s23*s234^2*s56 + 4*s23*s234*s34*s56 - 4*s23*s34^2*s56 - 3*s23^2*s56^2 - 
    s12*(3*s123*s234*s34 + s234^2*s34 + s123^2*(4*s23 + 3*s34) + 
      2*s123*s23*(s234 - 2*s56) - 2*s23*s234*s56 - 4*s23*s34*s56) + 
    s123*(3*s234*s34*(-s234 + s34) + 12*s23^2*s56 + 
      s23*(-2*s234^2 + 4*s34*s56 + s234*(2*s34 + s56))), 
  y[988] -> s12^2*(2*s123*s23 - 2*s23^2 + 2*s234^2 - s23*(5*s234 + s56)) + 
    s12*(6*s123*s23^2 + 2*s23^3 + 2*s123^2*s34 + 2*s234^2*(-s234 + s34) + 
      s23^2*(-6*s234 + 8*s34 - 6*s56) + s23*(6*s234^2 + 5*s234*s34 + 
        2*s234*s56 - s34*s56)) + s34*(3*s123*s23*s34 + 4*s123^2*(s23 + s34) - 
      2*s23*(2*s23^2 + 3*s34*s56 + s23*(-2*s234 + 5*s34 + 2*s56))), 
  y[989] -> s12*(-2*s23*s234^2 + s234^2*(s234 - s56) + s23^2*(s234 + 3*s56) + 
      s123*(s23^2 - 2*s23*(s234 + s56) + s234*(s234 + s56))) + 
    2*(s234^3*(s234 + s56) + 3*s23^2*s56*(s234 + s56) - 
      s23*s234*(s234^2 + 4*s234*s56 + 5*s56^2) + 
      s123*(-3*s23^2*s56 + s234^2*(s234 + 3*s56) + s23*(-s234^2 + s56^2))), 
  y[990] -> -1/8*(s123*s23*(-4*s234^3 + s34^2*(s34 - 14*s56) + 
       s23^2*(s34 - 6*s56) - 4*s234*s34*(s34 - 6*s56) + 
       6*s234^2*(s34 - 3*s56) - s23*(2*s234^2 + 6*s34^2 - 
         6*s234*(s34 - 6*s56) - 45*s34*s56 + 22*s56^2))) - 
    (s23*(-4*s234^4 + s234*s34^2*(s34 - 6*s56) + 2*s234^3*(3*s34 - 5*s56) - 
       4*s234^2*s34*(s34 - 3*s56) + 3*s34^3*s56 + 
       s23^2*(-2*s34^2 - 21*s34*s56 + 48*s56^2 + s234*(s34 + 6*s56)) + 
       s23*(-2*s234^3 + s234^2*(6*s34 + 4*s56) + 
         s34*(8*s34^2 + 18*s34*s56 - 49*s56^2) + 
         s234*(-6*s34^2 - 15*s34*s56 + 38*s56^2))))/8, 
  y[991] -> s12^2 + 2*s12*(s123 - s23) - 4*(s123 - s23)^2, 
  y[992] -> -2*s12^2*s23 + s12*(s123 - s23)*(2*s23 - s34) + 
    2*(s123 - s23)^2*(s23 + s34), y[993] -> 2*s123 - 4*s23 + 3*s56, 
  y[994] -> 60*s12^2 - 60*s12*s123 + 26*s12*s23 - 51*s12*s56 + 51*s123*s56 - 
    17*s23*s56, y[995] -> 149*s12^2 + 72*s123^2 - 110*s123*s23 + 38*s23^2 + 
    s12*(-230*s123 + 26*s23 - 149*s56) + 196*s123*s56 - 94*s23*s56 - 
    47*s56^2, y[996] -> s12^2 + 2*s12*(s123 - s23 - 3*s56) + 
    s56*(2*s123 - 2*s23 + s56), y[997] -> -17*s12^2 + 127*s123^2 - 36*s23^2 - 
    52*s23*s234 + 70*s234^2 - 26*s234*s34 - 266*s23*s56 - 34*s234*s56 - 
    9*s34*s56 - 2*s123*(45*s23 - 88*s234 + 26*s34 + 8*s56) - 
    s12*(2*s123 - 16*s23 + 26*s234 + 9*s56), 
  y[998] -> s12^2*s23^2 + s123^2*(2*s23^2 + 2*s23*s34 + s34^2) - 
    2*s123*s23*(2*s23^2 + 2*s23*(s34 - s56) + s34*(s34 - s56)) + 
    s23^2*(2*s23^2 + 2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 
    2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 5*s23*s56 + 
      2*s34*s56), y[999] -> -((s123 - s23)^3*(3*s23 - 4*s56)*s56) - 
    s12^3*(3*s23^2 - 3*s23*s56 + s56^2) - 3*s12*(s123 - s23)^2*
     (s23^2 - 3*s23*s56 + 2*s56^2) + s12^2*(s123 - s23)*
     (6*s23^2 - 9*s23*s56 + 4*s56^2), 
  y[1000] -> -2*s123^4 + 2*s123^3*(2*s23 + s34 - 4*s56) - 
    2*s123*s56*(20*s23^2 + 9*s23*s34 + s34^2 - 7*s23*s56 - 2*s34*s56) + 
    s56*(16*s23^3 + s23^2*(12*s34 - 7*s56) + 4*s23*s34*(s34 - s56) - 
      s34^2*s56) - s123^2*(2*s23^2 + s34^2 + 2*s23*(s34 - 16*s56) - 
      6*s34*s56 + 7*s56^2), y[1001] -> 70*s12^2*s23 - 
    2*s12*s123*(105*s23 + 17*s34) + s123^2*(156*s23 + 25*s34) + 
    s12*s23*(23*s23 - 34*s34 + 2*s56) - 
    2*s123*s23*(122*s23 + 25*s34 + 54*s56) + 
    2*s23*(44*s23^2 + 4*s23*s34 + 71*s23*s56 + 34*s34*s56 + 52*s56^2), 
  y[1002] -> 8*s123^3 + 2*s12^2*(s123 - s23) - 6*s23^3 - 
    s123^2*(20*s23 + s34 - 6*s56) + 12*s23^2*s56 + 4*s23*s34*s56 - 
    4*s23*s56^2 - s34*s56^2 + 2*s123*(9*s23^2 - 9*s23*s56 - s34*s56 + 
      2*s56^2) - s12*(8*s123^2 + 7*s23^2 - 4*s23*s56 + s56^2 + 
      2*s123*(-7*s23 + s56)), y[1003] -> 2*s123^3*s23 + 
    4*s123*s23*s56*(-2*s23 + s34 + s56) + 
    s123^2*(-2*s23^2 - 2*s23*s56 + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + s23*(-s34 + s56) - (s34 + s56)^2), 
  y[1004] -> 9*s12^3 - 126*s123^3 - 92*s23^3 + 35*s23^2*s234 + 
    126*s23*s234^2 - 89*s234^3 - 485*s23^2*s56 + 216*s23*s234*s56 + 
    115*s234^2*s56 - 216*s23*s56^2 - 26*s234*s56^2 + 
    2*s123*(43*s23^2 + 146*s23*s234 - 152*s234^2 + 296*s23*s56 + 
      89*s234*s56) - s12^2*(72*s123 + 16*s23 + 9*(2*s234 + s56)) + 
    s123^2*(64*s23 - 9*(36*s234 + 7*s56)) + 
    s12*(153*s123^2 - 8*s123*s23 + 13*s23^2 + s234*(53*s234 - 26*s56) + 
      36*s123*(4*s234 + s56) - 2*s23*(35*s234 + 73*s56)), 
  y[1005] -> -126*s123^3 - 150*s234^3 + 96*s234^2*s34 - 26*s234*s34^2 + 
    201*s234^2*s56 - 51*s234*s34*s56 - 9*s34^2*s56 - 51*s234*s56^2 + 
    s123^2*(96*s23 - 348*s234 + 132*s34 + 7*s56) - 
    23*s23^2*(2*s234 + 17*s56) - 2*s123*(2*s23^2 + 195*s234^2 - 
      105*s234*s34 + 26*s34^2 + s23*(-145*s234 + 44*s34 - 312*s56) - 
      131*s234*s56 + 16*s34*s56 + 17*s56^2) + 
    2*s23*(98*s234^2 - 2*s56*(79*s34 + 97*s56) + s234*(-35*s34 + 143*s56)), 
  y[1006] -> s12^3*(-2*s23 + s56) + s12^2*(6*s123*s23 - 7*s23^2 - 
      8*s123*s56 + 10*s23*s56 - s56^2) - (s123 - s23)^2*
     (2*s23^2 - 22*s23*s56 + 7*s56*(2*s123 + s56)) + 
    s12*(s123^2*(-4*s23 + 17*s56) + s23*(-6*s23^2 + 23*s23*s56 - 4*s56^2) + 
      2*s123*(5*s23^2 - 20*s23*s56 + 2*s56^2)), 
  y[1007] -> 54*s123^4 + 2*s23^3*(7*s234 - 71*s56) + 
    s234*(134*s234 - 17*s56)*(s234 - s56)^2 + 
    s23^2*(106*s234^2 + 487*s234*s56 - 232*s56^2) - 
    s123^2*(10*s23^2 + 354*s23*s234 - 512*s234^2 + 622*s23*s56 + 
      305*s234*s56 - 18*s56^2) + s23*(-254*s234^3 + 4*s234^2*s56 + 
      466*s234*s56^2 - 216*s56^3) + s123^3*(-76*s23 + 18*(15*s234 + s56)) + 
    2*s123*(16*s23^3 + s23^2*(35*s234 + 373*s56) + 
      s234*(215*s234^2 - 286*s234*s56 + 71*s56^2) + 
      s23*(-266*s234^2 - 245*s234*s56 + 286*s56^2)), 
  y[1008] -> s23^4*(8*s234 - 45*s56) - 36*s234^2*(s234 - s56)^3 - 
    9*s123^4*(3*s234 + s56) + 3*s23^3*(4*s234^2 + 53*s234*s56 - 36*s56^2) + 
    s23*(s234 - s56)^2*(100*s234^2 + 53*s234*s56 - 36*s56^2) - 
    3*s23^2*(28*s234^3 + 25*s234^2*s56 - 89*s234*s56^2 + 36*s56^3) + 
    s123^3*(9*s234*(-13*s234 + 6*s56) + s23*(73*s234 + 72*s56)) - 
    3*s123^2*(s23^2*(19*s234 + 54*s56) + 9*s234*(7*s234^2 - 9*s234*s56 + 
        2*s56^2) + s23*(-82*s234^2 - 17*s234*s56 + 36*s56^2)) + 
    3*s123*(-3*s234*(15*s234 - 2*s56)*(s234 - s56)^2 + 
      s23^3*(s234 + 48*s56) + s23^2*(-47*s234^2 - 88*s234*s56 + 72*s56^2) + 
      s23*(91*s234^3 - 56*s234^2*s56 - 71*s234*s56^2 + 36*s56^3)), 
  y[1009] -> 9*s12^3*(3*s23 - s234 - s56) + 
    6*s123^2*(5*s23^2 - 23*s23*s234 + 18*s234^2 - 18*s23*s56) - 
    9*s123^3*(3*s23 - 4*(s234 + s56)) + 
    s12^2*(-81*s123*s23 + 30*s23^2 - 46*s23*s234 + 18*s234^2 - 36*s23*s56 + 
      36*s123*(s234 + s56)) - 6*s123*(5*s23^3 + s23*s234*(41*s234 - 5*s56) + 
      18*s234^2*(-s234 + s56) - 2*s23^2*(14*s234 + 9*s56)) + 
    2*(5*s23^4 + 3*s23^2*s234*(23*s234 - 5*s56) + 18*s234^2*(s234 - s56)^2 - 
      3*s23^3*(11*s234 + 6*s56) + s23*s234*(-59*s234^2 + 64*s234*s56 - 
        5*s56^2)) + s12*(30*s23^3 + 2*s23*s234*(41*s234 - 5*s56) + 
      27*s234^2*(-s234 + s56) - 6*s23^2*(14*s234 + 9*s56) - 
      6*s123*(10*s23^2 - 23*s23*s234 + 12*s234^2 - 18*s23*s56) + 
      27*s123^2*(3*s23 - 2*(s234 + s56))), 
  y[1010] -> s12^2 + 2*s12*s123 - 4*s123^2 - 3*s12*s23 + 10*s123*s23 - 
    6*s23^2, y[1011] -> -2*s12^2*s23*(s123 - s23 + s34) + 
    (s123 - s23)^2*(-6*s23^2 - 5*s23*s34 + 2*s34^2 + 2*s123*(s23 + s34)) + 
    s12*(s123^2*(2*s23 - s34) - s123*(4*s23^2 - 5*s23*s34 + s34^2) + 
      s23*(2*s23^2 - 4*s23*s34 + s34^2)), 
  y[1012] -> 7*s123 - 11*s23 + 10*s56, 
  y[1013] -> 3*s12^2*s23^2 + 3*s12*(s123 - s23)*s23*s34 + 
    (s123 - s23)^2*s34^2, y[1014] -> 3*s123 - 2*s23 - s56, 
  y[1015] -> -s34^2 - s23*(s34 - 2*s56) + 4*s34*s56 + (s123 - 6*s56)*s56, 
  y[1016] -> 3*s123^2 - 4*s123*s23 + 2*s23^2 + 11*s123*s56 - 18*s23*s56 + 
    8*s56^2, y[1017] -> -s12^2 + 10*s12*s56 - s56*(8*s123 - 6*s23 + s56), 
  y[1018] -> -s12^2 + (-3*s123 + s23)*s56 + s12*(s123 + s23 + 3*s56), 
  y[1019] -> -s12^2 + (s123 + s23 - s56)*s56 + s12*(-3*s123 + 2*s23 + 4*s56), 
  y[1020] -> 5*s12^2 + s123^2 - 25*s23^2 + 2*s23*s234 + 7*s234^2 - 
    6*s23*s34 - 12*s234*s34 + 8*s34^2 - 6*s23*s56 + 17*s234*s56 - 4*s34*s56 - 
    7*s56^2 - 2*s12*(3*s123 + 9*s23 - 7*s234 + 8*s34 + 2*s56) + 
    2*s123*(15*s23 - 5*s234 + 6*s34 + 20*s56), 
  y[1021] -> 14*s12^2 + 4*s123^2 + 6*s23^2 + 48*s23*s56 + 23*s56^2 - 
    2*s123*(5*s23 + 26*s56) + s12*(-20*s123 + 28*s23 + 29*s56), 
  y[1022] -> -(s12^2*(s123 - s23)*(s23 - 4*s56)*(s23 - s56)^2) + 
    s12^3*(s23 - s56)^3 - (s123 - s23)^3*(3*s23 - 4*s56)*s56^2 - 
    3*s12*(s123 - s23)^2*s56*(s23^2 - 3*s23*s56 + 2*s56^2), 
  y[1023] -> s23^3*s234 - s234*(s234 - s56)^3 + 
    s23^2*(-3*s234^2 + 12*s234*s56 + s56^2) + 
    s23*s234*(3*s234^2 - 10*s234*s56 + 12*s56^2), 
  y[1024] -> -2*s12^2*s23 + 14*s23^3 + 21*s23^2*s34 + 8*s23*s34^2 - 4*s34^3 + 
    2*s123^2*(7*s23 + 2*s34) - 4*s23^2*s56 + 2*s23*s34*s56 + 12*s23*s56^2 - 
    4*s123*(7*s23^2 + 2*s34^2 + s23*(6*s34 + s56)) + 
    s12*(13*s23^2 + 12*s34^2 - 6*s123*(3*s23 + s34) + 2*s23*(9*s34 + s56)), 
  y[1025] -> -2*s23*s234^2 + 8*s23^2*s56 - 2*s234^2*s56 + 8*s23*s56^2 - 
    s123*(s23^2 + s56*(2*s234 + s56) + 2*s23*(s234 + 3*s56)), 
  y[1026] -> s12^3*(2*s23 - s56) + s12^2*(s23^2 + s234*s56) + 
    s12*s56*(s23^2 + 3*s23*s234 + s234*(-s234 + s56)) + 
    s56*(s234*(s234 - s56)^2 + s23^2*(3*s234 + s56) + 
      s23*s234*(-3*s234 + 7*s56)), 
  y[1027] -> 2*s123^4 - 2*s123^3*(2*s23 + s34 - 4*s56) + 
    2*s123*s56*(20*s23^2 + 9*s23*s34 + s34^2 - 7*s23*s56 - 2*s34*s56) + 
    s123^2*(2*s23^2 + s34^2 + 2*s23*(s34 - 16*s56) - 6*s34*s56 + 7*s56^2) + 
    s56*(-16*s23^3 - 4*s23*s34*(s34 - s56) + s34^2*s56 + 
      s23^2*(-12*s34 + 7*s56)), y[1028] -> -8*s123^3 + 4*s23^3 - 
    20*s23^2*s34 - 2*s12^2*(s123 + 5*s23 + 2*s34 - 4*s56) + 35*s23^2*s56 - 
    4*s23*s34*s56 - 22*s23*s56^2 - s34*s56^2 + 5*s56^3 + 
    s123^2*(20*s23 - 19*s34 + 46*s56) - 
    2*s123*(8*s23^2 - 20*s23*s34 + 39*s23*s56 - 7*s56^2) + 
    s12*(8*s123^2 + s23^2 - 12*s23*s34 + 18*s23*s56 - s56^2 - 
      2*s123*(4*s23 - 6*s34 + 11*s56)), 
  y[1029] -> -s12^3 + 14*s123^3 + 6*s23^3 + 7*s23^2*s234 - 10*s23*s234^2 + 
    s234^3 + s123^2*(-26*s23 + 13*s234 - 64*s56) + 
    s12^2*(8*s123 + 8*s23 - s234 - 4*s56) + 6*s23^2*s56 + 44*s23*s234*s56 - 
    30*s234^2*s56 + 50*s23*s56^2 + 13*s234*s56^2 + 
    2*s123*(2*s23^2 - 11*s23*s234 + 6*s234^2 + 46*s23*s56 - 36*s234*s56 - 
      9*s56^2) + s12*(-17*s123^2 + 11*s23^2 + 8*s23*s234 - 5*s234^2 - 
      10*s23*s56 + 9*s234*s56 + 4*s56^2 + s123*(4*s23 - 2*s234 + 30*s56)), 
  y[1030] -> -8*s123^3 - s234^2*s34 - 12*s234^2*s56 + 3*s234*s34*s56 - 
    3*s234*s56^2 + 6*s34*s56^2 + 8*s23^2*(s234 + 2*s56) - 
    s123^2*(6*s23 + 10*s234 + s34 + 34*s56) + 
    s23*(-8*s234^2 + 2*s234*(s34 + 26*s56) + 2*s56*(-7*s34 + 29*s56)) + 
    2*s123*(4*s23^2 - 2*s234^2 + (3*s34 - 14*s56)*s56 - s234*(s34 + 15*s56) + 
      s23*(-6*s234 + s34 + 30*s56)), 
  y[1031] -> 3*s123^2*s23*s34 - 6*s12^2*s23*(s23 + s34) + 
    s123*(s34^3 + s23*s34*(s34 - 3*s56) - 3*s23^2*(s34 - s56)) + 
    s12^3*(2*s23 - s56) + s12*(3*s123*(s23^2 - s23*s34 - s34^2) + 
      s23*(-2*s23^2 + 6*s34^2 + 6*s23*(s34 - s56) + s234*s56)) + 
    s23*(-2*s34^3 + s23^2*(s34 - 4*s56) + s234*s34*s56 + 
      2*s234*s56*(-s234 + s56) + s23*(-2*s34^2 + 3*s34*s56 + 
        3*(s234 - 2*s56)*s56)), y[1032] -> 2*s23^4 + 2*s23^3*s34 - 
    2*s123^3*(s23 + s34 - 4*s56) - 6*s23^3*s56 + 12*s23^2*s56^2 + 
    4*s23*s34*s56^2 - 4*s23*s56^3 - s34*s56^3 + 2*s12^2*(s123 - s23)*
     (s23 + s56) + s123^2*(6*s23^2 + 6*s23*s34 - 20*s23*s56 - s34*s56 + 
      6*s56^2) - 2*s123*(3*s23^3 + 3*s23^2*(s34 - 3*s56) + 9*s23*s56^2 + 
      (s34 - 2*s56)*s56^2) - s12*(2*s23^3 - s23^2*(s34 - 7*s56) - 
      4*s23*s56^2 + s56^3 + s123^2*(2*s23 - s34 + 8*s56) + 
      2*s123*(-2*s23^2 + s23*(s34 - 7*s56) + s56^2)), 
  y[1033] -> -4*s23^3*s234^3 + 6*s23^2*s234^3*(s234 - s56) - 
    4*s23*s234^3*(s234 - s56)^2 + s234^3*(s234 - s56)^3 + 
    s123^4*(s234^2 + s234*s56 + s56^2) + s23^4*(s234^2 + s234*s56 + s56^2) - 
    4*s123^3*(-s234^3 + s23*(s234^2 + s234*s56 + s56^2)) + 
    6*s123^2*(-2*s23*s234^3 + s234^3*(s234 - s56) + 
      s23^2*(s234^2 + s234*s56 + s56^2)) - 4*s123*(s23 - s234)*
     (s234^2*(s234 - s56)^2 + s23*s234*(-2*s234^2 + s234*s56 + s56^2) + 
      s23^2*(s234^2 + s234*s56 + s56^2)), 
  y[1034] -> -(s12^3*s23) + s23^2*s34^2 + s23*s34^3 - 10*s23^2*s34*s56 - 
    6*s23*s34^2*s56 + 4*s34^3*s56 + 9*s23^2*s56^2 + 9*s23*s34*s56^2 + 
    s12^2*(3*s23^2 - s123*(s23 + 2*s34) + 4*s34*s56 + 3*s23*(s34 + 2*s56)) - 
    s12*(s23^2*(3*s34 - 8*s56) + 8*s34^2*s56 + 
      2*s123*(s23^2 - s23*s34 - 2*s34^2 + 4*s23*s56 + 3*s34*s56) + 
      s23*(3*s34^2 + s56^2)) + s123*(-2*s34^2*(s34 - 3*s56) + 
      s23^2*(s34 - 2*s56) + s23*(-s34^2 + 4*s34*s56 + s56^2)), 
  y[1035] -> s123^3*s34*(s23 + s34) - 6*s123^2*s23*s34*(s23 + s34) - 
    3*s12^2*s23^2*(-s123 + s23 + s56) + 
    s123*s23^2*(9*s23*s34 + 9*s34^2 - 2*s23*s56) + 
    s23^3*(-4*s23*s34 - 4*s34^2 + s23*s56 + 3*s56^2) + 
    s12*s23*(3*s123^2*(s23 + s34) - 3*s123*s23*(2*s23 + 3*s34 + 2*s56) + 
      s23*(3*s23^2 + 6*s23*s34 + 2*s23*s56 + 3*s56^2)), 
  y[1036] -> -(s234^2*(3*s234 - 7*s56)*(s234 - s56)^2) + 
    2*s23^3*(s234 - 2*s56)*s56 - 3*s123^4*(s234 + s56) - 
    3*s23^2*s234*(s234^2 - s234*s56 - 4*s56^2) + 
    6*s23*s234*(s234^3 - 3*s234^2*s56 + s234*s56^2 + s56^3) + 
    s123^3*(s23*(6*s234 + 9*s56) + 4*(-3*s234^2 + s234*s56 + s56^2)) + 
    3*s123*(s23^3*s56 + s23*s234*(6*s234^2 - 9*s234*s56 - 5*s56^2) - 
      2*s23^2*(s234^2 + s234*s56 - 2*s56^2) - 
      4*s234^2*(s234^2 - 3*s234*s56 + 2*s56^2)) - 
    3*s123^2*(2*s234^2*(3*s234 - 5*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-6*s234^2 + 4*s56^2)), 
  y[1037] -> 2*s23^2*s56^2*(3*s23^2 + 10*s23*s56 + 3*s56^2) + 
    s123*(-(s23^4*s56) + s234^2*s56^3 + s23^3*(s234^2 + 6*s234*s56 - 
        15*s56^2) + 5*s23^2*s56*(3*s234^2 + 4*s234*s56 - 3*s56^2) + 
      s23*s56^2*(15*s234^2 + 6*s234*s56 - s56^2)) + 
    s234*(-3*s23^4*s56 + s234^2*s56^3 + s23^3*(s234^2 - 6*s234*s56 - 
        45*s56^2) - 3*s23*s56^2*(-5*s234^2 + 2*s234*s56 + s56^2) - 
      5*s23^2*s56*(-3*s234^2 + 4*s234*s56 + 9*s56^2)), 
  y[1038] -> 2*s12^3*s23 + s123^2*(2*s23^2 + 10*s23*s56 - 71*s56^2) + 
    s12^2*(-6*s123*s23 + 5*s23^2 + 4*s23*s56 - 5*s56^2) - 
    2*s123*(2*s23^3 + 13*s23^2*s56 - 82*s23*s56^2 + 9*s56^3) + 
    s23*(2*s23^3 + 16*s23^2*s56 - 93*s23*s56^2 + 18*s56^3) + 
    2*s12*(2*s123^2*s23 + 4*s23^3 + 5*s23^2*s56 - 20*s23*s56^2 + 2*s56^3 + 
      s123*(-6*s23^2 - 4*s23*s56 + 17*s56^2)), 
  y[1039] -> 8*s123^4 + s23^3*(8*s234 - 2*s56) + 
    s123^3*(-8*s23 + 32*s234 + 38*s56) + 
    s23^2*(-13*s234^2 + 79*s234*s56 + 114*s56^2) + 
    s234*(7*s234^3 + 5*s234^2*s56 - 11*s234*s56^2 - 3*s56^3) + 
    s23*(-4*s234^3 - 86*s234^2*s56 + 8*s234*s56^2 + 16*s56^3) + 
    s123^2*(-8*s23^2 + 47*s234^2 + 41*s234*s56 + 32*s56^2 - 
      6*s23*(4*s234 + 25*s56)) + 2*s123*(4*s23^3 + s23^2*(-8*s234 + 57*s56) + 
      s234*(15*s234^2 + 10*s234*s56 - s56^2) - 
      2*s23*(5*s234^2 + 44*s234*s56 + 21*s56^2)), 
  y[1040] -> -2*s123^4 + 4*s123^3*(s23 - 5*s56) + 
    s123^2*(-2*s23^2 + s34^2 + 40*s23*s56 + 8*s34*s56 - 43*s56^2) - 
    2*s123*s56*(14*s23^2 - 57*s23*s56 + s56*(-8*s34 + 11*s56)) + 
    s56*(8*s23^3 - s34*(s34 - 6*s56)*s56 - s23^2*(4*s34 + 71*s56) + 
      s23*(-4*s34^2 - 26*s34*s56 + 22*s56^2)), 
  y[1041] -> 2*s23^4*(s234 - 5*s56) - s234^2*(s234 - s56)^2*
     (5*s234 + 2*s56) - s123^4*(5*s234 + 6*s56) - 
    3*s23^2*s234*(3*s234^2 + 16*s234*s56 - 11*s56^2) + 
    s23^3*(-s234^2 + 43*s234*s56 + 10*s56^2) + 
    s23*s234*(13*s234^3 + 7*s234^2*s56 - 31*s234*s56^2 + 11*s56^3) + 
    s123^3*(s23*(13*s234 + 28*s56) - 10*(2*s234^2 + s234*s56 + s56^2)) - 
    s123*(s23^3*(s234 - 36*s56) - 3*s23*s234*(13*s234^2 + 14*s234*s56 - 
        11*s56^2) + 2*s234^2*(10*s234^2 - 9*s234*s56 - s56^2) + 
      6*s23^2*(3*s234^2 + 16*s234*s56 + 5*s56^2)) + 
    s123^2*(6*s234^2*(-5*s234 + s56) - 3*s23^2*(3*s234 + 16*s56) + 
      s23*(39*s234^2 + 63*s234*s56 + 30*s56^2)), 
  y[1042] -> s234^3*(3*s234 - 4*s56)*(s234 - s56)^2 + 
    2*s23^4*s56*(s234 + s56) + 3*s23^2*s234^2*(3*s234^2 - 2*s234*s56 - 
      2*s56^2) + 3*s123^4*(s234^2 + s234*s56 + s56^2) + 
    s23^3*(-3*s234^3 - 5*s234^2*s56 + s234*s56^2 + s56^3) - 
    s23*s234^2*(9*s234^3 - 19*s234^2*s56 + 8*s234*s56^2 + 2*s56^3) - 
    s123^3*(-12*s234^3 + s234^2*s56 + s234*s56^2 + s56^3 + 
      s23*(9*s234^2 + 11*s234*s56 + 11*s56^2)) - 
    3*s123*(s234^3*(-4*s234^2 + 9*s234*s56 - 5*s56^2) + 
      s23*s234^2*(9*s234^2 - 9*s234*s56 - 2*s56^2) + 
      s23^3*(s234^2 + 3*s234*s56 + 3*s56^2) + 
      s23^2*(-6*s234^3 - 3*s234^2*s56 + s234*s56^2 + s56^3)) + 
    3*s123^2*(s234^3*(6*s234 - 7*s56) + s23^2*(3*s234^2 + 5*s234*s56 + 
        5*s56^2) + s23*(-9*s234^3 - s234^2*s56 + s234*s56^2 + s56^3)), 
  y[1043] -> s234^3*(s234 - s56)^3 - s23*s234^2*(s234 - s56)^2*
     (3*s234 + s56) + s23^2*s234*(3*s234^3 - s234^2*s56 - s234*s56^2 - 
      s56^3) + s123^3*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) - 
    s23^3*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) - 
    s123^2*(s234*(-3*s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
      3*s23*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    s123*(s234^2*(s234 - s56)^2*(3*s234 + s56) + 
      2*s23*s234*(-3*s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
      3*s23^2*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)), 
  y[1044] -> s12^3*(s23 - s56)^2 - (s123 - s23)^2*s56*
     (2*s23^2 - 22*s23*s56 + 7*s56*(2*s123 + s56)) + 
    s12^2*(s23 - s56)*(-2*s23^2 - 9*s23*s56 + s56^2 + 2*s123*(s23 + 4*s56)) + 
    s12*(s123^2*(-4*s23^2 - 4*s23*s56 + 17*s56^2) + 
      2*s123*(4*s23^3 + 5*s23^2*s56 - 20*s23*s56^2 + 2*s56^3) - 
      s23*(4*s23^3 + 6*s23^2*s56 - 23*s23*s56^2 + 4*s56^3)), 
  y[1045] -> s12^3*(3*s23^2 - s56^2) + s12^2*(-6*s123*s23^2 + 6*s23^3 + 
      3*s23^2*s56 + 4*s123*s56^2 - 10*s23*s56^2 + 3*s56^3) + 
    (s123 - s23)^2*s56*(3*s23^2 - 22*s23*s56 + 2*s56*(2*s123 + 9*s56)) + 
    3*s12*(s123^2*(s23^2 - 2*s56^2) - 2*s123*(s23^3 + s23^2*s56 - 
        5*s23*s56^2 + 2*s56^3) + s23*(s23^3 + 2*s23^2*s56 - 8*s23*s56^2 + 
        4*s56^3)), y[1046] -> -(s23^3*s234^2) + s234^5 - 
    s12^3*s23*(s123 + 2*s23 + s234) + s23^4*s56 + 5*s23^3*s234*s56 - 
    15*s23^2*s234^2*s56 + 6*s23*s234^3*s56 + s234^4*s56 + 30*s23^3*s56^2 - 
    30*s23^2*s234*s56^2 - 9*s23*s234^2*s56^2 + s234^3*s56^2 + 5*s23^2*s56^3 - 
    3*s23*s234*s56^3 + s123*(-5*s23^2*s56*(3*s234 + 2*s56) - 
      s23^3*(s234 + 7*s56) + s23*s56*(20*s234^2 + 5*s234*s56 - s56^2) + 
      s234^2*(s234^2 + s234*s56 + s56^2)) + 
    s12*(s23^3*(s234 - 12*s56) + s234^3*(2*s234 + s56) + 
      s23^2*s56*(21*s234 + 4*s56) - s23*s234*(4*s234^2 + 12*s234*s56 + 
        3*s56^2) + s123*(s23^3 - 15*s23^2*s56 - s23*(-2*s234 + s56)^2 + 
        s234^2*(2*s234 + s56))) + s12^2*(-3*s23^3 + s234^3 - 
      s23*s234*(5*s234 + 3*s56) + s23^2*(5*s234 + 7*s56) + 
      s123*(5*s23^2 + s234^2 - s23*(5*s234 + s56))), 
  y[1047] -> s123^4 + 3*s23^4 - 3*s23^3*s234 + 6*s23^2*s234^2 - s23*s234^3 + 
    s234^4 + 6*s23^3*s34 - 3*s23^2*s234*s34 - 3*s23^2*s34^2 + 3*s23^3*s56 - 
    18*s23^2*s234*s56 + 14*s23*s234^2*s56 - 9*s234^3*s56 + 15*s23^2*s34*s56 - 
    7*s23*s234*s34*s56 + 4*s234^2*s34*s56 - s234*s34^2*s56 - 6*s23^2*s56^2 - 
    9*s23*s234*s56^2 + 15*s234^2*s56^2 + 7*s23*s34*s56^2 - 7*s234*s34*s56^2 + 
    s34^2*s56^2 - 4*s23*s56^3 - 7*s234*s56^3 + 3*s34*s56^3 - 
    3*s12^2*s23*(2*s23 + s56) - s123^3*(s23 - 4*s234 + 6*s56) + 
    s12*(-6*s23^3 + s23^2*(9*s34 - 6*s56) + s23*(3*s34 - 2*s56)*s56 + 
      s34*s56^2) + 3*s123^2*(s23^2 + 2*s234^2 + s234*s34 - s34^2 + 
      s12*(-s23 + s34) - 8*s234*s56 + 3*s34*s56 + 
      s23*(-2*s234 + 2*s34 + 4*s56)) + 
    s123*(6*s12^2*s23 - 6*s23^3 + (s234 - s56)*(4*s234^2 - 22*s234*s56 + 
        9*s34*s56) + s23*(-9*s234^2 + 6*s34^2 + 36*s234*s56 - 24*s34*s56 + 
        9*s56^2) + 3*s12*(3*s23^2 - s34*s56 + s23*(-4*s34 + s56)) + 
      6*s23^2*(s234 - 2*(s34 + s56))), 
  y[1048] -> s123^3*s34^2 + 3*s123^2*s23*s34*s56 + 
    s123*s23*s56*(-3*s23*s34 - 2*s34^2 + 3*s23*s56 - 3*s34*s56) + 
    s23*s56*(3*s23^2*(s234 - 2*s56) + s234*(3*s234^2 + s34^2 + 3*s34*s56 + 
        3*s56^2 - 3*s234*(s34 + 2*s56)) + s23*(-6*s234^2 - 6*s56^2 + 
        3*s234*(s34 + 4*s56))), y[1049] -> -(s23^3*s234) - 4*s234^4 - 
    s12^3*(s123 + 2*s23 + s234) - 3*s23^3*s34 - 3*s23^2*s234*s34 + 
    3*s23*s234^2*s34 + 6*s234^3*s34 + 4*s23^2*s34^2 - 5*s23*s234*s34^2 - 
    4*s234^2*s34^2 + 6*s23*s34^3 + s234*s34^3 + 12*s23^3*s56 - 
    s23^2*s234*s56 - s234^3*s56 - 17*s23^2*s34*s56 - 18*s23*s234*s34*s56 + 
    16*s23*s34^2*s56 + 74*s23^2*s56^2 + 3*s23*s234*s56^2 + 
    s12^2*(8*s23^2 + s234*(-4*s234 + 3*s34) + s123*(9*s23 - 4*s234 + 3*s34) + 
      s23*(9*s234 + 10*s34 + 4*s56)) - 
    s123*(s23^3 + 4*s234^3 + 4*s234*s34^2 - s34^3 + s234^2*(-6*s34 + s56) + 
      s23^2*(3*s34 + 5*s56) + s23*(-3*s234*s34 + 5*s34^2 + 40*s234*s56 - 
        30*s34*s56 + 7*s56^2)) - 
    s12*(-6*s23^3 + s234*(7*s234^2 - 8*s234*s34 + 3*s34^2) + 
      2*s23^2*(s234 + 5*s34 + 7*s56) + 
      s23*(-10*s234^2 + 3*s234*(s34 - 7*s56) + 2*s34*(7*s34 + 10*s56)) + 
      s123*(2*s23^2 + 7*s234^2 - 8*s234*s34 + 3*s34^2 + 
        s23*(-10*s234 + 3*s34 + 13*s56))), 
  y[1050] -> -2*s23^4 + s123^3*(3*s23 - 4*s234) + 7*s23^3*s234 - 
    9*s23^2*s234^2 + 5*s23*s234^3 - s234^4 + s12^3*(-3*s23 + s234) - 
    18*s23^3*s56 + 39*s23^2*s234*s56 - 32*s23*s234^2*s56 + 9*s234^3*s56 + 
    18*s23^2*s56^2 + 7*s23*s234*s56^2 - 8*s234^2*s56^2 - 
    3*s123^2*(3*s23^2 - 5*s23*s234 + 2*s234^2 + 6*s23*s56 - 6*s234*s56 - 
      6*s56^2) + s12^2*(9*s123*s23 - 9*s23^2 - 4*s123*s234 + 5*s23*s234 - 
      s234^2 - 6*s23*s56 + 3*s234*s56 + 3*s56^2) + 
    s123*(7*s23^3 - 4*s234^2*(s234 - 6*s56) - 18*s23^2*(s234 - 2*s56) + 
      3*s23*(5*s234^2 - 19*s234*s56 - 12*s56^2)) + 
    s12*(-7*s23^3 + s123^2*(-9*s23 + 6*s234) + s234^2*(s234 - 6*s56) + 
      9*s23^2*(s234 - 2*s56) + s23*(-5*s234^2 + 19*s234*s56 + 12*s56^2) + 
      s123*(18*s23^2 - 3*s23*(5*s234 - 6*s56) + 
        4*(s234^2 - 3*s234*s56 - 3*s56^2))), 
  y[1051] -> s23^3*(s123 - s234 + s34 - 4*s56)*s56 + 
    s34^3*(2*s234^2 + s123*s56 - s234*s56) + 3*s12^2*(s23 + s34)*
     (s234*(2*s234 - s56) + s123*(s23 + s56) - s23*(s234 + 2*s56)) + 
    s12^3*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + s23*(s234 + 2*s56)) - 
    s23^2*(s234^2*(s34 - 4*s56) + s56*(2*s34^2 - 3*s34*s56 + 4*s56^2) - 
      s123*(s34^2 - 3*s34*s56 + 6*s56^2) + 
      s234*(s34^2 - 3*s34*s56 + 6*s56^2)) + 
    s23*(-2*s34^3*s56 + s234^2*(2*s34^2 - 3*s34*s56 + 4*s56^2) + 
      s123*(s34^3 + s34^2*s56 - s34*s56^2 + s56^3) - 
      s234*(s34^3 + s34^2*s56 - s34*s56^2 + s56^3)) + 
    s12*(-2*s23^3*s56 - 3*s34^2*(2*s234^2 + s123*s56 - s234*s56) + 
      s23^2*(2*s234^2 - 3*s123*s34 + 3*s234*(s34 - 2*s56) + 6*s123*s56 + 
        6*s34*s56 - 6*s56^2) + s23*(-3*s123*s34^2 - 6*s234^2*(s34 - s56) - 
        3*s123*s34*s56 + 6*s34^2*s56 + 2*s123*s56^2 + 
        s234*(3*s34^2 + 3*s34*s56 - 2*s56^2))), 
  y[1052] -> 3*s12 - 3*s123 + s23, y[1053] -> 6*s123*s234 - 7*s23*s234 + 
    6*s234^2 - 12*s23*s56, y[1054] -> 2*s23*s34 + 4*s34^2 + 
    s123*(s34 - 3*s56) - 6*s34*s56 + 4*s56^2, 
  y[1055] -> 7*s12^2 - 23*s123^2 - 36*s23^2 + 38*s23*s234 - 38*s234^2 + 
    30*s23*s34 + 10*s234*s34 + 6*s34^2 + 4*s23*s56 + 74*s234*s56 - 
    30*s34*s56 - 21*s56^2 - s12*(2*s123 + 56*s23 - 25*s234 + 15*s56) + 
    2*s123*(72*s23 - 59*s234 + 34*s34 + 40*s56), 
  y[1056] -> -7*s12^2 + (s123 + 11*s23 - 16*s56)*s56 + 
    s12*(-41*s123 + 35*s23 + 63*s56), 
  y[1057] -> -46*s12^2 + 54*s123^2 + 62*s23^2 + 182*s23*s56 + 97*s56^2 - 
    2*s123*(55*s23 + 139*s56) + s12*(-2*s123 + 164*s23 + 175*s56), 
  y[1058] -> 26*s12^2*s23 - 158*s23^3 + 173*s23^2*s234 - 120*s23*s234^2 + 
    43*s234^3 + s123^2*(58*s23 + 36*s234) - 242*s23^2*s56 + 
    174*s23*s234*s56 - 92*s234^2*s56 - 48*s23*s56^2 + 49*s234*s56^2 + 
    2*s123*(82*s23^2 - 73*s23*s234 + 46*s234^2 + 41*s23*s56 - 49*s234*s56) - 
    s12*(68*s123*s23 + 143*s23^2 + 12*s123*s234 - 74*s23*s234 + 25*s234^2 + 
      50*s23*s56 - 25*s234*s56), y[1059] -> s23^3 + 3*s123^2*(s23 - s234) + 
    s12^2*(3*s23 - s234) - 3*s23^2*s234 + 3*s23*s234^2 - s234^3 - 
    3*s23*s234*s56 + 2*s234^2*s56 - s234*s56^2 + 
    s12*(-6*s123*s23 + 3*s23^2 + 3*s123*s234 - 3*s23*s234 + s234^2 - 
      s234*s56) - 3*s123*(s23^2 - 2*s23*s234 + s234^2 - s234*s56), 
  y[1060] -> 3*s123^2*(s234 - 2*s34) + s234*s34^2 - 2*s34^3 + 
    s12*s34*(2*s34 - 3*s56) - 3*s234*s34*s56 + 7*s34^2*s56 + 3*s234*s56^2 - 
    9*s34*s56^2 + 3*s123*(s12*s34 + s234*s34 - 2*s34^2 - 2*s234*s56 + 
      5*s34*s56), y[1061] -> 5*s12^2*s23^2 + 
    s123^2*(4*s23^2 + 7*s23*s34 + 5*s34^2) - 
    2*s123*s23*(4*s23^2 + 7*s23*(s34 - s56) + 5*s34*(s34 - s56)) + 
    s23^2*(4*s23^2 + 7*s23*(s34 - 2*s56) + 5*(s34 - s56)^2) - 
    2*s12*s23*(-7*s123*s23 + 7*s23^2 - 5*s123*s34 + 5*s23*s34 + 19*s23*s56 + 
      10*s34*s56), y[1062] -> -12*s123^3 + 6*s23^3 + 30*s234^3 - 
    30*s234^2*s34 + 10*s234*s34^2 - 57*s234^2*s56 + 30*s234*s34*s56 + 
    30*s234*s56^2 + 27*s56^3 - s23^2*(10*s234 + s56) + 
    s123^2*(48*s23 + 30*s234 - 30*s34 + 37*s56) + 
    s123*(-28*s23^2 + 14*s23*s234 + 60*s234^2 - 60*s234*s34 + 20*s34^2 + 
      8*s23*(s34 - 9*s56) - 74*s234*s56 + 40*s34*s56 - 52*s56^2) + 
    s23*(-20*s234^2 + 2*s234*(7*s34 - 16*s56) + 80*s56*(s34 + s56)), 
  y[1063] -> -38*s23^3 - 103*s23^2*s34 + 6*s23*s34^2 - 6*s34^3 - 
    2*s12^2*(7*s23 + 3*s34) - s123^2*(6*s23 + 47*s34) + 
    2*s123*(22*s23^2 + 11*s23*(7*s34 - 6*s56) - 9*s34*(s34 - 3*s56)) + 
    46*s23^2*s56 - 124*s23*s34*s56 + 24*s34^2*s56 + 26*s23*s56^2 - 
    42*s34*s56^2 + s12*(179*s23^2 + s123*(-36*s23 + 38*s34) + 
      12*s34*(s34 - 2*s56) + 8*s23*(s34 + 10*s56)), 
  y[1064] -> 4*s123^3 + 36*s23^3 + 7*s234*(s234 - s56)^2 + 
    s123^2*(-16*s23 + 35*s234 - 27*s34 + 20*s56) + 
    s23^2*(-19*s234 + 19*s34 + 74*s56) - 
    2*s23*(4*s234^2 + 6*s234*s34 + 7*s234*s56 - 18*s34*s56 - 7*s56^2) - 
    2*s123*(12*s23^2 - (s234 - s56)*(17*s234 - 6*s34 + 2*s56) + 
      s23*(20*s234 - 4*s34 + 23*s56)), 
  y[1065] -> 4*s123^3*(s23 + s34) + s123^2*(-32*s23^2 - 28*s23*s34 + 
      5*s34^2 + 12*s23*s56 - 2*s34*s56) + 
    2*s123*s23*(26*s23^2 + 22*s23*s34 - 5*s34^2 + 10*s23*s56 + 25*s34*s56 - 
      12*s56^2) - s23*(24*s23^3 + 8*(3*s34 - s56)*s56^2 + 
      4*s23^2*(5*s34 + 8*s56) + s23*s34*(-5*s34 + 48*s56)), 
  y[1066] -> 6*s123^4 - 6*s23^4 - 2*s123^3*(17*s23 - 15*s234 + 6*s56) - 
    2*s23^3*(8*s234 + 77*s56) + s23^2*(46*s234^2 + 73*s234*s56 - 178*s56^2) + 
    s123^2*(44*s23^2 - 120*s23*s234 + 26*s234^2 + 26*s23*s56 - 47*s234*s56 + 
      6*s56^2) + s23*(-20*s234^3 + 10*s234^2*s56 + 34*s234*s56^2 - 
      30*s56^3) + s234*(-4*s234^3 + 15*s234^2*s56 - 18*s234*s56^2 + s56^3) - 
    2*s123*(5*s23^3 - s23^2*(53*s234 + 70*s56) + 
      s23*(50*s234^2 - 37*s234*s56 - 19*s56^2) + 
      s234*(-2*s234^2 + s234*s56 - 8*s56^2)), 
  y[1067] -> 2*s123^4 + 6*s23^4 - s234*(s234 - s56)^3 - 
    2*s123^3*(2*s23 + s234 - 3*s34 + 2*s56) + s23^3*(-14*s234 + 36*s56) + 
    s23^2*(9*s234^2 - 4*s234*s34 - s34^2 - 39*s234*s56 + 16*s34*s56 + 
      38*s56^2) + s123^2*(8*s23^2 - 11*s234^2 + 8*s234*s34 - s34^2 + 
      9*s234*s56 - 8*s34*s56 + 2*s56^2 + 6*s23*(s234 - 2*s34 + 2*s56)) + 
    2*s23*(-4*s234*s56*(s34 + 2*s56) + s234^2*(s34 + 4*s56) + 
      s56^2*(5*s34 + 4*s56)) - 
    2*s123*(6*s23^3 + (4*s234 - s34)*(s234 - s56)^2 + 
      s23^2*(-5*s234 - 3*s34 + 22*s56) - s23*(5*s234^2 - 2*s234*s34 + s34^2 + 
        3*s234*s56 - 4*s34*s56 - 8*s56^2)), 
  y[1068] -> -2*s123^3*s34*(s23 + s34) + 
    s123^2*(s23^2*(6*s34 - 8*s56) + 6*s23*s34*(s34 - s56) + s34^2*s56) - 
    2*s123*s23*(s23^2*(3*s34 - 8*s56) + s34*(s34 - 6*s56)*s56 + 
      s23*(3*s34^2 - 6*s34*s56 - 8*s56^2)) + 
    s23*(2*s23^3*(s34 - 4*s56) - 4*s34*s56^3 + 
      s23*s56*(s34^2 - 12*s34*s56 - 8*s56^2) + 
      2*s23^2*(s34^2 - 3*s34*s56 - 8*s56^2)), 
  y[1069] -> s234^2*(3*s234 - 4*s56)*(s234 - s56)^2 + 2*s23^4*s56 + 
    3*s123^4*(s234 + s56) + 3*s23^2*s234*(3*s234^2 - 2*s234*s56 - 2*s56^2) + 
    s23^3*(-3*s234^2 - 5*s234*s56 + s56^2) - 
    s123^3*(9*s23*s234 - 12*s234^2 + 11*s23*s56 + s234*s56 + s56^2) - 
    s23*s234*(9*s234^3 - 19*s234^2*s56 + 8*s234*s56^2 + 2*s56^3) - 
    3*s123*(s23^3*(s234 + 3*s56) + s234^2*(-4*s234^2 + 9*s234*s56 - 
        5*s56^2) + s23*s234*(9*s234^2 - 9*s234*s56 - 2*s56^2) + 
      s23^2*(-6*s234^2 - 3*s234*s56 + s56^2)) + 
    3*s123^2*(s234^2*(6*s234 - 7*s56) + s23^2*(3*s234 + 5*s56) + 
      s23*(-9*s234^2 - s234*s56 + s56^2)), 
  y[1070] -> s123^3*(4*s23 + 3*s34) + s123^2*(-4*s23^2 - 3*s23*s34 + 
      5*s34^2 + 8*s23*s56 - 13*s34*s56) - 
    4*s123*s56*(10*s23^2 - 5*s23*s34 + 4*s23*s56 - 9*s34*s56) + 
    4*s56*(7*s23^3 - 2*s23^2*(s34 - 4*s56) - 6*s34*s56^2 + 
      s23*(-5*s34^2 - 10*s34*s56 + s56^2)), 
  y[1071] -> 3*s123^4 + 3*s123^2*(s23^2 - 6*s23*s234 + 
      2*s234*(3*s234 - 5*s56)) + s234*(3*s234 - 7*s56)*(s234 - s56)^2 - 
    2*s23^3*s56 - 2*s123^3*(3*s23 - 6*s234 + 2*s56) + 
    3*s23^2*(s234^2 - s234*s56 - 4*s56^2) - 
    6*s23*(s234^3 - 3*s234^2*s56 + s234*s56^2 + s56^3) + 
    3*s123*(2*s23^2*(s234 + s56) + 4*s234*(s234^2 - 3*s234*s56 + 2*s56^2) + 
      s23*(-6*s234^2 + 9*s234*s56 + 5*s56^2)), 
  y[1072] -> 10*s123^4 - 18*s23^4 + s23^3*(64*s234 - 92*s56) - 
    s234*(s234 - s56)^2*(9*s234 + 2*s56) - 
    4*s123^3*(4*s23 - 7*s234 + 3*s56) + 
    s23^2*(-83*s234^2 + 154*s234*s56 - 130*s56^2) - 
    s123^2*(16*s23^2 - 17*s234^2 + 28*s23*s56 + 58*s234*s56 + 2*s56^2) + 
    s23*(46*s234^3 - 94*s234^2*s56 + 88*s234*s56^2 - 40*s56^3) + 
    2*s123*(20*s23^3 + s23^2*(-46*s234 + 66*s56) + 
      s234*(-5*s234^2 - 9*s234*s56 + 14*s56^2) + 
      s23*(31*s234^2 - 36*s234*s56 + 48*s56^2)), 
  y[1073] -> -4*s23^3*s234^2*(s234 + s56) - 4*s23*s234^2*(s234 - s56)^2*
     (s234 + s56) + s234^2*(s234 - s56)^3*(s234 + s56) + 
    s123^4*(s234^2 + 2*s234*s56 + 2*s56^2) + 
    s23^4*(s234^2 + 2*s234*s56 + 2*s56^2) + 6*s23^2*(s234^4 - s234^2*s56^2) - 
    4*s123^3*(-(s234^2*(s234 + s56)) + s23*(s234^2 + 2*s234*s56 + 2*s56^2)) + 
    6*s123^2*(s234^4 - s234^2*s56^2 - 2*s23*s234^2*(s234 + s56) + 
      s23^2*(s234^2 + 2*s234*s56 + 2*s56^2)) - 
    4*s123*(-3*s23^2*s234^2*(s234 + s56) - s234^2*(s234 - s56)^2*
       (s234 + s56) + s23^3*(s234^2 + 2*s234*s56 + 2*s56^2) + 
      3*s23*(s234^4 - s234^2*s56^2)), 
  y[1074] -> -(s23^4*s234) - s234^2*(2*s234 - 3*s56)*(s234 - s56)^2 - 
    s123^4*(2*s234 + 3*s56) + s123^3*(7*s23*s234 - 8*s234^2 + 9*s23*s56 - 
      2*s234*s56 + s56^2) + s23^3*(5*s234^2 - 4*s234*s56 + 5*s56^2) + 
    s23^2*(-9*s234^3 + 15*s234^2*s56 - 9*s234*s56^2 + 6*s56^3) + 
    s23*(7*s234^4 - 18*s234^3*s56 + 14*s234^2*s56^2 - 5*s234*s56^3 + 
      2*s56^4) - 3*s123^2*(3*s23^2*(s234 + s56) + 
      s234*(4*s234^2 - 4*s234*s56 - s56^2) - s23*(7*s234^2 + s56^2)) + 
    s123*(s23^3*(5*s234 + 3*s56) - 3*s23^2*(6*s234^2 - 2*s234*s56 + 
        3*s56^2) + 3*s23*(7*s234^3 - 9*s234^2*s56 + 2*s234*s56^2 - 2*s56^3) - 
      s234*(8*s234^3 - 18*s234^2*s56 + 9*s234*s56^2 + s56^3)), 
  y[1075] -> 5*s23^4 - 3*s23^3*s234 + 6*s23^2*s234^2 - s23*s234^3 + s234^4 + 
    4*s123^3*(s234 - s34) + 10*s23^3*s34 - 3*s23^2*s234*s34 - 3*s23^2*s34^2 - 
    3*s23^3*s56 - 18*s23^2*s234*s56 + 14*s23*s234^2*s56 - 9*s234^3*s56 + 
    15*s23^2*s34*s56 - 7*s23*s234*s34*s56 + 4*s234^2*s34*s56 - 
    s234*s34^2*s56 - 6*s23^2*s56^2 - 9*s23*s234*s56^2 + 15*s234^2*s56^2 + 
    7*s23*s34*s56^2 - 7*s234*s34*s56^2 + s34^2*s56^2 - 4*s23*s56^3 - 
    7*s234*s56^3 + 3*s34*s56^3 - 3*s12^2*s23*(-2*s123 + 2*s23 + s56) + 
    3*s123^2*(2*s23^2 + 2*s234^2 + s234*(s34 - 8*s56) - s34*(s34 - 3*s56) - 
      2*s23*(s234 - 3*s34 + s56)) + 
    s123*(-11*s23^3 + 6*s23^2*(s234 - 4*s34 + s56) + 
      (s234 - s56)*(4*s234^2 - 22*s234*s56 + 9*s34*s56) + 
      s23*(-9*s234^2 + 6*s34^2 + 36*s234*s56 - 24*s34*s56 + 9*s56^2)) + 
    s12*(-6*s23^3 - 3*s123^2*(s23 - s34) + s23^2*(9*s34 - 6*s56) + 
      s23*(3*s34 - 2*s56)*s56 + s34*s56^2 + 
      3*s123*(3*s23^2 - s34*s56 + s23*(-4*s34 + s56))), 
  y[1076] -> -3*s123 + 3*s234 + 4*s56, 
  y[1077] -> -s12^2 + s123^2 - 5*s23^2 - s23*s234 + 2*s234^2 + 
    s12*(4*s123 + 5*s23 - 2*s234 - 3*s34) - 3*s23*s34 - 2*s234*s34 + 
    5*s34^2 + s123*(-2*s23 + 3*s234 + 8*s34 - 12*s56) - 6*s23*s56 - 
    16*s34*s56 + 6*s56^2, y[1078] -> 3*s123^2 + 2*s123*s34 - 15*s123*s56 - 
    8*s34*s56 + 14*s56^2, y[1079] -> -s12^2 - s56*(4*s123 - 4*s23 + s56) + 
    s12*(-4*s123 + 4*s23 + 10*s56), 
  y[1080] -> 3*s12^2 + 9*s123^2 + 13*s123*s34 + 5*s34^2 - 29*s123*s56 - 
    21*s34*s56 + 22*s56^2 + s12*(-9*s123 - 8*s34 + 11*s56), 
  y[1081] -> -5*s12^2 - 3*s123*s23 + 3*s23^2 - 34*s123*s56 + 24*s23*s56 + 
    11*s56^2 + s12*(2*s123 + 19*s23 + 26*s56), 
  y[1082] -> -s23^3 - 3*s123^2*(s23 - s234) + 3*s23^2*s234 - 3*s23*s234^2 + 
    s234^3 + s12^2*(-3*s23 + s234) + 3*s23*s234*s56 - 2*s234^2*s56 + 
    s234*s56^2 + 3*s123*(s23^2 - 2*s23*s234 + s234^2 - s234*s56) + 
    s12*(6*s123*s23 - 3*s23^2 - 3*s123*s234 + 3*s23*s234 - s234^2 + 
      s234*s56), y[1083] -> -(s12^2*s23^2) - 
    s123^2*(4*s23^2 + 2*s23*s34 + s34^2) + 
    2*s123*s23*(4*s23^2 + 2*s23*(s34 - s56) + s34*(s34 - s56)) - 
    s23^2*(4*s23^2 + 2*s23*(s34 - 2*s56) + (s34 - s56)^2) + 
    2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 5*s23*s56 + 
      2*s34*s56), y[1084] -> -2*s123*(2*s23 + s34) + 
    s23*(4*s23 - s234 + 2*(s34 + s56)), 
  y[1085] -> -(s123^2*(3*s23^2 + 3*s23*s34 + s34^2)) + 
    2*s123*s23*(3*s23^2 + s34*(s34 + s56) + s23*(3*s34 + 2*s56)) - 
    s23^2*(3*s23^2 + (s34 + s56)^2 + s23*(3*s34 + 4*s56)), 
  y[1086] -> 4*s23^3 + s23^2*s234 - s23*s234^2 - s234^3 + 
    s12^2*(-4*s23 + s234) + s123^2*(-14*s23 + 3*s234) + 18*s23^2*s56 - 
    s23*s234*s56 + 2*s234^2*s56 + 4*s23*s56^2 + s234*s56^2 + 
    s12*(13*s123*s23 + 14*s23^2 - 2*s123*s234 - 4*s23*s234 + s234^2 + 
      6*s23*s56 - s234*s56) + s123*(2*s23^2 - 2*s234*(s234 + s56) - 
      s23*(6*s234 + 5*s56)), y[1087] -> 9*s23^3 + s12^2*(3*s23 - 2*s34) + 
    3*s123^2*(4*s23 - s34) + 2*s23^2*s34 + 3*s23*s34^2 - 4*s34^3 + 
    15*s23^2*s56 - 5*s23*s34*s56 + 17*s34^2*s56 + 12*s23*s56^2 - 
    15*s34*s56^2 - s12*(7*s123*s23 + 6*s23^2 - 4*s123*s34 + 6*s23*s34 - 
      6*s34^2 + 3*s23*s56 + 7*s34*s56) - 
    s123*(21*s23^2 + 10*s34*(s34 - 2*s56) + s23*(s34 + 9*s56)), 
  y[1088] -> -9*s123^3*(s234 - s34) + s123^2*(11*s234^2 - 15*s234*s34 + 
      9*s34^2 + 41*s234*s56 - 52*s34*s56) + 
    s123*s56*(-28*s234^2 + 50*s234*s34 - 40*s34^2 - 57*s234*s56 + 
      90*s34*s56) + s56^2*(17*s234^2 + 8*s34*(5*s34 - 6*s56) + 
      s234*(-38*s34 + 25*s56)), y[1089] -> s123^2*(5*s234 - 16*s34) - 
    2*s12^2*s34 - s234^2*s34 + 7*s234*s34^2 - 11*s34^3 + 
    s12*s34*(-3*s234 + 11*s34 - 10*s56) + 2*s234^2*s56 - 21*s234*s34*s56 + 
    40*s34^2*s56 + 7*s234*s56^2 - 30*s34*s56^2 + 
    s123*(-2*s234^2 + s234*(17*s34 - 12*s56) + 
      s34*(9*s12 - 28*s34 + 45*s56)), 
  y[1090] -> s123^3*(-4*s23 + 2*s34) + s123^2*(4*s23^2 + s34*(s34 - 16*s56) - 
      2*s23*(s34 - 6*s56)) + 4*s123*s56*(2*s23*(s34 - 3*s56) + 
      s34*(-3*s34 + 8*s56)) + 4*s56*(-2*s23^3 + s34*(4*s34 - 5*s56)*s56 + 
      s23^2*(s34 + 2*s56) + s23*(s34^2 - 2*s34*s56 + 4*s56^2)), 
  y[1091] -> s234^4 + 2*s123^3*(4*s23 + s234) - 3*s234^3*s56 - 4*s234*s56^3 + 
    s23^3*(6*s234 + 32*s56) - 2*s123^2*(8*s23^2 - 9*s23*s234 + s234^2 + 
      8*s23*s56 + 4*s234*s56) - 4*s23^2*(3*s234^2 + 2*s234*s56 - 8*s56^2) + 
    s23*s234*(5*s234^2 - 8*s234*s56 - 2*s56^2) + 
    s123*(8*s23^3 - 2*s23^2*(13*s234 + 8*s56) + 
      2*s234*(s234^2 + s234*s56 + 5*s56^2) + 
      s23*(19*s234^2 - 16*s234*s56 + 8*s56^2)), 
  y[1092] -> -4*s123^3 - 3*s234^3 + 3*s234^2*s34 - s234*s34^2 + 
    6*s234^2*s56 - 3*s234*s34*s56 + 11*s234*s56^2 - 24*s34*s56^2 + 16*s56^3 + 
    s23^2*(s234 + 8*s56) + s123^2*(-4*s23 + 5*s234 - 4*s34 + 24*s56) + 
    s23*(s234^2 - 2*s234*s34 + 3*s234*s56 - 8*s34*s56) + 
    s123*(4*s23^2 - s23*(5*s234 + 2*s34 + 8*s56) - 
      2*(3*s234^2 - 3*s234*s34 + s34^2 + 7*s234*s56 - 12*s34*s56 + 
        18*s56^2)), y[1093] -> s23^2*(s234 - 2*s34) - s234*s34^2 - 
    2*s123*(s23^2 + s23*s34 + s34^2) + s23*s34*(s234 - 2*s56), 
  y[1094] -> 2*s123^2 + 4*s123*s234 + s234^2 - 8*s23*s56, 
  y[1095] -> s12^2 + 3*s12*s123 + s56*(-s123 - s23 + s56) - 
    2*s12*(s23 + 2*s56), y[1096] -> -s12^2 + (s123 - s56)*s56 + 
    s12*(-3*s123 + 3*s23 + 4*s56), y[1097] -> -4*s12^2 + 6*s123^2 + 6*s23^2 + 
    11*s23*s56 + 7*s56^2 - 4*s123*(3*s23 + 5*s56) + 
    s12*(-2*s123 + 17*s23 + 13*s56), 
  y[1098] -> 16*s123^2 + 11*s23^2 - 8*s23*s234 + 7*s234^2 - 10*s23*s34 - 
    2*s234*s34 + 6*s23*s56 - 18*s234*s56 + 4*s34*s56 + 12*s56^2 + 
    s12*(-4*s123 + 18*s23 - 7*s234 + 4*s56) - 
    2*s123*(27*s23 - 15*s234 + 7*s34 + 16*s56), 
  y[1099] -> -2*s12^2*s23 + 20*s23^3 + 2*s123^2*(s23 - 3*s234) - 
    28*s23^2*s234 + 20*s23*s234^2 - 6*s234^3 + 27*s23^2*s56 - 
    29*s23*s234*s56 + 13*s234^2*s56 + 8*s23*s56^2 - 7*s234*s56^2 + 
    s12*(19*s23^2 - 11*s23*s234 + 3*s234^2 + 2*s123*(s23 + s234) + 
      6*s23*s56 - 3*s234*s56) + s123*(-29*s23^2 + 30*s23*s234 - 13*s234^2 - 
      16*s23*s56 + 14*s234*s56), 
  y[1100] -> -(s123^2*(3*s23^2 + 3*s23*s34 + s34^2)) + 
    2*s123*s23*(2*s23 + s34)*(s23 + s56) - 
    s23*(s23^3 + 2*s23^2*s56 - 4*s34^2*s56 + s23*s56*(-4*s34 + s56)), 
  y[1101] -> s123^2*(-8*s23 + 4*s34) + s12*s23*(24*s123 - 47*s23 - 16*s56) - 
    2*s123*s23*(4*s23 + 19*s34 - 14*s56) + 
    2*s23*(7*s23^2 + 2*(7*s34 - 2*s56)*s56 + 2*s23*(8*s34 + s56)), 
  y[1102] -> s123^2*(-2*s234 + s34) - 4*s23^2*s56 + 
    s234^2*(-2*s234 + s34 + 2*s56) + 2*s23*(s234^2 + 2*s234*s56 - 
      2*s56*(s34 + s56)) + 2*s123*(s234*(-2*s234 + s34 + s56) + 
      s23*(s234 + 2*s56)), y[1103] -> -4*s123^3 - 36*s23^3 + 
    s23^2*(19*s234 - 19*s34 - 74*s56) + 
    s123^2*(16*s23 - 35*s234 + 27*s34 - 20*s56) - 7*s234*(s234 - s56)^2 + 
    2*s23*(4*s234^2 + 6*s234*s34 + 7*s234*s56 - 18*s34*s56 - 7*s56^2) + 
    2*s123*(12*s23^2 - (s234 - s56)*(17*s234 - 6*s34 + 2*s56) + 
      s23*(20*s234 - 4*s34 + 23*s56)), 
  y[1104] -> -4*s123^3*(s23 + s34) - 2*s123*s23*(26*s23^2 + 22*s23*s34 - 
      5*s34^2 + 10*s23*s56 + 25*s34*s56 - 12*s56^2) + 
    s123^2*(32*s23^2 + 4*s23*(7*s34 - 3*s56) + s34*(-5*s34 + 2*s56)) + 
    s23*(24*s23^3 + 8*(3*s34 - s56)*s56^2 + 4*s23^2*(5*s34 + 8*s56) + 
      s23*s34*(-5*s34 + 48*s56)), y[1105] -> -2*s123^4 - 6*s23^4 + 
    2*s23^3*(7*s234 - 18*s56) + s234*(s234 - s56)^3 + 
    2*s123^3*(2*s23 + s234 - 3*s34 + 2*s56) + 
    s23^2*(-9*s234^2 + 4*s234*s34 + s34^2 + 39*s234*s56 - 16*s34*s56 - 
      38*s56^2) + s123^2*(-8*s23^2 + 11*s234^2 - 8*s234*s34 + s34^2 - 
      9*s234*s56 + 8*s34*s56 - 2*s56^2 - 6*s23*(s234 - 2*s34 + 2*s56)) - 
    2*s23*(-4*s234*s56*(s34 + 2*s56) + s234^2*(s34 + 4*s56) + 
      s56^2*(5*s34 + 4*s56)) + 
    2*s123*(6*s23^3 + (4*s234 - s34)*(s234 - s56)^2 + 
      s23^2*(-5*s234 - 3*s34 + 22*s56) - s23*(5*s234^2 - 2*s234*s34 + s34^2 + 
        3*s234*s56 - 4*s34*s56 - 8*s56^2)), 
  y[1106] -> -(s234^2*(3*s234 - 4*s56)*(s234 - s56)^2) - 2*s23^4*s56 - 
    3*s123^4*(s234 + s56) + s23^3*(3*s234^2 + 5*s234*s56 - s56^2) + 
    s123^3*(9*s23*s234 - 12*s234^2 + 11*s23*s56 + s234*s56 + s56^2) + 
    s23^2*(-9*s234^3 + 6*s234^2*s56 + 6*s234*s56^2) + 
    s23*s234*(9*s234^3 - 19*s234^2*s56 + 8*s234*s56^2 + 2*s56^3) + 
    3*s123*(s23^3*(s234 + 3*s56) + s234^2*(-4*s234^2 + 9*s234*s56 - 
        5*s56^2) + s23*s234*(9*s234^2 - 9*s234*s56 - 2*s56^2) + 
      s23^2*(-6*s234^2 - 3*s234*s56 + s56^2)) - 
    3*s123^2*(s234^2*(6*s234 - 7*s56) + s23^2*(3*s234 + 5*s56) + 
      s23*(-9*s234^2 - s234*s56 + s56^2)), 
  y[1107] -> -(s123^3*s34*(s23 + s34)) + 6*s123^2*s23*s34*(s23 + s34) + 
    3*s12^2*s23^2*(-s123 + s23 + s56) + 
    s123*s23^2*(-9*s23*s34 - 9*s34^2 + 2*s23*s56) + 
    s23^3*(4*s23*s34 + 4*s34^2 - s23*s56 - 3*s56^2) - 
    s12*s23*(3*s123^2*(s23 + s34) - 3*s123*s23*(2*s23 + 3*s34 + 2*s56) + 
      s23*(3*s23^2 + 6*s23*s34 + 2*s23*s56 + 3*s56^2)), 
  y[1108] -> 2*s123^3*s34*(s23 + s34) - 
    s123^2*(s23^2*(6*s34 - 8*s56) + 6*s23*s34*(s34 - s56) + s34^2*s56) + 
    2*s123*s23*(s23^2*(3*s34 - 8*s56) + s34*(s34 - 6*s56)*s56 + 
      s23*(3*s34^2 - 6*s34*s56 - 8*s56^2)) + 
    s23*(-2*s23^3*(s34 - 4*s56) + 4*s34*s56^3 - 
      2*s23^2*(s34^2 - 3*s34*s56 - 8*s56^2) + 
      s23*s56*(-s34^2 + 12*s34*s56 + 8*s56^2)), 
  y[1109] -> -10*s123^4 + 18*s23^4 + s234*(s234 - s56)^2*(9*s234 + 2*s56) + 
    4*s123^3*(4*s23 - 7*s234 + 3*s56) + s23^3*(-64*s234 + 92*s56) + 
    s123^2*(16*s23^2 - 17*s234^2 + 28*s23*s56 + 58*s234*s56 + 2*s56^2) + 
    s23^2*(83*s234^2 - 154*s234*s56 + 130*s56^2) + 
    s23*(-46*s234^3 + 94*s234^2*s56 - 88*s234*s56^2 + 40*s56^3) - 
    2*s123*(20*s23^3 + s23^2*(-46*s234 + 66*s56) + 
      s234*(-5*s234^2 - 9*s234*s56 + 14*s56^2) + 
      s23*(31*s234^2 - 36*s234*s56 + 48*s56^2)), 
  y[1110] -> 4*s23^3*s234^2*(s234 + s56) + 4*s23*s234^2*(s234 - s56)^2*
     (s234 + s56) - s234^2*(s234 - s56)^3*(s234 + s56) - 
    s123^4*(s234^2 + 2*s234*s56 + 2*s56^2) - 
    s23^4*(s234^2 + 2*s234*s56 + 2*s56^2) - 6*s23^2*(s234^4 - s234^2*s56^2) + 
    4*s123^3*(-(s234^2*(s234 + s56)) + s23*(s234^2 + 2*s234*s56 + 2*s56^2)) - 
    6*s123^2*(s234^4 - s234^2*s56^2 - 2*s23*s234^2*(s234 + s56) + 
      s23^2*(s234^2 + 2*s234*s56 + 2*s56^2)) + 
    4*s123*(-3*s23^2*s234^2*(s234 + s56) - s234^2*(s234 - s56)^2*
       (s234 + s56) + s23^3*(s234^2 + 2*s234*s56 + 2*s56^2) + 
      3*s23*(s234^4 - s234^2*s56^2)), 
  y[1111] -> s23^4*s234 + s234^2*(2*s234 - 3*s56)*(s234 - s56)^2 + 
    s123^4*(2*s234 + 3*s56) + s23^3*(-5*s234^2 + 4*s234*s56 - 5*s56^2) - 
    s123^3*(7*s23*s234 - 8*s234^2 + 9*s23*s56 - 2*s234*s56 + s56^2) + 
    3*s23^2*(3*s234^3 - 5*s234^2*s56 + 3*s234*s56^2 - 2*s56^3) + 
    s23*(-7*s234^4 + 18*s234^3*s56 - 14*s234^2*s56^2 + 5*s234*s56^3 - 
      2*s56^4) + 3*s123^2*(3*s23^2*(s234 + s56) + 
      s234*(4*s234^2 - 4*s234*s56 - s56^2) - s23*(7*s234^2 + s56^2)) + 
    s123*(-(s23^3*(5*s234 + 3*s56)) + 3*s23^2*(6*s234^2 - 2*s234*s56 + 
        3*s56^2) - 3*s23*(7*s234^3 - 9*s234^2*s56 + 2*s234*s56^2 - 2*s56^3) + 
      s234*(8*s234^3 - 18*s234^2*s56 + 9*s234*s56^2 + s56^3)), 
  y[1112] -> -5*s23^4 + 3*s23^3*s234 - 6*s23^2*s234^2 + s23*s234^3 - s234^4 - 
    4*s123^3*(s234 - s34) - 10*s23^3*s34 + 3*s23^2*s234*s34 + 3*s23^2*s34^2 + 
    3*s23^3*s56 + 18*s23^2*s234*s56 - 14*s23*s234^2*s56 + 9*s234^3*s56 - 
    15*s23^2*s34*s56 + 7*s23*s234*s34*s56 - 4*s234^2*s34*s56 + 
    s234*s34^2*s56 + 6*s23^2*s56^2 + 9*s23*s234*s56^2 - 15*s234^2*s56^2 - 
    7*s23*s34*s56^2 + 7*s234*s34*s56^2 - s34^2*s56^2 + 4*s23*s56^3 + 
    7*s234*s56^3 - 3*s34*s56^3 + 3*s12^2*s23*(-2*s123 + 2*s23 + s56) - 
    3*s123^2*(2*s23^2 + 2*s234^2 + s234*(s34 - 8*s56) - s34*(s34 - 3*s56) - 
      2*s23*(s234 - 3*s34 + s56)) + 
    s123*(11*s23^3 - 6*s23^2*(s234 - 4*s34 + s56) - 
      (s234 - s56)*(4*s234^2 - 22*s234*s56 + 9*s34*s56) + 
      3*s23*(3*s234^2 - 2*s34^2 - 12*s234*s56 + 8*s34*s56 - 3*s56^2)) + 
    s12*(6*s23^3 + 3*s123^2*(s23 - s34) - s34*s56^2 + 
      s23*s56*(-3*s34 + 2*s56) + s23^2*(-9*s34 + 6*s56) - 
      3*s123*(3*s23^2 - s34*s56 + s23*(-4*s34 + s56))), 
  y[1113] -> -2*s12 - 2*s123 + s23 + 4*s56, 
  y[1114] -> -4*s12*s23 + 4*s123*s23 + 4*s23^2 + 2*s12*s234 - 2*s123*s234 + 
    4*s123*s34 + 2*s23*s34 + s234*s34 + 4*s23*s56, 
  y[1115] -> -2*s12*s23 - 6*s123*s23 + 4*s23^2 - 4*s123*s34 + 3*s23*s34 + 
    12*s23*s56 + 8*s34*s56, y[1116] -> s23^2 - s234*(2*s123 + s234) + 
    s12*(-4*s23 + 2*s234) + s23*(s234 + 4*s56), 
  y[1117] -> s23*s56*(-s123 + 2*s56) + 
    s12*(s123^2 - 2*s123*s56 + s56*(-s23 + s56)), 
  y[1118] -> 2*s123*(2*s23 + s34) + s23*(-4*s23 + s234 - 2*(s34 + s56)), 
  y[1119] -> s123^2*(s23^2 - s234^2) + 
    s23*s56*(s23^2 + s234^2 - 2*s23*(s234 + s56)) - 
    s123*(s234^3 + s23^2*(s234 + 2*s56) - s23*s234*(2*s234 + 3*s56)) + 
    s12*(s234^3 + s123*(-s23^2 + s234^2) - s23*s234*(2*s234 + 3*s56) + 
      s23^2*(s234 + 4*s56)), y[1120] -> 
   s123^2*(3*s23^2 + 3*s23*s34 + s34^2) - 
    2*s123*s23*(3*s23^2 + s34*(s34 + s56) + s23*(3*s34 + 2*s56)) + 
    s23^2*(3*s23^2 + (s34 + s56)^2 + s23*(3*s34 + 4*s56)), 
  y[1121] -> -(s123^2*(s23 + s34)^3) + s123*s23*(-s23^2 + 2*s23*s34 + 
      2*s34^2)*s56 + s23*s56*(s23^3 + 4*s34^3 + 5*s23^2*(s34 + s56) + 
      s23*s34*(8*s34 + 3*s56)) + s12*(s123^2*(3*s23^2 + 3*s23*s34 + s34^2) - 
      2*s123*s23*(2*s23 + s34)*s56 + s23*s56*(-5*s23^2 - 8*s23*s34 - 
        4*s34^2 + s23*s56)), y[1122] -> -(s23^3*s234) + 2*s23^2*s234^2 - 
    s23*s234^3 - 2*s23^2*s234*s34 + 2*s23*s234^2*s34 - s23*s234*s34^2 + 
    s234^2*s34^2 - s234*s34^3 + s123^2*(3*s23^2 + s34^2 + 
      2*s23*(s234 + s34)) - 2*s23^3*s56 + s23^2*s234*s56 - 10*s23^2*s34*s56 + 
    s23*s234*s34*s56 - 6*s23*s34^2*s56 - s23^2*s56^2 + 
    s12*(s234*s34^2 + 2*s23^2*(s234 + 4*s56) + 
      s23*(-2*s234^2 + s234*(s34 - s56) + 2*s34*s56)) + 
    s123*(s23^3 + 2*(s12 + s234 - s34)*s34^2 - 2*s23^2*(s234 + 4*s56) + 
      s23*(s234^2 - 2*s12*(s234 - 2*s34) - 4*s34*(s34 + s56) + 
        s234*(4*s34 + s56))), y[1123] -> 2*s12^2*s23*(s123 - s23 + s34) - 
    (s123 - s23)^2*(-6*s23^2 - 5*s23*s34 + 2*s34^2 + 2*s123*(s23 + s34)) + 
    s12*(s123^2*(-2*s23 + s34) + s123*(4*s23^2 - 5*s23*s34 + s34^2) - 
      s23*(2*s23^2 - 4*s23*s34 + s34^2)), y[1124] -> 2*s123 + 4*s234 - 5*s56, 
  y[1125] -> 3*s12^2 - 5*s12*s123 + 3*s12*s23 - 7*s12*s56 + 9*s123*s56 - 
    5*s23*s56, y[1126] -> s12^2*(s23 - s234)^2 + s12^3*(2*s23 - s234 - s56) - 
    s12*(s23 - s234)^2*(s234 - s56) + (s23 - s234)^2*(s234 - s56)^2, 
  y[1127] -> s234 + s34, y[1128] -> -s123^2 + s123*s34 + s34*s56, 
  y[1129] -> 7*s12^2 - s123^2 + s23^2 + 17*s23*s56 + 9*s56^2 + 
    s12*(-6*s123 + 7*s23 + 6*s56) - s123*(s23 + 16*s56), 
  y[1130] -> -6*s12^2 - 2*s123^2 + 26*s23^2 + 12*s23*s234 + 2*s23*s34 + 
    6*s234*s34 + 4*s34^2 + s12*(18*s123 - 4*s23 - 12*s34 - 5*s56) + 
    38*s23*s56 + s234*s56 - 14*s34*s56 + 14*s56^2 - 
    2*s123*(15*s23 + 8*s234 - 2*s34 + 25*s56), 
  y[1131] -> 8*s23^3 + s12^2*(2*s23 - s34) - 5*s23^2*s34 + 18*s23^2*s56 - 
    4*s23*s34*s56 + 6*s23*s56^2 - s34*s56^2 - 6*s123*s23*(2*s23 + s56) - 
    s12*(6*s123*s23 - 8*s23^2 + 4*s23*s34 - 6*s23*s56 + s34*s56), 
  y[1132] -> s12^2*(s123 - s23)*(s23 - 4*s56)*(s23 - s56)^2 - 
    s12^3*(s23 - s56)^3 + (s123 - s23)^3*(3*s23 - 4*s56)*s56^2 + 
    3*s12*(s123 - s23)^2*s56*(s23^2 - 3*s23*s56 + 2*s56^2), 
  y[1133] -> -2*s123*s23*(s23^2 + 6*s23*s56 + 3*s56^2) + 
    (s23 + s56)*(2*s23^3 - 2*s23^2*(s34 - 6*s56) - 3*s23*(s34 - 2*s56)*s56 - 
      s34*s56^2), y[1134] -> -3*s123^2*s234 + 4*s234^2*s34 + s234*s34^2 + 
    2*s34^3 - s123*(5*s234^2 + s234*(s34 - 6*s56) + s34*(s34 - 2*s56)) + 
    5*s234^2*s56 - 5*s234*s34*s56 - s34^2*s56 - 3*s234*s56^2 - 
    4*s12*(-(s123*(2*s234 + s34)) + s34*(s34 + s56) + s234*(s34 + 2*s56)), 
  y[1135] -> 4*s12^2*s23 - s123^2*(12*s23 + s34) + 
    2*s123*(12*s23^2 + 7*s23*s34 + 5*s23*s56 + 2*s34*s56) - 
    2*s23*(6*s23^2 + s34^2 + 7*s34*s56 + 5*s56^2 + 5*s23*(s34 + s56)) + 
    s12*(-27*s23^2 + 2*s123*(12*s23 + 5*s34) - 8*s34*(s34 + s56) - 
      2*s23*(13*s34 + 9*s56)), y[1136] -> 8*s123^3 - 4*s23^3 + 20*s23^2*s34 + 
    s123^2*(-20*s23 + 19*s34 - 46*s56) + 
    2*s12^2*(s123 + 5*s23 + 2*s34 - 4*s56) - 35*s23^2*s56 + 4*s23*s34*s56 + 
    22*s23*s56^2 + s34*s56^2 - 5*s56^3 + 
    2*s123*(8*s23^2 - 20*s23*s34 + 39*s23*s56 - 7*s56^2) + 
    s12*(-8*s123^2 - s23^2 + 12*s23*s34 - 18*s23*s56 + s56^2 + 
      2*s123*(4*s23 - 6*s34 + 11*s56)), 
  y[1137] -> 8*s123^3 - 2*s23^3 + 2*s234^3 - 8*s234^2*s34 + 4*s234*s34^2 + 
    15*s23^2*s56 - 3*s234^2*s56 + 27*s234*s34*s56 - 2*s34^2*s56 + 
    33*s234*s56^2 - 22*s34*s56^2 + 7*s56^3 + 
    s123^2*(6*s23 + 24*s234 - 4*s34 + 43*s56) - 
    2*s23*(9*s234^2 - 4*s234*s34 + 7*s234*s56 - 11*s34*s56 + 14*s56^2) - 
    2*s123*(4*s23^2 - 10*s234^2 - s34^2 - 6*s56^2 + 6*s234*(s34 + s56) + 
      s23*(3*s234 - s34 + 44*s56)), 
  y[1138] -> 3*s12^2*s23*(s23 + s34) - s23^3*(s234 + s34 - 4*s56) + 
    s12^3*(-2*s23 + s234 + s56) - s12*s23*(3*s123*s23 - 2*s23^2 + s23*s234 + 
      s234^2 - 3*s23*s56) + s34^2*(-s123^2 - s234^2 + 2*s123*s34 - s234*s34 - 
      s123*s56 + 2*s234*s56 + 2*s34*s56 - s56^2) - 
    s23^2*(s234^2 - 3*s123*s34 + s34^2 + 3*s123*s56 - 3*s34*s56 - 3*s56^2 + 
      s234*(s34 + 2*s56)) + s23*(2*s234^3 - s234*s34^2 - 
      s234^2*(s34 + 2*s56) - s34*(3*s123^2 - 2*s123*s34 + s34^2 - 
        2*s34*s56)), y[1139] -> -3*s12^2*s23^2*(s23 + s34) - 
    3*s12*(s123 - s23)*s23*s34*(s23 + s34) - 
    s34^2*(s23^3 + s23^2*s34 + s123^2*(s23 + s34) + s34*s56^2 + 
      s123*(-2*s23^2 - 2*s23*s34 + s34*s56)), 
  y[1140] -> 2*s123^4 - 4*s123^3*(s23 - 5*s56) + 
    s123^2*(2*s23^2 - s34^2 - 40*s23*s56 - 8*s34*s56 + 43*s56^2) + 
    2*s123*s56*(14*s23^2 - 57*s23*s56 + s56*(-8*s34 + 11*s56)) + 
    s56*(-8*s23^3 + s34*(s34 - 6*s56)*s56 + s23^2*(4*s34 + 71*s56) + 
      s23*(4*s34^2 + 26*s34*s56 - 22*s56^2)), 
  y[1141] -> s23^4 + s12^3*(3*s23 - s234) - 4*s23^3*s234 + 6*s23^2*s234^2 - 
    4*s23*s234^3 + s234^4 + s123^3*(-3*s23 + 4*s234) + 18*s23^3*s56 - 
    36*s23^2*s234*s56 + 30*s23*s234^2*s56 - 9*s234^3*s56 - 18*s23^2*s56^2 - 
    6*s23*s234*s56^2 + 8*s234^2*s56^2 + 
    6*s123^2*(s23^2 - 2*s23*s234 + s234^2 + 3*s23*s56 - 3*s234*s56 - 
      3*s56^2) + s12^2*(-9*s123*s23 + 6*s23^2 + 4*s123*s234 - 4*s23*s234 + 
      s234^2 + 6*s23*s56 - 3*s234*s56 - 3*s56^2) - 
    2*s123*(2*s23^3 - 2*s234^2*(s234 - 6*s56) - 6*s23^2*(s234 - 3*s56) + 
      3*s23*(2*s234^2 - 9*s234*s56 - 6*s56^2)) + 
    s12*(4*s23^3 + s123^2*(9*s23 - 6*s234) - s234^2*(s234 - 6*s56) - 
      6*s23^2*(s234 - 3*s56) + 2*s23*(2*s234^2 - 9*s234*s56 - 6*s56^2) - 
      2*s123*(6*s23^2 - 6*s23*s234 + 2*s234^2 + 9*s23*s56 - 6*s234*s56 - 
        6*s56^2)), y[1142] -> -2*s23^4 - 2*s23^3*s34 + 
    2*s123^3*(s23 + s34 - 4*s56) + 6*s23^3*s56 - 12*s23^2*s56^2 - 
    4*s23*s34*s56^2 + 4*s23*s56^3 + s34*s56^3 - 2*s12^2*(s123 - s23)*
     (s23 + s56) + 2*s123*(3*s23^3 + 3*s23^2*(s34 - 3*s56) + 9*s23*s56^2 + 
      (s34 - 2*s56)*s56^2) + s123^2*(-6*s23^2 + (s34 - 6*s56)*s56 + 
      s23*(-6*s34 + 20*s56)) + s12*(2*s23^3 - s23^2*(s34 - 7*s56) - 
      4*s23*s56^2 + s56^3 + s123^2*(2*s23 - s34 + 8*s56) + 
      2*s123*(-2*s23^2 + s23*(s34 - 7*s56) + s56^2)), 
  y[1143] -> 4*s23^3*s234^3 - 6*s23^2*s234^3*(s234 - s56) + 
    4*s23*s234^3*(s234 - s56)^2 - s234^3*(s234 - s56)^3 - 
    s123^4*(s234^2 + s234*s56 + s56^2) - s23^4*(s234^2 + s234*s56 + s56^2) + 
    4*s123^3*(-s234^3 + s23*(s234^2 + s234*s56 + s56^2)) - 
    6*s123^2*(-2*s23*s234^3 + s234^3*(s234 - s56) + 
      s23^2*(s234^2 + s234*s56 + s56^2)) + 4*s123*(s23 - s234)*
     (s234^2*(s234 - s56)^2 + s23*s234*(-2*s234^2 + s234*s56 + s56^2) + 
      s23^2*(s234^2 + s234*s56 + s56^2)), 
  y[1144] -> -3*s23^3*(s234 - 2*s56)*s56 - 
    s34^2*(s123^3 - (s234 - s56)^3 + s123^2*s56 + s123*s56^2) - 
    3*s23*(s234^4 + s234*s34^2*s56 + s234^2*s56*(s34 + s56) - 
      s234^3*(s34 + 2*s56) + s34*s56*(s123^2 - s123*s34 - s34*s56)) + 
    3*s23^2*(s234^3 - s234^2*s56 - s234*s56*(2*s34 + s56) + 
      s56*(s123*s34 - s123*s56 + 2*s34*s56 + s56^2)), 
  y[1145] -> s234^2*(3*s234 - 7*s56)*(s234 - s56)^2 - 
    2*s23^3*(s234 - 2*s56)*s56 + 3*s123^4*(s234 + s56) + 
    3*s23^2*s234*(s234^2 - s234*s56 - 4*s56^2) - 
    6*s23*s234*(s234^3 - 3*s234^2*s56 + s234*s56^2 + s56^3) - 
    s123^3*(s23*(6*s234 + 9*s56) + 4*(-3*s234^2 + s234*s56 + s56^2)) - 
    3*s123*(s23^3*s56 + s23*s234*(6*s234^2 - 9*s234*s56 - 5*s56^2) - 
      2*s23^2*(s234^2 + s234*s56 - 2*s56^2) - 
      4*s234^2*(s234^2 - 3*s234*s56 + 2*s56^2)) + 
    3*s123^2*(2*s234^2*(3*s234 - 5*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-6*s234^2 + 4*s56^2)), y[1146] -> -(s23^4*(s234 - 10*s56)) + 
    s234^2*(s234 - s56)^2*(5*s234 + 2*s56) + s123^4*(5*s234 + 6*s56) + 
    6*s23^2*s234*(2*s234^2 + 7*s234*s56 - 5*s56^2) - 
    2*s23^3*(s234^2 + 20*s234*s56 + 5*s56^2) - 
    2*s23*s234*(7*s234^3 + 2*s234^2*s56 - 14*s234*s56^2 + 5*s56^3) - 
    2*s123^3*(7*s23*(s234 + 2*s56) - 5*(2*s234^2 + s234*s56 + s56^2)) + 
    6*s123^2*(s234^2*(5*s234 - s56) + 2*s23^2*(s234 + 4*s56) - 
      s23*(7*s234^2 + 10*s234*s56 + 5*s56^2)) - 
    2*s123*(s23^3*(s234 + 18*s56) + 3*s23*s234*(7*s234^2 + 6*s234*s56 - 
        5*s56^2) + s234^2*(-10*s234^2 + 9*s234*s56 + s56^2) - 
      3*s23^2*(4*s234^2 + 15*s234*s56 + 5*s56^2)), 
  y[1147] -> s123^3*s234 + s123^2*(3*s234 - s34)*(2*s234 - s56) - 
    s34^2*s56^2 - 2*s234^3*(2*s34 + 3*s56) - 
    s234*s56*(s34^2 + 8*s34*s56 + 4*s56^2) + 
    s234^2*(2*s34^2 + 15*s34*s56 + 15*s56^2) + 
    s123*(6*s234^3 - s34^2*s56 - 3*s234^2*(2*s34 + 7*s56) + 
      s234*(s34^2 + 4*s34*s56 + 6*s56^2)), 
  y[1148] -> -2*s12^3*s23 + s12^2*(6*s123*s23 - 5*s23^2 - 4*s23*s56 + 
      5*s56^2) + s123^2*(-2*s23^2 - 10*s23*s56 + 71*s56^2) + 
    2*s123*(2*s23^3 + 13*s23^2*s56 - 82*s23*s56^2 + 9*s56^3) - 
    s23*(2*s23^3 + 16*s23^2*s56 - 93*s23*s56^2 + 18*s56^3) - 
    2*s12*(2*s123^2*s23 + 4*s23^3 + 5*s23^2*s56 - 20*s23*s56^2 + 2*s56^3 + 
      s123*(-6*s23^2 - 4*s23*s56 + 17*s56^2)), 
  y[1149] -> s12^3 - 14*s123^3 + s12^2*(-8*s123 - 10*s23 + s234 + 4*s56) + 
    s123^2*(22*s23 - 7*s234 + 64*s56) - 
    2*s123*(6*s23^2 - 3*s23*s234 + 4*s234^2 + 51*s23*s56 - 31*s234*s56 - 
      9*s56^2) + s12*(17*s123^2 + 2*s123*(2*s23 + s234 - 15*s56) - 
      2*(7*s23^2 - 5*s23*s234 - 6*s23*s56 + 5*s234*s56 + 2*s56^2)) + 
    2*(s23^3 + s23^2*(s234 + 11*s56) - s234*(s234^2 - 13*s234*s56 + 
        4*s56^2) - s23*(s234^2 + 22*s234*s56 + 22*s56^2)), 
  y[1150] -> -4*s123^4 + s23^4 - 4*s234^4 + 
    s123^3*(5*s23 - 16*s234 - 19*s56) - s234^3*s56 + s234*s56^3 + 
    s23^3*(-5*s234 + 12*s56) + s123^2*(3*s23^2 + 15*s23*s234 - 28*s234^2 + 
      74*s23*s56 - 21*s234*s56 - 16*s56^2) - 
    s23^2*(s234^2 + 46*s234*s56 + 46*s56^2) + 
    s23*(9*s234^3 + 25*s234^2*s56 - 7*s234*s56^2 - 7*s56^3) + 
    s123*(-5*s23^3 + s23^2*(6*s234 - 67*s56) - 
      s234*(16*s234^2 + s234*s56 - 2*s56^2) + 
      s23*(21*s234^2 + 87*s234*s56 + 41*s56^2)), 
  y[1151] -> -(s234^3*(3*s234 - 4*s56)*(s234 - s56)^2) - 
    2*s23^4*s56*(s234 + s56) - 3*s123^4*(s234^2 + s234*s56 + s56^2) + 
    s23^2*(-9*s234^4 + 6*s234^3*s56 + 6*s234^2*s56^2) + 
    s23^3*(3*s234^3 + 5*s234^2*s56 - s234*s56^2 - s56^3) + 
    s23*s234^2*(9*s234^3 - 19*s234^2*s56 + 8*s234*s56^2 + 2*s56^3) + 
    s123^3*(-12*s234^3 + s234^2*s56 + s234*s56^2 + s56^3 + 
      s23*(9*s234^2 + 11*s234*s56 + 11*s56^2)) + 
    3*s123*(s234^3*(-4*s234^2 + 9*s234*s56 - 5*s56^2) + 
      s23*s234^2*(9*s234^2 - 9*s234*s56 - 2*s56^2) + 
      s23^3*(s234^2 + 3*s234*s56 + 3*s56^2) + 
      s23^2*(-6*s234^3 - 3*s234^2*s56 + s234*s56^2 + s56^3)) - 
    3*s123^2*(s234^3*(6*s234 - 7*s56) + s23^2*(3*s234^2 + 5*s234*s56 + 
        5*s56^2) + s23*(-9*s234^3 - s234^2*s56 + s234*s56^2 + s56^3)), 
  y[1152] -> -4*s23^3*s234^4 + 6*s23^2*s234^4*(s234 - s56) - 
    4*s23*s234^4*(s234 - s56)^2 + s234^4*(s234 - s56)^3 + 
    s123^4*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
    s23^4*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) - 
    4*s123^3*(-s234^4 + s23*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    6*s123^2*(-2*s23*s234^4 + s234^4*(s234 - s56) + 
      s23^2*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) - 
    4*s123*(-3*s23^2*s234^4 + 3*s23*s234^4*(s234 - s56) - 
      s234^4*(s234 - s56)^2 + s23^3*(s234^3 + s234^2*s56 + s234*s56^2 + 
        s56^3)), y[1153] -> -(s12^3*(s23 - s56)^2) + 
    (s123 - s23)^2*s56*(2*s23^2 - 22*s23*s56 + 7*s56*(2*s123 + s56)) - 
    s12^2*(s23 - s56)*(-2*s23^2 - 9*s23*s56 + s56^2 + 2*s123*(s23 + 4*s56)) + 
    s12*(s123^2*(4*s23^2 + 4*s23*s56 - 17*s56^2) - 
      2*s123*(4*s23^3 + 5*s23^2*s56 - 20*s23*s56^2 + 2*s56^3) + 
      s23*(4*s23^3 + 6*s23^2*s56 - 23*s23*s56^2 + 4*s56^3)), 
  y[1154] -> s12^3*(-3*s23^2 + s56^2) + 
    s12^2*(6*s123*s23^2 - 6*s23^3 - 3*s23^2*s56 - 4*s123*s56^2 + 
      10*s23*s56^2 - 3*s56^3) - (s123 - s23)^2*s56*(3*s23^2 - 22*s23*s56 + 
      2*s56*(2*s123 + 9*s56)) - 3*s12*(s123^2*(s23^2 - 2*s56^2) - 
      2*s123*(s23^3 + s23^2*s56 - 5*s23*s56^2 + 2*s56^3) + 
      s23*(s23^3 + 2*s23^2*s56 - 8*s23*s56^2 + 4*s56^3)), 
  y[1155] -> -s123^4 - 3*s23^4 + 3*s23^3*s234 - 6*s23^2*s234^2 + s23*s234^3 - 
    s234^4 - 6*s23^3*s34 + 3*s23^2*s234*s34 + 3*s23^2*s34^2 - 3*s23^3*s56 + 
    18*s23^2*s234*s56 - 14*s23*s234^2*s56 + 9*s234^3*s56 - 15*s23^2*s34*s56 + 
    7*s23*s234*s34*s56 - 4*s234^2*s34*s56 + s234*s34^2*s56 + 6*s23^2*s56^2 + 
    9*s23*s234*s56^2 - 15*s234^2*s56^2 - 7*s23*s34*s56^2 + 7*s234*s34*s56^2 - 
    s34^2*s56^2 + 4*s23*s56^3 + 7*s234*s56^3 - 3*s34*s56^3 + 
    3*s12^2*s23*(2*s23 + s56) + s123^3*(s23 - 4*s234 + 6*s56) - 
    3*s123^2*(s23^2 + 2*s234^2 + s234*s34 - s34^2 + s12*(-s23 + s34) - 
      8*s234*s56 + 3*s34*s56 + s23*(-2*s234 + 2*s34 + 4*s56)) + 
    s12*(6*s23^3 - s34*s56^2 + s23*s56*(-3*s34 + 2*s56) + 
      s23^2*(-9*s34 + 6*s56)) + s123*(-6*s12^2*s23 + 6*s23^3 - 
      (s234 - s56)*(4*s234^2 - 22*s234*s56 + 9*s34*s56) + 
      3*s23*(3*s234^2 - 2*s34^2 - 12*s234*s56 + 8*s34*s56 - 3*s56^2) - 
      3*s12*(3*s23^2 - s34*s56 + s23*(-4*s34 + s56)) - 
      6*s23^2*(s234 - 2*(s34 + s56))), y[1156] -> s12 + 2*s23, 
  y[1157] -> s12^3*s23^2 + s12*(s123 - s23)*(s23 + s34)*
     (4*s23^2 + s123*s34 + s23*s34) + (s123 - s23)^2*s34*
     (2*s23^2 + 3*s23*s34 + s34^2) + s12^2*s23*(s23*(s23 - s34) + 
      2*s123*(s23 + s34)), y[1158] -> 
   5*s12^2 + (6*s123 - 4*s23 - 3*s56)*s56 - s12*(6*s123 - 6*s23 + s56), 
  y[1159] -> -3*s12^2 - 5*s123^2 - 6*s23^2 + 12*s23*s234 + 
    s12*(3*s123 - 14*s23 + 3*s234 - s34) - 3*s23*s34 + s234*s34 - 5*s34^2 - 
    9*s23*s56 - 2*s234*s56 + 16*s34*s56 - 6*s56^2 + 
    s123*(14*s23 + s234 - 10*s34 + 10*s56), 
  y[1160] -> -2*s12^2*s23 - 4*s23^3 + 9*s23^2*s234 - 5*s23*s234^2 - 
    s123^2*(3*s23 + s234) + s12*s23*(3*s123 - 9*s23 + 5*s234 - 2*s56) - 
    7*s23^2*s56 + 7*s23*s234*s56 - 3*s23*s56^2 - s234*s56^2 + 
    s123*(6*s23^2 - 5*s23*s234 + 5*s23*s56 + 2*s234*s56), 
  y[1161] -> -(s12^2*s23^2) - s123^2*s34*(2*s23 + s34) - 
    s23^2*(2*s23*(s34 - 2*s56) + (s34 - s56)^2) + 2*s123*s23*(2*s23 + s34)*
     (s34 - s56) + 2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 
      5*s23*s56 + 2*s34*s56), y[1162] -> 2*s23^3 + 7*s123^2*s34 + 
    8*s23^2*s34 - s23*s34^2 + 4*s34^3 + s12^2*(7*s23 + 6*s34) - 8*s23^2*s56 + 
    16*s23*s34*s56 - 17*s34^2*s56 - 4*s23*s56^2 + 15*s34*s56^2 + 
    s123*(-2*s23^2 - 15*s23*s34 + 8*s34^2 + 9*s23*s56 - 20*s34*s56) + 
    s12*(-7*s123*s23 + 11*s23^2 - 10*s123*s34 + 18*s23*s34 - 2*s34^2 - 
      2*s23*s56 + 7*s34*s56), y[1163] -> s234*(s234 - s56)^3*(5*s234 - s56) - 
    2*s23^3*(s234^2 - 3*s234*s56 + 3*s56^2) + 
    s23^2*(9*s234^3 - 28*s234^2*s56 + 30*s234*s56^2 + 
      2*(s123 - 6*s56)*s56^2) + s23*(-12*s234^4 + 38*s234^3*s56 - 
      42*s234^2*s56^2 + 18*s234*s56^3 + (s123 - 2*s56)*s56^3), 
  y[1164] -> 9*s123^3*(s234 - s34) + s123*s56*(28*s234^2 - 50*s234*s34 + 
      40*s34^2 + 57*s234*s56 - 90*s34*s56) + 
    s123^2*(-11*s234^2 + 15*s234*s34 - 9*s34^2 - 41*s234*s56 + 52*s34*s56) + 
    s56^2*(-17*s234^2 + s234*(38*s34 - 25*s56) + 8*s34*(-5*s34 + 6*s56)), 
  y[1165] -> 2*s12^2*s34 + s234^2*s34 - 7*s234*s34^2 + 11*s34^3 + 
    s123^2*(-5*s234 + 16*s34) - 2*s234^2*s56 + 21*s234*s34*s56 - 
    40*s34^2*s56 - 7*s234*s56^2 + 30*s34*s56^2 + 
    s12*s34*(3*s234 - 11*s34 + 10*s56) + 
    s123*(2*s234^2 + s34*(-9*s12 + 28*s34 - 45*s56) + 
      s234*(-17*s34 + 12*s56)), y[1166] -> 4*s123^3 - 4*s23^3 + 
    s23^2*(24*s234 - 7*s34 - 6*s56) - 2*s56^2*(7*s234 - 12*s34 + 8*s56) - 
    s123^2*(12*s23 + 8*s234 - 7*s34 + 22*s56) - 
    s23*(22*s234^2 - 15*s234*s34 + 3*s34^2 - 34*s234*s56 + 14*s34*s56 + 
      22*s56^2) + s123*(12*s23^2 + 2*s56*(11*s234 - 14*s34 + 17*s56) + 
      s23*(-18*s234 + 9*s34 + 30*s56)), 
  y[1167] -> -2*s123^3*s34 + 4*s123*s56*(4*s23^2 - 4*s23*s34 + 3*s34^2 + 
      4*s23*s56 - 8*s34*s56) + s123^2*(2*s23*(s34 - 4*s56) + 
      s34*(-3*s34 + 14*s56)) - 4*s56*(2*s23^3 - s23^2*(s34 - 4*s56) + 
      s34*(4*s34 - 5*s56)*s56 - s23*(s34^2 + 6*s34*s56 - 2*s56^2)), 
  y[1168] -> -2*s123^3*s234 + s23^3*(8*s234 - 6*s56) + 
    3*s234*s56^2*(s234 + s56) + s123^2*s234*(8*s23 + 3*s234 + 7*s56) + 
    s23^2*(-18*s234^2 + 32*s234*s56 - 11*s56^2) + 
    s23*(10*s234^3 - 24*s234^2*s56 + 21*s234*s56^2 - 2*s56^3) + 
    s123*(2*s23^2*(-6*s234 + s56) - 2*s234*s56*(3*s234 + 4*s56) + 
      s23*(10*s234^2 - 22*s234*s56 + s56^2)), 
  y[1169] -> s12^3*(-2*s23 + s234) + 2*s23^3*(s234 - 2*s56) - 
    s234*(s234 - s56)^2*(5*s234 - s56) + 
    s23^2*(-9*s234^2 + 19*s234*s56 + (2*s123 - 11*s56)*s56) + 
    s23*(12*s234^3 - 26*s234^2*s56 + 16*s234*s56^2 + (s123 - 2*s56)*s56^2) + 
    s12^2*(s123*s23 - 9*s23^2 + 2*s23*(6*s234 - s56) + 
      s234*(-5*s234 + s56)) + s12*(-2*s23^3 + s23^2*(9*s234 - 10*s56) + 
      s123*s23*(2*s23 + s56) - 2*s23*(6*s234^2 - 7*s234*s56 + s56^2) + 
      s234*(5*s234^2 - 6*s234*s56 + s56^2)), 
  y[1170] -> -3*s234^6 - s123^3*s34^2*s56 + 3*s234^5*(s34 + 3*s56) - 
    s234^4*(s34 + 3*s56)^2 + s234^3*s56*(s34^2 + 3*s34*s56 + 3*s56^2) + 
    3*s23^3*s56*(s234^2 - 3*s234*s56 + s56*(-s34 + 3*s56)) - 
    3*s23^2*(s234^4 - s234^3*s56 - s234^2*s56*(2*s34 + 3*s56) + 
      s234*s56^2*(3*s34 + 5*s56) + s56^2*(-2*s123*s34 + s34^2 + s123*s56 - 
        2*s56^2)) + s23*(6*s234^5 + 9*s234^3*s56^2 - 
      3*s234*s56^2*(s34 + s56)^2 - 3*s234^4*(s34 + 5*s56) + 
      3*s234^2*s56*(s34^2 + 3*s34*s56 + s56^2) + 
      s123*s34*s56*(s123*(s34 - 3*s56) + 3*s56*(s34 + s56))), 
  y[1171] -> -(s12^3*(s23 - s234)^3) - s123^3*s34^3 + 
    3*s12^2*s23*(s23 + s34)*(-(s123*s23) + s23^2 - 2*s23*s234 + s234^2 + 
      2*s23*s56 - s234*s56) + s23^4*(s234^2 + s34^2 + s234*(s34 - 5*s56) - 
      4*s34*s56 + 7*s56^2) + s23^3*(s34^3 - 3*s123*(s34 - s56)^2 + 
      6*(s234 - s56)^2*s56 - 3*s34*s56^2) - 
    3*s23^2*(s234^4 - s234^3*s56 - s234^2*s56*(s34 + s56) + 
      s234*s56^2*(s34 + s56) + s123*s34*(s34 - s56)*(-s123 + s34 + s56)) + 
    s23*(2*s234^5 - s123^2*(s123 - 3*s34)*s34^2 + s234^3*s56*(s34 + 2*s56) - 
      s234^4*(s34 + 4*s56)) + s12*s23*(-s234^4 + s234^3*s56 + 
      3*s123*s34^2*(-s123 + s56) + s23^3*(-2*s234 - 3*s34 + 5*s56) + 
      3*s23^2*(s234^2 + 2*s123*s34 - s34^2 + s234*(s34 - 3*s56) - s123*s56 - 
        2*s34*s56 + 2*s56^2) + 3*s23*(-(s123^2*s34) + s234*s34^2 + 
        s234^2*s56 - 2*s34^2*s56 - s234*s56^2 + s123*s34*(2*s34 + s56))), 
  y[1172] -> s12^3*(-2*s23 + s234) + s123^3*s34 + 
    s12^2*(-5*s23^2 - 2*s123*(s23 + s34) + 2*s23*(5*s234 + s34) + 
      s234*(-3*s234 + 2*s34)) + s123^2*(4*s23^2 - s23*s34 + s34^2 + 
      2*s23*s56) - s123*s23*(6*s23^2 - s23*s34 + 2*s34^2 + 12*s23*s56 + 
      3*s34*s56 + 2*s56^2) + 
    s23*(2*s23^3 + s23^2*(-2*s234 - 2*s34 + 15*s56) + 
      s234*(8*s234^2 - 3*s234*s34 - 11*s234*s56 + 2*s34*s56 + 3*s56^2) + 
      s23*(-8*s234^2 + s34^2 + 2*s234*s56 + 2*s34*s56 + 8*s56^2)) + 
    s12*(2*s123^2*s23 - s123*(11*s23^2 + 9*s23*s34 + 3*s34^2 + 2*s23*s56) + 
      s23*(11*s23^2 - 3*s234^2 - 2*s234*s34 + 2*s234*s56 + 2*s34*s56 + 
        s23*(-4*s234 + 6*s34 + 8*s56))), 
  y[1173] -> 4*s23^4*s56 + s123^3*s34*(s34 + s56) + 
    s23^3*(-7*s234^2 + 2*s234*s56 + s56*(-8*s123 + 6*s34 + 19*s56)) + 
    s23^2*(20*s234^3 - 2*s123^2*(s34 - 2*s56) + 10*s234*s56^2 - 
      4*s234^2*(2*s34 + 9*s56) - s123*s56*(7*s34 + 13*s56) + 
      2*s56*(s34^2 + 5*s34*s56 + 4*s56^2)) - 
    s23*(13*s234^4 - s234^3*(11*s34 + 30*s56) - 
      s234*s56*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
      s234^2*(3*s34^2 + 16*s34*s56 + 21*s56^2) + 
      s123*(-2*s123^2*s34 + s123*(s34^2 - 2*s56^2) + 
        s56*(3*s34^2 + 5*s34*s56 + 2*s56^2))), 
  y[1174] -> -s12^3 + 3*s12^2*(s23 + s34) - 3*s12*s34*(s23 + s34) + 
    s34^2*(s23 + s34), y[1175] -> 2*s12^2*(s123 + 2*s23) - 
    s12*(s123 + 8*s23)*s56 + 4*s23*s56^2, 
  y[1176] -> s12^2 + s12*(3*s123 - 3*s23 - 8*s56) + 
    s56*(3*s123 - 3*s23 + s56), y[1177] -> 3*s12^2 - 3*s123^2 - 10*s23^2 + 
    32*s23*s234 - 6*s234^2 - 30*s23*s34 - 3*s234*s34 - 6*s34^2 + 2*s23*s56 - 
    10*s234*s56 + 24*s34*s56 - 12*s56^2 + 
    4*s123*(2*s23 + s234 - s34 + 6*s56) + 
    s12*(-16*s123 + 3*s234 + 12*s34 + 10*s56), 
  y[1178] -> -10*s12^2 + 6*s23^2 + 40*s23*s56 + 17*s56^2 - 
    6*s123*(s23 + 9*s56) + s12*(6*s123 + 26*s23 + 41*s56), 
  y[1179] -> s12^3 + 3*s23^3 - 2*s23^2*s234 - 2*s23*s234^2 - 12*s234^3 - 
    7*s23^2*s34 - 3*s23*s234*s34 + 12*s234^2*s34 + 5*s23*s34^2 - 
    6*s234*s34^2 + 3*s34^3 + s12^2*(-2*s123 - 9*s23 + 6*s234 + s34) + 
    25*s23^2*s56 + 44*s23*s234*s56 - 3*s234^2*s56 - 52*s23*s34*s56 + 
    15*s23*s56^2 + s12*(18*s23^2 - 2*s23*s234 - 3*s234^2 + 3*s23*s34 - 
      5*s34^2 + s123*(18*s23 - 17*s234 + 16*s34) + 27*s23*s56) - 
    s123*(2*s23^2 + 2*s23*s234 + 20*s234^2 - 3*s23*s34 - 24*s234*s34 + 
      14*s34^2 + 36*s23*s56 + 5*s234*s56), 
  y[1180] -> s12^2*s23^2 + s123^2*(6*s23^2 + 4*s23*s34 + s34^2) - 
    2*s123*s23*(6*s23^2 + 4*s23*(s34 - s56) + s34*(s34 - s56)) + 
    s23^2*(6*s23^2 + 4*s23*(s34 - 2*s56) + (s34 - s56)^2) - 
    2*s12*s23*(4*s23^2 + s23*s34 - s123*(4*s23 + s34) + 9*s23*s56 + 
      2*s34*s56), y[1181] -> -9*s123^2*(s234 - s34) + s12^2*s34 + 
    s234^2*s34 - 3*s234*s34^2 + 3*s34^3 - 3*s234^2*s56 + 10*s234*s34*s56 - 
    11*s34^2*s56 - 12*s234*s56^2 + 16*s34*s56^2 + 
    3*s123*(s234^2 - 3*s234*s34 + 3*s34^2 + 7*s234*s56 - 8*s34*s56) + 
    s12*(3*s123*(s234 - 2*s34) + 2*s234*s34 - 4*s34^2 - 3*s234*s56 + 
      7*s34*s56), y[1182] -> s23^2*s234 + s12^2*(s23 + s234) - 
    s12*s234*(s234 - 2*s56) + s12*s23*(2*s234 + s56) + 
    s23*(-2*s234^2 + 7*s234*s56 + s56^2) + 
    s234*(s234^2 - 3*s234*s56 + 3*s56^2), 
  y[1183] -> s23^2*s234*(s234 - 6*s56) + 
    s234*(s234^3 - 4*s234^2*s56 + 6*s234*s56^2 - 4*s56^3) - 
    s23*(2*s234^3 - 9*s234^2*s56 + 16*s234*s56^2 + s56^3), 
  y[1184] -> 6*s12^2*s23 - 8*s23^3 + 6*s123^2*(4*s23 - s234) + 
    11*s23^2*s234 - 12*s23*s234^2 + 3*s234^3 - 28*s23^2*s56 - 
    6*s23*s234*s56 - 6*s234^2*s56 - 6*s23*s56^2 - 3*s234*s56^2 - 
    3*s12*(8*s123*s23 + 3*s23^2 + s234^2 + 2*s23*s56 - s234*s56) + 
    6*s123*(-s23^2 + s234*(s234 + s56) + s23*(3*s234 + s56)), 
  y[1185] -> -3*s12^2*s23*(s23 + s34) + 
    s12*s23*(3*s123*s23 - 5*s23^2 + 3*s34^2 + s23*(s234 + 3*s34 - 3*s56)) + 
    s23*s34*(3*s123^2 - 2*s123*s34 + s34*(s234 - 2*s56)) + 
    s23^3*(s234 + 4*s34 - 7*s56) + s23^2*(-2*s234^2 - 6*s123*s34 + s234*s34 + 
      3*s123*s56 + 4*s234*s56 - 3*s56^2) + 
    s34^2*(s123^2 + s234^2 + s234*(s34 - 2*s56) + s123*(-2*s34 + s56) + 
      s56*(-2*s34 + s56)), y[1186] -> 3*s123^2*s234 - 4*s234^2*s34 - 
    s234*s34^2 - 2*s34^3 + s123*(5*s234^2 + s234*(s34 - 6*s56) + 
      s34*(s34 - 2*s56)) - 5*s234^2*s56 + 5*s234*s34*s56 + s34^2*s56 + 
    3*s234*s56^2 + 4*s12*(-(s123*(2*s234 + s34)) + s34*(s34 + s56) + 
      s234*(s34 + 2*s56)), y[1187] -> 4*s123^3 + 9*s234^3 - s234^2*s34 - 
    s234*s34^2 - 6*s234^2*s56 - 21*s234*s34*s56 + 2*s34^2*s56 - 
    21*s234*s56^2 + 16*s34*s56^2 - 16*s56^3 - 
    2*s23*(5*s234^2 - 8*s234*s34 + 2*s34^2 - 6*s234*s56 + 3*s34*s56 - 
      s56^2) + s23^2*(25*s234 + 2*(-5*s34 + s56)) + 
    s123^2*(10*s23 - 3*s234 - 5*(s34 + 6*s56)) + 
    2*s123*(-4*s23^2 + 3*s234^2 - 3*s234*s34 + 2*s34^2 + 9*s234*s56 + 
      2*s34*s56 + 21*s56^2 + s23*(-3*s234 + 9*s34 + 6*s56)), 
  y[1188] -> -18*s123^2*s23 - 8*s23^3 + 13*s23^2*s34 + 12*s23*s34^2 + 
    2*s34^3 + s12^2*(-6*s23 + 2*s34) - 12*s23^2*s56 + 6*s23*s34*s56 - 
    8*s34^2*s56 - 20*s23*s56^2 + 14*s34*s56^2 + 
    2*s123*(13*s23^2 + s34*(3*s34 - 11*s56) + s23*(s34 + 5*s56)) + 
    s12*(13*s23^2 + 8*s123*(s23 - s34) + 4*s34*(s34 + 4*s56) + 
      2*s23*(9*s34 + 7*s56)), y[1189] -> 
   -((s234^2 - 4*s23*s56)*(s23^2 + 6*s23*s56 + s56^2)) - 
    s123*(s234*s56^2 + 2*s23*s56*(3*s234 + 4*s56) + s23^2*(s234 + 8*s56)), 
  y[1190] -> 3*s12^2*s23^2*(s23 + s34) + 3*s12*(s123 - 2*s23)*s23*s34*
     (s23 + s34) + s34^2*(3*s23^3 + 3*s23^2*s34 + s123^2*(s23 + s34) + 
      s34*s56^2 + s123*(-3*s23^2 - 3*s23*s34 + s34*s56)), 
  y[1191] -> s23*s56*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3) + 
    s234*(s234*(6*s234 - s56)*s56^2 - s23^3*(s234 + 18*s56) + 
      3*s23^2*(2*s234^2 - 5*s234*s56 - 20*s56^2) + 
      s23*s56*(20*s234^2 - 15*s234*s56 - 18*s56^2)) + 
    s123*(s23^3*(s234 - 6*s56) + s234*s56^2*(6*s234 + s56) + 
      s23^2*(6*s234^2 + 15*s234*s56 - 20*s56^2) + 
      s23*s56*(20*s234^2 + 15*s234*s56 - 6*s56^2)), 
  y[1192] -> s12^2*(4*s23*(s23 + 2*s34) - 2*s123*(3*s23 + 2*s34)) + 
    s123*(s23 + s34)*(10*s23*s34 - 4*s34^2 - 9*s23*s56) + 
    s12*(s123*(-8*s23^2 + 8*s34^2 + s23*s56) + 
      8*s23*(s23^2 - s23*s34 - 2*s34^2 + 4*s23*s56 + 3*s34*s56)) - 
    4*s23*(-2*s34^2*(s34 - 3*s56) + s23^2*(s34 - 2*s56) + 
      s23*(-s34^2 + 4*s34*s56 + s56^2)), 
  y[1193] -> s34^2*(s123^3 - (s234 - s56)^3 + s123^2*s56 + s123*s56^2) - 
    3*s23^3*(s234^2 - 3*s234*s56 + s56*(-s34 + 3*s56)) + 
    s23^2*(3*s234^3 - 3*s234^2*(s34 + 3*s56) + 3*s234*s56*(2*s34 + 3*s56) + 
      s56*(-6*s123*s34 + 2*s34^2 + 3*s123*s56 - 3*s34*s56 - 3*s56^2)) - 
    s23*s34*(s123^2*(s34 - 3*s56) + 3*s123*s34*s56 + 
      s34*(s234^2 - 3*s234*s56 + 3*s56^2)), 
  y[1194] -> s123^3*(6*s23 - 2*s34) + 4*s123*s56*(-2*s23^2 - 6*s34*s56 + 
      s23*(s34 + 7*s56)) + s123^2*(-6*s23^2 + 2*s23*(s34 - 7*s56) + 
      s34*(s34 + 13*s56)) - 4*s56*(-4*s23^3 - 4*s34*s56^2 + 
      s23^2*(3*s34 + s56) + s23*(s34^2 + 2*s34*s56 + 5*s56^2)), 
  y[1195] -> -2*s123^3*(6*s23 + s234) - 2*s23^3*(5*s234 + 24*s56) + 
    s123^2*(24*s23^2 - 30*s23*s234 + 5*s234^2 + 24*s23*s56 + 9*s234*s56) + 
    s23^2*(7*s234^2 + s234*s56 - 46*s56^2) - 
    2*s23*s234*(2*s234^2 - 3*s234*s56 + 2*s56^2) + 
    s234*(-3*s234^3 + 9*s234^2*s56 - s234*s56^2 + 5*s56^3) - 
    2*s123*(6*s23^3 - 3*s23^2*(7*s234 + 4*s56) + 
      s23*(15*s234^2 - 16*s234*s56 + 6*s56^2) + 
      s234*(3*s234^2 + 2*s234*s56 + 6*s56^2)), 
  y[1196] -> -(s123^3*s234) - s123^2*(3*s234 - s34)*(2*s234 - s56) + 
    s34^2*s56^2 + s234^3*(4*s34 + 6*s56) + 
    s234*s56*(s34^2 + 8*s34*s56 + 4*s56^2) - 
    s234^2*(2*s34^2 + 15*s34*s56 + 15*s56^2) + 
    s123*(-6*s234^3 + s34^2*s56 + 3*s234^2*(2*s34 + 7*s56) - 
      s234*(s34^2 + 4*s34*s56 + 6*s56^2)), 
  y[1197] -> -(s12^3*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56))) + 
    s12^2*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s56*(-(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*(s23^3*s56 - s234^2*s56^2 - s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 
        6*s56^2) + s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56))), 
  y[1198] -> s12^3*s23 + s23^3*s234 - 6*s23^2*s234^2 + 5*s234^4 + 
    9*s23^3*s56 + 9*s23^2*s234*s56 - 30*s23*s234^2*s56 + 5*s234^3*s56 + 
    10*s23^2*s56^2 - 15*s23*s234*s56^2 - s234^2*s56^2 + s23*s56^3 + 
    s12^2*(-11*s23^2 - s234^2 + s123*(-5*s23 + s234) + s23*(5*s234 + s56)) + 
    s123*(-s23^3 + 5*s23*(2*s234 - s56)*s56 - 3*s23^2*(2*s234 + 7*s56) + 
      s234*(7*s234^2 + 7*s234*s56 + s56^2)) + 
    s12*(-3*s23^3 + s234^2*(4*s234 - s56) + s23^2*(6*s234 + 23*s56) + 
      s23*(-10*s234^2 - 12*s234*s56 + s56^2) + 
      s123*(6*s23^2 + s234*(8*s234 + s56) - 2*s23*(9*s234 + 2*s56))), 
  y[1199] -> s234^2*s34^3 - s23^4*s56 + 
    s23^3*(s234^2 - s123*s34 + s34^2 + s234*(s34 - 4*s56) + 4*s123*s56 + 
      3*s34*s56 - 6*s56^2) - s12^3*(2*s123*s23 + s23^2 + s234^2 - 
      s23*(2*s234 + s56)) + 3*s12^2*(s23 + s34)*(2*s123*s23 + s23^2 + 
      s234^2 - s23*(2*s234 + s56)) + 
    s23*(-2*s234*s34^3 + s34^3*(2*s123 - s56) + 
      s234^2*(s34^2 - s34*s56 + s56^2)) + 
    s23^2*(s34^3 - 3*s234^2*(s34 - 2*s56) - s34^2*s56 + s34*s56^2 - s56^3 + 
      s234*(-2*s34^2 + 3*s34*s56 - 4*s56^2) + 
      s123*(2*s34^2 - 3*s34*s56 + 4*s56^2)) + 
    s12*(-3*s234^2*s34^2 - s23^3*(2*s234 + 3*s34 + 6*s56) + 
      2*s123*s23*(s23^2 - 3*s23*s34 - 3*s34^2 + 3*s23*s56) + 
      s23^2*(6*s234^2 - 3*s34^2 + 6*s234*(s34 - s56) + 3*s34*s56 - 2*s56^2) + 
      s23*(6*s234*s34^2 + 3*s34^2*s56 + s234^2*(-3*s34 + 2*s56))), 
  y[1200] -> -(s23^2*(s234 - 2*s34)) + s234*s34^2 + 
    2*s123*(s23^2 + s23*s34 + s34^2) - s23*s34*(s234 - 2*s56), 
  y[1201] -> 3*s12^2 + 3*s123^2 + 10*s23^2 - 36*s23*s234 - 10*s234^2 + 
    34*s23*s34 + 15*s234*s34 - 8*s34^2 + 
    s12*(-6*s123 + 8*s23 - 11*s234 + 16*s34) - 
    2*s123*(s23 - s234 + 3*s34 - 3*s56) - 12*s23*s56, 
  y[1202] -> 2*s12^3 + 4*s12^2*(s23 - s56) - 2*(s123 - 2*s23)*s56^2 + 
    s12*s56*(3*s123 - 8*s23 + 2*s56), 
  y[1203] -> -12*s12^2 + 4*s23^2 + 38*s23*s56 + 21*s56^2 - 
    4*s123*(s23 + 15*s56) + s12*(12*s123 + 26*s23 + 39*s56), 
  y[1204] -> -6*s12^2*s23 - 10*s23^3 - 29*s23^2*s34 - 20*s23*s34^2 + 
    4*s34^3 - 6*s123^2*(3*s23 + s34) + 
    s123*(30*s23^2 + 24*s23*s34 + 8*s34^2) - 8*s23^2*s56 - 10*s23*s34*s56 - 
    12*s23*s56^2 + s12*(25*s23^2 + 2*s23*s34 - 12*s34^2 + 
      6*s123*(3*s23 + s34) + 6*s23*s56), 
  y[1205] -> s23^3*s234*(s234 - 7*s56) - s234*(s234 - s56)^4 + 
    s23*s234*(3*s234^3 - 13*s234^2*s56 + 22*s234*s56^2 - 18*s56^3) - 
    s23^2*(3*s234^3 - 15*s234^2*s56 + 31*s234*s56^2 + s56^3), 
  y[1206] -> -(s23^4*s56) + s56^3*(7*s234^2 + s123*s56 - s234*s56) + 
    s23^3*(s234^2 - 7*s234*s56 + 7*(s123 - 3*s56)*s56) + 
    7*s23^2*s56*(3*s234^2 - 5*s234*s56 + 5*(s123 - s56)*s56) - 
    7*s23*s56^2*(-5*s234^2 + 3*s234*s56 + s56*(-3*s123 + s56)), 
  y[1207] -> 6*s12^2*s23 + 30*s123^2*s23 - 2*s23^3 - 29*s23^2*s234 + 
    24*s23*s234^2 + 3*s234^3 - 32*s23^2*s56 + 6*s23*s234*s56 + 3*s234*s56^2 - 
    2*s123*(6*s23^2 - 8*s23*s234 + 3*s23*s56 + 3*s234*s56) - 
    3*s12*(8*s123*s23 + 5*s23^2 + 2*s23*(s234 + s56) - s234*(s234 + s56)), 
  y[1208] -> s123^2*(3*s23^2 + 3*s23*s34 + s34^2) - 
    2*s123*s23*(2*s23 + s34)*(s23 + s56) + 
    s23*(s23^3 + 2*s23^2*s56 - 4*s34^2*s56 + s23*s56*(-4*s34 + s56)), 
  y[1209] -> s23^2*(-37*s234 + 10*s34 - 58*s56) + 
    3*s123^2*(6*s23 + s234 - s34 - 2*s56) + 
    2*s23*(13*s234^2 - 8*s234*s34 + 2*s34^2 - 29*s234*s56 + 17*s34*s56 + 
      2*s56^2) + s234*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 
      3*s234*(s34 + 2*s56)) - 2*s123*(6*s23^2 - 3*s234^2 + 3*s234*s34 - 
      s34^2 + 6*s234*s56 - 3*s34*s56 - 3*s56^2 + 
      s23*(-16*s234 + 5*s34 + 4*s56)), 
  y[1210] -> s12^3*s234 + s23^3*s234 - s234*(s234 - s56)^3 + 
    s23^2*(-3*s234^2 + 12*s234*s56 + s56^2) + 
    s23*s234*(3*s234^2 - 10*s234*s56 + 12*s56^2) + 
    s12^2*(s23^2 + 3*s23*s234 + s234*(-s234 + s56)) + 
    s12*(s234*(s234 - s56)^2 + s23^2*(3*s234 + s56) + 
      s23*s234*(-3*s234 + 7*s56)), 
  y[1211] -> (s234^2 - 4*s23*s56)*(s23^2 + 10*s23*s56 + 5*s56^2) + 
    s123*(10*s23*s56*(s234 + 2*s56) + s56^2*(5*s234 + 2*s56) + 
      s23^2*(s234 + 10*s56)), y[1212] -> -(s12^3*s234) - s123*s34^3 + 
    6*s12^2*s23*(s23 + s34) + s23^3*(-4*s34 + 7*s56) + 
    s23^2*(3*s234^2 + 6*s123*s34 + 3*s34^2 - 3*s123*s56 - 5*s234*s56 - 
      6*s34*s56 + 6*s56^2) - s23*(2*s234^3 + 3*s123^2*s34 - 3*s34^3 + 
      s123*s34*(s34 - 3*s56) + s234*s56*(s34 + 2*s56) - 
      s234^2*(s34 + 4*s56)) + s12*(3*s123*(-s23^2 + s23*s34 + s34^2) + 
      s23*(5*s23^2 + s234^2 - 9*s23*s34 - 9*s34^2 + 6*s23*s56 - s234*s56)), 
  y[1213] -> -(s123^3*s34^2) + 3*s23^3*(s234^2 - 3*s234*s56 + 
      s56*(-s34 + 3*s56)) - s23^2*(6*s234^3 - 3*s234^2*(s34 + 6*s56) + 
      3*s234*s56*(s34 + 6*s56) + s56*(-6*s123*s34 + 2*s34^2 + 3*s123*s56 + 
        3*s34*s56 - 6*s56^2)) + s23*(3*s234^4 - 3*s234^3*(s34 + 3*s56) + 
      s234^2*(s34 + 3*s56)^2 + s123*s34*(s123*s34 - 3*s123*s56 + 2*s34*s56 + 
        3*s56^2) - s234*s56*(s34^2 + 3*s34*s56 + 3*s56^2)), 
  y[1214] -> -12*s123^3*s23 - 12*s23^3*(s234 + 4*s56) + 
    10*s23*s234^2*(-2*s234 + 5*s56) + s123^2*(24*s23^2 - 36*s23*s234 - 
      s234^2 + 24*s23*s56 + 3*s234*s56) + 
    s23^2*(45*s234^2 + 11*s234*s56 - 50*s56^2) - 
    s234*(s234^3 - 3*s234^2*s56 + 3*s234*s56^2 - 3*s56^3) - 
    2*s123*(6*s23^3 - 12*s23^2*(2*s234 + s56) + 
      s234*(s234^2 - 3*s234*s56 + 3*s56^2) + 
      s23*(21*s234^2 - 20*s234*s56 + 6*s56^2)), 
  y[1215] -> -(s23^2*s56*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 7*s56^3)) - 
    s123*(s23^4*(s234 - 7*s56) + s234^2*s56^3 + 
      7*s23^3*(s234^2 + 3*s234*s56 - 5*s56^2) + 
      7*s23^2*s56*(5*s234^2 + 5*s234*s56 - 3*s56^2) + 
      s23*s56^2*(21*s234^2 + 7*s234*s56 - s56^2)) + 
    s234*(-(s234^2*s56^3) + s23^4*(s234 + 21*s56) - 
      7*s23^3*(s234^2 - 3*s234*s56 - 15*s56^2) + 
      s23*s56^2*(-21*s234^2 + 7*s234*s56 + 3*s56^2) + 
      7*s23^2*s56*(-5*s234^2 + 5*s234*s56 + 9*s56^2)), 
  y[1216] -> -(s12^3*(s23^2 + s234*(3*s234 - s56) + s123*(3*s23 + s56) - 
       3*s23*(s234 + s56))) + s12^2*(s234*s56*(-4*s234 + s56) + 
      s23^2*(s234 + 4*s56) - s123*(s23^2 + 6*s23*s56 + s56^2) + 
      s23*(-4*s234^2 + 6*s234*s56 + 4*s56^2)) + 
    s56*(s234*s56^2*(-6*s234 + s56) + s23^3*(s234 + 6*s56) + 
      s23*s56*(-20*s234^2 + 15*s234*s56 + 6*s56^2) + 
      s23^2*(-6*s234^2 + 15*s234*s56 + 20*s56^2) - 
      s123*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3)) + 
    s12*(s23^3*s56 + s56^2*(-5*s234^2 - s123*s56 + s234*s56) - 
      s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) + 
      5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56))), 
  y[1217] -> -3*s23^4 + 3*s23^3*s234 + 2*s23^2*s234^2 + 12*s23*s234^3 + 
    4*s234^4 + s12^3*(s123 + s23 + s234) + 10*s23^3*s34 + 6*s23^2*s234*s34 - 
    15*s23*s234^2*s34 - 6*s234^3*s34 - 9*s23^2*s34^2 + 11*s23*s234*s34^2 + 
    4*s234^2*s34^2 - 9*s23*s34^3 - s234*s34^3 - 37*s23^3*s56 - 
    43*s23^2*s234*s56 + 3*s23*s234^2*s56 + s234^3*s56 + 69*s23^2*s34*s56 + 
    18*s23*s234*s34*s56 - 16*s23*s34^2*s56 - 89*s23^2*s56^2 - 
    3*s23*s234*s56^2 + s12^2*(s23^2 + s234*(4*s234 - 3*s34) + 
      s123*(-7*s23 + 4*s234 - 3*s34) - s23*(15*s234 + 11*s34 + 4*s56)) + 
    s123*(3*s23^3 + 4*s234^3 + 4*s234*s34^2 - s34^3 + s234^2*(-6*s34 + s56) + 
      s23^2*(2*s234 + 41*s56) + s23*(20*s234^2 - 27*s234*s34 + 19*s34^2 + 
        45*s234*s56 - 30*s34*s56 + 7*s56^2)) + 
    s12*(-24*s23^3 + s234*(7*s234^2 - 8*s234*s34 + 3*s34^2) + 
      s23^2*(4*s234 + 7*s34 - 13*s56) + s123*(-16*s23^2 + 7*s23*s234 + 
        7*s234^2 - 8*s234*s34 + 3*s34^2 + 13*s23*(-s34 + s56)) + 
      s23*(-7*s234^2 + 3*s234*(s34 - 7*s56) + s34*(19*s34 + 20*s56))), 
  y[1218] -> -(s23^4*s234) + 7*s23^3*s234^2 - 5*s23*s234^4 - s234^5 + 
    s12^3*s23*(s123 + s23 + s234) - 10*s23^4*s56 - 14*s23^3*s234*s56 + 
    45*s23^2*s234^2*s56 - 11*s23*s234^3*s56 - s234^4*s56 - 40*s23^3*s56^2 + 
    45*s23^2*s234*s56^2 + 10*s23*s234^2*s56^2 - s234^3*s56^2 - 
    6*s23^2*s56^3 + 3*s23*s234*s56^3 + 
    s12^2*(14*s23^3 - s234^2*(s123 + s234) + 3*s23*s234*(2*s234 + s56) + 
      s123*s23*(4*s234 + s56) - 2*s23^2*(5*s234 + 4*s56)) + 
    s123*(s23^4 + 5*s23^2*s56*(s234 + 3*s56) + 7*s23^3*(s234 + 4*s56) - 
      s234^2*(s234^2 + s234*s56 + s56^2) + s23*(-7*s234^3 - 27*s234^2*s56 - 
        6*s234*s56^2 + s56^3)) - s12*(-3*s23^4 + s234^3*(2*s234 + s56) - 
      s23*s234*s56*(13*s234 + 3*s56) + s23^3*(7*s234 + 11*s56) + 
      s23^2*(-10*s234^2 + 9*s234*s56 + 5*s56^2) + 
      s123*(7*s23^3 + s234^2*(2*s234 + s56) - s23^2*(18*s234 + 19*s56) + 
        s23*(4*s234^2 + 5*s234*s56 - s56^2))), 
  y[1219] -> -2*s12^3*s23 + s123*s23^2*(12*s34 - 13*s56) - 
    4*s23^3*(s34 - 2*s56) + 8*s34^3*s56 + 4*s123*s34^2*(-2*s34 + 3*s56) + 
    2*s12^2*(5*s23^2 + 7*s23*s34 - 4*s123*(s23 + s34) + 6*s23*s56 + 
      4*s34*s56) + s123*s23*(4*s34^2 - s34*s56 + 2*s56^2) + 
    2*s23^2*(3*s34^2 - 18*s34*s56 + 7*s56^2) + 
    2*s23*s34*(5*s34^2 - 18*s34*s56 + 9*s56^2) - 
    s12*(s123*(12*s23^2 + 4*s34*(-4*s34 + 3*s56) + s23*(-4*s34 + 15*s56)) + 
      2*(-4*s23^3 + s23^2*(7*s34 - 24*s56) + 8*s34^2*s56 + 
        s23*(11*s34^2 - 12*s34*s56 + s56^2))), 
  y[1220] -> s23^4*s56 + s34^3*(-3*s234^2 - s123*s56 + s234*s56) - 
    s23^3*(s234^2 - s123*s34 + s34^2 + s234*(s34 - 5*s56) + 5*s123*s56 + 
      4*s34*s56 - 10*s56^2) + s12^3*(s23^2 + s234*(3*s234 - s56) + 
      s123*(3*s23 + s56) - 3*s23*(s234 + s56)) - 3*s12^2*(s23 + s34)*
     (s23^2 + s234*(3*s234 - s56) + s123*(3*s23 + s56) - 
      3*s23*(s234 + s56)) + s23^2*(-s34^3 + 2*s234^2*(2*s34 - 5*s56) + 
      3*s34^2*s56 - 4*s34*s56^2 + 5*s56^3 + 
      s123*(-3*s34^2 + 6*s34*s56 - 10*s56^2) + 
      s234*(3*s34^2 - 6*s34*s56 + 10*s56^2)) + 
    s23*(3*s34^3*s56 + s234^2*(-3*s34^2 + 4*s34*s56 - 5*s56^2) - 
      s123*(3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3) + 
      s234*(3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3)) + 
    s12*(3*s234*s34^2*(3*s234 - s56) + s23^3*(2*s234 + 3*s34 + 8*s56) + 
      s23^2*(-8*s234^2 - 9*s234*s34 + 3*s34^2 + 12*s234*s56 - 9*s34*s56 + 
        8*s56^2) + s123*(-2*s23^3 + 3*s23^2*(3*s34 - 4*s56) + 3*s34^2*s56 + 
        s23*(9*s34^2 + 3*s34*s56 - 2*s56^2)) + 
      s23*(s234^2*(9*s34 - 8*s56) - 9*s34^2*s56 + 
        s234*(-9*s34^2 - 3*s34*s56 + 2*s56^2))), 
  y[1221] -> s12^2*(4*s23 - s234) + s123^2*(10*s23 - s234) + 
    s12*s23*(-6*s23 + s234) + 2*s12*s123*(-5*s23 + s234) + 
    s123*s23*(-4*s23 + 5*s234 - 8*s56) + s23*(s234 - 2*s56)*
     (-3*s23 + 2*s234 - 2*s56), y[1222] -> -2*s123*s234 - 2*s234^2 + 
    s23*s56 + 3*s234*s56, y[1223] -> s12^2 + s12*(2*s123 - 2*s23 - 3*s56) + 
    s56*(-s123 + s56), y[1224] -> -s12^2 + (s123 + s23 - s56)*s56 + 
    s12*(-2*s123 + s23 + 3*s56), 
  y[1225] -> 2*s123^2 + s12*(-2*s123 - 4*s23 + s234) + 
    s123*(4*s23 - s234 + 2*s34) + s23*(-s234 + 2*s34 + 4*s56), 
  y[1226] -> -5*s12^2 + s23^2 + s56^2 - s123*(s23 + 8*s56) + 
    s12*(4*s123 + 9*s23 + 8*s56), y[1227] -> -(s123^2*(2*s23 + s34)) + 
    s123*s23*(3*s23 + 4*s34 - 2*s56) + s12*s23*(-2*s123 + 11*s23 + 4*s56) - 
    s23*(s23^2 + 3*s23*s34 + 4*s23*s56 + 4*s34*s56), 
  y[1228] -> s123^3 + s23^3 - 2*s23^2*s234 + s23*s234^2 + s234^3 + 
    3*s23^2*s34 - 2*s23*s234*s34 + s123^2*(s234 + 3*s34 - 4*s56) + 
    s12^2*(2*s123 - 2*s23 - s56) - s23^2*s56 + s23*s234*s56 - 5*s234^2*s56 + 
    2*s23*s34*s56 + s234*s34*s56 - s23*s56^2 + 6*s234*s56^2 - s34*s56^2 - 
    2*s56^3 + s123*(-2*s23^2 + (s234 + 2*s34 - 5*s56)*(s234 - s56) + 
      2*s23*(s234 - 3*s34 + s56)) - s12*(2*s123^2 + 4*s23^2 - 2*s23*s34 + 
      3*s23*s56 + s56^2 - 2*s123*(3*s23 - s34 + s56)), 
  y[1229] -> -2*s12^2*s23*(-s123 + s23 + s56) + 
    2*s123*s23*(s23*s34 + s34^2 + s56^2) - s123^2*(s34^2 + s23*(s34 + s56)) - 
    s23*(s23^2*s34 + s56^3 + s23*(s34^2 - s56^2)) + 
    s12*(s123^2*(s23 + s34) - 2*s123*s23*(s23 + 2*s34 + s56) + 
      s23*(s23^2 + 3*s23*s34 - s23*s56 + s56^2)), 
  y[1230] -> 5*s123*s23 + 2*s12*(s123 + 2*s23) - s123*s56 - 8*s23*s56, 
  y[1231] -> -s123 + 2*s56, y[1232] -> 2*s23^2 + 3*s23*s34 + s34^2, 
  y[1233] -> s12^2*s23^2 + (s123 - s23)*(s23 + s34)*
     (4*s23^2 + s123*s34 + s23*s34) + 
    s12*s23*(s23*(s23 - s34) + 2*s123*(s23 + s34)), 
  y[1234] -> s12^2 + 3*s123^2 - 18*s23^2 + 28*s23*s234 - s234^2 - 
    17*s23*s34 + 4*s234*s34 - s34^2 - s12*(2*s123 + 10*s23 - 7*s234 + 
      4*s34) + s123*(7*s23 - 4*s234 + 10*s34) + 9*s23*s56, 
  y[1235] -> s23^2 + 2*s23*s56 - 3*s56^2, 
  y[1236] -> -(s23*(s234 + s34 - 5*s56)) + s123*(-s23 + s56) + 
    s56*(s234 + s34 + 3*s56), y[1237] -> -(s23^3*(s234 + s34 - 5*s56)) - 
    5*s23^2*(3*s234 + 3*s34 - s56)*s56 - s56^3*(s234 + s34 + s56) - 
    3*s23*s56^2*(5*s234 + 5*s34 + 3*s56), 
  y[1238] -> s12^2*s23 - 8*s23^3 + s123^2*(3*s23 - 2*s234) + 26*s23^2*s234 - 
    13*s23*s234^2 - s234^3 + 24*s23^2*s56 - 4*s23*s234*s56 + s234^2*s56 + 
    s23*s56^2 + s12*(-s23^2 + 3*s23*s234 + s234^2 + s123*(-4*s23 + s234) + 
      s23*s56) + s123*(-10*s23^2 + 3*s23*s234 - 3*s234^2 - 2*s23*s56 + 
      s234*s56), y[1239] -> -2*s123^2*(s23 + s34) + 
    s12*(6*s123*s23 + 4*s123*s34 - 4*s23*s34) + 
    s123*(25*s23^2 + 22*s23*s34 + 2*s34^2 - s23*s56) - 
    4*s23*(4*s23^2 + s23*s34 - 3*s34^2 + 7*s23*s56 + 5*s34*s56), 
  y[1240] -> 6*s23^3 - 2*s23^2*s234 + 10*s23*s234^2 - 7*s234^3 - 
    16*s23^2*s34 - 3*s23*s234*s34 + 8*s234^2*s34 - 20*s23*s34^2 - 
    3*s234*s34^2 - s12^2*(s123 + 4*s23 + s234 - s56) + 4*s23^2*s56 + 
    19*s23*s234*s56 - 3*s234^2*s56 - 17*s23*s34*s56 - 5*s34^2*s56 + 
    27*s23*s56^2 + s12*(14*s23^2 + 9*s23*s234 - 4*s234^2 + 16*s23*s34 + 
      3*s234*s34 + s123*(9*s23 - 4*s234 + 3*s34 - 2*s56) - 5*s23*s56 + 
      6*s234*s56 + s34*s56) + s123*(-2*s23^2 + 10*s23*s234 - 7*s234^2 - 
      3*s23*s34 + 8*s234*s34 - 3*s34^2 + 5*s23*s56 - 17*s234*s56 + 
      16*s34*s56), y[1241] -> 2*s23^3 + s23^2*(2*s34 - 11*s56) + 
    s23*(4*s34 - 17*s56)*s56 + 6*s56^3 + 
    s123*(-2*s23^2 + 4*s23*s56 + 2*s56^2), 
  y[1242] -> s123^2*(3*s23 + 2*s234 - 4*s34) + 
    s34*(s234^2 - 3*s234*s34 + 3*s34^2) + 
    s123*(2*s23^2 + (s234 - 2*s34)*s34 + s23*(-11*s234 + 19*s34 - 15*s56)) + 
    s23^2*(-11*s34 + 39*s56) + 2*s23*(4*s234^2 - 7*s234*s34 + 7*s34^2 + 
      13*s234*s56 - 13*s34*s56 + 3*s56^2), 
  y[1243] -> s123^3 - 2*s123^2*(s23 + s56) - 
    2*s56*(3*s23^2 + 10*s23*s56 + 3*s56^2) + 
    s123*(s23^2 + 6*s23*s56 + 4*s56^2), 
  y[1244] -> -(s23^4*s56) + s56^3*(s34 + s56)^2 + 
    5*s23^2*s56*(3*s34^2 + 2*s34*s56 + 4*(s123 - s56)*s56) + 
    s23^3*(s34^2 + 6*s123*s56 - 4*s34*s56 - 20*s56^2) + 
    s23*s56^2*(15*s34^2 + 6*s123*s56 + 24*s34*s56 + 8*s56^2), 
  y[1245] -> s56*(-12*s23^3 - 37*s23^2*s56 - 2*s23*s56^2 + 3*s56^3) + 
    s123*(s23^3 + 18*s23^2*s56 + 25*s23*s56^2 + 4*s56^3), 
  y[1246] -> s234^4*(s234 - s56)^3 + 3*s23^2*s234*(s234 - s56)^3*
     (s234 + s56) - s23*s234^2*(s234 - s56)^3*(3*s234 + s56) + 
    s23^4*s56*(s234^2 - 3*s234*s56 + 3*s56^2) - 
    s23^3*(s234^4 - 6*s234^2*s56^2 + 8*s234*s56^3 + (s123 - 3*s56)*s56^3), 
  y[1247] -> -(s123^4*s56^3) + s123^2*s23*s56^3*(6*s123 + s56) - 
    3*s123*s23^2*s56^3*(5*s123 + 2*s56) - 
    s23^4*s56*(s34^2 - 4*s34*s56 + 10*s56^2) + 
    s23^3*(s34^4 - 2*s34^3*s56 + 3*s34^2*s56^2 - 4*s34*s56^3 + 
      5*s56^3*(4*s123 + s56)), y[1248] -> -(s12^2*(s123 - 2*s23)) + 
    2*s12*s123*(-s23 + s56) - s56*(6*s23*s56 + s123*(-4*s23 + s56)), 
  y[1249] -> -(s12*(s123^2 - 2*s123*s56 + 2*s56*(-s23 + s56))) + 
    s56*(-4*s23*s56 + s123*(s23 + s56)), 
  y[1250] -> s123^3 - s234^3 - 6*s234^2*s56 - s123^2*(s234 + 2*s56) - 
    2*s234*s56*(5*s23 + 3*s56) - 2*s56^2*(10*s23 + 3*s56) + 
    s123*(s234^2 + 4*s234*s56 + 4*s56*(s23 + s56)), 
  y[1251] -> -s34^4 + s123^2*(-4*s23^2 - 3*s23*s34 + s34^2) + 
    s23^3*(11*s34 - 12*s56) + s23*s34^2*(-11*s34 + 14*s56) + 
    s23^2*(s34^2 + 2*s34*s56 + 2*s56^2) + 
    s123*(4*s23^3 + 3*s34^3 + s23^2*(-4*s34 + 2*s56) + 
      s23*s34*(-5*s34 + 4*s56)), y[1252] -> -2*s123^3 + 2*s23^3 + 
    s23^2*(9*s234 - 5*s56) + s234^2*(-2*s234 + s34 + 2*s56) + 
    s123^2*(6*s23 - 6*s234 + 3*s34 + 2*s56) + 
    s23*(-12*s234^2 + 4*s234*s34 + 21*s234*s56 - 7*s34*s56 - 9*s56^2) + 
    s123*(-s23^2 + 11*s23*s56 + s234*(-6*s234 + 3*s34 + 4*s56)), 
  y[1253] -> -(s123^3*s234) + s23*s56*(s23^2 - 2*s23*s234 + s234^2 - 
      3*s23*s56) + s123^2*(s23^2 + (s12 - 2*s234)*s234 + 
      2*s23*(s234 + s56)) + s12*(s234^3 - 2*s23*s234*(s234 + 2*s56) + 
      s23^2*(s234 + 6*s56)) - s123*(-2*s12*s234^2 + s234^3 + 
      2*s12*s23*(s234 + s56) - s23*s234*(2*s234 + 5*s56) + 
      s23^2*(s234 + 6*s56)), y[1254] -> 
   s23^4*s56 + s23*s56^2*(-35*s234^2 - 14*s234*s56 + 5*s56^2) - 
    s56^3*(7*s234^2 + 6*s234*s56 + 6*s56^2) + 
    s23^3*(-s234^2 + 6*s234*s56 + 39*s56^2) + 
    s23^2*s56*(-21*s234^2 + 14*s234*s56 + 89*s56^2) - 
    s123*(s23^3*(s234 + 8*s56) + 7*s23^2*s56*(3*s234 + 8*s56) + 
      7*s23*s56^2*(5*s234 + 8*s56) + s56^3*(7*s234 + 8*s56)), 
  y[1255] -> -(s23^4*s56) + 3*s56^3*(s34^2 + 4*s34*s56 + 5*s56^2) + 
    s23*s56^2*(-5*s34^2 + 4*s34*s56 + 20*s56^2) + 
    s23^3*(s34^2 - 4*s34*s56 + 36*s56^2) + 
    s23^2*s56*(s34^2 - 12*s34*s56 + 58*s56^2) + 
    s123*(s23 - s56)*(2*s23*(s34 - 11*s56)*s56 + s23^2*(s34 + s56) - 
      s56^2*(3*s34 + 11*s56)), 
  y[1256] -> s123*s23^3 + s34*(s234^3 - 4*s234^2*s34 + 6*s234*s34^2 - 
      4*s34^3 + 3*s23^2*(s234 - 2*s34 + s56) - 
      s23*(3*s234^2 - 9*s234*s34 + 9*s34^2 + s234*s56 - 2*s34*s56)), 
  y[1257] -> 2*s23^4 + s123^3*(-2*s23 + s234) + s234^2*(s234 - s56)^2 + 
    s23^3*(7*s234 + 29*s56) + s123^2*(6*s23^2 - 5*s23*s234 + 3*s234^2 + 
      5*s23*s56 - 2*s234*s56) + s23^2*(-16*s234^2 + 22*s234*s56 + 55*s56^2) + 
    s23*(8*s234^3 - 14*s234^2*s56 + 7*s234*s56^2 + 13*s56^3) + 
    s123*(-6*s23^3 + 2*s23^2*(s234 - 11*s56) + 2*s23*(2*s234 - 5*s56)*s56 + 
      s234*(3*s234^2 - 4*s234*s56 + s56^2)), 
  y[1258] -> 3*s23^3*s234 - 12*s23^2*s234^2 + 15*s23*s234^3 - 6*s234^4 + 
    9*s23^3*s56 + 10*s23^2*s234*s56 - 17*s23*s234^2*s56 + 8*s234^3*s56 + 
    16*s23^2*s56^2 + 3*s23*s234*s56^2 - 2*s234^2*s56^2 + s23*s56^3 + 
    s123^2*s23*(2*s23 + s56) - 2*s123*s23*(s23^2 + 5*s23*s56 + s56^2) + 
    s12^2*(-2*s123*s23 + 2*s23^2 - 2*s234^2 + s23*(5*s234 + s56)) + 
    s12*(s123^2*s23 - s23^3 + 2*s234^2*(3*s234 - s56) - 
      s123*s23*(9*s23 + 2*s56) + 2*s23^2*(6*s234 + 7*s56) + 
      s23*(-15*s234^2 + 2*s234*s56 + s56^2)), 
  y[1259] -> s12^2*(s123 - 2*s23)*s23 + 
    s12*(2*s23*(s23 + s34)*(3*s23 + 8*s56) - 
      s123*(5*s23^2 + 7*s23*s34 + 6*s23*s56 + 4*s34*s56)) - 
    2*s23*(3*s23^2*(s34 - 4*s56) + 4*s34*(4*s34 - 3*s56)*s56 + 
      s23*(3*s34^2 + 4*s34*s56 - 15*s56^2)) + 
    s123*(-4*s23^3 + s23^2*(7*s34 - 24*s56) + 8*s34^2*s56 + 
      s23*(11*s34^2 - 12*s34*s56 + s56^2)), 
  y[1260] -> s234^5 + 6*s234^4*s56 + 6*s234^3*s56*(s23 + s56) + 
    2*s56^3*(-37*s23^2 - 2*s23*s56 + 3*s56^2) + 
    s234*s56^2*(-35*s23^2 - 4*s23*s56 + 6*s56^2) + 
    s234^2*(-4*s23*s56^2 + 6*s56^3) + s123*(s234^4 + 8*s234^3*s56 + 
      4*s234^2*s56*(5*s23 + 2*s56) + 2*s234*s56^2*(25*s23 + 4*s56) + 
      s56^2*(25*s23^2 + 50*s23*s56 + 8*s56^2)), 
  y[1261] -> -2*s23^4*s56 - 3*s234^2*s34^2*s56 + 
    s23^3*(2*s234^2 - 3*s123*s34 + 3*s234*s34 + 8*s123*s56 - 8*s234*s56 + 
      9*s34*s56 - 12*s56^2) + 3*s12*(s23 + s34)*
     (s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s12^2*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s23*(9*s234*s34^2*s56 + 3*s34^2*s56*(-3*s123 + s56) + 
      s234^2*(-9*s34^2 - 3*s34*s56 + 2*s56^2)) + 
    s23^2*(s234^2*(-9*s34 + 12*s56) + s234*(3*s34^2 + 9*s34*s56 - 8*s56^2) + 
      s56*(9*s34^2 + 3*s34*s56 - 2*s56^2) + 
      s123*(-3*s34^2 - 9*s34*s56 + 8*s56^2)), 
  y[1262] -> 2*s234^2*(s234 - s56)^2*(3*s234 - s56) + 2*s23^4*s56 + 
    s23*(-15*s234^4 + 32*s234^3*s56 - 20*s234^2*s56^2 + 
      (s123 - s56)^2*s56^2 + 4*s234*s56^3) + 
    s23^3*(-3*s234^2 + 4*s234*s56 + 4*s56*(-s123 + 5*s56)) + 
    s23^2*(12*s234^3 - 22*s234^2*s56 + 14*s234*s56^2 + 
      s56*(2*s123^2 - 11*s123*s56 + 18*s56^2)), 
  y[1263] -> 2*s23^4*s56 + s123^2*s56*(2*s123^2 - 2*s123*s56 + s56^2) + 
    s23*s56*(-8*s123^3 + 9*s123^2*s56 - 4*s123*s56^2 + 2*s56^3) + 
    s23^3*(-3*s34^2 + 6*s34*s56 + s56*(-8*s123 + 23*s56)) + 
    s23^2*(2*s34^3 - 5*s34^2*s56 + 8*s34*s56^2 + 
      s56*(12*s123^2 - 16*s123*s56 + 19*s56^2)), 
  y[1264] -> 4*s234^4 + 2*s23^3*s34 - 6*s23^2*s34^2 - 8*s23*s34^3 - 
    10*s23^3*s56 + 23*s23^2*s34*s56 - 21*s23*s34^2*s56 - 3*s34^3*s56 - 
    86*s23^2*s56^2 + 57*s23*s34*s56^2 - 24*s23*s56^3 - 3*s34*s56^3 - 
    9*s56^4 + s234^3*(-6*s34 + 13*s56) + 
    s234^2*(-3*s23*s34 + 4*s34^2 + 2*s23*s56 - 12*s34*s56 + 3*s56^2) + 
    s234*(-s34^3 + 6*s34^2*s56 - 3*s56^3 + s23^2*(3*s34 + 2*s56) + 
      s23*(5*s34^2 + 21*s34*s56 - 42*s56^2)) + 
    s123*(4*s234^3 - s34^3 + 14*s34^2*s56 - 3*s56^3 + 3*s23^2*(s34 + 2*s56) + 
      s234^2*(-6*s34 + 21*s56) + s234*(-3*s23*s34 + 4*s34^2 + 42*s23*s56 - 
        24*s34*s56 + 5*s56^2) + s23*(5*s34^2 - 33*s34*s56 + 48*s56^2)), 
  y[1265] -> -(s234^4*(s234 - s56)^2) - 3*s23^2*s234*(s234 - s56)^2*
     (s234 + s56) + s23*s234^2*(s234 - s56)^2*(3*s234 + s56) + 
    s23^4*s56*(-s234 + 2*s56) + s23^3*(s234^3 + s234^2*s56 - 5*s234*s56^2 + 
      s56^2*(-s123 + 3*s56)) + s12^2*(-(s123*s23^3) - s234^4 - 
      3*s23^2*s234*(s234 + s56) + s23*s234^2*(3*s234 + s56) + 
      s23^3*(s234 + 3*s56)) + s12*(s234^4*(s234 - s56) + s23^4*s56 - 
      s23^3*(s234^2 + 2*s234*s56 + (s123 - 3*s56)*s56) + 
      s23*s234^2*(-3*s234^2 + 2*s234*s56 + s56^2) + 
      3*s23^2*(s234^3 - s234*s56^2)), 
  y[1266] -> s123*(-2*s23^3*(s34 - 2*s56) + 4*s34^3*s56 + 
      s23^2*(3*s34^2 - 18*s34*s56 + 7*s56^2) + 
      s23*s34*(5*s34^2 - 18*s34*s56 + 9*s56^2)) - 
    2*s23*(4*s34^2*(2*s34 - 3*s56)*s56 + s23^2*(s34^2 - 12*s34*s56 + 
        13*s56^2) + s23*(s34^3 - 4*s34^2*s56 + s34*s56^2 - 2*s56^3)), 
  y[1267] -> s23^3*s34^3*(s23 - s234 + 3*s56) - 
    s123^4*(s34^3 + s23*(s34^2 - s34*s56 + s56^2)) + 
    s123^3*s23*(3*s34^3 + s23*(3*s34^2 - 4*s34*s56 + 5*s56^2)) + 
    s123*s23^2*(-3*s34^3*s56 + s23^2*(s34^2 - 4*s34*s56 + 10*s56^2) + 
      s23*(s34^3 - 3*s34^2*s56 + 4*s34*s56^2 - 5*s56^3)) + 
    s123^2*s23*(s34^3*s56 + s23^2*(-3*s34^2 + 6*s34*s56 - 10*s56^2) + 
      s23*(-3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3)), 
  y[1268] -> -2*s123^4*s23 + s123^3*(6*s23^2 + s34^2 + s23*s56) - 
    s123^2*(6*s23^3 + 2*s34^3 + s23^2*(s34 + 3*s56) + 
      s23*(6*s34^2 - s34*s56 + s56^2)) + 
    s123*s23*(2*s23^3 + s34^2*(5*s34 - s56) + s23^2*(2*s34 + 3*s56) + 
      2*s23*(5*s34^2 - 2*s34*s56 + 2*s56^2)) + 
    s23*(2*s23^3*(s34 - 5*s56) - 2*s34^3*s56 - 
      4*s23^2*(2*s34^2 - 3*s34*s56 + 5*s56^2) - 
      s23*(s234*s34^2 + 4*s34^3 - 2*s34*s56^2 + 2*s56^3)), 
  y[1269] -> s234^2*s34^3*s56 + s23^4*(s123 + 2*(s34 - 5*s56))*s56 + 
    s23^3*(-(s234^2*(s34 - 5*s56)) - 3*s56*(s34^2 - 7*s34*s56 + 5*s56^2) + 
      s234*(-s34^2 + 4*s34*s56 + 5*s56^2) + 
      s123*(s34^2 - 4*s34*s56 + 10*s56^2)) + 
    s23^2*(s234^2*(3*s34^2 - 6*s34*s56 + 10*s56^2) - 
      s234*(s34^3 + 3*s34^2*s56 - 4*s34*s56^2 - 10*s56^3) + 
      s123*(s34^3 + 3*s34^2*s56 - 4*s34*s56^2 + 5*s56^3) + 
      s56*(-3*s34^3 - s34^2*s56 + 16*s34*s56^2 + 8*s56^3)) + 
    s23*(s234^2*(3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3) + 
      s234*(-3*s34^3*s56 + s56^4) + s56*(3*s123*s34^3 - s34^3*s56 + 
        s34*s56^3 + s56^4)), y[1270] -> 
   s12^2*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + s23^2*(s234 + 3*s56) + 
      s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s56*(-(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*(s23^3*s56 - s234^2*s56^2 - s23^2*(s234^2 + 4*s123*s56 - 4*s234*s56 - 
        6*s56^2) + s23*s56*(-6*s234^2 + 4*s234*s56 + s56*(-4*s123 + s56))), 
  y[1271] -> -(s123^2*(s23 + s34)*(s23^2 + s34^2 + s23*(2*s34 + s56))) + 
    s123*(3*s23*s34^3 + s34^4 + s23^3*(s34 - s56) + 
      s23^2*(3*s34^2 - s56^2)) + 2*(-s34^5 + 2*s23^4*s56 + 
      s23*s34^3*(-3*s34 + 2*s56) + s23^2*s34*(-3*s34^2 + 6*s34*s56 + 
        2*s56^2) + s23^3*(-s34^2 + 6*s34*s56 + 4*s56^2)) + 
    s12*(s34^4 + s123^2*(3*s23^2 + 3*s23*s34 + s34^2) + s23^3*(s34 - 6*s56) + 
      s23*s34^2*(3*s34 - 2*s56) + s23^2*(3*s34^2 - 6*s34*s56 + 2*s56^2) - 
      s123*(s23^3 + s34^3 + 3*s23^2*(s34 + s56) + s23*s34*(3*s34 + s56))), 
  y[1272] -> 2*s123^3*s23 + s123*s23*(7*s23^2 - s23*s34 - 3*s34^2 + 
      6*s23*s56 + 2*s34*s56) + s12^2*(-2*s123*s23 + 2*s23^2 - 2*s234^2 + 
      s23*(5*s234 + s56)) - s123^2*(11*s23^2 + 4*s34^2 + 
      2*s23*(5*s34 + s56)) - s12*(7*s123*s23^2 + 10*s23^3 + 
      2*s123^2*(s23 + s34) + s234^2*(-3*s234 + 2*s34) + 
      s23^2*(-2*s234 + 8*s34 - 9*s56) + s23*(10*s234^2 + 5*s234*s34 + 
        3*s234*s56 - s34*s56)) + s23*(2*s23^3 + 4*s234^3 + 
      s23^2*(-14*s234 + 14*s34 - 5*s56) + s234^2*(2*s34 - 3*s56) - 
      2*s234*s34*s56 + 6*s34^2*s56 + s23*(4*s234^2 + 10*s34^2 + 10*s34*s56 + 
        s56^2 - 6*s234*(s34 + 2*s56))), 
  y[1273] -> s123^3*s23 - s23^3*s234 + 2*s23^2*s234^2 - s23*s234^3 - 
    s23^3*s34 - 3*s23^2*s234*s34 + 4*s23*s234^2*s34 + 9*s23^2*s34^2 - 
    12*s23*s234*s34^2 + 4*s234^2*s34^2 + 15*s23*s34^3 - 9*s234*s34^3 + 
    7*s34^4 - 9*s23^3*s56 + 3*s23^2*s234*s56 - 16*s23^2*s34*s56 - 
    s23*s234*s34*s56 - 4*s23*s34^2*s56 - s23^2*s56^2 + 
    s123^2*(3*s23^2 + s34^2 + s23*(s234 + 4*s34 + s56)) - 
    s12*(s123^2*s23 - s23^3 + 3*s34^2*(-s234 + s34) + s23^2*(3*s34 - 7*s56) + 
      s123*(-3*s23^2 - 3*s34^2 + s23*(2*s234 - 6*s34 + s56)) + 
      s23*(s234^2 + s234*(-3*s34 + s56) + s34*(6*s34 + s56))) - 
    s123*(2*s23^3 + s34^2*(-3*s234 + 4*s34) + 
      s23^2*(-5*s234 + 6*s34 + 10*s56) + s23*(s234^2 - s234*(8*s34 + s56) + 
        s34*(9*s34 + 2*s56))), y[1274] -> s23^3*s234 - 4*s23*s234^3 + 
    2*s234^4 - s12^2*s23*(s123 + 4*s23 + s234 - s56) - 15*s23^3*s56 + 
    27*s23^2*s234*s56 - 22*s23*s234^2*s56 + 5*s234^3*s56 + 27*s23^2*s56^2 - 
    15*s23*s234*s56^2 - s234^2*s56^2 + s23*s56^3 + 
    s123*(s23^3 - 9*s23^2*s56 + s234*(2*s234^2 + 9*s234*s56 + s56^2) - 
      s23*(4*s234^2 + 14*s234*s56 + 5*s56^2)) + 
    s12*(-3*s23^3 + s23^2*(5*s234 - 4*s56) + s234^2*(s234 - s56) + 
      s23*(-5*s234^2 + 2*s234*s56 + s56^2) + 
      s123*(5*s23^2 + s234*(s234 + s56) - s23*(5*s234 + 6*s56))), 
  y[1275] -> s123^4*(2*s23 + s34) + s123^3*s23*(-2*s23 - s34 + s56) + 
    2*s123*s23^2*s56*(4*s23 + 2*s34 + s56) - s123^2*s23*s56*
     (9*s23 + 5*s34 + s56) + s23*(-3*s23^3*(s234 + s34 - 3*s56) + 
      s234^2*(-10*s234^2 + 4*s234*s34 + 15*s234*s56 - 3*s34*s56 - 5*s56^2) + 
      s23^2*(2*s234^2 + 2*s234*s34 + 2*s34^2 - 23*s234*s56 - 7*s34*s56 + 
        19*s56^2) + s23*(11*s234^3 - s234^2*s56 + s56^2*(3*s34 + 4*s56) - 
        2*s234*s56*(3*s34 + 7*s56))), 
  y[1276] -> -2*s234^6 + s23^4*(s234 + s34 - 5*s56)*s56 + 
    s123^4*s56*(-s34 + s56) - s234^4*s56*(s34 + 2*s56) + 
    s234^5*(s34 + 4*s56) + s23*(3*s234^5 - s234^4*s56 + 
      s234^2*s56^2*(4*s34 + 5*s56) - s234^3*s56*(4*s34 + 7*s56) + 
      s123^2*s56*(s123*(s34 - 5*s56) + (4*s34 - s56)*s56)) - 
    s23^3*(s234^3 + s34^3 + s234^2*(s34 - 5*s56) - 3*s34^2*s56 + 
      6*s34*s56^2 + 3*s56^2*(s123 + 3*s56) + 
      s234*(s34^2 - 4*s34*s56 + s56^2)) + 
    s23^2*s56*(-9*s234^3 + 15*s234^2*s56 + 3*s234*(2*s34 - s56)*s56 + 
      s56*(7*s123^2 - 3*s56*(2*s34 + s56) + s123*(-4*s34 + 11*s56))), 
  y[1277] -> s12^2*(-(s123*s23^3) - s234^4 - 3*s23^2*s234*(s234 + s56) + 
      s23*s234^2*(3*s234 + s56) + s23^3*(s234 + 3*s56)) - 
    3*s12*s23*(s23 + s34)*(s123^2*s23 + s234^2*(s234 - s56) + 
      s23^2*(s234 + s56) - s123*s23*(s23 + 2*s56) + 
      s23*(-2*s234^2 + s234*s56 + s56^2)) - 
    s23*(-s234^5 + 3*s123^2*s34^2*(s123 - s56) + 2*s23^4*s56 + s234^4*s56 + 
      s23^3*(-2*s234^2 + 3*s123*s34 - 3*s234*s34 - 5*s123*s56 + 2*s234*s56 + 
        3*s34*s56 + 6*s56^2) + s23*(3*s123^3*s34 + 3*s123*s34^2*s56 - 
        3*s123^2*s34*(2*s34 + s56) + (s234 - s56)*(3*s234*s34^2 + 
          4*s234^2*s56 - 3*s34^2*s56)) + 
      3*s23^2*(s234^3 + s234^2*(s34 - 3*s56) + s123^2*(-2*s34 + s56) + 
        s123*(s34^2 + s34*s56 - 2*s56^2) + s234*(-s34^2 - 2*s34*s56 + 
          s56^2) + s56*(s34^2 + s34*s56 + s56^2))), 
  y[1278] -> -3*s123 + 6*s23 - 5*s234 + 2*s34, 
  y[1279] -> 2*s123 - s23 + 3*s234, 
  y[1280] -> -s123^3 - s23^3 + 4*s23*s234^2 + s123^2*(2*s23 - 5*s234 + s34) + 
    s234^2*(-3*s234 + s34) + s123*s234*(6*s23 - 7*s234 + 2*s34), 
  y[1281] -> 3*s123^2 - 8*s123*s23 + 5*s23^2 + 12*s123*s234 - 14*s23*s234 + 
    9*s234^2 - 5*s23*s56, y[1282] -> s12^2 + (s123 + s23)*s56 - 
    s12*(s123 + s56), y[1283] -> -8*s12^2 - 8*s123*s56 + 26*s23*s56 + 
    s12*(8*s123 - 17*s23 + 8*s56), y[1284] -> -31*s12^2 - 2*s123^2 - 
    33*s123*s23 + 8*s23^2 - 81*s123*s56 + 99*s23*s56 + 32*s56^2 + 
    s12*(37*s123 - 18*s23 + 45*s56), 
  y[1285] -> 90*s23^3 + 2*s123^2*(61*s23 - 95*s234) + 
    s12^2*(70*s23 - 26*s234) - 353*s23^2*s234 + 372*s23*s234^2 - 125*s234^3 - 
    273*s23^2*s56 - 94*s23*s234*s56 + 151*s234^2*s56 - 110*s23*s56^2 - 
    26*s234*s56^2 - 2*s123*(88*s23^2 - 262*s23*s234 + 141*s234^2 - 
      69*s23*s56 - 75*s234*s56) + s12*(-174*s123*s23 + 131*s23^2 + 
      118*s123*s234 - 154*s23*s234 + 59*s234^2 - 46*s23*s56 - 26*s234*s56), 
  y[1286] -> 6*s23^3 + s12^2*(4*s23 - s34) - 3*s23^2*s34 + 10*s23^2*s56 - 
    2*s23*s34*s56 + 6*s23*s56^2 - s34*s56^2 - 2*s123*s23*(2*s23 + 3*s56) - 
    s12*(6*s123*s23 - 6*s23^2 + 2*s23*s34 - 6*s23*s56 + s34*s56), 
  y[1287] -> 10*s23^4 - 2*s23*(s34 - 3*s56)*s56^2 - s34*s56^3 + 
    s23^2*s56*(-3*s34 + 10*s56) + s23^3*(-4*s34 + 14*s56) - 
    2*s123*s23*(5*s23^2 + 2*s23*s56 + 3*s56^2), 
  y[1288] -> -9*s12^2 + 127*s123^2 - 27*s23^2 - 136*s23*s234 + 93*s234^2 - 
    17*s234*s34 - 254*s23*s56 - 34*s234*s56 - 9*s56^2 - 
    s12*(34*s123 + 18*s23 + 17*s234 + 9*s56) - 
    2*s123*(68*s23 - 93*s234 + 17*(s34 + s56)), 
  y[1289] -> s123^2*(2*s23 - s34) - 6*s123*s23*(s23 + 2*s56) + 
    s12*s23*(-2*s123 + s23 + 4*s56) + 2*s23*(s23^2 + 10*s23*s56 + 
      2*s56*(s34 + s56)), y[1290] -> 
   5*s12^2 + s12*(-12*s123 + 4*s23 + 7*s56) + 
    2*(4*s123^2 + s23^2 + 6*s23*s56 + 4*s56^2 - 2*s123*(s23 + 4*s56)), 
  y[1291] -> 34*s23^4 - 126*s23^3*s234 + 174*s23^2*s234^2 - 106*s23*s234^3 + 
    24*s234^4 + 8*s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    24*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 27*s23^3*s56 - 
    72*s23^2*s234*s56 + 121*s23*s234^2*s56 - 48*s234^3*s56 - 
    24*s23*s234*s56^2 + 24*s234^2*s56^2 + 
    s12*(67*s23^3 - 99*s23^2*s234 - 8*s123*(6*s23^2 - 9*s23*s234 + 
        4*s234^2) + s23*s234*(65*s234 - 24*s56) + 16*s234^2*(-s234 + s56)) + 
    s123*(-67*s23^3 + 198*s23^2*s234 + 64*s234^2*(s234 - s56) + 
      3*s23*s234*(-65*s234 + 24*s56)), 
  y[1292] -> -100*s123^3 - 252*s23^3 - 269*s234^3 + 127*s234^2*s34 - 
    17*s234*s34^2 + 329*s234^2*s56 - 51*s234*s34*s56 - 51*s234*s56^2 - 
    9*s56^3 + s123^2*(270*s23 - 435*s234 + 161*s34 + 143*s56) - 
    s23^2*(145*s234 + 72*s34 + 1007*s56) + 
    2*s23*(297*s234^2 - 68*s234*s34 + 80*s234*s56 - 186*s34*s56 - 
      311*s56^2) + 2*s123*(4*s23^2 - 302*s234^2 - 17*(s34 + s56)^2 + 
      s234*(127*s34 + 219*s56) + s23*(398*s234 - 68*s34 + 233*s56)), 
  y[1293] -> -18*s123^4 - 54*s23^4 + s234*(241*s234 - 26*s56)*
     (s234 - s56)^2 - 82*s23^3*(2*s234 + 5*s56) + 
    s123^3*(54*s23 + 94*s234 + 36*s56) + 
    s23^2*(803*s234^2 + 4*s234*s56 - 530*s56^2) - 
    s123^2*(108*s23^2 + 496*s23*s234 - 483*s234^2 + 246*s23*s56 + 
      250*s234*s56 + 18*s56^2) + s23*(-826*s234^3 + 886*s234^2*s56 + 
      60*s234*s56^2 - 174*s56^3) + 
    2*s123*(63*s23^3 + s23^2*(283*s234 + 310*s56) + 
      s234*(306*s234^2 - 397*s234*s56 + 91*s56^2) + 
      s23*(-688*s234^2 + 218*s234*s56 + 183*s56^2)), 
  y[1294] -> 18*s123^4*s234 - 6*s23^4*(7*s234 - 6*s56) - 
    32*s234^2*(s234 - s56)^3 + s23^3*(185*s234^2 - 234*s234*s56 + 
      108*s56^2) - 3*s23^2*(92*s234^3 - 161*s234^2*s56 + 114*s234*s56^2 - 
      36*s56^3) + 3*s23*(55*s234^4 - 127*s234^3*s56 + 113*s234^2*s56^2 - 
      50*s234*s56^3 + 12*s56^4) - 2*s123^3*(6*s23*(s234 + 3*s56) + 
      s234*(-11*s234 + 27*s56)) - 3*s123^2*(12*s23^2*(2*s234 - 3*s56) + 
      s23*(-47*s234^2 + 42*s234*s56 - 36*s56^2) + 
      2*s234*(7*s234^2 + 2*s234*s56 - 9*s56^2)) + 
    3*s123*(36*s23^3*(s234 - s56) - 2*s234*(s234 - s56)^2*(13*s234 + 3*s56) - 
      2*s23^2*(58*s234^2 - 69*s234*s56 + 36*s56^2) + 
      s23*(106*s234^3 - 157*s234^2*s56 + 96*s234*s56^2 - 36*s56^3)), 
  y[1295] -> 6*s123 - 6*s23 + 5*s234 - 5*s56, y[1296] -> s34 - 2*s56, 
  y[1297] -> s123 - 3*s23 + s234, y[1298] -> 2*s123 - 3*s23 + 2*s34, 
  y[1299] -> 6*s23^2*s234^3 + s123^4*(2*s234 - s34) + s234^4*(2*s234 - s34) + 
    2*s23*s234^3*(-4*s234 + s34) - s23^4*(4*s234 + 5*s34) + 
    s123^3*(-8*s23*s234 + 8*s234^2 + 2*s23*s34 - 4*s234*s34) + 
    4*s23^3*(s234^2 + s234*s34 + s34^2) + 6*s123^2*s234*
     (s23^2 + s234*(2*s234 - s34) + s23*(-4*s234 + s34)) + 
    2*s123*(6*s23^2*s234^2 + 2*s234^3*(2*s234 - s34) + 
      3*s23*s234^2*(-4*s234 + s34) + 2*s23^3*(s234 + s34)), 
  y[1300] -> 2*s12 - 2*s123 + 3*s23 - 2*s56, 
  y[1301] -> -12*s12^2 - 44*s123^2 - 90*s23^2 + 74*s23*s234 - 36*s234^2 + 
    12*s23*s34 + 10*s234*s34 + 2*s12*(13*s123 - 12*s23 + 5*s234 - 6*s56) + 
    2*s123*(52*s23 - 27*s234 + 10*s34 - 5*s56) + 28*s23*s56 - s234*s56 + 
    3*s34*s56, y[1302] -> 2*s12^2 - 2*s12*s123 + (3*s23 - 2*s56)*s56, 
  y[1303] -> 3*s34^2 - 3*s34*s56 + s56^2, 
  y[1304] -> 10*s123*s34 - 16*s23*s34 + 12*s34^2 - 8*s123*s56 + 11*s23*s56 - 
    12*s34*s56 + 4*s56^2, y[1305] -> 11*s12^2 + 12*s123^2 + 6*s23^2 + 
    32*s23*s56 + 24*s56^2 - 10*s123*(s23 + 4*s56) + 
    s12*(-20*s123 + 6*s23 + 13*s56), 
  y[1306] -> 6*s123^2 - 2*s123*(5*s23 + 3*s56) + 
    s12*(-6*s123 + 2*s23 + 6*s56) + s23*(s23 + 14*s56), 
  y[1307] -> 23*s12^2 + 88*s123^2 + 50*s23^2 + 246*s23*s56 + 104*s56^2 - 
    18*s123*(7*s23 + 13*s56) + s12*(-98*s123 + 36*s23 + 117*s56), 
  y[1308] -> 156*s23^3 - 116*s23^2*s234 - 36*s23*s234^2 + 46*s234^3 + 
    s12^2*(10*s23 + s234) + s123^2*(56*s23 + 149*s234) + 573*s23^2*s56 - 
    304*s23*s234*s56 - 23*s234^2*s56 + 244*s23*s56^2 - 23*s234*s56^2 - 
    s12*(30*s123*s23 - 56*s23^2 + 56*s123*s234 + 4*s23*s234 + 16*s234^2 - 
      140*s23*s56 + 11*s234*s56) - 2*s123*(100*s23^2 + 41*s23*s234 - 
      78*s234^2 + 210*s23*s56 + 30*s234*s56), 
  y[1309] -> 4*s123^2*s23 + 26*s23^3 + s12^2*(14*s23 - 5*s34) - 
    25*s23^2*s34 + 4*s23*s34^2 + 57*s23^2*s56 - 18*s23*s34*s56 + s34^2*s56 + 
    22*s23*s56^2 - 5*s34*s56^2 + s12*(-24*s123*s23 + 18*s23^2 + 2*s123*s34 - 
      10*s23*s34 + 22*s23*s56 - 5*s34*s56) + 
    s123*(-24*s23^2 + 4*s23*s34 - 26*s23*s56 + 2*s34*s56), 
  y[1310] -> 42*s23^4 + s34*(2*s34 - 5*s56)*s56^2 + 
    4*s123^2*s23*(5*s23 + s56) + s23^3*(-58*s34 + 94*s56) + 
    2*s23*s56*(3*s34^2 - 12*s34*s56 + 11*s56^2) + 
    s23^2*(12*s34^2 - 53*s34*s56 + 74*s56^2) + 
    s123*(-62*s23^3 + 4*s23^2*(8*s34 - 19*s56) + 2*s23*(5*s34 - 13*s56)*s56 + 
      2*s34*s56^2), y[1311] -> 2*s23^4*(5*s34 - 4*s56) - 8*s123^2*s23^2*s56 - 
    2*s23*s34*(s34 - 3*s56)*s56^2 - s34^2*s56^3 + 
    s23^2*s56*(-3*s34^2 + 10*s34*s56 - 8*s56^2) - 
    2*s23^3*(2*s34^2 - 7*s34*s56 + 8*s56^2) - 
    2*s123*s23*(s23^2*(5*s34 - 8*s56) + 2*s23*(s34 - 4*s56)*s56 + 
      3*s34*s56^2), y[1312] -> 34*s123^3 - 81*s23^3 + 77*s234^3 - 
    34*s234^2*s34 + 5*s234*s34^2 - 86*s234^2*s56 + 15*s234*s34*s56 + 
    18*s234*s56^2 + 3*s34*s56^2 - 6*s56^3 + 
    s23^2*(49*s234 + 18*s34 + 173*s56) + 
    s123*(40*s23^2 + 178*s234^2 - 65*s234*s34 + 10*s34^2 + 
      s23*(-160*s234 + 22*s34 - 151*s56) - 114*s234*s56 + 20*s34*s56 + 
      13*s56^2) + s23*(-126*s234^2 + 31*s234*s34 - 85*s234*s56 + 
      105*s34*s56 + 127*s56^2) - s123^2*(48*s23 - 135*s234 + 38*(s34 + s56)), 
  y[1313] -> 5*s123^2*(-2*s23 + s34) - 5*s12*s23*(-2*s123 + s23 + 4*s56) + 
    3*s123*s23*(7*s23 + 16*s56) - s23*(7*s23^2 + 64*s23*s56 + 
      20*s56*(s34 + s56)), y[1314] -> -(s123^3*(4*s23 + 7*s34)) + 
    8*s123*s23*s56*(11*s23 + 6*(s34 + s56)) + 
    s123^2*(4*s23^2 + s23*(11*s34 - 24*s56) + 5*s34*(s34 + s56)) - 
    4*s23*s56*(15*s23^2 + 5*(s34 + s56)^2 + 4*s23*(4*s34 + 5*s56)), 
  y[1315] -> -8*s123^2*s23^2 - 2*s23^4 + 6*s23^3*s34 - 3*s23^2*s34^2 - 
    s12^2*(5*s23^2 - 4*s23*s34 + s34^2) - 12*s23^3*s56 + 10*s23^2*s34*s56 - 
    2*s23*s34^2*s56 - 8*s23^2*s56^2 + 6*s23*s34*s56^2 - s34^2*s56^2 + 
    2*s123*s23*(2*s23^2 - 2*s23*s34 + 8*s23*s56 - 3*s34*s56) - 
    s12*(4*s23^3 + 6*s123*s23*(-2*s23 + s34) + 2*s23*s34*(s34 - 3*s56) + 
      s34^2*s56 + s23^2*(-6*s34 + 7*s56)), 
  y[1316] -> -12*s23^4 + 14*s23^3*s234 + 6*s23^2*s234^2 + 10*s23*s234^3 - 
    9*s234^4 - 2*s123^3*(3*s23 + 6*s234 - s34) + 10*s23^3*s34 + 
    2*s234^3*s34 - 18*s23^3*s56 - 24*s23^2*s234*s56 - 2*s23*s234^2*s56 + 
    21*s234^3*s56 - 6*s23*s234*s34*s56 - 6*s234^2*s34*s56 + 18*s23^2*s56^2 - 
    12*s23*s234*s56^2 - 19*s234^2*s56^2 + 6*s23*s34*s56^2 + 
    6*s234*s34*s56^2 + 6*s23*s56^3 + 6*s234*s56^3 - 2*s34*s56^3 + 
    2*s12*s23*(3*s123^2 + s23^2 + 3*s56^2 - 3*s123*(s23 + 2*s56)) + 
    6*s123^2*(2*s23^2 - 5*s234^2 - s34*s56 + s23*(2*s234 - s34 + 3*s56) + 
      s234*(s34 + 4*s56)) + 2*s123*(3*s23^3 - 14*s234^3 + 
      3*s23^2*(s234 + s34 - 4*s56) + 3*s34*s56^2 - 
      2*s234*s56*(3*s34 + 5*s56) + s234^2*(3*s34 + 22*s56) + 
      3*s23*(3*s234^2 + s234*s56 - 3*s56^2)), 
  y[1317] -> -14*s23^3*s234^2 + 6*s23^2*s234^2*(5*s234 - 3*s56) + 
    s123^4*(s234 + s56) + s23^4*(s234 + s56) - 
    2*s23*s234^2*(11*s234^2 - 13*s234*s56 + 5*s56^2) + 
    s234^2*(5*s234^3 - 9*s234^2*s56 + 7*s234*s56^2 - 2*s56^3) - 
    4*s123^3*(-2*s234^2 + s23*(s234 + s56)) + 
    6*s123^2*(-5*s23*s234^2 + s234^2*(3*s234 - 2*s56) + s23^2*(s234 + s56)) + 
    s123*(36*s23^2*s234^2 - 6*s23*s234^2*(8*s234 - 5*s56) - 
      4*s23^3*(s234 + s56) + 4*s234^2*(4*s234^2 - 5*s234*s56 + 2*s56^2)), 
  y[1318] -> s123^4 - 5*s23^4 - s123^3*(s23 - 9*s234) + 
    3*s23^3*(4*s234 - 5*s56) + 3*s23^2*(s234^2 + 4*s234*s56 - 4*s56^2) + 
    s234*(6*s234^3 - 12*s234^2*s56 + 10*s234*s56^2 - 3*s56^3) - 
    s23*(16*s234^3 - 17*s234^2*s56 + 2*s234*s56^2 + 3*s56^3) - 
    3*s123^2*(2*s23^2 + 3*s23*(2*s234 + s56) + s234*(-7*s234 + 5*s56)) + 
    s123*(11*s23^3 - 3*s23^2*(s234 - 8*s56) + 
      s23*(-33*s234^2 + 12*s234*s56 + 9*s56^2) + 
      s234*(19*s234^2 - 26*s234*s56 + 11*s56^2)), 
  y[1319] -> -(s123^3*(3*s23 + 6*s234 + 2*s56)) + 
    s123^2*(9*s23^2 - 12*s234^2 + 24*s23*s56 + 11*s234*s56 + s56^2) + 
    s23*(3*s23^3 - 4*s23^2*(3*s234 - 5*s56) - 6*(s234 - 2*s56)*
       (s234 - s56)^2 + s23*(15*s234^2 - 43*s234*s56 + 28*s56^2)) - 
    s123*(9*s23^3 - 6*s23^2*(3*s234 - 7*s56) + 6*s234*(s234 - s56)^2 + 
      s23*(3*s234^2 - 32*s234*s56 + 29*s56^2)), 
  y[1320] -> -4*s123^4 + 44*s23^3*s56 + 
    s123^3*(8*s23 - 30*s234 + 7*s34 + 8*s56) - 
    s123^2*(4*s23^2 + 71*s234^2 - 31*s234*s34 + 5*s34^2 + 
      s23*(-52*s234 + 7*s34 - 36*s56) - 52*s234*s56 + 7*s34*s56 + 4*s56^2) - 
    s234^2*(23*s234^2 - 17*s234*s34 + 5*s34^2 - 46*s234*s56 + 17*s34*s56 + 
      23*s56^2) + s23^2*(-23*s234^2 - 88*s234*s56 + 8*s56*(6*s34 + 11*s56)) + 
    s23*(46*s234^3 - s234^2*(17*s34 + 2*s56) - 8*s234*s56*(6*s34 + 11*s56) + 
      4*s56*(5*s34^2 + 12*s34*s56 + 11*s56^2)) - 
    s123*(22*s23^2*(s234 + 4*s56) + s234*(68*s234^2 - 41*s234*s34 + 
        10*s34^2 - 90*s234*s56 + 24*s34*s56 + 22*s56^2) + 
      s23*(-90*s234^2 + 24*s234*s34 - 44*s234*s56 + 48*s34*s56 + 88*s56^2)), 
  y[1321] -> -12*s123^4 + 96*s23^4 + 2*s123^3*(6*s23 - 85*s234 + 12*s56) + 
    s23^3*(-164*s234 + 640*s56) + s23^2*(-208*s234^2 - 647*s234*s56 + 
      784*s56^2) + s234*(-176*s234^3 + 317*s234^2*s56 - 154*s234*s56^2 + 
      s56^3) + s23*(452*s234^3 - 242*s234^2*s56 - 402*s234*s56^2 + 
      240*s56^3) + s123^2*(108*s23^2 - 480*s234^2 + 281*s234*s56 - 12*s56^2 + 
      8*s23*(49*s234 + 30*s56)) - 
    2*s123*(102*s23^3 + s23^2*(29*s234 + 452*s56) + 
      s234*(249*s234^2 - 287*s234*s56 + 62*s56^2) + 
      s23*(-416*s234^2 - 41*s234*s56 + 246*s56^2)), 
  y[1322] -> 7*s23^4*(s234 - s56) + 7*s234^2*(s234 - s56)^3 + 
    s123^4*(-3*s234 + s56) + s23^3*(-28*s234^2 + 42*s234*s56 - 24*s56^2) - 
    2*s23*(s234 - s56)^2*(14*s234^2 - 7*s234*s56 + 4*s56^2) + 
    6*s23^2*(7*s234^3 - 14*s234^2*s56 + 11*s234*s56^2 - 4*s56^3) + 
    2*s123^3*(-(s234*(s234 - 6*s56)) + s23*(s234 + 2*s56)) + 
    6*s123^2*(s23^2*(2*s234 - 3*s56) + s23*(-4*s234^2 + 3*s234*s56 - 
        4*s56^2) + 2*s234*(s234^2 - s56^2)) + 
    2*s123*(s234*(s234 - s56)^2*(9*s234 + 2*s56) + s23^3*(-9*s234 + 10*s56) + 
      3*s23^2*(9*s234^2 - 12*s234*s56 + 8*s56^2) - 
      3*s23*(9*s234^3 - 14*s234^2*s56 + 9*s234*s56^2 - 4*s56^3)), 
  y[1323] -> 12*s123^4*s234 + 3*s23^4*(7*s234 + 8*s56) - 
    s123^3*(57*s23*s234 - 82*s234^2 + 24*s23*s56 + 36*s234*s56) + 
    s23^3*(-127*s234^2 - 9*s234*s56 + 72*s56^2) + 
    s234^2*(46*s234^3 - 120*s234^2*s56 + 114*s234*s56^2 - 37*s56^3) + 
    3*s23^2*(79*s234^3 - 64*s234^2*s56 - 27*s234*s56^2 + 24*s56^3) - 
    3*s23*(59*s234^4 - 99*s234^3*s56 + 37*s234^2*s56^2 + 17*s234*s56^3 - 
      8*s56^4) + 3*s123^2*(3*s23^2*(11*s234 + 8*s56) + 
      2*s234*(29*s234^2 - 32*s234*s56 + 6*s56^2) + 
      s23*(-97*s234^2 + 21*s234*s56 + 24*s56^2)) - 
    3*s123*(-50*s234^4 + 92*s234^3*s56 - 50*s234^2*s56^2 + 4*s234*s56^3 + 
      s23^3*(25*s234 + 24*s56) + s23^2*(-112*s234^2 + 6*s234*s56 + 
        48*s56^2) + s23*(137*s234^3 - 128*s234^2*s56 - 15*s234*s56^2 + 
        24*s56^3)), y[1324] -> s123 + s234 - s56, y[1325] -> -3*s23 + 4*s234, 
  y[1326] -> s12^2 + 3*s123^2 + 3*s123*s34 + s34^2 - 7*s123*s56 - 3*s34*s56 + 
    4*s56^2 + s12*(-3*s123 - 2*s34 + 3*s56), 
  y[1327] -> 8*s123^2 + 2*s23^2 - 10*s23*s234 + 7*s234^2 - s234*s34 - s34^2 + 
    s12*(s23 - s234 + s34 - 2*s56) - 19*s23*s56 - 2*s234*s56 + 2*s34*s56 - 
    4*s56^2 + s123*(-14*s23 + 15*s234 - 5*s34 + 6*s56), 
  y[1328] -> 4*s123^2 - 6*s123*s23 + 2*s23^2 - 17*s123*s56 + 17*s23*s56 + 
    8*s56^2 + s12*(-3*s123 + s23 + 8*s56), 
  y[1329] -> -4*s23^3 + s123^2*(4*s23 - 30*s234) + s12^2*(s23 - s234) - 
    18*s23^2*s234 + 33*s23*s234^2 - 15*s234^3 - 66*s23^2*s56 + 
    18*s23*s234*s56 + 16*s234^2*s56 - 32*s23*s56^2 + 
    49*s123*s23*(s234 + s56) + s123*s234*(-39*s234 + 19*s56) - 
    s12*(5*s123*s23 - 13*s123*s234 + 7*s23*s234 - 5*s234^2 + 17*s23*s56 + 
      s234*s56), y[1330] -> s12^2*s34 - s234*s34^2 + 2*s34^3 + 
    s123^2*(-5*s234 + 7*s34) + 2*s234*s34*s56 - 5*s34^2*s56 - 5*s234*s56^2 + 
    8*s34*s56^2 + s123*(-3*s234*s34 + 6*s34^2 + 10*s234*s56 - 15*s34*s56) + 
    s12*(2*s123*s234 - 5*s123*s34 + s234*s34 - 3*s34^2 - 2*s234*s56 + 
      5*s34*s56), y[1331] -> 2*s23^3 + 2*s123^2*s34 + s23^2*s34 - s23*s34^2 + 
    s34^3 + s12^2*(-s23 + s34) + 25*s23^2*s56 + 7*s23*s34*s56 - 3*s34^2*s56 + 
    4*s34*s56^2 + s12*(-s23^2 + s123*(s23 - 3*s34) + 2*s23*s34 - 2*s34^2 + 
      s23*s56 + 3*s34*s56) - s123*(6*s23^2 + 3*s23*s34 - 3*s34^2 + 
      9*s23*s56 + 7*s34*s56), y[1332] -> 2*s123^3*(2*s23 + s34) - 
    s123^2*(4*s23^2 + 6*s23*s34 + s34^2 - 4*s23*s56 - 4*s34*s56) - 
    8*s123*s56*(6*s23^2 + s34*s56 + s23*(2*s34 + s56)) + 
    4*s56*(10*s23^3 + s34*s56^2 + s23*s34*(s34 + 2*s56) + 
      s23^2*(7*s34 + 10*s56)), y[1333] -> 3*s123^3*(s234 - s34) + 
    s123^2*(3*s234^2 - 3*s234*s34 + s34^2 - 11*s234*s56 + 13*s34*s56) + 
    s56^2*(5*s234^2 + 4*s34*(s34 + 2*s56) - s234*(8*s34 + 5*s56)) + 
    s123*s56*(-8*s234^2 - 2*s34*(2*s34 + 9*s56) + s234*(10*s34 + 13*s56)), 
  y[1334] -> -12*s123^3 - 25*s234^3 + 9*s234^2*s34 - s234*s34^2 + 
    28*s234^2*s56 - 3*s234*s34*s56 + s234*s56^2 - 4*s34*s56^2 - 4*s56^3 + 
    s123^2*(32*s23 - 49*s234 + 12*s34 + 8*s56) - s23^2*(23*s234 + 96*s56) + 
    s23*(47*s234^2 - 10*s234*s34 + 35*s234*s56 - 28*s34*s56 - 60*s56^2) + 
    s123*(-16*s23^2 - 62*s234^2 + 19*s234*s34 - 2*s34^2 + 36*s234*s56 + 
      8*s56^2 + s23*(73*s234 - 12*s34 + 52*s56)), 
  y[1335] -> 26*s123^3*s234 - 2*s23^3*(13*s234 + 40*s56) - 
    2*s123^2*(39*s23*s234 - 43*s234^2 + 24*s23*s56 + 26*s234*s56) + 
    4*s23^2*(21*s234^2 + 15*s234*s56 - 32*s56^2) + 
    s234^2*(33*s234^2 - 67*s234*s56 + 34*s56^2) + 
    s23*(-91*s234^3 + 69*s234^2*s56 + 70*s234*s56^2 - 48*s56^3) + 
    s123*(2*s23^2*(39*s234 + 64*s56) + s234*(93*s234^2 - 120*s234*s56 + 
        26*s56^2) + s23*(-169*s234^2 + 8*s234*s56 + 96*s56^2)), 
  y[1336] -> 4*s123^4 - 24*s23^3*s56 - 2*s123^3*(4*s23 - 10*s234 + s34 + 
      4*s56) + 3*s23^2*(3*s234^2 + 16*s234*s56 - 4*s56*(s34 + 4*s56)) + 
    s123^2*(4*s23^2 + 37*s234^2 + s34^2 + 2*s34*s56 + 4*s56^2 - 
      8*s234*(s34 + 4*s56) - 2*s23*(16*s234 - s34 + 8*s56)) + 
    s234^2*(9*s234^2 + s34^2 + 4*s34*s56 + 9*s56^2 - 
      2*s234*(2*s34 + 9*s56)) - 2*s23*(9*s234^3 + s234^2*(-2*s34 + 3*s56) - 
      6*s234*s56*(s34 + 4*s56) + 2*s56*(s34^2 + 3*s34*s56 + 6*s56^2)) + 
    2*s123*(6*s23^2*(s234 + 4*s56) + s234*(15*s234^2 - 5*s234*s34 + s34^2 - 
        21*s234*s56 + 3*s34*s56 + 6*s56^2) + 
      3*s23*(-7*s234^2 + s234*(s34 - 4*s56) + 2*s56*(s34 + 4*s56))), 
  y[1337] -> 3*s123 - 7*s23 + 3*s234, 
  y[1338] -> 3*s123^2 - 7*s123*s23 + 7*s123*s234 - 9*s23*s234 + 4*s234^2, 
  y[1339] -> 6*s123^4 - 4*s123^3*(5*s23 - 8*s234 + s34) + 
    s123^2*(14*s23^2 - 84*s23*s234 + 61*s234^2 + 8*s23*s34 - 14*s234*s34 + 
      s34^2) + 2*s123*s234*(22*s23^2 - 55*s23*s234 + 25*s234^2 + 9*s23*s34 - 
      8*s234*s34 + s34^2) + s234^2*(31*s23^2 - 46*s23*s234 + 15*s234^2 + 
      10*s23*s34 - 6*s234*s34 + s34^2), y[1340] -> -s34 + 3*s56, 
  y[1341] -> -s123^2 + 2*s23^2 - 2*s234^2 + 2*s234*s56 - s56^2 + 
    s123*(-5*s23 - 4*s234 + 3*s56) + s23*(s234 + 5*s56), 
  y[1342] -> 22*s123^2 + 112*s23^2 + 36*s234^2 - 22*s234*s34 + 4*s34^2 - 
    2*s123*(50*s23 - 29*s234 + 9*s34) + s23*(-126*s234 + 36*s34 + 15*s56), 
  y[1343] -> -6*s23^2*s234^3 + 2*s23*s234^3*(5*s234 - s34) + 
    s123^4*(-3*s234 + s34) + s234^4*(-3*s234 + s34) - 
    6*s123^2*s234*(s23^2 + s234*(3*s234 - s34) + s23*(-5*s234 + s34)) + 
    2*s123^3*(s23*(5*s234 - s34) + 2*s234*(-3*s234 + s34)) - 
    s23^4*(s234 - 10*s56) - 12*s23^3*(s34 - s56)*s56 - 
    2*s123*(6*s23^2*s234^2 + 2*s234^3*(3*s234 - s34) + 
      3*s23*s234^2*(-5*s234 + s34) + 5*s23^3*s56), 
  y[1344] -> -4*s123^3 - 88*s23^3 + 
    2*s123*(58*s23^2 + s23*(-31*s234 + 7*s34 - 6*s56) + 
      2*s234*(2*s234 - 2*s34 - 5*s56)) + 
    2*s23^2*(73*s234 - 18*s34 - 24*s56) + s234^2*(8*s234 - 6*s34 - 23*s56) - 
    2*s123^2*(8*s23 + 2*s234 + s34 + s56) + 
    s23*(-50*s234^2 + 26*s234*s34 - 4*s34^2 + 18*s234*s56 + 16*s34*s56 + 
      40*s56^2), y[1345] -> s123^3 + s23^3 + s234^2*(3*s234 - s34) - 
    s123^2*(2*s23 - 5*s234 + s34) + 12*s23^2*s56 - 
    2*s23*(2*s234^2 + 5*s234*s56 - 2*s34*s56) - 
    s123*(s234*(-7*s234 + 2*s34) + 6*s23*(s234 + s56)), 
  y[1346] -> -6*s123^3*s234 + 15*s23*s234^3 - 3*s234^4 + 
    s23^3*(9*s234 + 6*s56) + 3*s123^2*(7*s23*s234 - 5*s234^2 + 2*s23*s56) + 
    s23^2*(-21*s234^2 - 6*s234*s56 + s56^2) - 6*s123*(2*s23 - s234)*
     (-2*s234^2 + s23*(2*s234 + s56)), 
  y[1347] -> -3*s123^3 + 9*s23^3 + s123^2*(14*s23 - 13*s234) - 6*s234^3 + 
    s23*s234*(25*s234 - s56) - s23^2*(28*s234 + 5*s56) + 
    s123*(-20*s23^2 - 16*s234^2 + 2*s23*(20*s234 + s56)), 
  y[1348] -> -15*s23^3 + 28*s23^2*s234 - 21*s23*s234^2 + 6*s234^3 - 
    2*s123^2*(4*s23 + 3*s234) - 39*s23^2*s56 + 44*s23*s234*s56 - 
    14*s234^2*s56 - 10*s23*s56^2 + 4*s234*s56^2 + 
    s123*(21*s23^2 - 20*s23*s234 + 5*s234^2 + 30*s23*s56 - 6*s234*s56) + 
    s12*(-11*s23^2 + 2*s123*(2*s23 + s234) + 10*s23*(s234 - s56) + 
      s234*(-3*s234 + 2*s56)), y[1349] -> -2*s123^3*s234 - 3*s234^4 + 
    s23^3*(s234 + 5*s56) + s23*s234^2*(7*s234 + 9*s56) + 
    s123^2*(5*s23*s234 - 7*s234^2 + 3*s23*s56) - 
    s23^2*(5*s234^2 + 14*s234*s56 + 5*s56^2) - 
    4*s123*(2*s234^3 - 3*s23*s234*(s234 + s56) + s23^2*(s234 + 2*s56)), 
  y[1350] -> 3*s23^4 - 22*s23^3*s234 + 36*s23^2*s234^2 - 24*s23*s234^3 + 
    6*s234^4 + 2*s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    6*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 10*s23^3*s56 + 
    3*s23^2*s234*s56 + 10*s23*s234^2*s56 - 6*s234^3*s56 + 2*s234^2*s56^2 + 
    s12*(11*s23^3 + 15*s23*s234^2 - 2*s123*(6*s23^2 - 9*s23*s234 + 
        4*s234^2) + 2*s234^2*(-2*s234 + s56) - 3*s23^2*(7*s234 + 2*s56)) + 
    s123*(-11*s23^3 - 45*s23*s234^2 + 8*s234^2*(2*s234 - s56) + 
      6*s23^2*(7*s234 + 2*s56)), y[1351] -> -5*s23^4 - 12*s23^3*s234 - 
    6*s23^2*s234^2 - 10*s23*s234^3 + 9*s234^4 + 
    2*s123^3*(3*s23 + 6*s234 - s34) + 2*s23^3*s34 - 2*s234^3*s34 - 
    8*s23^3*s56 + 30*s23^2*s234*s56 + 2*s23*s234^2*s56 - 21*s234^3*s56 + 
    6*s23*s234*s34*s56 + 6*s234^2*s34*s56 - 24*s23^2*s56^2 + 
    12*s23*s234*s56^2 + 19*s234^2*s56^2 - 6*s23*s34*s56^2 - 
    6*s234*s34*s56^2 - 6*s23*s56^3 - 6*s234*s56^3 + 2*s34*s56^3 - 
    6*s12*s23*(s123^2 + s23^2 + s23*s56 + s56^2 - 2*s123*(s23 + s56)) - 
    6*s123^2*(3*s23^2 - 5*s234^2 - s34*s56 + s23*(2*s234 - s34 + 3*s56) + 
      s234*(s34 + 4*s56)) + 2*s123*(8*s23^3 + 14*s234^3 - 
      3*s23^2*(2*s234 + s34 - 6*s56) - 3*s34*s56^2 + 
      2*s234*s56*(3*s34 + 5*s56) - s234^2*(3*s34 + 22*s56) - 
      3*s23*(3*s234^2 + s234*s56 - 3*s56^2)), 
  y[1352] -> -2*s12^3*s23^3 + 4*s23^4*s234^2 - 16*s23^3*s234^3 + 
    30*s23^2*s234^4 - 22*s23*s234^5 + 5*s234^6 + 3*s23^4*s234*s56 - 
    18*s23^2*s234^3*s56 + 26*s23*s234^4*s56 - 9*s234^5*s56 + 
    2*s12*s23^3*(-3*s123 + 4*s23 - 3*s56)*s56 - 6*s23^4*s56^2 - 
    10*s23*s234^3*s56^2 + 7*s234^4*s56^2 + 2*s23^3*s56^3 - 2*s234^3*s56^3 + 
    s123^4*s234*(s234 + s56) + s12^2*s23^3*(2*s123 - 3*s23 + 6*s56) - 
    4*s123^3*s234*(-2*s234^2 + s23*(s234 + s56)) + 
    6*s123^2*s234*(-5*s23*s234^2 + s234^2*(3*s234 - 2*s56) + 
      s23^2*(s234 + s56)) + s123*(36*s23^2*s234^3 - 
      6*s23*s234^3*(8*s234 - 5*s56) - 6*s23^3*(s234^2 + s234*s56 - s56^2) + 
      4*s234^3*(4*s234^2 - 5*s234*s56 + 2*s56^2)), 
  y[1353] -> 2*s123^4 - 28*s23^4 + 16*s23^3*(5*s234 - 3*s56) + 
    2*s123^3*(s23 + 6*s234 - 2*s56) + s234^2*(3*s234^2 + 18*s234*s56 - 
      13*s56^2) + s23^2*(-53*s234^2 + 88*s234*s56 - 12*s56^2) + 
    s123^2*(-38*s23^2 + 21*s234^2 - 2*s234*s56 + 2*s56^2) - 
    2*s23*(s234^3 + 24*s234^2*s56 - 4*s234*s56^2 - 4*s56^3) + 
    2*s123*(31*s23^3 + s23^2*(-46*s234 + 26*s56) + 
      s234*(7*s234^2 + 10*s234*s56 - 2*s56^2) - 
      s23*(2*s234^2 + 19*s234*s56 + 5*s56^2)), 
  y[1354] -> 3*s123^4*s234^2 - 2*s123^3*(7*s23 - 6*s234)*s234^2 + 
    18*s23^2*s234^4 - 14*s23*s234^5 + 3*s234^6 + 
    6*s123^2*s234^2*(3*s23^2 - 7*s23*s234 + 3*s234^2) - 
    s23^4*(s234^2 + 5*s56^2) - 2*s23^3*(3*s234^3 + 2*s56^3) + 
    s123*(36*s23^2*s234^3 - 42*s23*s234^4 + 12*s234^5 + 
      s23^3*(-6*s234^2 + 8*s56^2)), 
  y[1355] -> -2*s123^4*s234 + 11*s23^4*s234 + 2*s123^3*(s23 - 9*s234)*s234 - 
    24*s23^3*s234^2 - 6*s23^2*s234^3 + 32*s23*s234^4 - 12*s234^5 + 
    5*s23^4*s56 + 44*s23^3*s234*s56 - 30*s23^2*s234^2*s56 - 
    34*s23*s234^3*s56 + 24*s234^4*s56 - 10*s23^3*s56^2 + 
    30*s23^2*s234*s56^2 + 4*s23*s234^2*s56^2 - 20*s234^3*s56^2 + 
    6*s23*s234*s56^3 + 6*s234^2*s56^3 + 6*s12^2*s23^2*(-s123 + s23 + s56) + 
    s12*s23^2*(6*s123^2 - 14*s123*s23 + 7*s23^2 + 8*s23*s56 - 6*s56^2) + 
    6*s123^2*(s23^2*(3*s234 - s56) + 3*s23*s234*(2*s234 + s56) + 
      s234^2*(-7*s234 + 5*s56)) - 2*s123*(2*s23^3*(8*s234 - s56) - 
      3*s23^2*(2*s234^2 - 10*s234*s56 + s56^2) + 
      3*s23*s234*(-11*s234^2 + 4*s234*s56 + 3*s56^2) + 
      s234^2*(19*s234^2 - 26*s234*s56 + 11*s56^2)), 
  y[1356] -> s123^3*(3*s23 + 6*s234 + 2*s56) - 
    s123^2*(9*s23^2 - 12*s234^2 + 24*s23*s56 + 11*s234*s56 + s56^2) - 
    s23*(3*s23^3 - 4*s23^2*(3*s234 - 5*s56) - 6*(s234 - 2*s56)*
       (s234 - s56)^2 + s23*(15*s234^2 - 43*s234*s56 + 28*s56^2)) + 
    s123*(9*s23^3 - 6*s23^2*(3*s234 - 7*s56) + 6*s234*(s234 - s56)^2 + 
      s23*(3*s234^2 - 32*s234*s56 + 29*s56^2)), 
  y[1357] -> -7*s23^4*(s234 - s56) - 7*s234^2*(s234 - s56)^3 + 
    s123^4*(3*s234 - s56) + 2*s23*(s234 - s56)^2*(14*s234^2 - 7*s234*s56 + 
      4*s56^2) + s23^3*(28*s234^2 - 42*s234*s56 + 24*s56^2) - 
    6*s23^2*(7*s234^3 - 14*s234^2*s56 + 11*s234*s56^2 - 4*s56^3) + 
    2*s123^3*(s234*(s234 - 6*s56) - s23*(s234 + 2*s56)) - 
    6*s123^2*(s23^2*(2*s234 - 3*s56) + s23*(-4*s234^2 + 3*s234*s56 - 
        4*s56^2) + 2*s234*(s234^2 - s56^2)) + 
    2*s123*(s23^3*(9*s234 - 10*s56) - s234*(s234 - s56)^2*(9*s234 + 2*s56) - 
      3*s23^2*(9*s234^2 - 12*s234*s56 + 8*s56^2) + 
      3*s23*(9*s234^3 - 14*s234^2*s56 + 9*s234*s56^2 - 4*s56^3)), 
  y[1358] -> -(s123^4*s234^3) + 2*s123^3*(3*s23 - 2*s234)*s234^3 - 
    (s23 - s234)^3*(3*s23 - s234)*s234^3 - 6*s123^2*s234^3*
     (2*s23^2 - 3*s23*s234 + s234^2) + 
    2*s123*(-12*s23^2*s234^4 + 9*s23*s234^5 - 2*s234^6 + 
      s23^3*(5*s234^3 - s56^3)), 
  y[1359] -> -4*s123^4*s234 + s23^4*(6*s234 - 8*s56) + 
    6*s23^3*(7*s234 - 4*s56)*s56 + 2*s123^3*(3*s23*s234 - 9*s234^2 + 
      4*s23*s56 + 6*s234*s56) - 3*s234^2*(2*s234^3 - 2*s234*s56^2 + s56^3) - 
    6*s23^2*(4*s234^3 + 8*s234^2*s56 - 11*s234*s56^2 + 4*s56^3) + 
    2*s23*(12*s234^4 + 7*s234^3*s56 - 22*s234^2*s56^2 + 15*s234*s56^3 - 
      4*s56^4) + 6*s123^2*(s23^2*(s234 - 4*s56) + 
      s23*(6*s234^2 + 3*s234*s56 - 4*s56^2) + 
      s234*(-5*s234^2 + 4*s234*s56 - 2*s56^2)) - 
    2*s123*(s23^3*(7*s234 - 12*s56) + 3*s23^2*(3*s234^2 + 12*s234*s56 - 
        8*s56^2) + s234*(11*s234^3 - 6*s234^2*s56 + 3*s234*s56^2 - 2*s56^3) - 
      3*s23*(9*s234^3 + 4*s234^2*s56 - 9*s234*s56^2 + 4*s56^3)), 
  y[1360] -> -2*s23 + 3*s234, y[1361] -> -(s123*s23) + s23^2 + 
    s12*(s23 - s234) + 3*s123*s234 - 3*s23*s234 + 2*s234^2 - 2*s234*s56, 
  y[1362] -> s23^2*s234 - 2*s23*s234^2 + s234^3 + 
    s12*(-s23^2 + 2*s23*(s234 - 2*s34) + s234*(s234 - 2*s34)) + s23^2*s34 - 
    3*s234^2*s34 + 4*s23*s34^2 + 2*s234*s34^2 + 2*s123*s23*(-s234 + s34) + 
    s23^2*s56 + s234^2*s56 - 2*s234*s34*s56, 
  y[1363] -> -s23^2 + 3*s234^2 + 4*s123*(s23 + s234) - 2*s23*(s234 + 4*s56), 
  y[1364] -> s34^2*(s23 - s56)^2 + (s234 - s34)*(s123 - s23 + s234 - s56)*
     (s123*(s234 - s34) - s23*(s234 + s34) + (s234 - s34)*(s234 + s56)), 
  y[1365] -> s123^2*(-2*s23 - 4*s234 + s34) + 
    s234^2*(-5*s234 + 2*s34 + 5*s56) - s23^2*(3*s234 + 2*s34 + 8*s56) + 
    s23*(9*s234^2 - 2*s234*s34 + 5*s234*s56 - 6*s34*s56 - 8*s56^2) + 
    s123*(2*s23^2 + s234*(-9*s234 + 3*s34 + 4*s56) + 
      s23*(5*s234 + s34 + 10*s56)), 
  y[1366] -> s123^3*(4*s234 - 2*s34) - 8*s23^3*s56 + 
    s123^2*(13*s234^2 + s23*(-8*s234 + 2*s34 - 8*s56) - 8*s234*(s34 + s56) + 
      s34*(s34 + 2*s56)) + s23^2*(5*s234^2 + 16*s234*s56 - 
      4*s56*(3*s34 + 4*s56)) + s234^2*(5*s234^2 + s34^2 + 4*s34*s56 + 
      5*s56^2 - 2*s234*(2*s34 + 5*s56)) - 
    2*s23*(5*s234^3 - s234^2*(2*s34 + s56) - 2*s234*s56*(3*s34 + 4*s56) + 
      2*s56*(s34^2 + 3*s34*s56 + 2*s56^2)) + 
    2*s123*(2*s23^2*(s234 + 4*s56) + s234*(7*s234^2 - 5*s234*s34 + s34^2 - 
        9*s234*s56 + 3*s34*s56 + 2*s56^2) + 
      s23*(-9*s234^2 + 3*s234*s34 - 4*s234*s56 + 6*s34*s56 + 8*s56^2)), 
  y[1367] -> s123 - 2*s23 + 3*s56, y[1368] -> -2*s123 + 3*s23 - 2*s34, 
  y[1369] -> -((s123 + s234)^3*(2*s123*s234 - 8*s23*s234 + 2*s234^2 - 
       s123*s34 + 2*s23*s34 - s234*s34)) + 
    s23^2*(-6*s123^2*s234 - 6*s234^3 + s23^2*(4*s234 + 5*s34) - 
      4*s23*(s234^2 + s234*s34 + s34^2) - 
      4*s123*(3*s234^2 + s23*(s234 + s34))), 
  y[1370] -> -2*s12 + 2*s123 - 3*s23 + 2*s56, 
  y[1371] -> -10*s123*s34 + 16*s23*s34 - 12*s34^2 + 8*s123*s56 - 11*s23*s56 + 
    12*s34*s56 - 4*s56^2, y[1372] -> 7*s12^2 + 6*s123^2 + 
    s123*(-8*s23 + s56) - s12*(13*s123 - 7*s23 + s56) + s23*(4*s23 + s56), 
  y[1373] -> -2*s12^2 + 2*s12*s123 + s56*(-3*s23 + 2*s56), 
  y[1374] -> 8*s12^2 - 6*s123^2 + 22*s23^2 - 8*s23*s234 + 18*s234^2 - 
    4*s23*s34 - 10*s234*s34 - 22*s23*s56 + 11*s234*s56 - 26*s34*s56 - 
    8*s56^2 - s12*(6*s123 - 6*s23 + 12*s234 + 4*s34 + 13*s56) + 
    2*s123*(s23 + 6*s234 - 3*s34 + 26*s56), 
  y[1375] -> 3*s234^2*s34 - 2*s234*s34^2 + s123^2*(-6*s234 + s34) + 
    4*s12*s234*(s123 - s34 - s56) + 3*s234^2*s56 - 8*s234*s34*s56 - 
    s34^2*s56 - 4*s234*s56^2 - s123*(3*s234^2 - 4*s234*s34 + s34^2 - 
      10*s234*s56), y[1376] -> -4*s123^2*s23 - 26*s23^3 + 25*s23^2*s34 - 
    4*s23*s34^2 + s12^2*(-14*s23 + 5*s34) - 57*s23^2*s56 + 18*s23*s34*s56 - 
    s34^2*s56 - 22*s23*s56^2 + 5*s34*s56^2 + 
    s123*(24*s23^2 - 4*s23*s34 + 26*s23*s56 - 2*s34*s56) + 
    s12*(24*s123*s23 - 18*s23^2 - 2*s123*s34 + 10*s23*s34 - 22*s23*s56 + 
      5*s34*s56), y[1377] -> s12^2*(-5*s23^2 + 14*s23*s56 - 9*s56^2) + 
    2*s12*(s123 - s23)*(4*s23^2 - 13*s23*s56 + 10*s56^2) - 
    (s123 - s23)^2*(2*s23^2 - 20*s23*s56 + 23*s56^2), 
  y[1378] -> 8*s123^2*s23^2*s56 + 2*s23*s34*(s34 - 3*s56)*s56^2 + 
    s34^2*s56^3 + s23^4*(-10*s34 + 8*s56) + 
    s23^2*s56*(3*s34^2 - 10*s34*s56 + 8*s56^2) + 
    2*s23^3*(2*s34^2 - 7*s34*s56 + 8*s56^2) + 
    2*s123*s23*(s23^2*(5*s34 - 8*s56) + 2*s23*(s34 - 4*s56)*s56 + 
      3*s34*s56^2), y[1379] -> -(s12^2*(s23 - s234)^2*s234) + 
    s12*(s23 - s234)^2*s234*(s234 - s56) - (s23 - s234)^2*s234*
     (s234 - s56)^2 + s12^3*(s23^2 + s234^2 + s234*s56 + s56^2 - 
      2*s23*(s234 + s56)), y[1380] -> s123^2*(-2*s23 + s34) + 
    6*s123*s23*(s23 + 2*s56) - s12*s23*(-2*s123 + s23 + 4*s56) - 
    2*s23*(s23^2 + 10*s23*s56 + 2*s56*(s34 + s56)), 
  y[1381] -> 8*s123^2*s23^2 + 2*s23^4 - 6*s23^3*s34 + 3*s23^2*s34^2 + 
    s12^2*(5*s23^2 - 4*s23*s34 + s34^2) + 12*s23^3*s56 - 10*s23^2*s34*s56 + 
    2*s23*s34^2*s56 + 8*s23^2*s56^2 - 6*s23*s34*s56^2 + s34^2*s56^2 + 
    2*s123*s23*(-2*s23^2 + 2*s23*(s34 - 4*s56) + 3*s34*s56) + 
    s12*(4*s23^3 + 6*s123*s23*(-2*s23 + s34) + 2*s23*s34*(s34 - 3*s56) + 
      s34^2*s56 + s23^2*(-6*s34 + 7*s56)), 
  y[1382] -> 8*s23^3 + 2*s23*s34^2 + 52*s23^2*s56 + 28*s23*s34*s56 + 
    4*s34^2*s56 - 20*s23*s56^2 - 9*s34*s56^2 + 4*s12^2*(s23 + s56) + 
    s123^2*(16*s23 - 5*s34 + 26*s56) - 
    2*s123*(12*s23^2 - s34^2 + 39*s23*s56 + 7*s34*s56 - 10*s56^2) + 
    s12*(5*s23^2 + 2*s23*s34 + 28*s23*s56 + 4*s34*s56 - 9*s56^2 - 
      2*s123*(5*s23 - s34 + 7*s56)), 
  y[1383] -> -2*s123^4 + 4*s123^3*(s23 + 2*s34 - 5*s56) + 40*s23^3*s56 + 
    s23^2*(52*s34 - 23*s56)*s56 + s34^2*(4*s34 - 9*s56)*s56 + 
    2*s23*s34*(s34^2 + 14*s34*s56 - 10*s56^2) - 
    s123^2*(2*s23^2 + 5*s34^2 + 8*s23*(s34 - 10*s56) - 26*s34*s56 + 
      23*s56^2) + 2*s123*(s34^3 - 7*s34^2*s56 + s34*s56*(-39*s23 + 10*s56) + 
      s23*s56*(-50*s23 + 23*s56)), 
  y[1384] -> -42*s23^4 + s23^3*(58*s34 - 94*s56) - 
    4*s123^2*s23*(5*s23 + s56) + s34*s56^2*(-2*s34 + 5*s56) + 
    s23^2*(-12*s34^2 + 53*s34*s56 - 74*s56^2) - 
    2*s23*s56*(3*s34^2 - 12*s34*s56 + 11*s56^2) + 
    2*s123*(31*s23^3 - s34*s56^2 + s23*s56*(-5*s34 + 13*s56) + 
      s23^2*(-16*s34 + 38*s56)), y[1385] -> -16*s123^3 + 54*s23^3 - 
    38*s234^3 + 32*s234^2*s34 - 10*s234*s34^2 + 29*s234^2*s56 + 
    19*s234*s34*s56 - 27*s34^2*s56 + 13*s234*s56^2 - 26*s34*s56^2 - 4*s56^3 + 
    s23^2*(14*s234 - 12*s34 + 3*s56) - s123^2*(10*s23 + 46*s234 - 12*s34 + 
      47*s56) + 2*s23*(6*s234^2 - 2*s234*s34 + 43*s234*s56 - 33*s34*s56 - 
      2*s56^2) + s123*(-62*s234^2 + 28*s234*s34 - 6*s34^2 - 20*s234*s56 + 
      50*s34*s56 + 20*s56^2 + s23*(-6*s234 + 4*s34 + 142*s56)), 
  y[1386] -> 3*s234^4 - 3*s234^3*s34 - s123^2*s34^2 - 3*s234^3*s56 - 
    s123*s34^2*s56 + 3*s234*s34^2*s56 + 3*s23^2*(s234 - s56)*s56 + 
    s12^2*(-2*s23^2 + s234^2 + s23*(s234 - 2*s56) + s234*s56 + s56^2) - 
    s23*(3*s234^3 - 3*s234*s56*(2*s34 + s56) + s123*s34*(s34 + 3*s56)) + 
    s12*(-2*s234^3 + s234^2*s34 + s23^2*(s234 + s34 - 3*s56) + s234*s34*s56 + 
      s34*s56^2 + s23*(s234^2 - 3*s123*s34 + s234*s34 + 3*s234*s56 - 
        2*s34*s56)), y[1387] -> s123^4 + 13*s23^4 - 14*s23^3*s234 - 
    6*s23^2*s234^2 - 10*s23*s234^3 + 9*s234^4 + 
    2*s123^3*(s23 + 6*s234 - s34) - 10*s23^3*s34 - 2*s234^3*s34 + 
    18*s23^3*s56 + 24*s23^2*s234*s56 + 2*s23*s234^2*s56 - 21*s234^3*s56 + 
    6*s23*s234*s34*s56 + 6*s234^2*s34*s56 - 18*s23^2*s56^2 + 
    12*s23*s234*s56^2 + 19*s234^2*s56^2 - 6*s23*s34*s56^2 - 
    6*s234*s34*s56^2 - 6*s23*s56^3 - 6*s234*s56^3 + 2*s34*s56^3 - 
    2*s12*(s23^3 + 3*s23*s56^2) - 6*s123^2*(s12*s23 + s23^2 - 5*s234^2 + 
      s234*s34 + 4*s234*s56 - s34*s56 + s23*(2*s234 - s34 + 3*s56)) + 
    2*s123*(-5*s23^3 + 14*s234^3 - 3*s234^2*s34 - 
      3*s23^2*(s234 + s34 - 4*s56) - 22*s234^2*s56 + 6*s234*s34*s56 + 
      10*s234*s56^2 - 3*s34*s56^2 + 3*s12*s23*(s23 + 2*s56) - 
      3*s23*(3*s234^2 + s234*s56 - 3*s56^2)), 
  y[1388] -> s123^2*(-20*s23 + 3*s234 - 23*s56) - s12^2*(5*s234 + 9*s56) + 
    2*s12*(-6*s23^2 + 3*s234^2 - 17*s23*s56 + 4*s234*s56 + 
      2*s123*(4*s23 + s234 + 5*s56)) + 
    s123*(42*s23^2 - 2*s234*(s234 + 18*s56) + s23*(-34*s234 + 84*s56)) - 
    2*(13*s23^3 + s23^2*(-18*s234 + 33*s56) + 
      s234*(2*s234^2 + 4*s234*s56 - 7*s56^2) + 
      6*s23*(s234^2 - 5*s234*s56 + s56^2)), 
  y[1389] -> 14*s23^3*s234^2 - 6*s23^2*s234^2*(5*s234 - 3*s56) - 
    s123^4*(s234 + s56) - s23^4*(s234 + s56) + 
    2*s23*s234^2*(11*s234^2 - 13*s234*s56 + 5*s56^2) + 
    s234^2*(-5*s234^3 + 9*s234^2*s56 - 7*s234*s56^2 + 2*s56^3) + 
    4*s123^3*(-2*s234^2 + s23*(s234 + s56)) - 
    6*s123^2*(-5*s23*s234^2 + s234^2*(3*s234 - 2*s56) + s23^2*(s234 + s56)) + 
    2*s123*(-18*s23^2*s234^2 + 3*s23*s234^2*(8*s234 - 5*s56) + 
      2*s23^3*(s234 + s56) - 2*s234^2*(4*s234^2 - 5*s234*s56 + 2*s56^2)), 
  y[1390] -> -14*s23^3*s234^3 + 6*s23^2*s234^3*(5*s234 - 3*s56) + 
    s123^4*(s234^2 + s234*s56 + s56^2) + s23^4*(s234^2 + s234*s56 + s56^2) - 
    2*s23*s234^3*(11*s234^2 - 13*s234*s56 + 5*s56^2) + 
    s234^3*(5*s234^3 - 9*s234^2*s56 + 7*s234*s56^2 - 2*s56^3) - 
    4*s123^3*(-2*s234^3 + s23*(s234^2 + s234*s56 + s56^2)) + 
    6*s123^2*(-5*s23*s234^3 + s234^3*(3*s234 - 2*s56) + 
      s23^2*(s234^2 + s234*s56 + s56^2)) - 
    2*s123*(-18*s23^2*s234^3 + 3*s23*s234^3*(8*s234 - 5*s56) + 
      2*s23^3*(s234^2 + s234*s56 + s56^2) - 
      2*s234^3*(4*s234^2 - 5*s234*s56 + 2*s56^2)), 
  y[1391] -> -4*s234^5 - 3*s234^2*s34^2*s56 + 3*s234*s34^2*s56*(s34 + s56) + 
    s234^4*(6*s34 + 8*s56) - s234^3*(3*s34^2 + 6*s34*s56 + 4*s56^2) - 
    s34^2*(s56^3 + s123^2*(s34 + s56) + s123*s56*(s34 + s56)) - 
    s23^2*(s234^3 + s234^2*s56 + 3*s56^3 - s234*s56*(3*s34 + 5*s56)) + 
    s23*(5*s234^4 + 3*s34^2*s56^2 - s234^2*s56*(6*s34 + s56) - 
      s234^3*(3*s34 + 7*s56) + 3*s234*s56*(2*s34^2 + 3*s34*s56 + s56^2) - 
      s123*s34*(s34^2 + 3*s34*s56 + 3*s56^2)), 
  y[1392] -> s123^3*(2*s234 - s34) - 3*s234^3*(s34 + s56) - 
    s34^2*s56*(s34 + s56) - s234*(2*s34 + s56)*(s34 + 2*s56)^2 + 
    s234^2*(5*s34^2 + 14*s34*s56 + 8*s56^2) + 
    s123^2*(5*s234^2 + s34*(s34 + s56) - s234*(5*s34 + 8*s56)) + 
    s123*(3*s234^3 - s34^2*(s34 + s56) - s234^2*(8*s34 + 13*s56) + 
      s234*(5*s34^2 + 14*s34*s56 + 10*s56^2)), 
  y[1393] -> -3*s23^3*s234*(4*s234 - 5*s56) + s23^4*(5*s234 - s56) - 
    s123^4*(s234 + s56) - 3*s23^2*s234*(s234^2 + 4*s234*s56 - 4*s56^2) + 
    s234^2*(-6*s234^3 + 12*s234^2*s56 - 10*s234*s56^2 + 3*s56^3) + 
    s23*s234*(16*s234^3 - 17*s234^2*s56 + 2*s234*s56^2 + 3*s56^3) + 
    s123^3*(-9*s234^2 + s23*(s234 + 4*s56)) + 
    3*s123^2*(2*s23^2*(s234 - s56) + 3*s23*s234*(2*s234 + s56) + 
      s234^2*(-7*s234 + 5*s56)) - s123*(-3*s23^2*s234*(s234 - 8*s56) + 
      s23^3*(11*s234 - 4*s56) + 3*s23*s234*(-11*s234^2 + 4*s234*s56 + 
        3*s56^2) + s234^2*(19*s234^2 - 26*s234*s56 + 11*s56^2)), 
  y[1394] -> 2*s123^4 - 16*s23^4 + s23^3*(47*s234 - 58*s56) + 
    s123^3*(2*s23 + 15*s234 + 6*s56) + s23^2*(-24*s234^2 + 93*s234*s56 - 
      44*s56^2) + s234*(13*s234^3 - 18*s234^2*s56 + 4*s234*s56^2 + 3*s56^3) - 
    2*s23*(10*s234^3 + 9*s234^2*s56 - 21*s234*s56^2 + 6*s56^3) - 
    s123^2*(26*s23^2 + 3*s234*(-12*s234 + s56) + s23*(11*s234 + 54*s56)) + 
    s123*(38*s23^3 + s23^2*(-51*s234 + 106*s56) + 
      s234*(35*s234^2 - 23*s234*s56 - 5*s56^2) + 
      s23*(-31*s234^2 - 68*s234*s56 + 36*s56^2)), 
  y[1395] -> 2*s12^2 + 10*s123^2 + 4*s23^2 - 28*s23*s234 + 22*s234^2 + 
    9*s23*s34 - 15*s234*s34 + 4*s34^2 - 5*s23*s56 - 18*s234*s56 + 3*s34*s56 + 
    6*s56^2 + s12*(-8*s123 + 5*s23 - 12*s234 + 2*s34 + 4*s56) - 
    2*s123*(6*s23 - 9*s234 + 3*s34 + 7*s56), 
  y[1396] -> 2*s23^3 + s123^2*(4*s23 - 5*s234) + s12^2*(7*s23 - 4*s234) - 
    14*s23^2*s234 + 22*s23*s234^2 - 10*s234^3 + 4*s23^2*s56 - 
    22*s23*s234*s56 + 14*s234^2*s56 + 3*s23*s56^2 - 5*s234*s56^2 - 
    2*s123*(3*s23^2 - 9*s23*s234 + 5*s234^2 + s23*s56 - 4*s234*s56) + 
    s12*(-9*s123*s23 + 14*s23^2 + 6*s123*s234 - 22*s23*s234 + 10*s234^2 + 
      4*s23*s56 - 4*s234*s56), y[1397] -> s123^2*(5*s234 - 7*s34) - 
    s12^2*s34 + s234*s34^2 - 2*s34^3 - 2*s234*s34*s56 + 5*s34^2*s56 + 
    5*s234*s56^2 - 8*s34*s56^2 + s12*(-2*s123*s234 + 5*s123*s34 - s234*s34 + 
      3*s34^2 + 2*s234*s56 - 5*s34*s56) + 
    s123*(3*s234*s34 - 6*s34^2 - 10*s234*s56 + 15*s34*s56), 
  y[1398] -> -(s23*s234*(13*s234 - 3*s56)*(s234 - s56)^3) + 
    s234^2*(s234 - s56)^3*(5*s234 - s56) + 
    s23^3*(-3*s234^3 + 10*s234^2*s56 - 12*s234*s56^2 + 6*s56^3) + 
    s23^2*(11*s234^4 - 36*s234^3*s56 + 42*s234^2*s56^2 - 20*s234*s56^3 + 
      s56^3*(-s123 + 3*s56)), y[1399] -> -3*s123^3*(s234 - s34) - 
    s123^2*(3*s234^2 - 3*s234*s34 + s34^2 - 11*s234*s56 + 13*s34*s56) + 
    s123*s56*(8*s234^2 - 10*s234*s34 + 4*s34^2 - 13*s234*s56 + 18*s34*s56) + 
    s56^2*(-5*s234^2 - 4*s34*(s34 + 2*s56) + s234*(8*s34 + 5*s56)), 
  y[1400] -> 2*s23^3 + s12^2*(s23 - s34) + 4*s123^2*(s23 - s34) - s23^2*s34 + 
    s23*s34^2 - s34^3 + 15*s23^2*s56 + s23*s34*s56 + 3*s34^2*s56 + 
    8*s23*s56^2 - 4*s34*s56^2 + s12*(-5*s123*s23 + 3*s23^2 + 3*s123*s34 - 
      2*s23*s34 + 2*s34^2 + 7*s23*s56 - 3*s34*s56) + 
    s123*(-6*s23^2 + 3*s23*(s34 - 5*s56) + s34*(-3*s34 + 7*s56)), 
  y[1401] -> 2*s123^3*s34 - 8*s123*s56*(2*s23^2 - s34*s56 + 
      s23*(s34 + 2*s56)) - s123^2*(2*s23*(s34 - 4*s56) + s34*(s34 + 6*s56)) + 
    4*s56*(2*s23^3 - s34*s56^2 + s23^2*(3*s34 + 4*s56) + 
      s23*(s34^2 + 2*s34*s56 + 2*s56^2)), 
  y[1402] -> -4*s123^3 - 32*s234^3 + 37*s234^2*s34 - 18*s234*s34^2 + 
    3*s34^3 + s23^2*(-18*s234 + 6*s34 - 17*s56) + 54*s234^2*s56 - 
    38*s234*s34*s56 + 8*s34^2*s56 - 28*s234*s56^2 + 11*s34*s56^2 + 6*s56^3 + 
    2*s123^2*(4*s23 - 7*s234 + 5*s34 + 7*s56) + 
    s23*(50*s234^2 - 37*s234*s34 + 9*s34^2 - 45*s234*s56 - s34*s56 - 
      13*s56^2) + s123*(-4*s23^2 - 28*s234^2 + s23*(32*s234 - 17*s34 + s56) + 
      9*s234*(3*s34 + 4*s56) - 2*(5*s34^2 + 10*s34*s56 + 8*s56^2)), 
  y[1403] -> 2*s123^3*s234 - 2*s23^3*s234 + 
    s123^2*s234*(-6*s23 + 6*s234 - 7*s56) + 
    2*s23^2*(7*s234^2 - 9*s234*s56 + 3*s56^2) + 
    s234*(10*s234^3 - 24*s234^2*s56 + 19*s234*s56^2 - 5*s56^3) + 
    s23*(-22*s234^3 + 44*s234^2*s56 - 25*s234*s56^2 + 3*s56^3) + 
    s123*(6*s23^2*s234 - s23*(18*s234^2 - 18*s234*s56 + s56^2) + 
      s234*(10*s234^2 - 18*s234*s56 + 9*s56^2)), 
  y[1404] -> -18*s234^5 - s123^2*s34*(s123 - s34 - s56)*(s34 + s56) + 
    6*s234^4*(4*s34 + 7*s56) - 2*s234^3*(7*s34^2 + 18*s34*s56 + 15*s56^2) + 
    s234^2*(3*s34^3 + 10*s34^2*s56 + 12*s34*s56^2 + 6*s56^3) + 
    s23^3*(3*s234^2 - s234*s56 - 3*s56*(2*s34 + 3*s56)) + 
    s23^2*(-20*s234^3 + 10*s234*s34*s56 + s234^2*(9*s34 + 32*s56) + 
      s56*(5*s123*s34 - 8*s34^2 + 9*s123*s56 - 22*s34*s56 - 16*s56^2)) + 
    s23*(35*s234^4 - 2*s56*(s34 + s56)^3 - s234^3*(31*s34 + 73*s56) + 
      s123^2*(3*s34^2 + 2*s34*s56 - 2*s56^2) + 
      s234*s56*(7*s34^2 + 11*s34*s56 + s56^2) + 
      s123*s56*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
      s234^2*(9*s34^2 + 26*s34*s56 + 39*s56^2)), 
  y[1405] -> 13*s234^4 - s123^3*s34 - 11*s234^3*s34 + s123^2*s34^2 + 
    3*s234^2*s34^2 - 6*s23^3*s56 - 18*s234^3*s56 + s123^2*s34*s56 + 
    7*s234^2*s34*s56 + 5*s234^2*s56^2 + 
    s12^2*(2*s123*s23 - 3*s23^2 + 3*s234^2 - 2*s23*s56) + 
    s23^2*(9*s234^2 + 2*s234*s56 + (8*s123 - 8*s34 - 15*s56)*s56) + 
    s23*(-22*s234^3 + s123^2*(3*s34 - 2*s56) - 2*s56*(s34 + s56)^2 + 
      2*s123*s56*(s34 + 2*s56) + s234*s56*(5*s34 + 2*s56) + 
      s234^2*(9*s34 + 22*s56)) + s12*(-3*s23^3 + s123^2*(-2*s23 + s34) + 
      2*s23^2*(s234 + s34 - 7*s56) + s123*s23*(7*s23 - s34 + 4*s56) + 
      s234^2*(-8*s234 + 3*s34 + 4*s56) + s23*(9*s234^2 + 3*s234*s56 - 
        2*s56*(s34 + s56))), y[1406] -> 
   s12^2*(s23 - s234)^2*(2*s23*s234 + s234^2 - 3*s23*s56) - 
    3*s23^3*s56*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) + 
    s234^4*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) - 
    s23*(6*s234^5 - 3*s234^3*s34*s56 + s123^2*s34^2*s56 + 
      3*s234^2*s56*(s34 + s56)^2 - 3*s234^4*(s34 + 3*s56)) + 
    3*s23^2*(s234^4 + s34*s56^2*(-s123 + s34 + s56) + 
      s234*s56^2*(s34 + 2*s56) - s234^2*s56*(2*s34 + 3*s56)) - 
    s12*(s234^4*(2*s234 - s34 - 2*s56) + s23^3*(s234 - 3*s56)*
       (s234 + s34 - s56) + 3*s23^2*s56*(2*s234^2 + s34*(s123 - s56) - 
        2*s234*s56) + 3*s23*s234^2*(-s234^2 + s56*(s34 + s56))), 
  y[1407] -> s12^3*(s23 - s234)^2 + s23*s234*(13*s234 - 3*s56)*
     (s234 - s56)^2 - s234^2*(s234 - s56)^2*(5*s234 - s56) + 
    s23^3*(3*s234^2 - 7*s234*s56 + 5*s56^2) - 
    s23^2*(11*s234^3 - 25*s234^2*s56 + 17*s234*s56^2 + 
      (s123 - 3*s56)*s56^2) + s12^2*(-(s123*s23^2) + 3*s23^3 + 
      s23*s234*(13*s234 - 3*s56) + s234^2*(-5*s234 + s56) + 
      s23^2*(-11*s234 + 3*s56)) + s12*(s23^3*(-3*s234 + 4*s56) + 
      s23*s234*(-13*s234^2 + 16*s234*s56 - 3*s56^2) + 
      s234^2*(5*s234^2 - 6*s234*s56 + s56^2) + 
      s23^2*(11*s234^2 - 14*s234*s56 + s56*(-s123 + 3*s56))), 
  y[1408] -> s23^3*(s234^4 - 3*s234^2*s56*(s34 + 2*s56) + 
      s234*s56^2*(3*s34 + 8*s56) + 3*s56^2*(s34^2 + s34*s56 - s56^2)) + 
    s234^4*(-4*s234^3 + s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3 + 
      6*s234^2*(s34 + 2*s56) - 4*s234*(s34^2 + 3*s34*s56 + 3*s56^2)) + 
    s23*(9*s234^6 - s123^2*s34^2*s56*(s34 + s56) - 
      3*s234^2*s56*(s34 + s56)^3 + 3*s234^3*s34*s56*(2*s34 + 3*s56) - 
      3*s234^5*(3*s34 + 8*s56) + 3*s234^4*(s34^2 + 3*s34*s56 + 6*s56^2)) + 
    s23^2*(-6*s234^5 + 6*s234^3*s34*s56 + 6*s234*s56^3*(s34 + s56) + 
      3*s234^4*(s34 + 4*s56) - 6*s234^2*s56*(s34^2 + 3*s34*s56 + 2*s56^2) + 
      s34*s56^2*(3*(s34 + s56)^2 - s123*(2*s34 + 3*s56))), 
  y[1409] -> -12*s123^2 - 4*s23^2 - 2*s23*s234 - 18*s234^2 + 10*s23*s34 - 
    3*s234*s34 + 4*s34^2 + 2*s123*(7*s23 - 15*s234 - s34 - 7*s56) + 
    46*s23*s56 + 16*s34*s56 + 8*s56^2 + 
    s12*(-2*s123 + 2*s23 + 3*s234 + 8*s34 + 8*s56), 
  y[1410] -> s123^2*(6*s234 - s34) - 3*s234^2*s34 + 2*s234*s34^2 - 
    3*s234^2*s56 + 8*s234*s34*s56 + s34^2*s56 + 4*s234*s56^2 + 
    4*s12*s234*(-s123 + s34 + s56) + s123*(3*s234^2 - 4*s234*s34 + s34^2 - 
      10*s234*s56), y[1411] -> s12^2 + s12*(8*s123 - 2*s23 - 25*s56) - 
    2*(6*s123^2 - 9*s123*s23 + 3*s23^2 - 26*s123*s56 + 26*s23*s56 + 
      12*s56^2), y[1412] -> -(s23^3*s56) + 
    s56^2*(5*s234^2 + s123*s56 - s234*s56) + 
    s23^2*(s234^2 - 5*s234*s56 + 5*(s123 - 2*s56)*s56) - 
    5*s23*s56*(-2*s234^2 + 2*s234*s56 + s56*(-2*s123 + s56)), 
  y[1413] -> s123^2*(-2*s23 + s34) - s12*s23*(-2*s123 + s23 + 4*s56) + 
    4*s123*s23*(3*s23 + 5*s56) - 4*s23*(s23^2 + 11*s23*s56 + 
      s56*(s34 + s56)), y[1414] -> 2*s234^2*s34 + s23^2*s56 - 3*s234^2*s56 + 
    s123*s34*s56 - s234*s34*s56 - s123*s56^2 + s234*s56^2 - 
    s23*(s234^2 - s123*s34 + s234*(s34 - 3*s56) + 3*s123*s56 + 2*s34*s56 - 
      3*s56^2) + 2*s12*(-(s123*(s23 + s56)) + s234*(-2*s234 + s56) + 
      s23*(s234 + 2*s56)), y[1415] -> 20*s123^3 + 57*s234^3 - 18*s234^2*s34 - 
    7*s234*s34^2 + 4*s34^3 - 60*s234^2*s56 - 19*s234*s34*s56 + 18*s34^2*s56 - 
    7*s234*s56^2 + 24*s34*s56^2 + 8*s56^3 - 
    s123^2*(46*s23 - 89*s234 + 20*s34 + 14*s56) + s23^2*(41*s234 + 168*s56) - 
    2*s23*(40*s234^2 + 3*s234*s34 - 5*s34^2 + 44*s234*s56 - 33*s34*s56 - 
      61*s56^2) + 2*s123*(10*s23^2 + 63*s234^2 - 2*s34^2 + 
      s23*(-63*s234 + 7*s34 - 57*s56) - 8*s34*s56 - 7*s56^2 - 
      16*s234*(s34 + 2*s56)), y[1416] -> s12^2*s23*(3*s23 - s234) + 
    s34^2*(s123^2 + (s234 - s56)^2 + s123*s56) - 
    s12*s23*(-2*s234^2 - 3*s123*s34 + s234*s34 + s23*(s234 + 3*s34 - 3*s56) + 
      2*s234*s56) + 3*s23^2*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) + 
    s23*(-3*s234^3 + (3*s123 - 2*s34)*s34*s56 - 3*s234*s56*(s34 + s56) + 
      3*s234^2*(s34 + 2*s56)), y[1417] -> -s12^3 + s23^2*(s234 - 5*s56) + 
    (s234 - s56)^3 + s12^2*(-2*s23 + s234 - s56) + 
    s23*(-2*s234^2 + 7*s234*s56 - 9*s56^2) - 
    s12*(s23^2 + (s234 - s56)^2 + s23*(-2*s234 + 5*s56)), 
  y[1418] -> -2*s123^3*(3*s23 + 2*s34) + 20*s123*s23*s56*
     (4*s23 + s34 + s56) + s123^2*(6*s23^2 + 10*s23*(s34 - s56) + 
      s34*(s34 + s56)) - 4*s23*s56*(16*s23^2 + (s34 + s56)^2 + 
      s23*(11*s34 + 17*s56)), y[1419] -> 2*s23^3 + 38*s23^2*s234 - 
    58*s23*s234^2 + 30*s234^3 + s12^2*(-4*s23 + 3*s234) + 
    s123^2*(-8*s23 + 49*s234) + 99*s23^2*s56 - 16*s23*s234*s56 - 
    33*s234^2*s56 + 48*s23*s56^2 + s234*s56^2 + 
    s12*(-6*s23^2 + 12*s123*(s23 - 2*s234) + 3*s234*(-4*s234 + s56) + 
      s23*(22*s234 + 26*s56)) + s123*(6*s23^2 + 8*s234*(9*s234 - 4*s56) - 
      2*s23*(46*s234 + 37*s56)), 
  y[1420] -> -2*s23*s56*(3*s23^2 + 10*s23*s56 + 3*s56^2) + 
    s123*(s23^3 - 5*s23*(4*s234 - 3*s56)*s56 + s56^2*(-6*s234 + s56) + 
      s23^2*(-6*s234 + 15*s56)) + 
    s234*(3*s23^3 - 5*s23*(4*s234 - 9*s56)*s56 + 3*s56^2*(-2*s234 + s56) + 
      s23^2*(-6*s234 + 45*s56)), y[1421] -> s23^3*s234*(s234 - 5*s56) - 
    s23^2*(5*s234^3 + 3*s234*s56*(s34 + 6*s56) - s234^2*(3*s34 + 16*s56) + 
      3*s56*(s34^2 + s34*s56 - s56^2)) + 
    s34^2*(-s234^3 + s234^2*(s34 + 3*s56) - s234*s56*(2*s34 + 3*s56) + 
      (s34 + s56)*(s123^2 + s123*s56 + s56^2)) + 
    s23*(4*s234^4 - 6*s234^3*(s34 + 2*s56) + 3*s234^2*(s34 + 2*s56)^2 + 
      (s123 - s34)*s34*s56*(2*s34 + 3*s56) - 
      s234*s56*(s34^2 + 6*s34*s56 + 4*s56^2)), 
  y[1422] -> s123^3*(-2*s234 + s34) + 3*s234^3*(s34 + s56) + 
    s34^2*s56*(s34 + s56) + s234*(2*s34 + s56)*(s34 + 2*s56)^2 - 
    s234^2*(5*s34^2 + 14*s34*s56 + 8*s56^2) - 
    s123^2*(5*s234^2 + s34*(s34 + s56) - s234*(5*s34 + 8*s56)) + 
    s123*(-3*s234^3 + s34^2*(s34 + s56) + s234^2*(8*s34 + 13*s56) - 
      s234*(5*s34^2 + 14*s34*s56 + 10*s56^2)), 
  y[1423] -> -40*s123^3*s234 + 2*s23^3*(23*s234 + 60*s56) + 
    s23^2*(-146*s234^2 - 75*s234*s56 + 192*s56^2) + 
    s234*(-60*s234^3 + 123*s234^2*s56 - 64*s234*s56^2 + s56^3) + 
    2*s23*(80*s234^3 - 66*s234^2*s56 - 47*s234*s56^2 + 36*s56^3) + 
    s123^2*(18*s23*(7*s234 + 4*s56) + s234*(-142*s234 + 81*s56)) - 
    2*s123*(s23^2*(66*s234 + 96*s56) + s234*(81*s234^2 - 103*s234*s56 + 
        21*s56^2) + s23*(-144*s234^2 + 15*s234*s56 + 72*s56^2)), 
  y[1424] -> s12^3*(s123 + 3*s234) + s12^2*(4*s23^2 - 4*s23*s234 + 
      s123*(4*s23 - 3*s234 + s56) + 3*s234*(s234 + s56)) + 
    s234*(-3*s234^3 - 3*s234^2*s56 + s234*(10*s23 - 3*s56)*s56 + 
      3*s56*(2*s23^2 + 10*s23*s56 + s56^2)) + 
    s123*(-5*s234^3 - 5*s234^2*s56 - 5*s234*s56*(2*s23 + s56) + 
      s56*(6*s23^2 + 10*s23*s56 + s56^2)) - 
    s23*(2*s12^3 + 4*s12*s56*(s23 + s56) + s12^2*(s23 + 3*s56) + 
      s56*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*(-3*s234^3 - 4*s23^2*s56 + 3*s234*s56^2 + 2*s23*s234*(s234 + 9*s56) + 
      s123*(-9*s234^2 - 4*s234*s56 + s56^2 + 6*s23*(s234 + s56))), 
  y[1425] -> -24*s123^2 + 6*s23^2 + 52*s23*s234 - 28*s234^2 + 
    s12*(6*s123 + 8*s23 + 19*s234 - 6*s34) - 10*s23*s34 + 17*s234*s34 - 
    4*s34^2 + 66*s23*s56 + 22*s234*s56 - 6*s34*s56 + 
    2*s123*(12*s23 - 23*s234 + 7*s34 + 3*s56), 
  y[1426] -> 2*s23^3 + 46*s23^2*s234 - 80*s23*s234^2 + 30*s234^3 + 
    s12^2*(-6*s23 + 3*s234) + s123^2*(-12*s23 + 51*s234) + 101*s23^2*s56 - 
    18*s23*s234*s56 - 41*s234^2*s56 + 48*s23*s56^2 + 3*s234*s56^2 + 
    2*s123*(5*s23^2 - 49*s23*s234 + 37*s234^2 - 36*s23*s56 - 18*s234*s56) + 
    s12*(-12*s23^2 + 6*s123*(3*s23 - 4*s234) + 30*s23*s234 - 22*s234^2 + 
      24*s23*s56 + 3*s234*s56), y[1427] -> -(s234^2*s56^3) + 
    s23^4*(s234 + 7*s56) - 7*s23^3*(s234^2 - 3*s234*s56 - 5*s56^2) + 
    s23*s56^2*(-21*s234^2 + 7*s234*s56 + s56^2) + 
    7*s23^2*s56*(-5*s234^2 + 5*s234*s56 + 3*s56^2) - 
    s123*s23*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 7*s56^3), 
  y[1428] -> s23*s56*(7*s23^3 + 35*s23^2*s56 + 21*s23*s56^2 + s56^3) + 
    s234*(-3*s23^4 + 7*s23^3*(s234 - 9*s56) + 35*s23^2*(s234 - 3*s56)*s56 + 
      21*s23*(s234 - s56)*s56^2 + s234*s56^3) + 
    s123*(-s23^4 + 7*s23^3*(s234 - 3*s56) + 35*s23^2*(s234 - s56)*s56 + 
      7*s23*(3*s234 - s56)*s56^2 + s234*s56^3), 
  y[1429] -> -(s234*(s234 - s56)^4) + s23^4*s56 + 
    s23^3*(s234^2 - 7*s234*s56 + 21*s56^2) + 
    s23^2*(-3*s234^3 + 15*s234^2*s56 - 31*s234*s56^2 + 34*s56^3) + 
    s23*(3*s234^4 - 13*s234^3*s56 + 22*s234^2*s56^2 - 18*s234*s56^3 + 
      7*s56^4), y[1430] -> s12^2 + s12*(2*s123 - 9*s56) - 
    2*(2*s123^2 + s23^2 + 9*s23*s56 + 4*s56^2 - 3*s123*(s23 + 3*s56)), 
  y[1431] -> 24*s123^3 + 67*s234^3 - 48*s234^2*s34 + 21*s234*s34^2 - 
    4*s34^3 - 96*s234^2*s56 + 45*s234*s34*s56 - 10*s34^2*s56 + 
    25*s234*s56^2 - 6*s34*s56^2 + s23^2*(47*s234 + 192*s56) - 
    2*s23*(61*s234^2 - 26*s234*s34 + 5*s34^2 + 18*s234*s56 - 37*s34*s56 - 
      71*s56^2) - s123^2*(58*s23 - 95*s234 + 30*(s34 + s56)) + 
    2*s123*(14*s23^2 + 65*s234^2 + 8*s34^2 + 
      s23*(-73*s234 + 15*s34 - 51*s56) + 10*s34*s56 + 3*s56^2 - 
      6*s234*(5*s34 + 8*s56)), 
  y[1432] -> -3*s234^4 - s12^2*(3*s23^2 + s234^2) + 3*s234^3*s34 - 
    s123^2*s34^2 - s234^2*s34^2 + 6*s234^3*s56 - 3*s234^2*s34*s56 - 
    3*s234^2*s56^2 - 3*s23^2*(s234^2 - 2*s234*s56 + s56*(-s34 + s56)) + 
    s23*(6*s234^3 + 6*s234*s56^2 + s34*s56*(-3*s123 + 2*s34 + 3*s56) - 
      3*s234^2*(s34 + 4*s56)) + s12*(s234^2*(2*s234 - s34 - 2*s56) + 
      3*s23^2*(s34 - s56) + s23*(-3*s234^2 - 3*s123*s34 + 2*s234*s56 + 
        3*s34*s56)), y[1433] -> s23^4*s56 + s234^2*s56^2*(s234 + s56) + 
    s23*s56*(10*s234^3 + s234^2*(-12*s34 + 5*s56) + s56^2*(8*s34 + 9*s56) - 
      2*s234*s56*(6*s34 + 19*s56)) - s23^3*(s234^2 + 22*s234*s56 - 
      s56*(16*s34 + 55*s56)) + s23^2*(5*s234^3 - s234^2*(4*s34 + 5*s56) - 
      4*s234*s56*(s34 + 25*s56) + s56^2*(72*s34 + 95*s56)) + 
    s123*(s23^3*(s234 - 10*s56) + s234*s56^2*(s234 + s56) + 
      s23^2*(5*s234^2 - 4*s234*s34 + 15*s234*s56 - 28*s34*s56 - 60*s56^2) + 
      s23*s56*(10*s234^2 - 12*s234*s34 + 15*s234*s56 - 20*s34*s56 - 
        26*s56^2)), y[1434] -> -6*s123^4 + 40*s23^3*s56 + 
    4*s123^3*(3*s23 - 8*s234 + s34 + 3*s56) - 
    5*s23^2*(3*s234^2 + 16*s234*s56 - 4*s56*(s34 + 4*s56)) - 
    s234^2*(15*s234^2 + s34^2 + 6*s34*s56 + 15*s56^2 - 
      6*s234*(s34 + 5*s56)) - s123^2*(6*s23^2 + 61*s234^2 - 14*s234*s34 + 
      s34^2 - 52*s234*s56 + 4*s34*s56 + 6*s56^2 - 
      4*s23*(13*s234 - s34 + 7*s56)) + 
    2*s23*(15*s234^3 - 10*s234*s56*(s34 + 4*s56) + s234^2*(-3*s34 + 5*s56) + 
      2*s56*(s34^2 + 5*s34*s56 + 10*s56^2)) - 
    2*s123*(-35*s23*s234^2 + 5*s23*s234*(s34 - 4*s56) + 
      10*s23^2*(s234 + 4*s56) + 10*s23*s56*(s34 + 4*s56) + 
      s234*(25*s234^2 - 8*s234*s34 + s34^2 - 35*s234*s56 + 5*s34*s56 + 
        10*s56^2)), y[1435] -> 4*s234^5 - s23^3*s234*(s234 - 6*s56) - 
    s123^2*s34^2*(s34 + s56) - 6*s234^4*(s34 + 2*s56) + 
    4*s234^3*(s34^2 + 3*s34*s56 + 3*s56^2) - 
    s234^2*(s34^3 + 4*s34^2*s56 + 6*s34*s56^2 + 4*s56^3) + 
    s23^2*(6*s234^3 - 3*s234^2*(s34 + 7*s56) + s234*s56*(3*s34 + 28*s56) + 
      3*s56*(s34^2 + s34*s56 - s56^2)) + 
    s23*(-9*s234^4 + s34*s56*(-s123 + s34 + s56)*(2*s34 + 3*s56) + 
      s234^3*(9*s34 + 28*s56) - 3*s234^2*(s34^2 + 5*s34*s56 + 10*s56^2) + 
      s234*s56*(-2*s34^2 + 3*s34*s56 + 12*s56^2)), 
  y[1436] -> -42*s123^3*s234 + 4*s23^3*(11*s234 + 30*s56) + 
    s23^2*(-148*s234^2 - 77*s234*s56 + 192*s56^2) + 
    s234*(-60*s234^3 + 127*s234^2*s56 - 72*s234*s56^2 + 3*s56^3) + 
    2*s23*(82*s234^3 - 77*s234^2*s56 - 48*s234*s56^2 + 36*s56^3) + 
    s123^2*(8*s23*(16*s234 + 9*s56) + s234*(-140*s234 + 87*s56)) - 
    2*s123*(s23^2*(65*s234 + 96*s56) + s234*(78*s234^2 - 103*s234*s56 + 
        24*s56^2) + s23*(-143*s234^2 + 17*s234*s56 + 72*s56^2)), 
  y[1437] -> s12^3*(-(s234^2*s56) - s123*s23*(s23 + 3*s56) + 
      s23^2*(s234 + 3*s56) + s23*(-3*s234^2 + 3*s234*s56 + s56^2)) + 
    s12*s56*(-(s234^2*s56^2) + s23^3*(s234 + 5*s56) - 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) + 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) - 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12^2*(s23^3*s56 - s234^2*s56^2 - s23^2*(s234^2 + 4*s123*s56 - 
        4*s234*s56 - 6*s56^2) + s23*s56*(-6*s234^2 + 4*s234*s56 + 
        s56*(-4*s123 + s56))) + s56*(s23^4*s56 - s234^2*s56^3 - 
      s23^3*(s234^2 - 6*s234*s56 + 3*(2*s123 - 5*s56)*s56) + 
      s23*s56^2*(-15*s234^2 + 6*s234*s56 + s56*(-6*s123 + s56)) + 
      5*s23^2*s56*(-3*s234^2 + 4*s234*s56 + s56*(-4*s123 + 3*s56))), 
  y[1438] -> -(s23^3*s56) + s234^2*s56*(-s34 + s56) + 
    s23^2*(s234^2 - s123*(s34 - 4*s56) + s234*(s34 - 4*s56) + 
      3*(s34 - 2*s56)*s56) + 2*s12*(s234^2*s56 + s123*s23*(s23 + 3*s56) - 
      s23^2*(s234 + 3*s56) + s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s23*(-3*s234^2*(s34 - 2*s56) + s234*(3*s34 - 4*s56)*s56 + 
      s56*((s34 - s56)*s56 + s123*(-3*s34 + 4*s56))), 
  y[1439] -> s23^3*s234 - 7*s23^2*s234^2 - 5*s23*s234^3 - s234^4 + 
    26*s23^3*s56 + 16*s23^2*s234*s56 - 10*s23*s234^2*s56 + 80*s23^2*s56^2 - 
    12*s23*s234*s56^2 + 8*s23*s56^3 - 2*s12^2*(-3*s23^2 + s234^2 + 
      s123*(s23 + s234) - s23*(s234 + 3*s56)) - 
    s123*(s23^3 + s234^3 + s23^2*(11*s234 + 36*s56) + 
      s23*(7*s234^2 + 20*s234*s56 + 20*s56^2)) - 
    s12*(-3*s23^3 + s23^2*(s234 + 7*s34 - 48*s56) + 
      s234^2*(3*s234 - s34 + s56) + s23*(9*s234^2 - 3*s234*s34 - 8*s234*s56 + 
        7*s34*s56 - 7*s56^2) + s123*(9*s23^2 + s234*(3*s234 - s34 + s56) + 
        s23*(15*s234 - 5*s34 + 16*s56))), 
  y[1440] -> 3*s23*s234^4 + s234^5 + s23^4*s56 - 7*s23^3*s234*s56 - 
    10*s23^2*s234^2*s56 + 3*s23*s234^3*s56 + s234^4*s56 + 17*s23^3*s56^2 - 
    60*s23^2*s234*s56^2 + 3*s23*s234^2*s56^2 + s234^3*s56^2 + 
    15*s23^2*s56^3 - 18*s23*s234*s56^3 + s234^2*s56^3 + s23*s56^4 + 
    s12^3*(s23^2 + s234^2 + s123*(-3*s23 + s234) + s23*(-5*s234 + s56)) + 
    s123*(-7*s23^3*s56 + 10*s23^2*(s234 - 2*s56)*s56 + 
      s23*(5*s234^3 + 15*s234^2*s56 + 15*s234*s56^2 - 6*s56^3) + 
      s234*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    s12^2*(-3*s23^3 + s234^2*(3*s234 + s56) + s23^2*(5*s234 + 8*s56) + 
      s23*(-7*s234^2 - 12*s234*s56 + s56^2) + 
      s123*(-3*s23^2 + s234*(3*s234 + s56) - s23*(s234 + 4*s56))) + 
    s12*(7*s23^3*s56 - 2*s23^2*(s234^2 + 6*s234*s56 - 5*s56^2) + 
      s234^2*(3*s234^2 + 2*s234*s56 + s56^2) + 
      s23*(s234^3 - 12*s234^2*s56 - 15*s234*s56^2 + s56^3) + 
      s123*(-6*s23^2*(s234 + 2*s56) + s23*(7*s234^2 + 10*s234*s56 - 
          5*s56^2) + s234*(3*s234^2 + 2*s234*s56 + s56^2))), 
  y[1441] -> 3*s123 + 4*s234, y[1442] -> s123^4*(6*s234 - 2*s34) + 
    2*s123^3*(15*s234^2 - 7*s234*s34 + s34^2 + s23*(-6*s234 + s34)) + 
    s123^2*(6*s23^2*s234 + 55*s234^3 - 33*s234^2*s34 + 9*s234*s34^2 - s34^3 - 
      2*s23*(25*s234^2 - 8*s234*s34 + s34^2)) + 
    2*s123*s234*(22*s234^3 + s23^2*(11*s234 - 2*s34) - 16*s234^2*s34 + 
      6*s234*s34^2 - s34^3 - 3*s23*(11*s234^2 - 5*s234*s34 + s34^2)) + 
    s234^2*(-2*s23^3 + 13*s234^3 + s23^2*(17*s234 - 5*s34) - 11*s234^2*s34 + 
      5*s234*s34^2 - s34^3 - 4*s23*(7*s234^2 - 4*s234*s34 + s34^2)), 
  y[1443] -> 4*s123^2 + 3*s23^2 - 10*s23*s234 + 6*s234^2 + 2*s23*s34 - 
    3*s234*s34 + 6*s23*s56 - 12*s234*s56 + 3*s34*s56 + 4*s56^2 + 
    s12*(-2*s123 + 2*s23 - 2*s234 + s56) - 
    2*s123*(2*s23 - 6*s234 + 2*s34 + 5*s56), 
  y[1444] -> 6*s23^3 + s12^2*(2*s23 - s234) - 9*s23^2*s234 + 4*s23*s234^2 + 
    s123^2*(8*s23 + 5*s234) + 31*s23^2*s56 - 32*s23*s234*s56 + 7*s234^2*s56 + 
    20*s23*s56^2 - 7*s234*s56^2 + s12*(-6*s123*s23 + 9*s23^2 - 8*s23*s234 + 
      2*s234^2 + 10*s23*s56 - 3*s234*s56) + 
    2*s123*(-6*s23^2 + 4*s23*s234 + s234^2 - 17*s23*s56 + 3*s234*s56), 
  y[1445] -> -s23^4 + 8*s23^3*s234 - 15*s23^2*s234^2 + 11*s23*s234^3 - 
    3*s234^4 - s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) + 9*s23^2*s234*s56 - 
    14*s23*s234^2*s56 + 6*s234^3*s56 + 3*s23*s234*s56^2 - 3*s234^2*s56^2 + 
    s123*(4*s23^3 - 18*s23^2*s234 + 3*s23*s234*(7*s234 - 3*s56) + 
      8*s234^2*(-s234 + s56)) + s12*(-4*s23^3 + 9*s23^2*s234 + 
      s123*(6*s23^2 - 9*s23*s234 + 4*s234^2) + 2*s234^2*(s234 - s56) + 
      s23*s234*(-7*s234 + 3*s56)), y[1446] -> 10*s123^3 + 8*s23^3 + 
    s234^2*(34*s234 - 8*s34 - 23*s56) + 
    4*s123^2*(3*s23 + 12*s234 - s34 - 2*s56) + 
    s23^2*(-30*s234 + 12*s34 + 64*s56) + 
    s23*(-6*s234^2 - 14*s234*s34 + 4*s34^2 - 78*s234*s56 + 24*s34*s56 + 
      56*s56^2) - 2*s123*(14*s23^2 + 2*s234*(-18*s234 + 3*s34 + 7*s56) + 
      s23*(-5*s234 + 7*s34 + 38*s56)), 
  y[1447] -> -(s12^3*s23^2) + 16*s23^3*s234^2 - 3*s23^2*s234^3 - 
    66*s23*s234^4 + 52*s234^5 + 6*s123^3*s234*(2*s23 + 5*s234) - 
    6*s23^4*s56 - 16*s23^3*s234*s56 + 56*s23^2*s234^2*s56 + 
    30*s23*s234^3*s56 - 78*s234^4*s56 - 2*s23^3*s56^2 - 36*s23^2*s234*s56^2 + 
    26*s23*s234^2*s56^2 + 52*s234^3*s56^2 - 18*s23*s234*s56^3 - 
    13*s234^2*s56^3 - 2*s12^2*s23^2*(-3*s123 + 3*s23 + 2*s56) - 
    s12*s23^2*(6*s123^2 + 4*s23^2 + 8*s23*s56 + s56^2 - 
      2*s123*(5*s23 + 3*s56)) - s123^2*s234*
     (30*s23^2 + 55*s234*(-2*s234 + s56) + s23*(8*s234 + 42*s56)) + 
    2*s123*(3*s23^3*(3*s234 + s56) + 11*s23^2*s234*(-2*s234 + 3*s56) - 
      3*s23*s234*(14*s234^2 + 5*s234*s56 - 8*s56^2) + 
      22*s234^2*(3*s234^2 - 3*s234*s56 + s56^2)), 
  y[1448] -> 17*s123^3 + s123^2*(-42*s23 + 54*s234 - 33*s56) + 
    3*s123*(11*s23^2 - 30*s23*s234 + 19*s234^2 + 19*s23*s56 - 23*s234*s56 + 
      9*s56^2) - 4*(2*s23^3 - 5*s234^3 + 9*s234^2*s56 - 7*s234*s56^2 + 
      2*s56^3 + s23^2*(-9*s234 + 6*s56) + 3*s23*(4*s234^2 - 5*s234*s56 + 
        2*s56^2)), y[1449] -> s12^3*s23^3 + 2*s23^4*s234^2 - 4*s23^3*s234^3 - 
    15*s23^2*s234^4 + 33*s23*s234^5 - 16*s234^6 - 
    s123^3*s234^2*(3*s23 + 13*s234) + s12^2*s23^3*(-s123 + s23 - 2*s56) + 
    8*s23^3*s234^2*s56 - 6*s23^2*s234^3*s56 - 27*s23*s234^4*s56 + 
    24*s234^5*s56 + s23^4*s56^2 + 9*s23^2*s234^2*s56^2 + 3*s23*s234^3*s56^2 - 
    16*s234^4*s56^2 + 3*s23*s234^2*s56^3 + 4*s234^3*s56^3 + 
    s12*s23^3*s56*(2*s123 - 2*s23 + s56) + 3*s123^2*s234^2*
     (3*s23^2 + 7*s234*(-2*s234 + s56) + s23*(7*s234 + 3*s56)) - 
    s123*(3*s23^2*s234^2*(s234 + 6*s56) + s23^3*(8*s234^2 + s56^2) + 
      15*s234^3*(3*s234^2 - 3*s234*s56 + s56^2) + 
      3*s23*s234^2*(-19*s234^2 + 5*s234*s56 + 3*s56^2)), 
  y[1450] -> -4*s123^3*(4*s23 + 9*s234) - 12*s23^3*(s234 - 4*s56) + 
    s234^2*(-58*s234^2 + 77*s234*s56 - 32*s56^2) - 
    12*s23^2*(s234^2 + 10*s234*s56 - 8*s56^2) + 
    2*s23*(41*s234^3 + 3*s234^2*s56 - 54*s234*s56^2 + 24*s56^3) + 
    2*s123^2*(16*s23^2 + 8*s23*(s234 + 5*s56) + s234*(-64*s234 + 27*s56)) - 
    2*s123*(8*s23^3 - 16*s23^2*(s234 - 4*s56) + 
      s234*(75*s234^2 - 65*s234*s56 + 12*s56^2) + 
      s23*(-56*s234^2 - 52*s234*s56 + 56*s56^2)), 
  y[1451] -> 2*s23^4 - 6*s23^3*s234 + 16*s23^2*s234^2 + 28*s23*s234^3 - 
    44*s234^4 - 2*s123^3*(3*s23 + 7*s234 - s34) - 7*s23^2*s234*s34 - 
    2*s23*s234^2*s34 + 20*s234^3*s34 - 2*s23*s234*s34^2 - 4*s234^2*s34^2 + 
    6*s23^3*s56 - 39*s23^2*s234*s56 + 10*s23*s234^2*s56 + 66*s234^3*s56 + 
    7*s23^2*s34*s56 - 12*s23*s234*s34*s56 - 30*s234^2*s34*s56 + 
    2*s23*s34^2*s56 + 6*s234*s34^2*s56 + 18*s23^2*s56^2 - 34*s23*s234*s56^2 - 
    44*s234^2*s56^2 + 10*s23*s34*s56^2 + 19*s234*s34*s56^2 - 3*s34^2*s56^2 + 
    12*s23*s56^3 + 11*s234*s56^3 - 4*s34*s56^3 + 
    s12^2*s23*(-2*s123 + s23 + 2*s56) + 
    s123^2*(12*s23^2 - 66*s234^2 - 2*s23*(4*s234 + s34 - 12*s56) - 
      s34*(s34 + 8*s56) + s234*(17*s34 + 33*s56)) + 
    s12*(4*s23^3 + s123^2*(6*s23 - s34) + 7*s23^2*s56 - s34*s56^2 + 
      2*s23*s56*(s34 + 3*s56) - 2*s123*(5*s23^2 + 6*s23*s56 - s34*s56)) - 
    2*s123*(4*s23^3 + 48*s234^3 - s34*s56*(2*s34 + 5*s56) - 
      6*s234^2*(3*s34 + 8*s56) + s23^2*(-13*s234 + 15*s56) + 
      s234*(3*s34^2 + 17*s34*s56 + 16*s56^2) - 
      3*s23*(3*s234^2 + 7*s234*s56 - s56*(s34 + 5*s56))), 
  y[1452] -> s123*s23^2 + s23^2*(s34 - 3*s56) + 3*s23*s56^2 - s56^3, 
  y[1453] -> s23^2 + s234^2 + s34^2 + s23*(-2*s234 + 2*s34 - 3*s56) - 
    s34*s56 + s56^2 + s234*(-2*s34 + s56), 
  y[1454] -> 2*s12*s123 - 4*s123^2 - 19*s23^2 - 13*s23*s234 + 17*s234^2 - 
    3*s12*(2*s23 + s234) + 3*s23*s34 - 4*s234*s34 - 33*s23*s56 - 2*s234*s56 + 
    s123*(20*s23 + 9*s234 + 2*s56), y[1455] -> -(s123^2*s23) + s23^2*s234 - 
    2*s23*s234^2 + s234^3 + s123*(s23^2 - 5*s23*(s234 - s34) + 
      (s234 - s34)^2) + 4*s23^2*s34 - 5*s23*s234*s34 - 2*s234^2*s34 + 
    10*s23*s34^2 - s234*s34^2 + 2*s34^3 + 2*s23^2*s56 + s234^2*s56 - 
    2*s23*s34*s56 - 2*s234*s34*s56 + s234*s56^2 - s34*s56^2 + 
    s12*(-2*s23^2 + 3*s23*s234 + s234^2 + s123*(s23 + s234 - s34) - 
      8*s23*s34 - s234*s34 - s34^2 + s234*s56 - s34*s56), 
  y[1456] -> -3*s123^3 + s123^2*(12*s23 - s56) - s123*s23*(15*s23 + 2*s56) + 
    s23*(6*s23^2 + 11*s23*s56 + 8*s56^2), 
  y[1457] -> s123^2*s234*(-2*s23 + 3*s234 - 3*s34) + s123^3*(s234 - s34) + 
    s123*(-4*s23*s234^2 + 3*s234^2*(s234 - s34) + s23^2*(s234 + s34)) + 
    s23^2*(s234^2 + s234*s34 + s34^2 + 2*s34*s56) - 
    s23*(2*s234^3 + s234*s56^2 - 3*s34*s56^2) + 
    (s234 - s34)*(s234^3 - s56^3), y[1458] -> s23^3*(s234 - 8*s56) + 
    s23^2*(21*s234 - 44*s56)*s56 + s23*(35*s234 - 16*s56)*s56^2 + 
    s56^3*(7*s234 + 4*s56) + s123*(s23^3 + 21*s23^2*s56 + 35*s23*s56^2 + 
      7*s56^3), y[1459] -> 3*s23^3 - 23*s23^2*s234 + 36*s23*s234^2 - 
    14*s234^3 + s12^2*(-2*s23 + s234) + s123^2*(-2*s23 + 3*s234) - 
    19*s23^2*s56 + 13*s23*s234*s56 + 7*s234^2*s56 - 3*s23*s56^2 + 
    s234*s56^2 + s12*(4*s123*s23 - 4*s23^2 - 3*s123*s234 - 7*s23*s234 + 
      8*s234^2 - 3*s23*s56 + s234*s56) + 
    s123*(4*s23^2 - 3*s234*(4*s234 + s56) + s23*(5*s234 + 3*s56)), 
  y[1460] -> -3*s123^3*(s234 + s56) - 2*s123*s23*(s234^2 + s234*s56 + 
      s56*(6*s23 + s56)) - s123^2*(s234^2 + s234*s56 + s56^2 - 
      6*s23*(s234 + 2*s56)) + s23*(2*s234^3 + 8*s234^2*s56 + 
      8*s234*s56*(s23 + s56) + s56^2*(11*s23 + 8*s56)), 
  y[1461] -> 3*s123^3 + s123^2*(-11*s23 + s234) + 
    s123*s23*(12*s23 - s234 + s34 - s56) - 
    s23*(2*s234^2 - s234*s34 + s34^2 + 6*s234*s56 - s34*s56 - 2*s56^2 + 
      s23*(4*s234 + 3*s34 + 9*s56)), 
  y[1462] -> -2*s23^3*s56 + s23^2*(s234^2 + s34^2 + s234*(s34 - 3*s56) - 
      2*s34*s56 - 47*s56^2) - 2*s23*s56*(-5*s234^2 + s34^2 + 
      s234*(s34 - 5*s56) + 2*s34*s56 + 20*s56^2) + 
    s56^2*(5*s234^2 + (s34 + 3*s56)^2 + s234*(s34 + 9*s56)) + 
    s123*(s23^2*(s234 + s34 + 7*s56) + s56^2*(5*s234 + s34 + 11*s56) + 
      2*s23*s56*(5*s234 - s34 + 15*s56)), 
  y[1463] -> -s123^3 - 6*s23^3 - s123^2*(3*s23 + 10*s234 + 4*s56) - 
    5*s23^2*(s234 + s34 + 13*s56) + s23*(41*s234^2 - 12*s234*s34 + 
      23*s234*s56 - 17*s34*s56 - 36*s56^2) - 
    s234*(31*s234^2 - 21*s234*s34 + 4*s34^2 - 26*s234*s56 + 6*s34*s56 + 
      s56^2) + s123*(10*s23^2 - 27*s234^2 + 2*s56*(s34 + s56) + 
      s234*(11*s34 + 4*s56) + s23*(16*s234 + 43*s56)), 
  y[1464] -> -(s123^2*s56*(5*s23 + s56)) - 
    s123*s23*(s23*(s34 - 17*s56) + s56*(2*s34 + 3*s56)) + 
    s23*(6*s23^2*(s34 - 2*s56) + s56^2*(3*s34 + 10*s56) - 
      s23*(s34^2 + 6*s34*s56 + 2*s56^2)), 
  y[1465] -> -3*s23^4*s56 + s23^3*(4*s234^2 - s234*s56 + 
      2*(2*s123 - 7*s56)*s56) - 2*s234^3*(3*s234^2 - 4*s234*s56 + s56^2) + 
    s23*s234*(16*s234^3 - 19*s234^2*s56 + 4*s234*s56^2 - s56^3) + 
    s12^2*(s123*s23^2 - s23^3 - 2*s234^3 + s23*s234*(5*s234 - s56) - 
      2*s23^2*(2*s234 + s56)) - 
    s12*(s123^2*s23^2 - 3*s123*s23^2*(s23 + s56) + 2*s234^3*(-3*s234 + s56) + 
      s23^3*(4*s234 + 11*s56) - s23^2*(14*s234^2 + s234*s56 - 3*s56^2) + 
      s23*s234*(16*s234^2 - 3*s234*s56 + s56^2)) - 
    s23^2*(14*s234^3 - 13*s234^2*s56 + 4*s234*s56^2 + 
      s56*(s123^2 - 3*s123*s56 + 3*s56^2)), 
  y[1466] -> 2*s234^3*(s234 - s56)^2*(3*s234 - s56) + 
    s23^4*(s234 - 7*s56)*s56 - s23*s234*(s234 - s56)^2*
     (16*s234^2 - 3*s234*s56 + s56^2) + 
    s23^3*(-4*s234^3 + 5*s234^2*s56 - 7*s234*s56^2 + 
      (5*s123 - 17*s56)*s56^2) + s23^2*(14*s234^4 - 27*s234^3*s56 + 
      17*s234^2*s56^2 - 11*s234*s56^3 - s56^2*(s123^2 - 3*s123*s56 + 
        3*s56^2)), y[1467] -> s23^2*s56*(-s123 + s234 - s34 + 4*s56) + 
    s56*(s234^2*(3*s34 - 4*s56) + s123*(s34 - s56)*s56 + 
      s234*s56*(-s34 + s56)) + 
    2*s12*(s23^2*s56 + s56*(-3*s234^2 - s123*s56 + s234*s56) - 
      s23*(s234^2 - 3*s234*s56 + 3*(s123 - s56)*s56)) + 
    s23*(s234^2*(s34 - 4*s56) - 3*s234*(s34 - 2*s56)*s56 + 
      s56*(3*s123*s34 - 6*s123*s56 - 3*s34*s56 + 4*s56^2)), 
  y[1468] -> s123^3*(2*s234 + 3*s56) - s23^3*(3*s234 + 13*s56) + 
    s23^2*(19*s234^2 + 9*s234*s56 - 27*s56^2) + 
    s123^2*(-7*s23*s234 + 9*s234^2 - 13*s23*s56 + 4*s234*s56 + s56^2) + 
    s23*(-30*s234^3 + 23*s234^2*s56 + 8*s234*s56^2 - 11*s56^3) + 
    s234*(14*s234^3 - 21*s234^2*s56 + 6*s234*s56^2 + s56^3) + 
    s123*(4*s23^2*(2*s234 + 5*s56) + s234*(16*s234^2 - 9*s234*s56 - 
        3*s56^2) + s23*(-24*s234^2 - 13*s234*s56 + 5*s56^2)), 
  y[1469] -> 2*s23^3*(s34 - 2*s56)*s56 + 
    2*s23*s56*(s34^3 + 3*s34^2*s56 + 2*s34*s56^2 + 5*s56^3) - 
    s23^2*(s34^3 - s34^2*s56 + 7*s34*s56^2 + 9*s56^3) - 
    s56^2*(s34^3 + 7*s34^2*s56 + 15*s34*s56^2 + 13*s56^3) - 
    s123*(s23^2*(s34^2 - 7*s56^2) - 2*s23*s56*(s34^2 + 4*s34*s56 - 5*s56^2) + 
      s56^2*(s34^2 + 8*s34*s56 + 13*s56^2)), 
  y[1470] -> -3*s23^4*(s234 - 2*s56)*s56^2 - 
    s234^5*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) - 
    s23^2*(3*s234^5 + 6*s234^4*s56 + s123*s34*(3*s123 - 4*s34 - 3*s56)*
       s56^2 + 6*s234^2*s56^3 - 9*s234^3*s56*(s34 + 2*s56) + 
      3*s234*s56^2*(2*s34^2 + 3*s34*s56 + s56^2)) + 
    s23*(6*s234^6 - s123^3*s34^2*s56 - 6*s234^4*s56*(s34 + s56) - 
      3*s234^5*(s34 + 2*s56) + s234^3*s56*(4*s34^2 + 9*s34*s56 + 6*s56^2)) + 
    3*s23^3*s56*(2*s234^3 - 2*s234^2*s56 - s234*s56*(3*s34 + 2*s56) + 
      s56*(s123*(s34 - s56) + 2*s56*(s34 + s56))), 
  y[1471] -> 4*s23^3*s234 - 2*s23^2*s234^2 - 12*s23*s234^3 + 10*s234^4 - 
    s23^3*s34 - 2*s23^2*s234*s34 - 4*s234^3*s34 + s123^3*(-2*s23 + s34) - 
    s23^3*s56 + 23*s23^2*s234*s56 - 7*s23*s234^2*s56 - 6*s234^3*s56 - 
    2*s23^2*s34*s56 + 6*s23*s234*s34*s56 + 5*s23^2*s56^2 + 5*s23*s234*s56^2 + 
    s123^2*s23*(7*s23 - s34 + 4*s56) - 
    s123*s23*(3*s23^2 - 2*s23*(s34 - 6*s56) + s56*(3*s34 + 2*s56)) + 
    s12*(2*s123^2*s23 - s123*s23*(3*s23 + 2*s56) + 
      2*(s23^3 - 2*s234^3 + 3*s23*s234*s56 + s23^2*(3*s234 + 2*s56))), 
  y[1472] -> s234^5*(2*s234 - s34 - 2*s56) - s23^4*(s234 + s34 - 4*s56)*s56 - 
    3*s23^2*s56*(-3*s234^3 + s123*s34*(s123 - s56) + 2*s234^2*s56 + 
      s234*s56*(2*s34 + s56)) + s23*s234^3*(-3*s234^2 - 2*s234*s56 + 
      s56*(4*s34 + 5*s56)) + s12*(-s234^5 + 2*s23^4*s56 + 4*s23*s234^3*s56 + 
      3*s23^2*s234*(s234^2 - 2*s234*s56 - s56^2) + 
      s23^3*(-2*s234^2 - 3*s123*s56 + 6*s56^2)) + 
    s23^3*(s234^3 + s234^2*(s34 - 4*s56) - 3*s234*s56*(s34 + s56) + 
      3*s56*(s123*(s34 - s56) + s56*(s34 + 2*s56))), 
  y[1473] -> -16*s234^5 - 6*s23^3*(s123 - 2*s234)*s56 + 
    s123^3*s34*(-s123 + s34 + s56) + 2*s234^4*(7*s34 + 12*s56) - 
    2*s234^3*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
    s23^2*(-12*s234^3 - 12*s234^2*s56 + s234*s56*(17*s34 + 22*s56) + 
      s56*(8*s123^2 - 11*s123*s34 - 13*s123*s56 + 3*s34*s56 + 4*s56^2)) + 
    s23*(28*s234^4 - 12*s234^3*(s34 + 2*s56) - s234^2*s56*(13*s34 + 8*s56) + 
      s234*s56*(6*s34^2 + 11*s34*s56 + 4*s56^2) + 
      s123*(s123^2*(3*s34 - 2*s56) + s123*s56*(3*s34 + 4*s56) - 
        s56*(4*s34^2 + 5*s34*s56 + 2*s56^2))), 
  y[1474] -> 2*s12^2 - 7*s12*(s123 - s23) + 8*(s123 - s23)^2, 
  y[1475] -> 2*s12^2*s23 + (s123 - s23)^2*(s23 - 2*s34) - 
    s12*(s123 - s23)*(3*s23 - s34), y[1476] -> s12^2 - (s123 - s23)^2, 
  y[1477] -> 2*(s123 - s23)^3*(s23 - 5*s56) - 6*s12*(s123 - s23)^2*
     (s23 - 2*s56) + 6*s12^2*(s123 - s23)*(s23 - s56) + s12^3*(-2*s23 + s56), 
  y[1478] -> 17*s12^2 + 161*s123^2 - 108*s23^2 + 88*s23*s234 - 34*s234^2 + 
    s12*(-88*s123 - 88*s23 + 17*s234) + 17*s234*s34 - 94*s23*s56 + 
    34*s234*s56 - 2*s123*(18*s23 + 7*s234 - 17*s34 + 10*s56), 
  y[1479] -> -6*s12^2 - (15*s123 + s23)*s56 + s12*(6*s123 + 10*s23 + 15*s56), 
  y[1480] -> 35*s12^2 + s56*(34*s123 - 16*s23 + 17*s56) - 
    2*s12*(s123 + 8*s23 + 42*s56), y[1481] -> -5*s12^2 + 36*s123^2 + 
    52*s23^2 + 94*s23*s56 + 47*s56^2 - 2*s123*(53*s23 + 98*s56) + 
    s12*(-40*s123 + 208*s23 + 158*s56), 
  y[1482] -> 38*s12^2*s23 + s123^2*(132*s23 - 61*s34) + 
    s12*s123*(-132*s23 + 34*s34) - 2*s123*s23*(166*s23 - 61*s34 + 126*s56) + 
    s12*s23*(319*s23 + 34*s34 + 142*s56) + 
    2*s23*(100*s23^2 - 22*s23*s34 + 109*s23*s56 - 34*s34*s56 + 20*s56^2), 
  y[1483] -> s123^2*(6*s23 + 3*s234 - 3*s34 - 2*s56) - s23^2*(s234 + 4*s56) - 
    2*s23*(s234^2 + s234*(-s34 + s56) - 4*s56*(s34 + s56)) + 
    s234*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) + 
    2*s123*(-2*s23^2 + 3*s234^2 + s23*(s234 + s34 - 3*s56) + (s34 + s56)^2 - 
      s234*(3*s34 + 4*s56)), y[1484] -> s123^3*(-10*s23 + 4*s34) + 
    s123^2*(30*s23^2 - 12*s23*s34 + 26*s23*s56 - 3*s34*s56) - 
    2*s123*s23*(15*s23^2 - 6*s23*s34 + 26*s23*s56 - 3*s34*s56 + 14*s56^2) + 
    s23*(10*s23^3 + 12*s56^3 + s23^2*(-4*s34 + 26*s56) + 
      s23*s56*(-3*s34 + 28*s56)), y[1485] -> 6*s123^4 + 2*s23^4 - 
    4*s123^3*(3*s23 - 5*s234) - 4*s23^3*s234 + 3*s234*(s234 - s56)^3 - 
    2*s23*(s234 - s56)^2*(3*s234 + 4*s56) + 
    s23^2*(5*s234^2 + 7*s234*s56 - 4*s56^2) + 
    s123^2*(8*s23^2 + 25*s234*(s234 - s56) - 4*s23*(7*s234 + 8*s56)) - 
    2*s123*(2*s23^3 - 7*s234*(s234 - s56)^2 - 2*s23^2*(3*s234 + 8*s56) + 
      s23*(11*s234^2 + 3*s234*s56 - 14*s56^2)), 
  y[1486] -> 18*s12^3 - 180*s123^3 + s123^2*(422*s23 - 225*s234) + 
    s12^2*(-108*s123 + 88*s23 - 27*s234) + 
    2*s12*(108*s123^2 - 167*s123*s23 - 20*s23^2 + 63*s123*s234 - 
      10*s23*s234 + 5*s234^2 - 53*s23*s56 - 5*s234*s56) + 
    s123*(-176*s23^2 + 92*s234*(-s234 + s56) + s23*(266*s234 + 218*s56)) + 
    2*(s23^3 - 5*s234*(s234 - s56)^2 - s23^2*(31*s234 + 122*s56) + 
      9*s23*(3*s234^2 + s234*s56 - 4*s56^2)), 
  y[1487] -> -(s234^2*(s234 - s56)^3) - s23^4*s56 - s123^4*(s234 + s56) + 
    s23*s234*(s234 - s56)^2*(3*s234 + s56) + s23^3*s234*(s234 + 3*s56) + 
    s123^3*(3*s23*s234 - 4*s234^2 + 4*s23*s56) - 
    3*s23^2*(s234^3 - s234*s56^2) + s123^2*(6*s234^2*(-s234 + s56) + 
      3*s23*s234*(3*s234 + s56) - 3*s23^2*(s234 + 2*s56)) + 
    s123*(-4*s234^2*(s234 - s56)^2 - 6*s23^2*s234*(s234 + s56) + 
      s23^3*(s234 + 4*s56) + 3*s23*s234*(3*s234^2 - 2*s234*s56 - s56^2)), 
  y[1488] -> 4*s123^3*s23 + 2*s23*s234*(s234 - s56)^2 + s234*(s234 - s56)^3 + 
    4*s23^3*(s234 + 4*s56) + s123^2*(-8*s23^2 + 12*s23*s234 + s234^2 - 
      8*s23*s56 - s234*s56) - s23^2*(7*s234^2 + s234*s56 - 16*s56^2) + 
    2*s123*(2*s23^3 + s234*(s234 - s56)^2 - 4*s23^2*(2*s234 + s56) + 
      s23*(5*s234^2 - 7*s234*s56 + 2*s56^2)), 
  y[1489] -> -16*s123^3 + s123^2*(22*s23 - 16*s234 + 3*s34 + 16*s56) + 
    2*s123*(2*s23^2 - 3*(s234 - s56)^2 + s23*(2*s234 - 3*s34 + 12*s56)) + 
    s23*(-10*s23^2 + s23*(12*s234 + 3*s34 - 40*s56) - 
      6*(s234^2 - 4*s234*s56 + 5*s56^2)), 
  y[1490] -> 17*s23^4 - 60*s23^3*s234 + 78*s23^2*s234^2 - 44*s23*s234^3 + 
    9*s234^4 + 9*s12^3*(3*s23 - s234 - s56) - 36*s23^3*s56 - 
    24*s23^2*s234*s56 + 52*s23*s234^2*s56 - 18*s234^3*s56 - 
    8*s23*s234*s56^2 + 9*s234^2*s56^2 - 9*s123^3*(3*s23 - 4*(s234 + s56)) + 
    s12^2*(-81*s123*s23 + 78*s23^2 + 9*s234^2 + 36*s123*(s234 + s56) - 
      4*s23*(11*s234 + 9*s56)) + 6*s123^2*(13*s23^2 + 9*s234^2 - 
      2*s23*(11*s234 + 9*s56)) - 
    12*s123*(5*s23^3 + s23*s234*(11*s234 - 2*s56) + 3*s234^2*(-s234 + s56) - 
      s23^2*(13*s234 + 9*s56)) + 
    s12*(60*s23^3 + 4*s23*s234*(11*s234 - 2*s56) + 9*s234^2*(-s234 + s56) - 
      6*s23^2*(13*s234 + 9*s56) - 12*s123*(13*s23^2 - 11*s23*s234 + 
        3*s234^2 - 9*s23*s56) + 27*s123^2*(3*s23 - 2*(s234 + s56))), 
  y[1491] -> s23 - 2*s34, y[1492] -> -2*s12^2 + s12*(s123 - 4*s23) + 
    s23*(s123 - 2*s23 - s56), y[1493] -> s123 - 3*s23 + s34, 
  y[1494] -> s23 + 2*s56, y[1495] -> 6*s123*s34 - 16*s23*s34 + 10*s34^2 - 
    3*s123*s56 + 11*s23*s56 - 18*s34*s56 + 14*s56^2, 
  y[1496] -> -2*s12^2 + 2*(-s123 + s23)*s56 + s12*(2*s123 - 3*s23 + 2*s56), 
  y[1497] -> s23^2 - s123*(s23 + s34) + s23*s56 - s34*(s34 + 2*s56), 
  y[1498] -> 8*s12^2 + 2*(s123 + 2*s23)*s56 + s12*(-14*s123 + 7*s23 + 4*s56), 
  y[1499] -> -10*s12^2 - 70*s123^2 - 195*s23^2 + 76*s23*s234 - 19*s234^2 + 
    36*s23*s34 - 10*s234*s34 + 4*s12*(8*s123 - 7*s23 + 2*s234 - 3*s56) - 
    160*s23*s56 + 55*s234*s56 - 12*s34*s56 - 36*s56^2 + 
    2*s123*(81*s23 - 25*s234 + 8*s34 + 35*s56), 
  y[1500] -> 23*s12^2 + (4*s123 + 14*s23 - 7*s56)*s56 + 
    s12*(-56*s123 + 38*s23 + 36*s56), 
  y[1501] -> 20*s12^2 + 36*s123^2 - 74*s123*s23 + 50*s23^2 - 224*s123*s56 + 
    170*s23*s56 + 91*s56^2 + s12*(-56*s123 + 164*s23 + 133*s56), 
  y[1502] -> -5*s12^2*s23^2 - s123^2*(4*s23^2 + 7*s23*s34 + 5*s34^2) + 
    2*s123*s23*(4*s23^2 + 7*s23*(s34 - s56) + 5*s34*(s34 - s56)) - 
    s23^2*(4*s23^2 + 7*s23*(s34 - 2*s56) + 5*(s34 - s56)^2) + 
    2*s12*s23*(-7*s123*s23 + 7*s23^2 - 5*s123*s34 + 5*s23*s34 + 19*s23*s56 + 
      10*s34*s56), y[1503] -> 20*s12^2*s23 + 2*s123^2*(87*s23 + 4*s34) - 
    4*s12*(5*s123*(6*s23 + s34) + s23*(-25*s23 + 5*s34 - 7*s56)) - 
    2*s123*s23*(220*s23 - 34*s34 + 75*s56) + 
    s23*(266*s23^2 - 86*s23*s34 + 263*s23*s56 - 32*s34*s56 + 100*s56^2), 
  y[1504] -> -2*s12^2*s23 + 74*s23^3 + 13*s23^2*s234 - 48*s23*s234^2 + 
    11*s234^3 + s123^2*(-130*s23 + 36*s234) + 104*s23^2*s56 + 
    60*s23*s234*s56 - 22*s234^2*s56 - 12*s23*s56^2 + 11*s234*s56^2 + 
    s12*(68*s123*s23 + 101*s23^2 - 12*s123*s234 - 14*s23*s234 + s234^2 + 
      14*s23*s56 - s234*s56) + 2*s123*(8*s23^2 + 17*s234*(s234 - s56) + 
      31*s23*(-2*s234 + s56)), y[1505] -> 4*s123^3 - 46*s23^3 + 
    s23^2*(50*s234 + 31*s34 - 96*s56) + 
    s123^2*(14*s23 + 28*s234 - 23*s34 + 34*s56) - 
    2*s23*(16*s234^2 + 9*s234*s34 + s34^2 - 24*s234*s56 - 27*s34*s56 + 
      22*s56^2) + 2*(6*s234^3 - s234*s34^2 - 12*s234^2*s56 + 2*s34^2*s56 + 
      6*s234*s56^2) + 2*s123*(14*s23^2 + 15*s234^2 - 9*s234*s34 + s34^2 - 
      8*s234*s56 + 9*s34*s56 - 7*s56^2 - s23*(15*s234 + 4*s34 + 17*s56)), 
  y[1506] -> -9*s234^3 + 12*s234^2*s34 - 2*s234*s34^2 - 6*s34^3 + 
    18*s234^2*s56 - 12*s234*s34*s56 - 6*s34^2*s56 - 9*s234*s56^2 + 
    5*s23^2*(s234 + 4*s56) + s123^2*(-18*s23 - 6*s234 + 6*s34 + 4*s56) + 
    s23*(4*s234^2 - 7*s234*s34 - 6*s34^2 + 4*s234*s56 - 28*s34*s56 - 
      16*s56^2) + s123*(14*s23^2 - 15*s234^2 + 21*s234*s34 - 13*s34^2 + 
      19*s234*s56 - 14*s34*s56 - 4*s56^2 + s23*(-13*s234 - 4*s34 + 18*s56)), 
  y[1507] -> -6*s123^4 - 2*s23^4 + 4*s123^3*(3*s23 - 5*s234 + 4*s34) + 
    2*s23^3*(2*s234 + 5*s34) - 3*s234*(s234 - s56)^3 - 
    s23^2*(5*s234^2 + 12*s234*s34 + 3*s34^2 + 7*s234*s56 - 40*s34*s56 - 
      4*s56^2) + 2*s23*(3*s234^3 + s234^2*(3*s34 - 2*s56) + 
      s56^2*(15*s34 + 4*s56) - s234*s56*(12*s34 + 5*s56)) + 
    s123^2*(-8*s23^2 - 25*s234^2 + 16*s234*s34 - 3*s34^2 + 25*s234*s56 - 
      16*s34*s56 + s23*(28*s234 - 22*s34 + 32*s56)) + 
    2*s123*(2*s23^3 - (7*s234 - 3*s34)*(s234 - s56)^2 - 
      2*s23^2*(3*s234 + s34 + 8*s56) + s23*(11*s234^2 - 2*s234*s34 + 
        3*s34^2 + 3*s234*s56 - 12*s34*s56 - 14*s56^2)), 
  y[1508] -> -4*s123^3*s23 - 28*s23^3*s56 + 3*s34^2*(s34 + s56)^2 + 
    s23^2*(3*s34^2 + 8*s34*s56 - 20*s56^2) + 
    s23*(6*s34^3 + 26*s34^2*s56 + 28*s34*s56^2 + 8*s56^3) + 
    s123^2*(4*s23^2 - 2*s34*(s34 + s56) + s23*(3*s34 + 4*s56)) + 
    s123*(28*s23^2*s56 + 3*s34^2*(s34 + s56) + 
      s23*(3*s34^2 - 8*s34*s56 - 8*s56^2)), 
  y[1509] -> -3*s123^4 + s23^4 - s234*(3*s234 - 8*s56)*(s234 - s56)^2 + 
    2*s123^3*(7*s23 - 6*s234 + 7*s56) + 2*s23^3*(3*s234 + 8*s56) - 
    6*s123^2*(3*s23^2 - 7*s23*s234 + 3*s234^2 + 4*s23*s56 - 7*s234*s56) - 
    6*s23^2*(3*s234^2 - 3*s234*s56 - 4*s56^2) + 
    2*s23*(7*s234^3 - 20*s234^2*s56 + 10*s234*s56^2 + 3*s56^3) + 
    6*s123*(s23^3 - s23^2*(6*s234 + s56) + s234*(-2*s234^2 + 7*s234*s56 - 
        5*s56^2) + s23*(7*s234^2 - 12*s234*s56 - 3*s56^2)), 
  y[1510] -> s234^2*(s234 - s56)^3 + s23^4*s56 + s123^4*(s234 + s56) - 
    s23*s234*(s234 - s56)^2*(3*s234 + s56) - s23^3*s234*(s234 + 3*s56) + 
    s123^3*(-3*s23*s234 + 4*s234^2 - 4*s23*s56) + 
    3*s23^2*(s234^3 - s234*s56^2) + 3*s123^2*(2*s234^2*(s234 - s56) - 
      s23*s234*(3*s234 + s56) + s23^2*(s234 + 2*s56)) + 
    s123*(4*s234^2*(s234 - s56)^2 + 6*s23^2*s234*(s234 + s56) - 
      s23^3*(s234 + 4*s56) + 3*s23*s234*(-3*s234^2 + 2*s234*s56 + s56^2)), 
  y[1511] -> -6*s12^2*s23^2*(-s123 + s23 + s56) + 
    s12*s23*(-6*s123^2*(s23 - s34) + s23^2*(-7*s23 + 12*s34 - 10*s56) + 
      2*s123*s23*(7*s23 - 9*s34 + 3*s56)) - 
    2*(s123^3*(3*s23 - s34)*s34 + 6*s123^2*s23*s34*(-2*s23 + s34) + 
      3*s123*s23^2*(5*s23*s34 - 3*s34^2 - s23*s56) + 
      s23^3*(-6*s23*s34 + 4*s34^2 + 3*s23*s56 + 2*s56^2)), 
  y[1512] -> s123^4*s234 + 6*s23^2*s234^2*(2*s234 - 3*s56) + 
    s234^2*(s234 - 2*s56)*(s234 - s56)^2 + s23^4*(3*s234 + 2*s56) + 
    s23^3*(-10*s234^2 + 4*s234*s56 + 4*s56^2) - 
    2*s23*s234^2*(3*s234^2 - 8*s234*s56 + 5*s56^2) - 
    2*s123^3*(s23*(3*s234 + s56) + 2*(-s234^2 + s234*s56 + s56^2)) - 
    2*s123*(3*s23*s234^2*(3*s234 - 5*s56) + s23^3*(5*s234 + 3*s56) + 
      6*s23^2*(-2*s234^2 + s234*s56 + s56^2) - 
      2*s234^2*(s234^2 - 3*s234*s56 + 2*s56^2)) + 
    6*s123^2*(s234^2*(s234 - 2*s56) + s23^2*(2*s234 + s56) + 
      s23*(-3*s234^2 + 2*s234*s56 + 2*s56^2)), 
  y[1513] -> 8*s123^3*s23 + s123^2*(-16*s23^2 + s23*(27*s234 - 16*s56) + 
      2*s234*(s234 - s56)) + 7*s23*s234*(s234 - s56)^2 + 
    2*s234*(s234 - s56)^3 + s23^3*(11*s234 + 32*s56) + 
    4*s23^2*(-5*s234^2 + s234*s56 + 8*s56^2) + 
    2*s123*(4*s23^3 + 2*s234*(s234 - s56)^2 - s23^2*(19*s234 + 8*s56) + 
      s23*(13*s234^2 - 17*s234*s56 + 4*s56^2)), 
  y[1514] -> -(s123^4*s234) - s234^2*(s234 - 2*s56)*(s234 - s56)^2 - 
    2*s23^4*s56 + s23^3*(s234^2 + 5*s234*s56 - 4*s56^2) + 
    s123^3*(3*s23*s234 - 4*s234^2 + 2*s23*s56 + 4*s234*s56 + 4*s56^2) - 
    3*s23^2*(s234^3 - 3*s234*s56^2) + s23*s234*(3*s234^3 - 7*s234^2*s56 + 
      s234*s56^2 + 3*s56^3) + s123*(s23^3*(s234 + 6*s56) + 
      3*s23*s234*(3*s234^2 - 4*s234*s56 - 3*s56^2) - 
      6*s23^2*(s234^2 + s234*s56 - 2*s56^2) - 
      4*s234^2*(s234^2 - 3*s234*s56 + 2*s56^2)) - 
    3*s123^2*(2*s234^2*(s234 - 2*s56) + s23^2*(s234 + 2*s56) + 
      s23*(-3*s234^2 + s234*s56 + 4*s56^2)), 
  y[1515] -> 2*s123^3*(5*s23 - 2*s34)*s34 + 
    s123^2*(2*s23*s34*(6*s34 - 13*s56) + 3*s34^2*s56 + 
      s23^2*(-30*s34 + 8*s56)) + 2*s123*s23*(s23^2*(15*s34 - 8*s56) + 
      s34*s56*(-3*s34 + 14*s56) + s23*(-6*s34^2 + 26*s34*s56 - 8*s56^2)) + 
    s23*(-12*s34*s56^3 + s23^3*(-10*s34 + 8*s56) + 
      s23*s56*(3*s34^2 - 28*s34*s56 + 8*s56^2) + 
      2*s23^2*(2*s34^2 - 13*s34*s56 + 8*s56^2)), 
  y[1516] -> 6*s123^4 + 6*s23^4 + s123^2*(12*s23^2 + 3*s234*(s234 - 17*s56) - 
      2*s23*(7*s234 - 6*s56)) + s23^2*s234*(7*s234 - 31*s56) - 
    14*s23^3*(s234 - 2*s56) + 4*s23*(s234 - s56)*(s234 + 2*s56)^2 - 
    4*s123^3*(3*s23 - 3*s234 + 7*s56) - s234*(s234 - s56)^2*
     (3*s234 + 7*s56) - 2*s123*(6*s23^3 + s23^2*(-8*s234 + 6*s56) + 
      3*s234*(s234^2 + 4*s234*s56 - 5*s56^2) - 
      s23*(s234^2 + 17*s234*s56 + 30*s56^2)), 
  y[1517] -> 42*s23^4 + s123^3*(-22*s23 + 8*s34) - 2*s34^2*s56^2 + 
    s23^3*(-50*s34 + 122*s56) + s123^2*(86*s23^2 - 66*s23*s34 + 4*s34^2 + 
      54*s23*s56 - 7*s34*s56) + 2*s23*s56*(s34^2 - 18*s34*s56 + 14*s56^2) + 
    s23^2*(4*s34^2 - 61*s34*s56 + 108*s56^2) - 
    2*s123*(53*s23^3 + s34^2*s56 + s23^2*(-54*s34 + 88*s56) + 
      s23*(4*s34^2 - 34*s34*s56 + 30*s56^2)), 
  y[1518] -> -19*s23^4 - 22*s23^3*s234 + 18*s23^2*s234^2 - 10*s23*s234^3 + 
    3*s234^4 + 2*s123^3*(6*s23 + 6*s234 - 7*s34) + 38*s23^3*s34 - 
    6*s23^2*s234*s34 + 2*s23*s234^2*s34 - s234^3*s34 - 6*s23^2*s34^2 - 
    22*s23^3*s56 - 30*s23^2*s234*s56 + 38*s23*s234^2*s56 - 18*s234^3*s56 + 
    30*s23^2*s34*s56 - 14*s23*s234*s34*s56 + 10*s234^2*s34*s56 - 
    2*s234*s34^2*s56 - 24*s23^2*s56^2 - 22*s23*s234*s56^2 + 27*s234^2*s56^2 + 
    12*s23*s34*s56^2 - 15*s234*s34*s56^2 + 2*s34^2*s56^2 - 6*s23*s56^3 - 
    12*s234*s56^3 + 6*s34*s56^3 - 6*s12^2*s23*(-2*s123 + 2*s23 + s56) - 
    6*s123^2*(8*s23^2 - 3*s234^2 + s34*(s34 - 4*s56) + 9*s234*s56 + 
      s23*(9*s234 - 11*s34 + 3*s56)) - 
    2*s12*(14*s23^3 + 3*s123^2*(4*s23 - s34) - 9*s23^2*(s34 - s56) - 
      s34*s56^2 + 3*s23*s56*(-s34 + s56) - 3*s123*(9*s23^2 - 4*s23*s34 + 
        3*s23*s56 - s34*s56)) + 
    2*s123*(28*s23^3 + 3*s23^2*(10*s234 - 15*s34 + 8*s56) + 
      (s234 - s56)*(6*s234^2 - 2*s234*s34 - 21*s234*s56 + 10*s34*s56) + 
      3*s23*(-7*s234^2 + 2*s34^2 - 9*s34*s56 + 3*s56^2 + 
        s234*(s34 + 16*s56))), 
  y[1519] -> s12^2 + 2*s12*(2*s123 - 2*s23 - 5*s56) + 
    s56*(4*s123 - 4*s23 + s56), y[1520] -> s123^2*(s23 + s34)^2 - 
    s123*(2*s23^2 + s23*s34 - s34^2)*(s23 + s34 + s56) + 
    (s23^2 - s23*s34 + s34^2)*(s23 + s34 + s56)^2, 
  y[1521] -> s12^2 - s123^2 + 2*s12*s23 + 2*s23*s234 - 2*s234^2 - 2*s23*s34 + 
    s234*s34 + 8*s23*s56 + 2*s234*s56 + s123*(4*s23 - 6*s234 + 4*s56), 
  y[1522] -> 3*s23^3 + 11*s23*(s34 + s56)^2 + 2*(s34 + s56)^2*(2*s34 + s56) + 
    2*s23^2*(5*s34 + 6*s56), y[1523] -> 5*s23^3 + 7*s23*s34^2 + 
    s123*(-6*s23^2 + 4*s34^2) + s23^2*(-2*s234 + 3*s34 + 2*s56) + 
    s34^2*(-4*s234 + 7*s34 + 6*s56), 
  y[1524] -> -3*s12^2 - 5*s123*s23 + 5*s23^2 - 36*s123*s56 + 28*s23*s56 + 
    15*s56^2 + s12*(4*s123 + 17*s23 + 20*s56), 
  y[1525] -> -8*s23^3 + s12^2*s234 + 3*s23^2*s234 - 2*s23*s234^2 + 2*s234^3 + 
    s123^2*(18*s23 + s234) - 18*s23^2*s56 + 2*s23*s234*s56 - 4*s234^2*s56 + 
    2*s234*s56^2 + s123*(-4*s23^2 + 5*s23*s234 + 4*s234^2 - 6*s23*s56 - 
      4*s234*s56) - s12*(12*s23^2 - 5*s23*s234 + 2*s234^2 + 
      2*s123*(5*s23 + s234) + 2*s23*s56 - 2*s234*s56), 
  y[1526] -> s12^2*s23^2 + s123^2*(4*s23^2 + 2*s23*s34 + s34^2) - 
    2*s123*s23*(4*s23^2 + 2*s23*(s34 - s56) + s34*(s34 - s56)) + 
    s23^2*(4*s23^2 + 2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 
    2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 5*s23*s56 + 
      2*s34*s56), y[1527] -> -2*s12^2*s23 - s123^2*(8*s23 + s34) + 
    2*s12*(s123*(4*s23 + s34) + s23*(s23 + s34 - s56)) + 
    4*s123*s23*(3*s23 + s56) - 2*s23*(2*s23^2 - s23*s34 + 4*s23*s56 + 
      4*s56^2), y[1528] -> 10*s23^2 + 2*(2*s234^2 - 6*s234*s34 + 6*s34^2 - 
      5*s234*s56 + 10*s34*s56 + 4*s56^2) - 11*s23*(s234 - 2*(s34 + s56)), 
  y[1529] -> s123*(-2*s23^2 - s23*s34 + s34^2) + (s23^2 - s23*s34 + s34^2)*
     (2*s23 - s234 + 2*(s34 + s56)), 
  y[1530] -> -3*s23^4 - s123^2*(4*s23^2 + 5*s23*s34 + 2*s34^2) - 
    3*s23^3*(s34 + s56) - 3*s23*s34^2*(2*s34 + 3*s56) - 
    s23^2*s34*(4*s34 + 5*s56) - s34^2*(3*s34^2 + 5*s34*s56 + 2*s56^2) + 
    s123*(7*s23^3 - s23*s34^2 - 2*s34^2*(s34 + s56) + s23^2*(6*s34 + 4*s56)), 
  y[1531] -> -(s23^2*s234) + 4*s234^3 - 3*s234^2*s34 + 5*s234*s34^2 - 
    7*s34^3 + s123^2*(8*s23 + 6*s234 - 6*s34 - 4*s56) - 8*s234^2*s56 + 
    3*s234*s34*s56 - 6*s34^2*s56 + 4*s234*s56^2 + 
    s23*(-3*s234^2 + 2*s234*s34 - 7*s34^2 - 5*s234*s56 + 8*s34*s56 + 
      16*s56^2) - s123*(4*s23^2 + s23*(s234 - 2*s34 + 8*s56) + 
      2*(-5*s234^2 + 3*s234*s34 + s34^2 + 7*s234*s56 - 2*s34*s56 - 2*s56^2)), 
  y[1532] -> -4*s123^3*s23 - s23*s234*(s234 - s56)^2 - s234*(s234 - s56)^3 - 
    s23^3*(3*s234 + 16*s56) + s23^2*(5*s234^2 + 3*s234*s56 - 16*s56^2) + 
    s123^2*(8*s23^2 + s234*(-s234 + s56) + s23*(-11*s234 + 8*s56)) - 
    2*s123*(2*s23^3 + s234*(s234 - s56)^2 - s23^2*(7*s234 + 4*s56) + 
      2*s23*(2*s234^2 - 3*s234*s56 + s56^2)), 
  y[1533] -> 4*s123^3*s23 + s23^2*s34*(3*s34 - 4*s56) + 8*s23^3*s56 + 
    s34^2*(3*s34^2 + 5*s34*s56 + 2*s56^2) + 
    s23*(6*s34^3 + 5*s34^2*s56 - 8*s34*s56^2 - 8*s56^3) + 
    2*s123^2*(-2*s23^2 + s23*(s34 - 2*s56) + s34*(s34 + s56)) + 
    s123*(-8*s23^2*s56 + 2*s34^2*(s34 + s56) + 
      s23*(3*s34^2 + 8*s34*s56 + 8*s56^2)), 
  y[1534] -> 2*s12^2 + s12*(-2*s123 + 3*s23 - 2*s56) + 2*(s123 - s23)*s56, 
  y[1535] -> 4*s12^2 + 2*s123^2 - 2*s12*(3*s123 - 4*s23 + s56) + 
    s23*(4*s23 + s56) + s123*(-7*s23 + 2*s56), 
  y[1536] -> -4*s12^2*s23 - 18*s23^3 + 4*s123^2*(s23 - 3*s234) + 
    5*s23^2*s234 + 12*s23*s234^2 - 7*s234^3 - 2*s23^2*s56 - 20*s23*s234*s56 + 
    16*s234^2*s56 + 4*s23*s56^2 - 8*s234*s56^2 + 
    s12*(-11*s23^2 - 2*s23*s234 + 3*s234^2 + 4*s123*(s23 + s234) + 
      4*s23*s56 - 4*s234*s56) + 2*s123*(6*s23^2 + 10*s23*s234 - 9*s234^2 - 
      6*s23*s56 + 10*s234*s56), y[1537] -> 3*s123^2*(s234 - s34) + 
    s234*(3*s234^2 - 3*s234*s34 + s34^2) + 
    2*s123*(-2*s23^2 + 3*s234^2 - 3*s234*s34 + s34^2 + 
      s23*(-2*s234 + s34 - 2*s56)) - s23^2*(s234 - 6*s56) + 
    s23*(-4*s234^2 + 2*s234*s34 - 8*s234*s56 + 10*s34*s56), 
  y[1538] -> s123^2*(-40*s23 + 4*s34) - 8*s12*s23*(-3*s123 + 6*s23 + 2*s56) + 
    2*s123*s23*(59*s23 - 20*s34 + 24*s56) + 
    s23*(-78*s23^2 + 34*s23*s34 - 79*s23*s56 + 32*s34*s56 - 16*s56^2), 
  y[1539] -> 2*s23^4 - s234^4 + s123^2*(2*s23^2 - s234^2) - 
    4*s23^3*(s234 + s56) + 2*s23*s234^2*(s234 + s56) + 
    s23^2*(s234^2 - 2*s234*s56 - s56^2) + 
    s123*(-4*s23^3 + 4*s23^2*s234 - 2*s234^3 + 2*s23*s234*(s234 + s56)), 
  y[1540] -> s123^2*(-2*s23^2 + s34^2) + 2*s123*s23*s34*s56 + 
    s23*s56*(8*s23^2 - 4*s34^2 + s23*(-4*s34 + s56)), 
  y[1541] -> 20*s123^2 + 63*s23^2 - 34*s23*s234 + 15*s234^2 - 12*s23*s34 - 
    2*s234*s34 - 4*s12*(s123 - 5*s23 + 2*s234 - s56) + 42*s23*s56 - 
    29*s234*s56 + 4*s34*s56 + 12*s56^2 - 
    2*s123*(27*s23 + 8*(-2*s234 + s34 + 2*s56)), 
  y[1542] -> -4*s123^3 + 46*s23^3 - s123^2*(14*s23 + 28*s234 - 23*s34 + 
      34*s56) + s23^2*(-50*s234 - 31*s34 + 96*s56) + 
    2*s23*(16*s234^2 + 9*s234*s34 + s34^2 - 24*s234*s56 - 27*s34*s56 + 
      22*s56^2) + 2*(-6*s234^3 + s234*s34^2 + 12*s234^2*s56 - 2*s34^2*s56 - 
      6*s234*s56^2) - 2*s123*(14*s23^2 + 15*s234^2 - 9*s234*s34 + s34^2 - 
      8*s234*s56 + 9*s34*s56 - 7*s56^2 - s23*(15*s234 + 4*s34 + 17*s56)), 
  y[1543] -> 6*s123^4 + 2*s23^4 - 4*s123^3*(3*s23 - 5*s234 + 4*s34) - 
    2*s23^3*(2*s234 + 5*s34) + 3*s234*(s234 - s56)^3 + 
    s123^2*(8*s23^2 + 25*s234^2 - 16*s234*s34 + 3*s34^2 + 
      s23*(-28*s234 + 22*s34 - 32*s56) - 25*s234*s56 + 16*s34*s56) + 
    s23^2*(5*s234^2 + 12*s234*s34 + 3*s34^2 + 7*s234*s56 - 40*s34*s56 - 
      4*s56^2) - 2*s23*(3*s234^3 + s234^2*(3*s34 - 2*s56) + 
      s56^2*(15*s34 + 4*s56) - s234*s56*(12*s34 + 5*s56)) - 
    2*s123*(2*s23^3 - (7*s234 - 3*s34)*(s234 - s56)^2 - 
      2*s23^2*(3*s234 + s34 + 8*s56) + s23*(11*s234^2 - 2*s234*s34 + 
        3*s34^2 + 3*s234*s56 - 12*s34*s56 - 14*s56^2)), 
  y[1544] -> 3*s123^4 - s23^4 + s234*(3*s234 - 8*s56)*(s234 - s56)^2 - 
    2*s123^3*(7*s23 - 6*s234 + 7*s56) - 2*s23^3*(3*s234 + 8*s56) + 
    6*s123^2*(3*s23^2 - 7*s23*s234 + 3*s234^2 + 4*s23*s56 - 7*s234*s56) + 
    6*s23^2*(3*s234^2 - 3*s234*s56 - 4*s56^2) - 
    2*s23*(7*s234^3 - 20*s234^2*s56 + 10*s234*s56^2 + 3*s56^3) - 
    6*s123*(s23^3 - s23^2*(6*s234 + s56) + s234*(-2*s234^2 + 7*s234*s56 - 
        5*s56^2) + s23*(7*s234^2 - 12*s234*s56 - 3*s56^2)), 
  y[1545] -> 6*s12^2*s23^2*(-s123 + s23 + s56) + 
    s12*s23*(6*s123^2*(s23 - s34) - 2*s123*s23*(7*s23 - 9*s34 + 3*s56) + 
      s23^2*(7*s23 - 12*s34 + 10*s56)) + 
    2*(s123^3*(3*s23 - s34)*s34 + 6*s123^2*s23*s34*(-2*s23 + s34) + 
      3*s123*s23^2*(5*s23*s34 - 3*s34^2 - s23*s56) + 
      s23^3*(-6*s23*s34 + 4*s34^2 + 3*s23*s56 + 2*s56^2)), 
  y[1546] -> s123^4*s234 + s234^2*(s234 - 2*s56)*(s234 - s56)^2 + 
    2*s23^4*s56 - s23^3*(s234^2 + 5*s234*s56 - 4*s56^2) - 
    s123^3*(3*s23*s234 - 4*s234^2 + 2*s23*s56 + 4*s234*s56 + 4*s56^2) + 
    3*s23^2*(s234^3 - 3*s234*s56^2) - s23*s234*(3*s234^3 - 7*s234^2*s56 + 
      s234*s56^2 + 3*s56^3) + s123*(-(s23^3*(s234 + 6*s56)) + 
      6*s23^2*(s234^2 + s234*s56 - 2*s56^2) + 
      4*s234^2*(s234^2 - 3*s234*s56 + 2*s56^2) + 
      3*s23*s234*(-3*s234^2 + 4*s234*s56 + 3*s56^2)) + 
    3*s123^2*(2*s234^2*(s234 - 2*s56) + s23^2*(s234 + 2*s56) + 
      s23*(-3*s234^2 + s234*s56 + 4*s56^2)), 
  y[1547] -> 2*s123^3*s34*(-5*s23 + 2*s34) + 
    s123^2*(s23^2*(30*s34 - 8*s56) - 3*s34^2*s56 + 
      2*s23*s34*(-6*s34 + 13*s56)) - 2*s123*s23*(s23^2*(15*s34 - 8*s56) + 
      s34*s56*(-3*s34 + 14*s56) + s23*(-6*s34^2 + 26*s34*s56 - 8*s56^2)) + 
    s23*(2*s23^3*(5*s34 - 4*s56) + 12*s34*s56^3 + 
      s23*s56*(-3*s34^2 + 28*s34*s56 - 8*s56^2) - 
      2*s23^2*(2*s34^2 - 13*s34*s56 + 8*s56^2)), 
  y[1548] -> -6*s123^4 - 6*s23^4 + 
    s123^2*(-12*s23^2 - 3*s234*(s234 - 17*s56) + 2*s23*(7*s234 - 6*s56)) + 
    14*s23^3*(s234 - 2*s56) - 4*s23*(s234 - s56)*(s234 + 2*s56)^2 + 
    4*s123^3*(3*s23 - 3*s234 + 7*s56) + s234*(s234 - s56)^2*
     (3*s234 + 7*s56) + s23^2*s234*(-7*s234 + 31*s56) + 
    2*s123*(6*s23^3 + s23^2*(-8*s234 + 6*s56) + 
      3*s234*(s234^2 + 4*s234*s56 - 5*s56^2) - 
      s23*(s234^2 + 17*s234*s56 + 30*s56^2)), 
  y[1549] -> -42*s23^4 + s123^3*(22*s23 - 8*s34) + 
    2*s23^3*(25*s34 - 61*s56) + 2*s34^2*s56^2 + 
    s123^2*(-86*s23^2 + 66*s23*s34 - 4*s34^2 - 54*s23*s56 + 7*s34*s56) + 
    s23^2*(-4*s34^2 + 61*s34*s56 - 108*s56^2) - 
    2*s23*s56*(s34^2 - 18*s34*s56 + 14*s56^2) + 
    2*s123*(53*s23^3 + s34^2*s56 + s23^2*(-54*s34 + 88*s56) + 
      s23*(4*s34^2 - 34*s34*s56 + 30*s56^2)), 
  y[1550] -> 20*s23^4 + 22*s23^3*s234 - 18*s23^2*s234^2 + 10*s23*s234^3 - 
    3*s234^4 - 2*s123^3*(6*s23 + 6*s234 - 7*s34) - 38*s23^3*s34 + 
    6*s23^2*s234*s34 - 2*s23*s234^2*s34 + s234^3*s34 + 6*s23^2*s34^2 + 
    22*s23^3*s56 + 30*s23^2*s234*s56 - 38*s23*s234^2*s56 + 18*s234^3*s56 - 
    30*s23^2*s34*s56 + 14*s23*s234*s34*s56 - 10*s234^2*s34*s56 + 
    2*s234*s34^2*s56 + 24*s23^2*s56^2 + 22*s23*s234*s56^2 - 27*s234^2*s56^2 - 
    12*s23*s34*s56^2 + 15*s234*s34*s56^2 - 2*s34^2*s56^2 + 6*s23*s56^3 + 
    12*s234*s56^3 - 6*s34*s56^3 + 6*s12^2*s23*(-2*s123 + 2*s23 + s56) + 
    6*s123^2*(8*s23^2 - 3*s234^2 + s34*(s34 - 4*s56) + 9*s234*s56 + 
      s23*(9*s234 - 11*s34 + 3*s56)) + 
    2*s12*(14*s23^3 + 3*s123^2*(4*s23 - s34) - 9*s23^2*(s34 - s56) - 
      s34*s56^2 + 3*s23*s56*(-s34 + s56) - 3*s123*(9*s23^2 - 4*s23*s34 + 
        3*s23*s56 - s34*s56)) - 
    2*s123*(28*s23^3 + 3*s23^2*(10*s234 - 15*s34 + 8*s56) + 
      (s234 - s56)*(6*s234^2 - 2*s234*s34 - 21*s234*s56 + 10*s34*s56) + 
      3*s23*(-7*s234^2 + 2*s34^2 - 9*s34*s56 + 3*s56^2 + 
        s234*(s34 + 16*s56))), y[1551] -> -5*s23^3 - 7*s23*s34^2 + 
    s123*(6*s23^2 - 4*s34^2) + s34^2*(4*s234 - 7*s34 - 6*s56) + 
    s23^2*(2*s234 - 3*s34 - 2*s56), 
  y[1552] -> -4*s12*s23 - 2*s23^2 + 2*s12*s234 - 2*s123*s234 + 4*s23*s234 - 
    2*s234^2 + 4*s123*s34 + 2*s23*s34 + s234*s34 + 2*s234*s56, 
  y[1553] -> 2*s12*s23 - 3*s23*s34 + 2*s123*(s23 + 2*s34) - 2*s23*s56 - 
    8*s34*s56, y[1554] -> 4*s123^2*s23 + 2*s234^3 - 3*s234^2*s34 - 
    3*s234*s34^2 + 7*s34^3 - 4*s234^2*s56 + 3*s234*s34*s56 + 6*s34^2*s56 + 
    2*s234*s56^2 - s23^2*(s234 + 8*s56) + 
    s123*(-4*s23^2 + 5*s23*s234 + 2*s234^2 + 2*s23*s34 - 6*s234*s34 + 
      6*s34^2 - 4*s23*s56 - 2*s234*s56 + 4*s34*s56) + 
    s23*(-s234^2 + 2*s234*s34 + 7*s34^2 + s234*s56 + 8*s34*s56), 
  y[1555] -> -(s23*(s123 - 2*s56)*(s23*s34 + 2*s34^2 + s123*(s23 + 2*s34) + 
       2*s23*s56)) + s12*(s123^2*(2*s23 + s34) + 
      s123*s23*(s23 + 2*s34 - 2*s56) - 2*s23*(3*s23 + 4*s34)*s56), 
  y[1556] -> -(s123*(2*s23 - s34)*(s23 + s34)^2) + 
    (s23^3 + s34^3)*(2*s23 - s234 + 2*(s34 + s56)), 
  y[1557] -> -2*s123^2*s23*s34 + 8*s23^3*s56 - 
    s34^2*(3*s34^2 + 5*s34*s56 + 2*s56^2) + 
    s23^2*(-3*s34^2 - 4*s34*s56 + 8*s56^2) - 
    s23*s34*(6*s34^2 + 13*s34*s56 + 8*s56^2) - 
    s123*(3*s23*s34^2 + 8*s23^2*s56 + 2*s34^2*(s34 + s56)), 
  y[1558] -> -(s23^2*s234) + 2*s23*s234^2 - s234^3 + 
    s123^2*(2*s23 + 3*s234 - 2*s34) + s23^2*s34 - 4*s23*s234*s34 + 
    3*s234^2*s34 + 2*s23*s34^2 - 2*s234*s34^2 - 
    s12*(s23^2 + 3*s234*(s234 - s34) + s23*(-4*s234 + 2*s34 - 8*s56)) - 
    6*s23*s34*s56 + s123*(2*s23^2 - 3*s12*s234 + 2*s234^2 + 4*s12*s34 + 
      s234*s34 - 2*s34^2 - 4*s23*(s234 - s34 + 2*s56)), 
  y[1559] -> 3*s23^4 + s123^2*(4*s23^2 + 5*s23*s34 + 2*s34^2) + 
    3*s23^3*(s34 + s56) + 3*s23*s34^2*(2*s34 + 3*s56) + 
    s23^2*s34*(4*s34 + 5*s56) + s34^2*(3*s34^2 + 5*s34*s56 + 2*s56^2) + 
    s123*(-7*s23^3 + s23*s34^2 + 2*s34^2*(s34 + s56) - 
      2*s23^2*(3*s34 + 2*s56)), y[1560] -> 13*s12 - 10*s123 + 4*s23 - 3*s56, 
  y[1561] -> s12 - s123 + 2*s23, y[1562] -> 2*s12 - s56, 
  y[1563] -> s12^2 - s123^2 + 2*s12*s23 + 3*s123*s23 - 2*s23^2, 
  y[1564] -> s12^2*s23*(8*s123 - 9*s23 + 4*s34) + 
    (s123 - s23)^2*(-10*s23^2 + 4*s123*(s23 - 2*s34) + 24*s23*s34 - s34^2) - 
    2*s12*(s123^2*(6*s23 - 2*s34) - s123*(22*s23^2 - 5*s23*s34 + s34^2) + 
      s23*(16*s23^2 - 3*s23*s34 + s34^2)), 
  y[1565] -> (s123 - s23)^2*(16*s123 - 64*s23 + 14*s34 - 37*s56) - 
    2*s12*(s123 - s23)*(7*s123 - 24*s23 + 3*s34 - 8*s56) + 
    s12^2*(4*s123 - 6*s23 + 4*s34 - 5*s56), 
  y[1566] -> 12*s12^2 + 6*s123^2 - 11*s123*s23 + 6*s23^2 + 
    s12*(-18*s123 + 19*s23 - 4*s56) + 4*s123*s56 - 3*s23*s56, 
  y[1567] -> s123^2 + s123*s34 + s34*s56, y[1568] -> s34 - 3*s56, 
  y[1569] -> s123 + 2*s56, y[1570] -> 3*s123 + 5*s23 + 14*s56, 
  y[1571] -> 2*s12^2 - s12*(s123 - 4*s23) + s23*(-s123 + 2*s23 + s56), 
  y[1572] -> 3*s12^2*s23*s34 + s12^3*(-2*s23 + s234 + s56) + 
    s34^3*(2*s123 - s23 - s234 + 2*s56), 
  y[1573] -> 2*s12^2*(s23 + s56) - s12*(s123 - s23)*(3*s23 - s34 + 7*s56) + 
    (s123 - s23)^2*(s23 - 2*s34 + 8*s56), 
  y[1574] -> -3*s12^2 + 4*s123^2 + 12*s23^2 - 2*s23*s234 + s234^2 - 3*s34^2 + 
    12*s23*s56 - 7*s234*s56 + 5*s34*s56 + 5*s56^2 + s12*(3*s123 + 2*s56) - 
    s123*(18*s23 - 4*s234 + 3*s34 + 18*s56), 
  y[1575] -> -(s123^2*(s234 - 2*s34)) - 3*s234*s34^2 + 2*s34^3 - 
    4*s12*s34*(s34 - s56) + 3*s234*s34*s56 - s234*s56^2 + 
    s123*(-4*s12*s34 - 3*s234*s34 + 4*s34^2 + 2*s234*s56 - 2*s34*s56), 
  y[1576] -> -(s12^3*(s23 - s56)^2) - 2*(s123 - s23)^3*(s23 - 5*s56)*s56 - 
    6*s12^2*(s123 - s23)*(s23 - s56)*s56 + s12*(s123 - s23)^2*
     (s23^2 + 6*s23*s56 - 12*s56^2), 
  y[1577] -> 20*s12^2*s23 + s123^2*(20*s23 + 6*s34) - 
    2*s12*(21*s123*s23 - 13*s23^2 + 5*s123*s34 + 5*s23*s34 + 4*s34^2 + 
      s23*s56 - 4*s34*s56) + s123*(-36*s23^2 - 4*s23*s34 + 8*s34^2 + 
      6*s23*s56 - 4*s34*s56) + s23*(16*s23^2 - 2*s23*s34 - 6*s34^2 + 
      s23*s56 + 6*s34*s56 - 2*s56^2), 
  y[1578] -> s123*s34 - 5*s23*(s34 - 2*s56) + 
    2*(s34^2 - 5*s34*s56 + 9*s56^2), 
  y[1579] -> s12^3 - 10*s123^3 - s12^2*(6*s123 + s23 - 2*s56) + 
    3*s123^2*(9*s23 - 4*s234 + 6*s56) - 
    2*s123*(6*s23^2 - 12*s23*s234 + 4*s234^2 + 9*s23*s56 - 11*s234*s56) + 
    s12*(12*s123^2 - 6*s23^2 - 2*s23*s234 + s234^2 + 4*s23*s56 - 4*s234*s56 - 
      2*s123*(6*s23 - 2*s234 + 5*s56)) - 
    2*(2*s23^3 + 3*s23^2*(s234 + s56) + s234*(s234^2 - 4*s234*s56 + 
        3*s56^2) + s23*(-4*s234^2 + 8*s234*s56 + 3*s56^2)), 
  y[1580] -> -3*s123^4 + 6*s23^4 + 22*s23^3*s234 - 18*s23^2*s234^2 + 
    10*s23*s234^3 - 3*s234^4 - 28*s23^3*s34 + 6*s23^2*s234*s34 - 
    2*s23*s234^2*s34 + s234^3*s34 + 6*s23^2*s34^2 + 4*s23^3*s56 + 
    30*s23^2*s234*s56 - 38*s23*s234^2*s56 + 18*s234^3*s56 - 
    30*s23^2*s34*s56 + 14*s23*s234*s34*s56 - 10*s234^2*s34*s56 + 
    2*s234*s34^2*s56 + 24*s23^2*s56^2 + 22*s23*s234*s56^2 - 27*s234^2*s56^2 - 
    12*s23*s34*s56^2 + 15*s234*s34*s56^2 - 2*s34^2*s56^2 + 6*s23*s56^3 + 
    12*s234*s56^3 - 6*s34*s56^3 + 6*s12^2*s23*(2*s23 + s56) + 
    2*s123^3*(5*s23 - 6*s234 + 2*s34 + 9*s56) + 
    6*s123^2*(4*s12*s23 + 9*s23*s234 - 3*s234^2 - s12*s34 - 6*s23*s34 + 
      s34^2 - 6*s23*s56 + 9*s234*s56 - 4*s34*s56) + 
    2*s12*(14*s23^3 - 9*s23^2*(s34 - s56) - s34*s56^2 + 
      3*s23*s56*(-s34 + s56)) - 2*s123*(6*s12^2*s23 + 7*s23^3 + 
      s23^2*(30*s234 - 30*s34 - 3*s56) + 3*s12*(9*s23^2 - 4*s23*s34 + 
        3*s23*s56 - s34*s56) + (s234 - s56)*(6*s234^2 - 2*s234*s34 - 
        21*s234*s56 + 10*s34*s56) + 3*s23*(-7*s234^2 + s234*s34 + 2*s34^2 + 
        16*s234*s56 - 9*s34*s56 + 3*s56^2)), 
  y[1581] -> -(s12^3*s23) + s12^2*(3*s123*s23 - 9*s23^2 + 3*s23*s56 + 
      s56^2) + (s123 - s23)^2*(s123*s23 - 4*s23^2 + 11*s23*s56 + 9*s56^2) + 
    s12*(-3*s123^2*s23 + 5*s123*(3*s23^2 - 2*s23*s56 - s56^2) + 
      s23*(-12*s23^2 + 10*s23*s56 + 5*s56^2)), 
  y[1582] -> 3*s123^4*s234 - s23^4*(s234 - 8*s56) + 
    s234^2*(3*s234 - 8*s56)*(s234 - s56)^2 - 
    2*s23^3*(3*s234^2 + 8*s234*s56 - 7*s56^2) + 
    6*s23^2*s234*(3*s234^2 - 3*s234*s56 - 4*s56^2) - 
    2*s123^3*(7*s23*s234 - 6*s234^2 + 4*s23*s56 + 7*s234*s56 + 7*s56^2) - 
    2*s23*s234*(7*s234^3 - 20*s234^2*s56 + 10*s234*s56^2 + 3*s56^3) - 
    6*s123*(s23^3*(s234 + 4*s56) - s23^2*(6*s234^2 + s234*s56 - 7*s56^2) + 
      s234^2*(-2*s234^2 + 7*s234*s56 - 5*s56^2) + 
      s23*s234*(7*s234^2 - 12*s234*s56 - 3*s56^2)) + 
    6*s123^2*(s234^2*(3*s234 - 7*s56) + s23^2*(3*s234 + 4*s56) + 
      s23*(-7*s234^2 + 4*s234*s56 + 7*s56^2)), 
  y[1583] -> s12^3*(-3*s23^2 + s56^2) - (s123 - s23)^2*s56*
     (-9*s23^2 + 4*s123*s56 + 2*s23*s56 + 6*s56^2) + 
    s12^2*(6*s123*s23^2 - 14*s23^3 + 9*s23^2*s56 - 4*s123*s56^2 + 
      2*s23*s56^2 - s56^3) + s12*(-11*s23^4 + 18*s23^3*s56 - 4*s23*s56^3 - 
      3*s123^2*(s23^2 - 2*s56^2) + 2*s123*(7*s23^3 - 9*s23^2*s56 - 
        3*s23*s56^2 + 2*s56^3)), 
  y[1584] -> -6*s23^2*s234^3*(2*s234 - 3*s56) - s234^3*(s234 - 2*s56)*
     (s234 - s56)^2 + s123^4*(-s234^2 + s56^2) - 
    s23^4*(3*s234^2 + 2*s234*s56 + s56^2) + 
    2*s23*s234^3*(3*s234^2 - 8*s234*s56 + 5*s56^2) + 
    2*s23^3*(5*s234^3 - 2*s234^2*s56 - 2*s234*s56^2 - 2*s56^3) + 
    2*s123*(3*s23*s234^3*(3*s234 - 5*s56) + 
      s23^3*(5*s234^2 + 3*s234*s56 + s56^2) - 
      2*s234^3*(s234^2 - 3*s234*s56 + 2*s56^2) + 
      6*s23^2*(-2*s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    2*s123^3*(s23*(3*s234^2 + s234*s56 - s56^2) + 
      2*(-s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) - 
    6*s123^2*(s234^3*(s234 - 2*s56) + s23^2*s234*(2*s234 + s56) + 
      s23*(-3*s234^3 + 2*s234^2*s56 + 2*s234*s56^2 + 2*s56^3)), 
  y[1585] -> 3*s23^4 + s12^3*(3*s23 - s234) - 10*s23^3*s234 + 
    12*s23^2*s234^2 - 6*s23*s234^3 + s234^4 + s123^3*(-3*s23 + 4*s234) - 
    6*s23^3*s56 - 6*s23^2*s234*s56 + 10*s23*s234^2*s56 - 3*s234^3*s56 - 
    6*s23^2*s56^2 + 2*s234^2*s56^2 - s12^2*(9*s123*s23 - 12*s23^2 - 
      4*s123*s234 + 6*s23*s234 - s234^2 + 2*s23*s56 + s234*s56 + s56^2) + 
    6*s123^2*(2*s23^2 + s234^2 - s234*s56 - s56^2 - s23*(3*s234 + s56)) - 
    2*s123*(5*s23^3 - 2*s234^2*(s234 - 2*s56) - 6*s23^2*(2*s234 + s56) + 
      s23*(9*s234^2 - 6*s234*s56 - 6*s56^2)) + 
    s12*(10*s23^3 + s123^2*(9*s23 - 6*s234) - s234^2*(s234 - 2*s56) - 
      6*s23^2*(2*s234 + s56) + s23*(6*s234^2 - 4*s234*s56 - 4*s56^2) + 
      s123*(-24*s23^2 + 6*s23*(3*s234 + s56) + 
        4*(-s234^2 + s234*s56 + s56^2))), 
  y[1586] -> -2*s12^2 + s12*(s123 - 7*s23 + s234 - 2*s34) + 
    s23*(3*s123 + s34), y[1587] -> s12 - s123 + 3*s23 + s34, 
  y[1588] -> s12^3*(-2*s23 + s234) + 2*(s123 - s23)^2*s34^2 + 
    s12*s34*(2*s123^2 - 8*s123*s23 + 6*s23^2 - 3*s123*s34) + 
    s12^2*(-8*s23^2 + 2*s123*(s23 - s34) + 2*s234*(-s234 + s34) + 
      s23*(7*s234 + 2*s34 - s56)), 
  y[1589] -> s12^2*s23^2 + s123^2*s34*(2*s23 + s34) + 
    s23^2*(2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 2*s123*s23*(2*s23 + s34)*
     (s34 - s56) - 2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 
      5*s23*s56 + 2*s34*s56), y[1590] -> -4*s123^2*s23 + 4*s12^2*s34 + 
    s23*(3*s23 + s34)*(2*s34 - s56) + s12*(10*s23^2 + 4*s123*(s23 - s34) + 
      18*s23*s34 + 4*s34^2 + s23*s56) + 
    s123*(4*s23^2 - 2*s34^2 - s23*(6*s34 + s56)), 
  y[1591] -> -(s12^3*(s23 - s234)^3) - (s123 - s23)^3*s34^3 + 
    3*s12^2*s23*s34*(-(s123*s23) + s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - 
      s234*s56) - 3*s12*s23*s34^2*(s123^2 - s123*(2*s23 + s56) + 
      s23*(s23 - s234 + 2*s56)), y[1592] -> -3*s12^2*s23 + 3*s12*s23*s34 + 
    s34^2*(-2*s123 + s234 - 2*s56), y[1593] -> -3*s12^2 - s123^2 + 4*s23^2 + 
    3*s12*(2*s123 + 4*s23 - s234) + 14*s23*s234 + 6*s234^2 - 24*s23*s34 - 
    3*s234*s34 + 6*s34^2 - 12*s23*s56 - 6*s234*s56 - 6*s34*s56 + 2*s56^2 - 
    2*s123*(2*s23 - 6*s234 + 5*s56), 
  y[1594] -> -s12^2 - s56*(3*s123 - 3*s23 + s56) + 
    s12*(-3*s123 + 3*s23 + 8*s56), y[1595] -> -8*s12^2 - 6*s123*s23 + 
    6*s23^2 - 56*s123*s56 + 42*s23*s56 + 21*s56^2 + 
    s12*(8*s123 + 24*s23 + 35*s56), y[1596] -> -4*s12^2*s23 - 28*s123^2*s23 + 
    6*s23^3 + 3*s23^2*s234 - 6*s23*s234^2 - 3*s234^3 + 20*s23^2*s56 + 
    6*s234^2*s56 - 3*s234*s56^2 + s12*(20*s123*s23 + 19*s23^2 - 10*s23*s234 + 
      3*s234^2 + 6*s23*s56 - 3*s234*s56) + 
    2*s123*(6*s23^2 - 5*s23*s234 - 3*s234^2 + 3*s23*s56 + 3*s234*s56), 
  y[1597] -> -(s12^2*((s23 - s234)^2 + s123*(2*s23 - s234))) + 3*s234^4 - 
    10*s23*s234^2*s56 - 9*s23^2*s56^2 - 
    2*s12*s123*(3*s23*s234 - 3*s234^2 - s23*s56) + 
    2*s12*(s23 - s234)*(-s234^2 + 5*s23*s56) + 
    5*s123*(s234^3 + 2*s23*s234*s56), 
  y[1598] -> -(s12^2*s23^2) - s123^2*(6*s23^2 + 4*s23*s34 + s34^2) + 
    2*s123*s23*(6*s23^2 + 4*s23*(s34 - s56) + s34*(s34 - s56)) - 
    s23^2*(6*s23^2 + 4*s23*(s34 - 2*s56) + (s34 - s56)^2) + 
    2*s12*s23*(4*s23^2 + s23*s34 - s123*(4*s23 + s34) + 9*s23*s56 + 
      2*s34*s56), y[1599] -> s123^2*(s234 - 2*s34) + 3*s234*s34^2 - 2*s34^3 + 
    4*s12*s34*(s34 - s56) - 3*s234*s34*s56 + s234*s56^2 + 
    s123*(4*s12*s34 + 3*s234*s34 - 4*s34^2 - 2*s234*s56 + 2*s34*s56), 
  y[1600] -> 4*s12^2*s23 + 2*s123^2*(7*s23 + s34) - 
    2*s123*(10*s23^2 + 3*s23*s34 + 4*s34^2 + 2*s23*s56 - 2*s34*s56) + 
    s23*(6*s23^2 - s23*s34 + 18*s34^2 + 10*s23*s56 + 6*s34*s56 + 14*s56^2) - 
    s12*(7*s23^2 + 2*s123*(5*s23 - s34) + 8*s34*(-s34 + s56) + 
      6*s23*(s34 + s56)), y[1601] -> -(s12^3*s234) + 6*s12^2*s23*s34 + 
    3*s12*(s123 - 3*s23)*s34^2 - (s123 - 3*s23)*s34^3, 
  y[1602] -> -3*s12^2 - 3*s123^2 - 2*s23^2 - 28*s23*s234 - 4*s234^2 + 
    36*s23*s34 + 11*s234*s34 - 8*s34^2 + s12*(6*s123 - 15*s234 + 16*s34) + 
    2*s123*(2*s23 + 9*s234 - 7*s34 - 3*s56) - 32*s23*s56 - 4*s234*s56, 
  y[1603] -> -12*s12^2 - 8*s123*s23 + 8*s23^2 - 60*s123*s56 + 44*s23*s56 + 
    21*s56^2 + 3*s12*(4*s123 + 8*s23 + 13*s56), 
  y[1604] -> 6*s12^2*s23 + 4*s23^3 + 5*s23^2*s34 - 24*s23*s34^2 + 4*s34^3 + 
    6*s123^2*(3*s23 + s34) - 2*s123*(11*s23^2 + 5*s23*s34 - 4*s34^2) + 
    18*s23*s34*s56 + 12*s23*s56^2 - s12*(17*s23^2 - 2*s23*s34 + 12*s34^2 + 
      6*s123*(3*s23 + s34) + 6*s23*s56), 
  y[1605] -> -6*s12^2*s23 - 30*s123^2*s23 + 12*s23^3 - 3*s23^2*s234 + 
    8*s23*s234^2 - s234^3 + 32*s23^2*s56 + 6*s23*s234*s56 + 6*s234^2*s56 - 
    3*s234*s56^2 + s12*(24*s123*s23 + 11*s23^2 - 6*s23*s234 + 7*s234^2 + 
      6*s23*s56 - 3*s234*s56) + 2*s123*(4*s23^2 - 6*s23*s234 - 4*s234^2 + 
      3*s23*s56 + 3*s234*s56), y[1606] -> -7*s234^3 + 5*s234^2*s34 - 
    3*s234*s34^2 + 4*s34^3 + 14*s234^2*s56 - 5*s234*s34*s56 + 4*s34^2*s56 - 
    7*s234*s56^2 + s23^2*(s234 + 4*s56) + 
    s123^2*(-14*s23 - 9*s234 + 9*s34 + 6*s56) + 
    2*s23*(3*s234^2 - 2*s234*s34 + 2*s34^2 + 3*s234*s56 - 8*s34*s56 - 
      12*s56^2) + 2*s123*(4*s23^2 - 8*s234^2 - 3*s23*s34 + 6*s234*s34 + 
      7*s23*s56 + 11*s234*s56 - 4*s34*s56 - 3*s56^2), 
  y[1607] -> -2*s12^3*s23 - s123*s23^2*(s34 - 2*s56) + 8*s34^3*s56 + 
    4*s123*s34^2*(-2*s34 + 3*s56) + s12^2*(-4*s23^2 - 8*s123*s34 + 
      14*s23*s34 + 4*s23*s56 + 8*s34*s56) + 
    3*s123*s23*(4*s34^2 - 7*s34*s56 + 2*s56^2) - 
    2*s23^2*(2*s34^2 - 9*s34*s56 + 8*s56^2) + 
    2*s23*s34*(5*s34^2 - 22*s34*s56 + 13*s56^2) + 
    s12*s123*(2*s23^2 + 4*s34*(4*s34 - 3*s56) + s23*(-12*s34 + 5*s56)) + 
    2*s12*(s23^2*(4*s34 - 2*s56) - 8*s34^2*s56 + 
      s23*(-11*s34^2 + 20*s34*s56 - 5*s56^2)), 
  y[1608] -> 12*s123^3*s23 + s123^2*(-24*s23^2 + s23*(34*s234 - 24*s56) + 
      3*s234*(s234 - s56)) + 4*s23*s234*(s234 - s56)^2 + 
    3*s234*(s234 - s56)^3 + 2*s23^3*(5*s234 + 24*s56) + 
    s23^2*(-17*s234^2 - 7*s234*s56 + 48*s56^2) + 
    2*s123*(6*s23^3 + 3*s234*(s234 - s56)^2 - 2*s23^2*(11*s234 + 6*s56) + 
      s23*(13*s234^2 - 19*s234*s56 + 6*s56^2)), 
  y[1609] -> -6*s123^3*s23 + s123^2*(6*s23^2 - 2*s23*(s34 - 3*s56) - 
      3*s34*(s34 + s56)) + 2*s123*(8*s23^2*s56 - s34^2*(s34 + s56) - 
      s23*(s34^2 + 6*s34*s56 + 6*s56^2)) - 
    2*(8*s23^3*s56 + s34^2*(s34 + s56)^2 + 
      s23^2*(s34^2 - 6*s34*s56 + 2*s56^2) + 
      2*s23*(s34^3 - 4*s34*s56^2 - 3*s56^3)), 
  y[1610] -> -3*s23*s234^4 - s234^5 + 10*s23^2*s234^2*s56 + 9*s23^3*s56^2 + 
    15*s23^2*s234*s56^2 - s123*(s234^4 + 5*s23^2*s56*(2*s234 + s56) + 
      5*s23*s234^2*(s234 + 2*s56)) + 
    s12^2*(s23^3 - s234^3 + s123*(s23^2 + s23*s234 - s234^2) + 
      s23*s234*(3*s234 + 2*s56) - s23^2*(3*s234 + 4*s56)) + 
    2*s12*(-s234^4 - 5*s23^3*s56 + 3*s23*s234^2*s56 + 
      s23^2*(s234^2 + 2*s234*s56 + 2*s56^2) + 
      s123*(-s234^3 + s23^2*(3*s234 + 2*s56) - s23*s234*(2*s234 + 3*s56))), 
  y[1611] -> 2*s23^2*s234^2 + 12*s23*s234^3 + 4*s234^4 + 
    s12^3*(s123 + s23 + s234) + s23^3*s34 - 3*s23^2*s234*s34 - 
    18*s23*s234^2*s34 - 6*s234^3*s34 + 12*s23*s234*s34^2 + 4*s234^2*s34^2 - 
    9*s23*s34^3 - s234*s34^3 - 10*s23^3*s56 - 44*s23^2*s234*s56 - 
    6*s23*s234^2*s56 + 69*s23^2*s34*s56 + 17*s23*s234*s34*s56 - 
    16*s23*s34^2*s56 - 38*s23^2*s56^2 - 
    s12^2*(-12*s23^2 + s234*(-4*s234 + 3*s34) + 
      s123*(4*s23 - 4*s234 + 3*s34) + s23*(12*s234 + 11*s34 + 4*s56)) + 
    s123*(4*s234^3 - 6*s234^2*s34 + 4*s234*s34^2 - s34^3 + 
      s23*(20*s234^2 + s34*(20*s34 - 31*s56) - 30*s234*(s34 - s56)) + 
      s23^2*(6*s234 - 15*s34 + 28*s56)) + 
    s12*(-2*s23^3 + s234*(7*s234^2 - 8*s234*s34 + 3*s34^2) + 
      s23^2*(6*s234 - 12*s34 - 17*s56) - s23*(s234^2 - 19*s34^2 + 
        19*s234*s56 - 20*s34*s56) + s123*(-2*s23^2 + 7*s234^2 - 8*s234*s34 + 
        3*s34^2 + s23*(13*s234 - 16*s34 + 15*s56))), 
  y[1612] -> 6*s123*s23*s234 + 2*s23*s234*(2*s234 - 3*s56) + 
    s234^2*(s234 - s56) - 6*s23^2*s56, 
  y[1613] -> 11*s23^2 - 8*s23*s234 + 3*s234^2 + 6*s23*s34 - 3*s234*s34 + 
    s34^2 + 6*s23*s56 - 6*s234*s56 + 5*s34*s56 + 3*s56^2 + 
    s12*(8*s23 - 2*s234 + s34 + 2*s56) - 
    2*s123*(3*s23 - 3*s234 + 2*s34 + 3*s56), 
  y[1614] -> -s12^2 - s56*(4*s123 - 2*s23 + s56) + 
    s12*(-s123 + 2*s23 + 7*s56), y[1615] -> -4*s12^2 - 4*s123^2 + 2*s23^2 - 
    16*s123*s56 + 10*s23*s56 + 5*s56^2 + s12*(8*s123 + 8*s23 + 11*s56), 
  y[1616] -> -2*s12^2*s23 - 14*s123^2*s23 + 2*s23^3 + s23^2*s234 - s234^3 + 
    4*s23*s234*s56 + 2*s234^2*s56 - 4*s23*s56^2 - s234*s56^2 + 
    s12*(10*s123*s23 + 5*s23^2 - 2*s23*s234 + s234^2 - s234*s56) + 
    2*s123*(4*s23^2 - 3*s23*s234 - s234^2 + 5*s23*s56 + s234*s56), 
  y[1617] -> -2*s12^2*s23 + s123^2*(4*s23 + 3*s34) + 
    s23^2*(-4*s23 + s34 - 2*s56) + 4*s123*s23*(-s34 + s56) - 
    2*s12*(s123*(s23 + s34) + s23*(8*s23 + s34 + 3*s56)), 
  y[1618] -> 2*s12^3*s23 - 6*s123^3*s23 + 2*s23^4 + 6*s23^3*s234 - 
    10*s23^2*s234^2 + 8*s23*s234^3 - 4*s234^4 - 6*s23^3*s34 + 
    11*s23^2*s234*s34 - 14*s23*s234^2*s34 + 6*s234^3*s34 + 6*s23*s234*s34^2 - 
    4*s234^2*s34^2 + s234*s34^3 + 
    s123^2*(12*s23^2 - 6*s23*(s234 + s34 - 2*s56) - 
      (4*s234 - 3*s34)*(s234 - s56)) - 12*s23^3*s56 + 10*s23^2*s234*s56 - 
    10*s23*s234^2*s56 + 12*s234^3*s56 - 11*s23^2*s34*s56 + 
    20*s23*s234*s34*s56 - 17*s234^2*s34*s56 - 6*s23*s34^2*s56 + 
    9*s234*s34^2*s56 - s34^3*s56 - 6*s23^2*s56^2 - 2*s23*s234*s56^2 - 
    12*s234^2*s56^2 - 6*s23*s34*s56^2 + 14*s234*s34*s56^2 - 5*s34^2*s56^2 + 
    4*s23*s56^3 + 4*s234*s56^3 - 3*s34*s56^3 + 
    s12^2*(-2*s123*s23 + 7*s23^2 + 2*s123*s34 - 2*s23*s34 - s34*s56) - 
    2*s123*(3*s23^3 - 6*s23^2*s34 - s23*(s234 - s56)*(s234 - 4*s34 + 6*s56) + 
      (s234 - s56)*(4*s234^2 - 5*s234*s34 + 2*s34^2 - 4*s234*s56 + 
        3*s34*s56)) + s12*(6*s23^3 + s123^2*(6*s23 - 3*s34) + 
      2*s23*s56*(-3*s34 + s56) - s34*s56*(s34 + 2*s56) - 
      s23^2*(7*s34 + 6*s56) + s123*(-4*s23^2 + 10*s23*s34 - 6*s23*s56 + 
        4*s34*s56)), y[1619] -> s12^3*s23^2 + 
    s12^2*s23*(2*s23^2 + 2*s123*s34 - s23*(2*s34 + s56)) + 
    2*s23*(s123^3*s34 + s123^2*(-3*s23*s34 + s34^2 + 3*s23*s56) + 
      s123*s23*(3*s23*s34 - 2*s34^2 - 6*s23*s56 - 6*s56^2) + 
      s23*(-(s23^2*s34) + s23*s34^2 + 6*s23*s56^2 + 3*s56^3)) + 
    s12*(s123^2*(6*s23^2 + s34^2) - 2*s123*s23*(3*s23^2 - 2*s23*s34 + s34^2 + 
        6*s23*s56) + s23^2*(2*s23^2 + s34^2 + 6*s56^2 - 
        2*s23*(2*s34 + s56))), y[1620] -> s123 - 6*s23, 
  y[1621] -> s123 - 3*s23 - s34, 
  y[1622] -> -(s12^2*s23^2) + s12*s23*(s123*(s23 - 2*s34) + 
      s23*(-3*s23 + s34)) + (s123 - s23)*s34*(s123*(2*s23 - s34) - 
      s23*(6*s23 + s34)), y[1623] -> s12^2 + 5*s123^2 - 13*s123*s23 - 
    24*s23^2 + 25*s23*s234 - s234^2 + s12*(-3*s123 + 3*s23 + 3*s234 - 
      4*s34) - 28*s23*s34 + 2*s234*s34 - s34^2 + 2*s123*(s234 + s34) + 
    s23*s56, y[1624] -> s12*(s123 - 4*s23) + s123*(s23 - 2*s56) + 8*s23*s56, 
  y[1625] -> -s123^4 + 3*s123^3*s23 + s123*s23^2*(s23 - 3*s56) - 
    s23^3*(s234 - 3*s56) + s123^2*s23*(-3*s23 + s56), 
  y[1626] -> 2*s123^2*(s23 - s234) + 
    s12*((-3*s23 + s234)^2 + s123*(-2*s23 + s234)) + 
    s123*(-10*s23^2 + 11*s23*s234 - 2*s234^2 + 2*s23*s56) - 
    s23*(s23^2 - 6*s23*s234 + 5*s234^2 + 6*s23*s56 + 2*s234*s56), 
  y[1627] -> -3*s123^3 + s123^2*(9*s23 + 2*s34) + 
    s123*s23*(-9*s23 - 5*s34 + 2*s56) + 
    s23*(3*s23^2 + 2*s23*(s234 + 2*s34 - 2*s56) + 2*s34*s56), 
  y[1628] -> s12^2*s23*(-s123 + 2*s23) + s123*s23^2*(4*s34 - 2*s56) + 
    4*s23^3*s56 - 8*s123*s34^2*s56 + 8*s23*s34*(4*s34 - 3*s56)*s56 - 
    2*s12*s23*s34*(3*s23 + 8*s56) + s12*s123*(-2*s23^2 + 7*s23*s34 + 
      2*s23*s56 + 4*s34*s56) + s123*s23*(-11*s34^2 + 20*s34*s56 - 5*s56^2) + 
    2*s23^2*(3*s34^2 - 12*s34*s56 + 5*s56^2), 
  y[1629] -> s123^3*s234 + 2*s123*s23*(s234^2 + 6*s23*s56) - 
    s23*(2*s234^3 + 8*s23*s234*s56 + 6*s234^2*s56 + 3*s23*s56^2) + 
    s123^2*(s234^2 - 2*s23*(3*s234 + s56)), 
  y[1630] -> -(s123^3*s34) + 2*s123*s23*(s23 + 2*s34)*s56 + 
    2*s12*(s23 + s34)*(s123^2 - 4*s23*s56) + 
    2*s23*s56*(s23^2 + 4*s23*s34 + 4*s34^2 + 3*s23*s56) - 
    s123^2*(s23^2 + 2*s34^2 + 2*s23*(s34 + s56)), 
  y[1631] -> -6*s123^2*s34 + 2*s12*(s123 - s23)*(s23 + 2*s34) + 
    s123*(-4*s23^2 + 12*s23*s34 + 2*s34^2 - 5*s23*s56) + 
    2*s23*(5*s23^2 - 2*s23*(s34 - 6*s56) + 2*s34*(3*s34 + s56)), 
  y[1632] -> -2*s123^3 + s23^2*s234 - 2*s23*s234^2 + s234^3 + 
    2*s23*s234*s34 - 3*s234^2*s34 + 2*s234*s34^2 - s123^2*(3*s234 + s34) + 
    s123*(s34*(-5*s234 + 4*s34) - 2*s23*(s234 - 2*s34 - 5*s56)) + 
    6*s23^2*s56 - 2*s23*s234*s56 + 12*s23*s34*s56 + 
    2*s12*(s123^2 + s234*(s234 - s34) - 2*s123*(s23 - s234 + s34) - 
      s23*(s234 + 4*s56)), y[1633] -> 
   -3*s123^3 + s123^2*(17*s23 - 3*s234 + 3*s34) + 
    s123*s23*(-12*s23 - 9*s234 + 13*s34 + s56) + 
    s23*(8*s234^2 - 13*s234*s34 + 10*s34^2 + 20*s234*s56 - 23*s34*s56 + 
      s23*(4*s234 - 17*s34 + 25*s56)), 
  y[1634] -> -3*s23*s34^2*(s123^3 + s123*s23*(s23 + s56) - 
      s123^2*(2*s23 + s56) - s23*(s234 - s56)*(s23 - s234 + s56)) + 
    s12^2*(-(s123*s23^3) - s234^4 - 3*s23^2*s234*(s234 + s56) + 
      s23*s234^2*(3*s234 + s56) + s23^3*(s234 + 3*s56)) - 
    3*s12*s23*s34*(s123^2*s23 + s234^2*(s234 - s56) + s23^2*(s234 + s56) - 
      s123*s23*(s23 + 2*s56) + s23*(-2*s234^2 + s234*s56 + s56^2)), 
  y[1635] -> 3*s123^3*s34 + s123*(2*s34^3 + s23^2*(19*s34 - 17*s56) + 
      s23*s34*(2*s34 - 3*s56)) + s123^2*(-16*s23*s34 - 4*s34^2 + 3*s23*s56) + 
    2*s23*(-4*s34^3 - 3*s23^2*(s34 - 2*s56) + 6*s34^2*s56 + 
      s23*(3*s34^2 - 6*s34*s56 + s56^2)), 
  y[1636] -> -4*s234^4 + 6*s234^3*s34 - 4*s234^2*s34^2 + s234*s34^3 - 
    10*s234^3*s56 + 12*s234^2*s34*s56 - 6*s234*s34^2*s56 + 3*s34^3*s56 + 
    s23^2*(-2*s34^2 - 21*s34*s56 + 48*s56^2 + s234*(s34 + 6*s56)) + 
    s123*(-4*s234^3 + s34^2*(s34 - 14*s56) + s23^2*(s34 - 6*s56) - 
      4*s234*s34*(s34 - 6*s56) + 6*s234^2*(s34 - 3*s56) - 
      s23*(2*s234^2 + 6*s34^2 - 6*s234*(s34 - 6*s56) - 45*s34*s56 + 
        22*s56^2)) + s23*(-2*s234^3 + s234^2*(6*s34 + 4*s56) + 
      s34*(8*s34^2 + 18*s34*s56 - 49*s56^2) + 
      s234*(-6*s34^2 - 15*s34*s56 + 38*s56^2)), 
  y[1637] -> s123*(4*s34^3*s56 + s23^2*(-2*s34^2 + 9*s34*s56 - 8*s56^2) + 
      s23*s34*(5*s34^2 - 22*s34*s56 + 13*s56^2)) - 
    2*s23*(4*s34^2*(2*s34 - 3*s56)*s56 + s23^2*(s34 - 2*s56)*s56 + 
      s23*(s34^3 - 12*s34^2*s56 + 21*s34*s56^2 - 6*s56^3)), 
  y[1638] -> s12^2*(-2*s123*s23 + 2*s23^2 - 2*s234^2 + s23*(5*s234 + s56)) + 
    s12*(-3*s23^3 + 2*s123^2*(s23 - s34) + 2*s234^2*(s234 - s34) - 
      s123*s23*(7*s23 + s56) + s23^2*(8*s234 - 8*s34 + 5*s56) - 
      s23*(7*s234^2 + 5*s234*s34 + s234*s56 - s34*s56)) + 
    s34*(2*s123^3 - 2*s123^2*(3*s23 + 2*s34) - 
      s123*s23*(2*s23 + 3*s34 + 2*s56) + 2*s23*(3*s23^2 + 3*s34*s56 + 
        s23*(-3*s234 + 5*s34 + 4*s56))), 
  y[1639] -> s12^2 + s123^2 - 5*s123*s23 + s12*(-2*s123 + 5*s23) + 
    3*s23*(s23 - s56), y[1640] -> -s12^3 + 6*s12*(s123 - s23)^2 - 
    4*(s123 - s23)^3 + s12^2*(-s123 + s23), 
  y[1641] -> -2*s12^2*s23 + s12*(s123 - s23)*(4*s23 - s34) + 
    3*(s123 - s23)^2*s34, y[1642] -> s123 + s23 - 3*s56, 
  y[1643] -> 2*s23^3 - 2*s23*s234*(s123 + s234) + 
    (s123 + s234)^2*(2*s234 - s34), 
  y[1644] -> 2*s123*s23 + 2*s23^2 + 2*s23*s234 + s234^2, 
  y[1645] -> s123 - 3*s23 + s34 - s56, y[1646] -> s123 + s23 - s56, 
  y[1647] -> 2*s123 - s23 - s56, y[1648] -> s123 - 2*s23 + 2*s56, 
  y[1649] -> s12 - 2*s123 + 5*s23 + 2*s56, y[1650] -> -2*s123 + s23 + 3*s56, 
  y[1651] -> -(s123^2*(2*s23 + s34)) - 2*s123*s23*s56 + 
    4*s23*(3*s23 + s34)*s56, y[1652] -> 2*s123^2 - 4*s123*s23 + 2*s23^2 + 
    4*s123*s56 - 10*s23*s56 + s56^2, 
  y[1653] -> 2*s12 - 5*s123 + 3*(s23 + s56), 
  y[1654] -> -7*s23^2 + s23*(2*s34 - 7*s56) + (s34 - s56)*s56 + 
    s123*(6*s23 + s56), y[1655] -> -24*s123^2 + 12*s23^2 - 4*s234^2 + 
    s234*s34 + s123*(10*s23 - 15*s234 + 2*s34 - s56) + 29*s23*s56 + s34*s56 + 
    s12*(6*s123 + 4*s23 + s234 + s56), 
  y[1656] -> s123^2 + s23^2 - 2*s123*(s23 - s234) + s234^2 - 
    s23*(2*s234 + s56), y[1657] -> -2*s123^2 + 4*s23^2 + 
    s234*(-2*s234 + s34) + 2*s123*(2*s23 - 2*s234 + s34) + 
    s23*(-2*s234 + 4*s34 + 6*s56), y[1658] -> 8*s12^2 + 26*s123^2 - 
    44*s123*s23 + 14*s23^2 - 25*s123*s56 + 11*s23*s56 + 8*s56^2 + 
    s12*(-26*s123 + 25*s23 + 9*s56), 
  y[1659] -> 2*s123^2 + 12*s123*s56 + s56*(-24*s23 + 13*s56), 
  y[1660] -> -s12^3 + 31*s123^3 + 15*s23^3 + 5*s23^2*s234 - 21*s23*s234^2 + 
    9*s234^3 + 85*s23^2*s56 - 20*s23*s234*s56 - 11*s234^2*s56 + 
    24*s23*s56^2 + 2*s234*s56^2 + s12^2*(9*s123 - 5*s23 + 3*s234 + s56) + 
    s123^2*(-61*s23 + 55*s234 + 11*s56) + 
    s123*(5*s23^2 - 64*s23*s234 + 37*s234^2 - 86*s23*s56 - 20*s234*s56) + 
    s12*(-25*s123^2 + 5*s23^2 + 8*s23*s234 - 5*s234^2 + 
      s123*(30*s23 - 21*s234 - 5*s56) + 21*s23*s56 + 2*s234*s56), 
  y[1661] -> -4*s12^2*s23 + s123^2*(-20*s23 + 2*s34) - 
    2*s12*s23*(-9*s123 + 9*s23 + 4*s56) + 
    2*s123*s23*(19*s23 - 2*s34 + 12*s56) - 
    s23*(19*s23^2 - 2*s23*s34 + 20*s23*s56 + 8*s56^2), 
  y[1662] -> s12^3*(3*s23^2 - 3*s23*s56 + s56^2) - 
    s12^2*(s123 - s23)*(9*s23^2 - 12*s23*s56 + 5*s56^2) + 
    s12*(s123 - s23)^2*(9*s23^2 - 18*s23*s56 + 10*s56^2) - 
    (s123 - s23)^3*(3*s23^2 - 12*s23*s56 + 10*s56^2), 
  y[1663] -> 22*s123^3 + 8*s23^3 + 11*s234^3 - 5*s234^2*s34 + s234*s34^2 - 
    11*s234^2*s56 + s34^2*s56 + s123^2*(-36*s23 + 43*s234 - 11*s34 + 7*s56) + 
    s23^2*(7*s234 + 4*s34 + 73*s56) + s123*(10*s23^2 + 36*s234^2 - 
      13*s234*s34 + 2*s34^2 + s23*(-52*s234 + 8*s34 - 78*s56) - 14*s234*s56 - 
      5*s34*s56) + s23*(-24*s234^2 + 5*s234*s34 - 28*s234*s56 + 21*s34*s56 + 
      28*s56^2), y[1664] -> 2*s123^3*(s23 - s34) + 
    s123^2*(-6*s23^2 + 6*s23*s34 - 11*s23*s56 + s34*s56) + 
    2*s123*s23*(3*s23^2 - 3*s23*s34 + 11*s23*s56 - s34*s56 + 6*s56^2) + 
    s23*(-2*s23^3 + s23^2*(2*s34 - 11*s56) + s23*(s34 - 12*s56)*s56 - 
      4*s56^3), y[1665] -> -16*s123^3 - 2*s12^2*(s123 - s23) + 13*s23^3 + 
    s123^2*(42*s23 + s34 - 8*s56) - 16*s23^2*s56 - 4*s23*s34*s56 + 
    5*s23*s56^2 + s34*s56^2 + s123*(-39*s23^2 + 24*s23*s56 + 2*s34*s56 - 
      5*s56^2) + s12*(10*s123^2 + 9*s23^2 - 4*s23*s56 + s56^2 + 
      2*s123*(-9*s23 + s56)), y[1666] -> -5*s23^4*s234^2 + 
    10*s23^3*s234^2*(s234 - s56) - 10*s23^2*s234^2*(s234 - s56)^2 + 
    5*s23*s234^2*(s234 - s56)^3 - s234^2*(s234 - s56)^4 - 
    s123^5*(s234 + s56) + s23^5*(s234 + s56) + 
    5*s123^4*(-s234^2 + s23*(s234 + s56)) - 10*s123^3*(s23 - s234)*
     (s234*(-s234 + s56) + s23*(s234 + s56)) + 
    10*s123^2*(-3*s23^2*s234^2 + 3*s23*s234^2*(s234 - s56) - 
      s234^2*(s234 - s56)^2 + s23^3*(s234 + s56)) - 
    5*s123*(-4*s23^3*s234^2 + 6*s23^2*s234^2*(s234 - s56) - 
      4*s23*s234^2*(s234 - s56)^2 + s234^2*(s234 - s56)^3 + 
      s23^4*(s234 + s56)), y[1667] -> 5*s23^4*s234^2 - 
    10*s23^3*s234^2*(s234 - s56) + 10*s23^2*s234^2*(s234 - s56)^2 - 
    5*s23*s234^2*(s234 - s56)^3 + s234^2*(s234 - s56)^4 + 
    s123^5*(s234 + s56) - s23^5*(s234 + s56) - 
    5*s123^4*(-s234^2 + s23*(s234 + s56)) + 10*s123^3*(s23 - s234)*
     (s234*(-s234 + s56) + s23*(s234 + s56)) - 
    10*s123^2*(-3*s23^2*s234^2 + 3*s23*s234^2*(s234 - s56) - 
      s234^2*(s234 - s56)^2 + s23^3*(s234 + s56)) + 
    5*s123*(-4*s23^3*s234^2 + 6*s23^2*s234^2*(s234 - s56) - 
      4*s23*s234^2*(s234 - s56)^2 + s234^2*(s234 - s56)^3 + 
      s23^4*(s234 + s56)), y[1668] -> 14*s23^3 + s123^2*(2*s23 - s234) - 
    s234^3 + 2*s23*s234*(s234 + s56) - s23^2*(13*s234 + 5*s56) - 
    2*s123*(8*s23^2 + s234^2 - s23*(2*s234 + s56)), 
  y[1669] -> 4*s123^4 + s123^3*(-8*s23 - 3*s34 + 14*s56) + 
    s123*s56*(70*s23^2 + 24*s23*s34 + 2*s34^2 - 22*s23*s56 - 5*s34*s56) + 
    s123^2*(4*s23^2 + 3*s23*s34 + s34^2 - 56*s23*s56 - 8*s34*s56 + 
      11*s56^2) + s56*(-28*s23^3 + s34^2*s56 + s23*s34*(-4*s34 + 5*s56) + 
      s23^2*(-16*s34 + 11*s56)), 
  y[1670] -> 10*s23^4 + s123^3*(2*s23 - 7*s234 - 3*s56) - 
    11*s23^3*(s234 - 3*s56) - s234*(s234 - s56)^3 + 
    2*s23*(s234 - s56)^2*(s234 + 2*s56) + 
    s23^2*(3*s234^2 - 22*s234*s56 + 23*s56^2) + 
    s123^2*(6*s23^2 - 11*s234^2 + 10*s234*s56 + s56^2 + 
      15*s23*(s234 + s56)) - 3*s123*(6*s23^3 - s23^2*(s234 - 15*s56) + 
      2*s234*(s234 - s56)^2 - 4*s23*(s234^2 - s56^2)), 
  y[1671] -> -18*s123^4 - 22*s23^4 + s123^3*(48*s23 - 55*s234 - 7*s56) - 
    13*s234^2*(s234 - s56)^2 + s23^3*(25*s234 + 63*s56) + 
    s23^2*(-39*s234^2 - 70*s234*s56 + 70*s56^2) + 
    s23*(41*s234^3 - 16*s234^2*s56 - 48*s234*s56^2 + 24*s56^3) + 
    s123^2*(-40*s23^2 - 77*s234^2 + 40*s234*s56 - 2*s56^2 + 
      3*s23*(39*s234 + 35*s56)) + 
    s123*(32*s23^3 - s23^2*(71*s234 + 181*s56) + 
      4*s23*(29*s234^2 + 9*s234*s56 - 18*s56^2) - 
      3*s234*(17*s234^2 - 21*s234*s56 + 4*s56^2)), 
  y[1672] -> s12^3*(2*s23 - s56) - (s123 - s23)^2*(4*s123*s23 - 8*s23^2 - 
      31*s123*s56 + 45*s23*s56 - 11*s56^2) + 
    s12^2*(-8*s123*s23 + 9*s23^2 + 9*s123*s56 - 11*s23*s56 + s56^2) + 
    s12*(5*s123^2*(2*s23 - 5*s56) + s123*(-23*s23^2 + 58*s23*s56 - 5*s56^2) + 
      s23*(13*s23^2 - 33*s23*s56 + 5*s56^2)), 
  y[1673] -> 8*s123^3 + 2*s123*(s23^2 + s23*(-s234 + s34 - 5*s56) + 
      (s234 - s56)^2) - s123^2*(13*s23 - 7*s234 + s34 + 7*s56) + 
    s23*(3*s23^2 - s23*(5*s234 + s34 - 17*s56) + 
      2*(s234^2 - 4*s234*s56 + 5*s56^2)), 
  y[1674] -> -2*s123^5 - 3*s23^5 + s23^4*(13*s234 - 15*s56) + 
    s234^2*(s234 - s56)^3 + s123^4*(5*s23 - 7*s234 + s56) + 
    4*s123^3*(2*s23*s234 - 2*s234^2 + 3*s23*s56 + 3*s234*s56) + 
    s23^3*(-22*s234^2 + 42*s234*s56 - 24*s56^2) - 
    s23*(s234 - s56)^2*(7*s234^2 - 7*s234*s56 + 4*s56^2) + 
    2*s23^2*(9*s234^3 - 23*s234^2*s56 + 22*s234*s56^2 - 8*s56^3) - 
    2*s123^2*(5*s23^3 + s23^2*(-9*s234 + 21*s56) + 
      s234*(s234^2 - 5*s234*s56 + 4*s56^2) + 
      3*s23*(s234^2 - 3*s234*s56 + 4*s56^2)) + 
    2*s123*(5*s23^4 + s234*(s234 - s56)^2*(s234 + s56) + 
      s23^3*(-16*s234 + 22*s56) + 6*s23^2*(3*s234^2 - 6*s234*s56 + 4*s56^2) - 
      2*s23*(4*s234^3 - 9*s234^2*s56 + 9*s234*s56^2 - 4*s56^3)), 
  y[1675] -> 2*s123^5 + 4*s234^2*(s234 - s56)^3 + 
    4*s123^4*(-2*s23 + 3*s234 + s56) + s23^4*(s234 + 20*s56) - 
    4*s23*(s234 - s56)^2*(4*s234^2 + s234*s56 - s56^2) + 
    s23^3*(-10*s234^2 - 27*s234*s56 + 24*s56^2) + 
    s23^2*(21*s234^3 - 5*s234^2*s56 - 33*s234*s56^2 + 16*s56^3) + 
    4*s123^3*(3*s23^2 + s234*(7*s234 - 3*s56) - 2*s23*(5*s234 + 4*s56)) + 
    s123^2*(-8*s23^3 + 9*s23^2*(5*s234 + 8*s56) + 
      24*s23*(-3*s234^2 + s56^2) + 8*s234*(4*s234^2 - 5*s234*s56 + s56^2)) + 
    s123*(2*s23^4 + 2*s234*(s234 - s56)^2*(9*s234 - s56) - 
      2*s23^3*(9*s234 + 32*s56) + s23^2*(54*s234^2 + 39*s234*s56 - 
        48*s56^2) - 8*s23*(7*s234^3 - 6*s234^2*s56 - 3*s234*s56^2 + 
        2*s56^3)), y[1676] -> -6*s23^4 + 22*s23^3*s234 - 30*s23^2*s234^2 + 
    18*s23*s234^3 - 4*s234^4 + 10*s23^3*s56 + 11*s23^2*s234*s56 - 
    21*s23*s234^2*s56 + 8*s234^3*s56 + 3*s23*s234*s56^2 - 4*s234^2*s56^2 + 
    s12^3*(-3*s23 + s234 + s56) + 2*s123^3*(6*s23 - 5*(s234 + s56)) + 
    s12^2*(12*s123*s23 - 12*s23^2 + 8*s23*s234 - 2*s234^2 + 5*s23*s56 - 
      5*s123*(s234 + s56)) + s123^2*(-36*s23^2 - 20*s234^2 + 
      6*s23*(8*s234 + 5*s56)) + 
    s123*(30*s23^3 + 4*s23*s234*(13*s234 - 3*s56) + 15*s234^2*(-s234 + s56) - 
      3*s23^2*(21*s234 + 10*s56)) + s12*(-15*s23^3 + 3*s234^2*(s234 - s56) + 
      s23*s234*(-13*s234 + 3*s56) + s23^2*(21*s234 + 10*s56) - 
      2*s123^2*(9*s23 - 5*(s234 + s56)) + 2*s123*(18*s23^2 + 5*s234^2 - 
        2*s23*(8*s234 + 5*s56))), y[1677] -> 3*s12^2 - 6*s12*s123 + 
    3*s123^2 + 8*s12*s23 - 8*s123*s23 + 4*s23^2, 
  y[1678] -> 3*s12 - 2*s123 + s23 - s56, y[1679] -> s123 - 2*s23 - s56, 
  y[1680] -> s12*s23 + 5*s23^2 - 3*s23*s34 + s34^2 + s123*(-2*s23 + s34) + 
    2*s23*s56 - s34*s56, y[1681] -> s123^2 - 2*s123*s23 - 2*s23^2 + 
    2*s123*s234 - 2*s23*s234 + s234^2, 
  y[1682] -> 4*s123^2 - 10*s123*s23 + 6*s23^2 + 8*s123*s34 - 11*s23*s34 + 
    4*s34^2, y[1683] -> s123^5 - 5*s23^5 + 2*s23^2*s234^3 - 3*s23*s234^4 + 
    s234^5 + s123^4*(-3*s23 + 5*s234) + 
    2*s123^3*(s23^2 - 6*s23*s234 + 5*s234^2) - 
    2*s123^2*(2*s23^3 - 3*s23^2*s234 + 9*s23*s234^2 - 5*s234^3) + 
    s23^4*(9*s234 + 10*s34) - 4*s23^3*(s234^2 + s234*s34 + s34^2) + 
    s123*(9*s23^4 + 6*s23^2*s234^2 - 12*s23*s234^3 + 5*s234^4 - 
      8*s23^3*(s234 + s34)), y[1684] -> s123 + s23 + 5*s56, 
  y[1685] -> 5*s123*s23 - 3*s23^2 + 12*s123*s56 - 10*s23*s56 - 4*s56^2, 
  y[1686] -> 3*s34^2 + s123*(s34 - 2*s56) - 3*s34*s56 + s56^2 + 
    s23*(s34 + s56), y[1687] -> -3*s34^2 + 3*s34*s56 - s56^2 + 
    s123*(-2*s34 + s56) + s23*(s34 + s56), 
  y[1688] -> s123^2*s34 + 4*s123*s23*s56 - 4*s23*s56*(s23 + s34 + s56), 
  y[1689] -> 2*s12^2 + s56*(4*s123 - 7*s23 + 2*s56) - 
    2*s12*(s123 - 2*s23 + 2*s56), y[1690] -> 2*s123^2 + s123*(s23 - 2*s56) - 
    s23*(3*s23 + 2*s56), y[1691] -> 4*s12^2 + 10*s123^2 + 11*s23^2 + 
    6*s23*s56 - 2*s56^2 - 4*s123*(6*s23 + s56) + 
    s12*(-14*s123 + 17*s23 + 6*s56), 
  y[1692] -> 5*s12^2 + 24*s123^2 - 92*s123*s23 + 68*s23^2 - 39*s123*s56 + 
    54*s23*s56 + 16*s56^2 + s12*(-13*s123 + 40*s23 + 7*s56), 
  y[1693] -> -2*s12^2 + 6*s123^2 + 4*s23^2 + 12*s23*s56 - 2*s56^2 - 
    6*s123*(2*s23 + s56) + s12*(-4*s123 + s23 + 8*s56), 
  y[1694] -> s12^2 + 23*s123^2 + 75*s23^2 - 30*s23*s234 + 11*s234^2 - 
    16*s23*s34 - s12*(7*s123 - 20*s23 + 6*s234 + s34 - 5*s56) + 44*s23*s56 - 
    24*s234*s56 + 3*s34*s56 + 13*s56^2 - 
    s123*(80*s23 - 34*s234 + 10*s34 + 35*s56), 
  y[1695] -> -(s12^2*s23) + 3*s23^3 + s123^2*(3*s23 - 4*s234) - 
    13*s23^2*s234 + 11*s23*s234^2 - 3*s234^3 + 8*s23^2*s56 - 
    14*s23*s234*s56 + 6*s234^2*s56 + 3*s23*s56^2 - 3*s234*s56^2 + 
    s12*(-2*s23^2 - 2*s23*s234 + s234^2 + s123*(s23 + s234) + s23*s56 - 
      s234*s56) + s123*(-6*s23^2 + 16*s23*s234 - 7*s234^2 - 7*s23*s56 + 
      7*s234*s56), y[1696] -> -8*s123^2*s23 - 72*s23^3 + 35*s23^2*s34 - 
    6*s23*s34^2 + s12^2*(-2*s23 + s34) - 49*s23^2*s56 + 14*s23*s34*s56 - 
    s34^2*s56 - 8*s23*s56^2 + s34*s56^2 - 
    s12*(21*s23^2 - 8*s23*s34 + s34^2 + s123*(-10*s23 + s34) + 8*s23*s56 - 
      s34*s56) + s123*(56*s23^2 - 14*s23*s34 + 16*s23*s56 - s34*s56), 
  y[1697] -> s123^2*(-34*s23 + 3*s34) + s12*s23*(22*s123 - 43*s23 - 12*s56) + 
    8*s123*s23*(10*s23 - 4*s34 + 5*s56) + 
    s23*(-44*s23^2 + 29*s23*s34 - 43*s23*s56 + 20*s34*s56 - 12*s56^2), 
  y[1698] -> 6*s123^2 + 5*s23^2 - 6*s123*(2*s23 - 3*s34 + 2*s56) + 
    s23*(-22*s34 + 8*s56) + 4*(3*s34^2 - 3*s34*s56 + s56^2), 
  y[1699] -> 4*s123^2*s23 + 4*s23^3 + s34*(s34 - s56)*s56 + 
    s23^2*(-7*s34 + 8*s56) + s123*(-8*s23^2 + 6*s23*s34 - 8*s23*s56 + 
      s34*s56) + s23*(2*s34^2 - 7*s34*s56 + 4*s56^2), 
  y[1700] -> -3*s123^3 + 72*s23^3 - 3*s234^3 + 2*s234^2*s34 + 7*s234^2*s56 - 
    2*s234*s34*s56 - 5*s234*s56^2 - s34*s56^2 + s56^3 + 
    s123^2*(4*s23 - 9*s234 + 6*s34 + 7*s56) + 
    s23^2*(-13*s234 - 13*s34 + 49*s56) + 
    2*s23*(2*s234^2 - 3*s234*s56 - 7*s34*s56 + s56^2) - 
    s123*(41*s23^2 - 8*s23*s234 + 9*s234^2 - 6*s234*s34 + 6*s23*s56 - 
      14*s234*s56 + 4*s34*s56 + 5*s56^2), 
  y[1701] -> s123^2 - 5*s23^2 - 10*s23*(s34 - s56) - 
    2*s123*(s23 - 4*s34 + 6*s56) + 2*(5*s34^2 - 9*s34*s56 + 7*s56^2), 
  y[1702] -> 6*s123^3 - 18*s23^3 - 9*s234*(s234 - s56)^2 - 
    s23^2*(13*s234 + 29*s34 + 6*s56) - 3*s123^2*(2*s23 + 9*s234 - 9*s34 + 
      12*s56) + 2*s23*(12*s234^2 + 7*s234*s34 - 13*s234*s56 - 21*s34*s56 + 
      11*s56^2) + 2*s123*(9*s23^2 - (s234 - s56)*(16*s234 - 7*s34 + 5*s56) + 
      s23*(26*s234 + s34 + 9*s56)), 
  y[1703] -> -104*s23^4 + 4*s23^3*(19*s34 - 36*s56) + 
    s34*s56^2*(-s34 + s56) - 4*s123^2*s23*(11*s23 + 2*s56) + 
    s23^2*(-13*s34^2 + 59*s34*s56 - 60*s56^2) - 
    2*s23*s56*(3*s34^2 - 7*s34*s56 + 4*s56^2) + 
    s123*(144*s23^3 - 2*s23*(7*s34 - 8*s56)*s56 - s34*s56^2 + 
      s23^2*(-41*s34 + 104*s56)), y[1704] -> s123^3*(8*s23 - 9*s34) + 
    s123*s23*(-16*s23^2 - 89*s23*s34 + 10*s34^2 + 72*s23*s56 - 66*s34*s56 + 
      56*s56^2) + s123^2*(-4*s23^2 + s23*(58*s34 - 48*s56) + 
      5*s34*(-s34 + s56)) + s23*(12*s23^3 + 8*s23^2*(5*s34 - 3*s56) + 
      4*(7*s34 - 5*s56)*s56^2 + s23*(-5*s34^2 + 61*s34*s56 - 44*s56^2)), 
  y[1705] -> -10*s23^4 + s234*(s234 - s56)^3 + 
    s123^3*(-2*s23 + 7*s234 - 8*s34 + 3*s56) + 
    s23^2*(-3*s234^2 + 5*s234*s34 + s34^2 + 22*s234*s56 - 17*s34*s56 - 
      23*s56^2) - 2*s23*(s234^3 + s234^2*s34 + s56^2*(5*s34 + 2*s56) - 
      s234*s56*(4*s34 + 3*s56)) + s23^3*(11*s234 - 3*(s34 + 11*s56)) - 
    s123^2*(6*s23^2 - 11*s234^2 + 7*s234*s34 - s34^2 + 10*s234*s56 - 
      7*s34*s56 + s56^2 + s23*(15*s234 - 13*s34 + 15*s56)) + 
    s123*(18*s23^3 + 2*(3*s234 - s34)*(s234 - s56)^2 + 
      s23^2*(-3*s234 - 2*s34 + 45*s56) - 2*s23*(6*s234^2 - s234*s34 + s34^2 - 
        5*s34*s56 - 6*s56^2)), 
  y[1706] -> 3*s23^5 + s23^4*(-17*s234 + 10*s56) + 
    s123^4*(5*s23 + 13*s234 + 12*s56) + 4*s23^2*s234*
     (12*s234^2 - 5*s234*s56 - 5*s56^2) + 
    2*s23^3*(s234^2 - 16*s234*s56 + 2*s56^2) - 
    2*s123^3*(9*s23^2 + 17*s23*s234 - 26*s234^2 + 23*s23*s56 + 2*s234*s56 + 
      2*s56^2) + s234^2*(13*s234^3 - 28*s234^2*s56 + 25*s234*s56^2 - 
      8*s56^3) - s23*s234*(49*s234^3 - 68*s234^2*s56 + 25*s234*s56^2 + 
      4*s56^3) - 2*s123*(7*s23^4 + s23^3*(-13*s234 + 21*s56) + 
      s234^2*(-26*s234^2 + 39*s234*s56 - 18*s56^2) + 
      s23*s234*(71*s234^2 - 49*s234*s56 - 8*s56^2) - 
      3*s23^2*(13*s234^2 + 8*s234*s56 - 2*s56^2)) + 
    2*s123^2*(12*s23^3 + s234^2*(39*s234 - 32*s56) + 
      s23^2*(6*s234 + 33*s56) - 6*s23*(11*s234^2 + s234*s56 - s56^2)), 
  y[1707] -> -6*s123^4 - 90*s23^4 + 2*s23^3*(26*s234 - 57*s56) + 
    s123^3*(4*s23 - 23*s234 + 6*s56) + 
    s23^2*(9*s234^2 + s234*s56 - 30*s56^2) + 
    s234*(-5*s234^3 + 3*s234^2*s56 + s234*s56^2 - s56^3) + 
    2*s23*(s234^3 + 9*s234^2*s56 - 9*s234*s56^2 + 2*s56^3) + 
    s123^2*(-24*s23^2 - 33*s234^2 + 15*s234*s56 - 2*s56^2 + 
      2*s23*(5*s234 + 7*s56)) + s123*(116*s23^3 + s23^2*(s234 + 50*s56) + 
      8*s23*(s234^2 + 4*s234*s56 - 2*s56^2) - 
      s234*(21*s234^2 - 12*s234*s56 + s56^2)), 
  y[1708] -> -32*s23^3*s234^3 + 2*s23^2*s234^3*(23*s234 - 14*s56) + 
    s123^5*s56 + s23^5*(2*s234 + s56) + 
    s23*s234^3*(-26*s234^2 + 31*s234*s56 - 12*s56^2) + 
    5*s23^4*(s234^2 + s234*s56 + s56^2) + 
    s234^3*(5*s234^3 - 9*s234^2*s56 + 7*s234*s56^2 - 2*s56^3) + 
    s123^4*(s23*(2*s234 - 3*s56) + 5*(s234^2 + s234*s56 + s56^2)) - 
    2*s123^3*(-10*s234^3 + s23^2*(4*s234 - s56) + 
      10*s23*(s234^2 + s234*s56 + s56^2)) + 
    2*s123^2*(-36*s23*s234^3 + 5*s234^3*(3*s234 - 2*s56) + 
      s23^3*(6*s234 + s56) + 15*s23^2*(s234^2 + s234*s56 + s56^2)) - 
    s123*(-84*s23^2*s234^3 + 4*s23*s234^3*(19*s234 - 12*s56) + 
      s23^4*(8*s234 + 3*s56) + 20*s23^3*(s234^2 + s234*s56 + s56^2) - 
      5*s234^3*(4*s234^2 - 5*s234*s56 + 2*s56^2)), 
  y[1709] -> -(s23*s234^2*(2*s234 - 7*s56)*(s234 - s56)^2) - s123^5*s56 - 
    s234^2*(s234 - s56)^3*s56 - s23^5*(2*s234 + s56) + 
    2*s23^3*s234^2*(-6*s234 + 11*s56) + 
    s23^4*(8*s234^2 - 5*s234*s56 - 5*s56^2) + 
    2*s23^2*s234^2*(4*s234^2 - 13*s234*s56 + 9*s56^2) - 
    s123^4*(s23*(2*s234 - 3*s56) + 5*s56*(s234 + s56)) - 
    2*s123^2*(3*s23*s234^2*(2*s234 - 7*s56) + 5*s234^2*(s234 - s56)*s56 + 
      s23^3*(6*s234 + s56) - 3*s23^2*(4*s234^2 - 5*s234*s56 - 5*s56^2)) + 
    s123*(6*s23^2*s234^2*(4*s234 - 9*s56) - 5*s234^2*(s234 - s56)^2*s56 + 
      s23^4*(8*s234 + 3*s56) - 4*s23^3*(6*s234^2 - 5*s234*s56 - 5*s56^2) - 
      4*s23*s234^2*(2*s234^2 - 9*s234*s56 + 7*s56^2)) + 
    2*s123^3*(s23^2*(4*s234 - s56) - 5*s234^2*s56 + 
      s23*(-4*s234^2 + 10*s234*s56 + 10*s56^2)), 
  y[1710] -> -2*s123^3*(2*s23^2 + s23*s34 - s34^2) + 
    s123^2*(s23 + s34)*(12*s23^2 - 6*s23*(s34 - 2*s56) - s34*s56) - 
    2*s123*s23*(6*s23^3 - s34*(s34 - 6*s56)*s56 + 3*s23^2*(s34 + 4*s56) + 
      s23*(-3*s34^2 + 11*s34*s56 + 6*s56^2)) + 
    s23*(4*s23^4 + 4*s34*s56^3 + 2*s23^3*(s34 + 6*s56) + 
      s23*s56*(-s34^2 + 12*s34*s56 + 4*s56^2) + 
      s23^2*(-2*s34^2 + 11*s34*s56 + 12*s56^2)), 
  y[1711] -> -18*s123^4 + 90*s23^4 + 5*s234*(s234 - s56)^2*(s234 + s56) + 
    s123^3*(32*s23 - 49*s234 + 22*s56) + s23^3*(-136*s234 + 230*s56) + 
    s123^2*(48*s23^2 + 38*s23*s234 - 39*s234^2 + 46*s23*s56 + 85*s234*s56 + 
      2*s56^2) + s23^2*(103*s234^2 - 217*s234*s56 + 178*s56^2) + 
    s23*(-38*s234^3 + 80*s234^2*s56 - 82*s234*s56^2 + 40*s56^3) - 
    s123*(152*s23^3 + s23^2*(-131*s234 + 266*s56) + 
      12*s23*(3*s234^2 - 5*s234*s56 + 10*s56^2) + 
      3*s234*(s234^2 - 14*s234*s56 + 13*s56^2)), 
  y[1712] -> 12*s123^4 + 16*s23^4 - 2*s123^3*(14*s23 - 24*s234 + 7*s56) - 
    2*s23^3*(9*s234 + 8*s56) + s123^2*(24*s23^2 - 96*s23*s234 + 72*s234^2 - 
      86*s234*s56) + 2*s23^2*(14*s234^2 - 6*s234*s56 - 19*s56^2) + 
    s234*(12*s234^3 - 35*s234^2*s56 + 38*s234*s56^2 - 14*s56^3) - 
    s23*(34*s234^3 - 65*s234^2*s56 + 22*s234*s56^2 + 12*s56^3) + 
    s123*(-24*s23^3 + 18*s23^2*(3*s234 + 2*s56) + 
      s23*(-100*s234^2 + 98*s234*s56 + 38*s56^2) + 
      s234*(48*s234^2 - 99*s234*s56 + 56*s56^2)), 
  y[1713] -> 2*s123^5 + 3*s23^5 - s234^2*(s234 - s56)^3 - 
    s123^4*(5*s23 - 7*s234 + s56) + s23^4*(-13*s234 + 15*s56) - 
    4*s123^3*(2*s23*s234 - 2*s234^2 + 3*s23*s56 + 3*s234*s56) + 
    s23*(s234 - s56)^2*(7*s234^2 - 7*s234*s56 + 4*s56^2) + 
    s23^3*(22*s234^2 - 42*s234*s56 + 24*s56^2) - 
    2*s23^2*(9*s234^3 - 23*s234^2*s56 + 22*s234*s56^2 - 8*s56^3) + 
    2*s123^2*(5*s23^3 + s23^2*(-9*s234 + 21*s56) + 
      s234*(s234^2 - 5*s234*s56 + 4*s56^2) + 
      3*s23*(s234^2 - 3*s234*s56 + 4*s56^2)) - 
    2*s123*(5*s23^4 + s234*(s234 - s56)^2*(s234 + s56) + 
      s23^3*(-16*s234 + 22*s56) + 6*s23^2*(3*s234^2 - 6*s234*s56 + 4*s56^2) - 
      2*s23*(4*s234^3 - 9*s234^2*s56 + 9*s234*s56^2 - 4*s56^3)), 
  y[1714] -> 5*s123^4 + 13*s23^4 + 5*s234^4 - 10*s234^3*s56 + 
    10*s234^2*s56^2 - 5*s234*s56^3 + s56^4 + 22*s23^3*(-2*s234 + s56) + 
    18*s23^2*(3*s234^2 - 3*s234*s56 + s56^2) - 
    7*s23*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) - 
    2*s123^3*(14*s23 + 5*(-2*s234 + s56)) + 
    2*s123^2*(27*s23^2 + 21*s23*(-2*s234 + s56) + 
      5*(3*s234^2 - 3*s234*s56 + s56^2)) - 
    s123*(44*s23^3 - 54*s23^2*(2*s234 - s56) + 
      28*s23*(3*s234^2 - 3*s234*s56 + s56^2) + 
      5*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3)), 
  y[1715] -> 6*s23^5 + 2*s123^4*(s23 + 2*s234) + s23^4*(-27*s234 + 20*s56) - 
    2*s123^3*(6*s23^2 + 3*s23*s234 - 8*s234^2 + 4*s23*s56 + 3*s234*s56) + 
    s23^3*(32*s234^2 - 57*s234*s56 + 24*s56^2) + 
    s234^2*(4*s234^3 - 6*s234^2*s56 + 4*s234*s56^2 - s56^3) + 
    s23^2*(-3*s234^3 + 39*s234^2*s56 - 41*s234*s56^2 + 12*s56^3) + 
    s23*(-12*s234^4 + 4*s234^3*s56 + 10*s234^2*s56^2 - 9*s234*s56^3 + 
      2*s56^4) + s123^2*(24*s23^3 - 9*s23^2*(3*s234 - 4*s56) - 
      6*s23*(5*s234^2 + 2*s234*s56 - 2*s56^2) + 
      2*s234*(12*s234^2 - 9*s234*s56 + 2*s56^2)) - 
    s123*(20*s23^4 - 8*s23^3*(7*s234 - 6*s56) + 
      3*s23^2*(6*s234^2 - 25*s234*s56 + 12*s56^2) + 
      s234*(-16*s234^3 + 18*s234^2*s56 - 8*s234*s56^2 + s56^3) + 
      s23*(34*s234^3 - 22*s234*s56^2 + 8*s56^3)), 
  y[1716] -> -9*s23^5 + s23^4*(37*s234 - 30*s56) + 
    s234^2*(5*s234 - 6*s56)*(s234 - s56)^2 + s123^4*(s23 + 5*s234 + 12*s56) + 
    s23^3*(-62*s234^2 + 82*s234*s56 - 44*s56^2) + 
    s123^3*(6*s23^2 - 22*s23*s234 + 20*s234^2 - 30*s23*s56 + 8*s234*s56 - 
      4*s56^2) + s23^2*(54*s234^3 - 98*s234^2*s56 + 62*s234*s56^2 - 
      24*s56^3) + s23*(-25*s234^4 + 60*s234^3*s56 - 45*s234^2*s56^2 + 
      14*s234*s56^3 - 4*s56^4) - 2*s123^2*(12*s23^3 + 
      s23^2*(-33*s234 + 3*s56) + 6*s23*(6*s234^2 - s234*s56 + s56^2) + 
      s234*(-15*s234^2 + 14*s234*s56 + 4*s56^2)) + 
    2*s123*(13*s23^4 + s23^3*(-43*s234 + 27*s56) + 
      s23^2*(57*s234^2 - 51*s234*s56 + 30*s56^2) + 
      s234*(10*s234^3 - 21*s234^2*s56 + 10*s234*s56^2 + s56^3) + 
      s23*(-37*s234^3 + 49*s234^2*s56 - 14*s234*s56^2 + 8*s56^3)), 
  y[1717] -> s123^3*(6*s23^2 + 4*s23*s34 - 2*s34^2) + 
    6*s12^2*s23^2*(-s123 + s23 + s56) + 
    s23^3*(-5*s23^2 - 4*s23*s34 + 8*s34^2 + 2*s23*s56 - 8*s56^2) + 
    2*s123*s23^2*(8*s23^2 + 6*s23*s34 - 9*s34^2 + 8*s23*s56 + 3*s56^2) - 
    6*s123^2*s23*(3*s23^2 - 2*s34^2 + 2*s23*(s34 + s56)) + 
    s12*s23*(-6*s123^2*s34 + s23*(s23^2 - 6*s56^2 + 4*s23*(-3*s34 + s56)) - 
      2*s123*s23*(s23 - 3*(3*s34 + s56))), 
  y[1718] -> 27*s23^4 + 4*s23^3*s234 - 20*s23^2*s234^2 + 13*s23*s234^3 - 
    5*s234^4 - 2*s123^3*(3*s23 + 10*s234 - 7*s34) - 44*s23^3*s34 + 
    6*s23^2*s234*s34 - 2*s23*s234^2*s34 + s234^3*s34 + 6*s23^2*s34^2 + 
    40*s23^3*s56 + 32*s23^2*s234*s56 - 44*s23*s234^2*s56 + 24*s234^3*s56 - 
    30*s23^2*s34*s56 + 16*s23*s234*s34*s56 - 10*s234^2*s34*s56 + 
    2*s234*s34^2*s56 + 24*s23^2*s56^2 + 23*s23*s234*s56^2 - 33*s234^2*s56^2 - 
    14*s23*s34*s56^2 + 15*s234*s34*s56^2 - 2*s34^2*s56^2 + 8*s23*s56^3 + 
    14*s234*s56^3 - 6*s34*s56^3 + 6*s12^2*s23*(-2*s123 + 2*s23 + s56) + 
    6*s123^2*(4*s23^2 - 5*s234^2 + s34*(s34 - 4*s56) + 11*s234*s56 + 
      s23*(10*s234 - 10*s34 + 3*s56)) + 
    2*s12*(11*s23^3 + s123^2*(9*s23 - 3*s34) - 9*s23^2*(s34 - s56) - 
      s34*s56^2 + s23*s56*(-3*s34 + 2*s56) - 
      3*s123*(7*s23^2 - 4*s23*s34 + 2*s23*s56 - s34*s56)) - 
    2*s123*(23*s23^3 + 3*s23^2*(9*s234 - 13*s34 + 8*s56) + 
      (s234 - s56)*(10*s234^2 - 2*s234*s34 - 25*s234*s56 + 10*s34*s56) + 
      s23*(-26*s234^2 + 6*s34^2 - 27*s34*s56 + 11*s56^2 + 
        3*s234*(s34 + 17*s56))), y[1719] -> -s23 + s34, 
  y[1720] -> 2*s123^2 + 2*s23^2 - 3*s23*s234 + s234^2 + 
    s123*(-4*s23 + 2*s234 - 4*s56) + 4*s23*s56 - 2*s234*s56 + 2*s56^2, 
  y[1721] -> -(s123*(s23 + s34)) + (s23 - s34)*(s23 + s34 + s56), 
  y[1722] -> 8*s123^2 - s23^2 + s23*s234 + 2*s23*s34 + s34^2 + 
    s123*(2*s23 + s234 + 5*s34 - 10*s56) - 5*s23*s56 - 2*s34*s56 + 4*s56^2 + 
    s12*(-4*s123 - 5*s23 + s234 - s34 + 2*s56), 
  y[1723] -> -s23^3 + s12^2*(s23 - s34) + 4*s123^2*(s23 - s34) - 
    4*s23^2*s34 + s23*s34^2 - s34^3 + 5*s23^2*s56 - 7*s23*s34*s56 + 
    3*s34^2*s56 + 8*s23*s56^2 - 4*s34*s56^2 + 
    s12*(-5*s123*s23 + 5*s23^2 + 3*s123*s34 - 2*s23*s34 + 2*s34^2 + 
      7*s23*s56 - 3*s34*s56) + s123*(-2*s23^2 + 7*s23*s34 - 3*s34^2 - 
      15*s23*s56 + 7*s34*s56), y[1724] -> 4*s123^2*(s23 - s234) + 
    s12^2*(3*s23 - s234) + s12*s123*(-7*s23 + 3*s234) + 
    s12*(s23 - s234)*(2*s23 - s234 + s56) - 
    s234*(2*s23^2 - 3*s23*s234 + s234^2 + 4*s23*s56 - 2*s234*s56 + 2*s56^2) - 
    s123*(2*s23^2 + s234*(3*s234 - 5*s56) + s23*(-7*s234 + s56)), 
  y[1725] -> -4*s123^3 - s234^3 - s34^3 - 8*s23^2*s56 + 2*s234^2*s56 - 
    5*s234*s56^2 + 4*s34*s56^2 + 4*s56^3 + 2*s123*s23*(3*s234 + 4*s56) + 
    s23*(2*s234^2 - s34^2 + 2*s234*s56 - 12*s56^2) - 
    4*s123*(s234^2 - 3*s234*s56 + s56*(s34 + 3*s56)) + 
    s123^2*(4*s23 - 7*s234 + 2*(s34 + 6*s56)), 
  y[1726] -> 2*s123^3*s34 + s34^4 + s34^3*s56 - 4*s34*s56^3 + 
    s123^2*(s34^2 + 8*s23*s56 - 6*s34*s56) + s23^2*(s34^2 + 8*s56^2) + 
    s23*(2*s34^3 + s34^2*s56 + 8*s56^3) + 
    s123*(s34^3 - 8*s23^2*s56 + 8*s34*s56^2 + s23*(s34^2 - 16*s56^2)), 
  y[1727] -> 2*s123^2 + 4*s123*s234 + s234^2, y[1728] -> -2*s123 + s23, 
  y[1729] -> 3*s123^2 - 8*s123*s23 - s23^2 + 6*s123*s234 - 8*s23*s234 + 
    3*s234^2, y[1730] -> 3*s123^3 - s23^3 - s23^2*s234 - 7*s23*s234^2 + 
    3*s234^3 + s123^2*(-7*s23 + 9*s234) - 
    s123*(s23^2 + 14*s23*s234 - 9*s234^2), 
  y[1731] -> s123 - s23 + s34 - 3*s56, 
  y[1732] -> -2*s123^2 - s123*s23 + 3*s23^2 + 2*s123*s56 + 2*s23*s56, 
  y[1733] -> 2*s12^2 - 6*s123^2 + 14*s123*s23 - 7*s23^2 + 
    s12*(4*s123 - 3*s23 - 8*s56) + 6*s123*s56 - 10*s23*s56 + 2*s56^2, 
  y[1734] -> 6*s123^2 - 12*s123*s23 + s23*(6*s23 + s56), 
  y[1735] -> 2*s12^2 + s12*(-2*s123 + 3*s23 - 4*s56) + 
    s56*(4*s123 - 5*s23 + 2*s56), y[1736] -> 2*s123^3 + 8*s123*s23^2 - 
    3*s23^3 + 4*s123*s234^2 - 5*s23*s234^2 + s234^3 + 
    s123^2*(-7*s23 + 5*s234) - 2*s123*s23*(6*s234 + s56) + 
    s23^2*(7*s234 + 2*s56), y[1737] -> 6*s123^2 + 4*s23^2 + 5*s23*s56 + 
    4*s56^2 - 2*s123*(5*s23 + 6*s56), 
  y[1738] -> 6*s12^2 + 6*s123^2 + s12*(-12*s123 + 13*s23 - 6*s56) + 
    6*s23*(s23 - 2*s56) + s123*(-13*s23 + 12*s56), 
  y[1739] -> -8*s12^2 + 16*s123^2 - 64*s123*s23 + 52*s23^2 - 66*s123*s56 + 
    79*s23*s56 + 14*s56^2 + 2*s12*(2*s123 + 9*s23 + 13*s56), 
  y[1740] -> -20*s123^2 - 45*s23^2 + 30*s23*s234 - 13*s234^2 + 10*s23*s34 + 
    2*s234*s34 + s12*(4*s123 - 18*s23 + 7*s234 - 4*s56) - 32*s23*s56 + 
    27*s234*s56 - 4*s34*s56 - 12*s56^2 + 
    s123*(74*s23 - 37*s234 + 14*s34 + 36*s56), 
  y[1741] -> 2*s123^3*(2*s23 + s34) - 
    s123^2*(4*s23^2 + s34^2 + 4*s23*(s34 - s56)) - 
    2*s123*s23*(17*s23 + 5*s34)*s56 + s23*s56*(32*s23^2 + 20*s23*s34 + 
      4*s34^2 + 3*s23*s56), y[1742] -> -s123^5 + s123^4*(3*s23 - 5*s234) - 
    2*s23^2*s234^3 + 3*s23*s234^4 - s234^5 - 
    2*s123^2*s234*(3*s23^2 - 9*s23*s234 + 5*s234^2) - 
    2*s123^3*(s23^2 - 6*s23*s234 + 5*s234^2) + s23^4*(s234 - 16*s56) + 
    12*s23^3*(s34 - s56)*s56 + s123*(-6*s23^2*s234^2 + 12*s23*s234^3 - 
      5*s234^4 + 18*s23^3*s56), y[1743] -> 4*s12^2*s23 - 86*s23^3 + 
    16*s123^2*s234 + 86*s23^2*s234 - 52*s23*s234^2 + 14*s234^3 - 
    101*s23^2*s56 + 77*s23*s234*s56 - 29*s234^2*s56 - 16*s23*s56^2 + 
    14*s234*s56^2 + s123*(73*s23^2 - 68*s23*s234 + 31*s234^2 + 44*s23*s56 - 
      34*s234*s56) - s12*(23*s23^2 - 16*s23*s234 + 5*s234^2 + 
      4*s123*(2*s23 + s234) + 12*s23*s56 - 6*s234*s56), 
  y[1744] -> -4*s123^3 - 36*s23^3 + s123^2*(22*s23 - 13*s234 + 8*s34) - 
    s234*(5*s234^2 - 4*s234*s34 + s34^2) - 
    2*s123*(2*s23^2 + 7*s234^2 - 5*s234*s34 + s34^2 + 
      s23*(-16*s234 + 3*s34 - 8*s56)) + s23^2*(7*s234 - 12*s34 - 52*s56) + 
    2*s23*(7*s234^2 - s234*s34 + 6*s234*s56 - 7*s34*s56), 
  y[1745] -> -2*s23^3 - 2*s123*(2*s234 - s34)*(s234 - s56) - 
    s234*(2*s234 - s34)*(s234 - s56) - 4*s23^2*s56 + 
    s123^2*(-2*s234 + s34 + 2*s56) + 2*s23*(s234^2 + s123*(s234 - 2*s56) + 
      s234*s56 - 2*s34*s56 - 3*s56^2), 
  y[1746] -> 2*s123^3 + s123^2*(-8*s23 + 4*s56) - 
    s23*(4*s23^2 - 11*s23*s56 + s56^2) + 
    s123*(10*s23^2 - 10*s23*s56 + s56^2), 
  y[1747] -> 4*s123^2*(8*s23 - s34) + s123*s23*(-69*s23 + 38*s34 - 44*s56) + 
    s12*s23*(-24*s123 + 47*s23 + 16*s56) + 
    s23*(38*s23^2 - 32*s23*s34 + 35*s23*s56 - 28*s34*s56 + 8*s56^2), 
  y[1748] -> 24*s23^3 + 6*s123^2*(3*s23 - 2*s234) + s12^2*(6*s23 - 2*s234) - 
    36*s23^2*s234 + 24*s23*s234^2 - 6*s234^3 - 3*s23^2*s56 - 
    10*s23*s234*s56 + 6*s234^2*s56 - 2*s234*s56^2 + 
    s12*(-18*s123*s23 + 21*s23^2 + 8*s123*s234 - 15*s23*s234 + 4*s234^2 - 
      2*s234*s56) + s123*(-42*s23^2 + 45*s23*s234 + 8*s234*(-2*s234 + s56)), 
  y[1749] -> -(s123^3*s234) - s234^4 + 3*s23*s234^2*(s234 + s56) - 
    3*s23^2*(s234 + s56)^2 + s23^3*(s234 + 3*s56) + 
    3*s123^2*(-s234^2 + s23*(s234 + s56)) - 3*s123*(s23 - s234)*
     (-s234^2 + s23*(s234 + 2*s56)), 
  y[1750] -> 56*s23^4 + 2*s234^4 + s123^3*(-4*s23 + 2*s234) - 
    2*s23*s234^2*(6*s234 + s56) + s23^2*s234*(38*s234 + 13*s56) - 
    s23^3*(76*s234 + 17*s56) + 2*s123^2*(20*s23^2 - 9*s23*s234 + 3*s234^2 - 
      2*s23*s56) + s123*(-92*s23^3 + 6*s234^3 - 
      2*s23*s234*(13*s234 + 3*s56) + 3*s23^2*(24*s234 + 7*s56)), 
  y[1751] -> -6*s123^3 + 18*s23^3 + 9*s234*(s234 - s56)^2 + 
    s23^2*(13*s234 + 29*s34 + 6*s56) + 3*s123^2*(2*s23 + 9*s234 - 9*s34 + 
      12*s56) - 2*s23*(12*s234^2 + 7*s234*s34 - 13*s234*s56 - 21*s34*s56 + 
      11*s56^2) - 2*s123*(9*s23^2 - (s234 - s56)*(16*s234 - 7*s34 + 5*s56) + 
      s23*(26*s234 + s34 + 9*s56)), 
  y[1752] -> -12*s123^4 - 16*s23^4 + 2*s123^3*(14*s23 - 24*s234 + 7*s56) + 
    2*s23^3*(9*s234 + 8*s56) + s123^2*(-24*s23^2 + 96*s23*s234 - 72*s234^2 + 
      86*s234*s56) + s23^2*(-28*s234^2 + 12*s234*s56 + 38*s56^2) + 
    s23*(34*s234^3 - 65*s234^2*s56 + 22*s234*s56^2 + 12*s56^3) + 
    s234*(-12*s234^3 + 35*s234^2*s56 - 38*s234*s56^2 + 14*s56^3) + 
    s123*(24*s23^3 - 18*s23^2*(3*s234 + 2*s56) + 
      s234*(-48*s234^2 + 99*s234*s56 - 56*s56^2) + 
      2*s23*(50*s234^2 - 49*s234*s56 - 19*s56^2)), 
  y[1753] -> 10*s23^4 + s123^3*(2*s23 - 7*s234 + 8*s34 - 3*s56) - 
    s234*(s234 - s56)^3 + s23^3*(-11*s234 + 3*s34 + 33*s56) + 
    s23^2*(3*s234^2 - 5*s234*s34 - s34^2 - 22*s234*s56 + 17*s34*s56 + 
      23*s56^2) + 2*s23*(s234^3 + s234^2*s34 + s56^2*(5*s34 + 2*s56) - 
      s234*s56*(4*s34 + 3*s56)) + s123^2*(6*s23^2 - 11*s234^2 + 7*s234*s34 - 
      s34^2 + 10*s234*s56 - 7*s34*s56 + s56^2 + 
      s23*(15*s234 - 13*s34 + 15*s56)) + 
    s123*(-18*s23^3 + s23^2*(3*s234 + 2*s34 - 45*s56) - 
      2*(3*s234 - s34)*(s234 - s56)^2 + 2*s23*(6*s234^2 - s234*s34 + s34^2 - 
        5*s34*s56 - 6*s56^2)), y[1754] -> 6*s123^4 - 24*s23^4 + 
    s23^3*(62*s234 - 56*s56) - 3*s123^3*(4*s23 - 7*s234 + 2*s56) + 
    s23^2*(-48*s234^2 + 95*s234*s56 - 40*s56^2) - 
    s123^2*(26*s23^2 + 24*s23*s234 - 24*s234^2 + 14*s23*s56 + 9*s234*s56 - 
      2*s56^2) + s234*s56*(6*s234^2 - 8*s234*s56 + 3*s56^2) + 
    s23*(10*s234^3 - 43*s234^2*s56 + 36*s234*s56^2 - 8*s56^3) + 
    s123*(56*s23^3 + s23^2*(-67*s234 + 80*s56) - 
      2*s23*(s234^2 + 26*s234*s56 - 12*s56^2) + 
      s234*(9*s234^2 + 3*s234*s56 - 5*s56^2)), 
  y[1755] -> 2*s123^3*s23 + 2*s23^4 - 2*s23^3*(s234 - 7*s56) + 
    s234^3*(s234 - s56) + 2*s23*s234*s56*(s234 + s56) - 
    s23^2*(s234^2 + 13*s234*s56 + 5*s56^2) + 
    s123^2*(-2*s23^2 + s234*(s234 - s56) + 2*s23*(3*s234 + s56)) - 
    2*s123*(s23^3 + s234^2*(-s234 + s56) + 2*s23^2*(s234 + 4*s56) - 
      s23*(2*s234^2 + 2*s234*s56 + s56^2)), 
  y[1756] -> 6*s123^3 + 12*s23^3 - s123^2*(14*s23 - 25*s234 + 16*s34 + 
      12*s56) + s23^2*(-s234 + 12*s34 + 52*s56) + 
    4*s23*(-7*s234^2 + 7*s56*(s34 + s56) + s234*(2*s34 + s56)) + 
    s123*(-4*s23^2 + 32*s234^2 - 14*s23*(3*s234 - s34 + s56) + 
      6*(s34 + s56)^2 - s234*(23*s34 + 32*s56)) + 
    s234*(13*s234^2 - 10*s234*(s34 + 2*s56) + 
      3*(s34^2 + 3*s34*s56 + 3*s56^2)), 
  y[1757] -> 2*s23^3*s234^2*(6*s234 - 11*s56) + s23*s234^2*(2*s234 - 7*s56)*
     (s234 - s56)^2 + s123^5*s56 + s234^2*(s234 - s56)^3*s56 + 
    s23^5*(2*s234 + s56) + s23^4*(-8*s234^2 + 5*s234*s56 + 5*s56^2) - 
    2*s23^2*s234^2*(4*s234^2 - 13*s234*s56 + 9*s56^2) + 
    s123^4*(s23*(2*s234 - 3*s56) + 5*s56*(s234 + s56)) + 
    s123^3*(10*s234^2*s56 + s23^2*(-8*s234 + 2*s56) + 
      4*s23*(2*s234^2 - 5*s234*s56 - 5*s56^2)) + 
    2*s123^2*(3*s23*s234^2*(2*s234 - 7*s56) + 5*s234^2*(s234 - s56)*s56 + 
      s23^3*(6*s234 + s56) - 3*s23^2*(4*s234^2 - 5*s234*s56 - 5*s56^2)) + 
    s123*(-6*s23^2*s234^2*(4*s234 - 9*s56) + 5*s234^2*(s234 - s56)^2*s56 - 
      s23^4*(8*s234 + 3*s56) + 4*s23^3*(6*s234^2 - 5*s234*s56 - 5*s56^2) + 
      4*s23*s234^2*(2*s234^2 - 9*s234*s56 + 7*s56^2)), 
  y[1758] -> 2*s123^3*(2*s23^2 + s23*s34 - s34^2) - 
    s123^2*(s23 + s34)*(12*s23^2 - 6*s23*(s34 - 2*s56) - s34*s56) + 
    2*s123*s23*(6*s23^3 - s34*(s34 - 6*s56)*s56 + 3*s23^2*(s34 + 4*s56) + 
      s23*(-3*s34^2 + 11*s34*s56 + 6*s56^2)) - 
    s23*(4*s23^4 + 4*s34*s56^3 + 2*s23^3*(s34 + 6*s56) + 
      s23*s56*(-s34^2 + 12*s34*s56 + 4*s56^2) + 
      s23^2*(-2*s34^2 + 11*s34*s56 + 12*s56^2)), 
  y[1759] -> 18*s123^4 - 90*s23^4 + 2*s23^3*(68*s234 - 115*s56) + 
    s123^3*(-32*s23 + 49*s234 - 22*s56) - 5*s234*(s234 - s56)^2*
     (s234 + s56) + s23^2*(-103*s234^2 + 217*s234*s56 - 178*s56^2) - 
    s123^2*(48*s23^2 + 38*s23*s234 - 39*s234^2 + 46*s23*s56 + 85*s234*s56 + 
      2*s56^2) + s23*(38*s234^3 - 80*s234^2*s56 + 82*s234*s56^2 - 40*s56^3) + 
    s123*(152*s23^3 + s23^2*(-131*s234 + 266*s56) + 
      12*s23*(3*s234^2 - 5*s234*s56 + 10*s56^2) + 
      3*s234*(s234^2 - 14*s234*s56 + 13*s56^2)), 
  y[1760] -> s123^3*(-8*s23 + 9*s34) + s123*s23*(16*s23^2 + 89*s23*s34 - 
      10*s34^2 - 72*s23*s56 + 66*s34*s56 - 56*s56^2) + 
    s123^2*(4*s23^2 + 5*s34*(s34 - s56) + s23*(-58*s34 + 48*s56)) + 
    s23*(-12*s23^3 - 8*s23^2*(5*s34 - 3*s56) + 4*s56^2*(-7*s34 + 5*s56) + 
      s23*(5*s34^2 - 61*s34*s56 + 44*s56^2)), 
  y[1761] -> -6*s23^5 - 2*s123^4*(s23 + 2*s234) + 20*s23^4*(s234 - s56) + 
    2*s123^3*(6*s23^2 + 5*s23*s234 - 8*s234^2 + 4*s23*s56 + 3*s234*s56) - 
    2*s23^3*(7*s234^2 - 24*s234*s56 + 12*s56^2) + 
    s234^2*(-4*s234^3 + 6*s234^2*s56 - 4*s234*s56^2 + s56^3) - 
    12*s23^2*(s234^3 + 2*s234^2*s56 - 3*s234*s56^2 + s56^3) + 
    2*s23*(8*s234^4 - 5*s234^3*s56 - 3*s234^2*s56^2 + 4*s234*s56^3 - s56^4) - 
    2*s123^2*(12*s23^3 - 6*s23^2*(s234 - 3*s56) - 
      3*s23*(7*s234^2 + s234*s56 - 2*s56^2) + 
      s234*(12*s234^2 - 9*s234*s56 + 2*s56^2)) + 
    s123*(20*s23^4 + s23^3*(-38*s234 + 48*s56) - 
      12*s23^2*(s234^2 + 5*s234*s56 - 3*s56^2) + 
      s234*(-16*s234^3 + 18*s234^2*s56 - 8*s234*s56^2 + s56^3) + 
      2*s23*(23*s234^3 - 6*s234^2*s56 - 9*s234*s56^2 + 4*s56^3)), 
  y[1762] -> 9*s23^5 - s234^2*(5*s234 - 6*s56)*(s234 - s56)^2 - 
    s123^4*(s23 + 5*s234 + 12*s56) + s23^4*(-37*s234 + 30*s56) + 
    s123^3*(-6*s23^2 + 22*s23*s234 - 20*s234^2 + 30*s23*s56 - 8*s234*s56 + 
      4*s56^2) + s23^3*(62*s234^2 - 82*s234*s56 + 44*s56^2) + 
    s23^2*(-54*s234^3 + 98*s234^2*s56 - 62*s234*s56^2 + 24*s56^3) + 
    s23*(25*s234^4 - 60*s234^3*s56 + 45*s234^2*s56^2 - 14*s234*s56^3 + 
      4*s56^4) + 2*s123^2*(12*s23^3 + s23^2*(-33*s234 + 3*s56) + 
      6*s23*(6*s234^2 - s234*s56 + s56^2) + 
      s234*(-15*s234^2 + 14*s234*s56 + 4*s56^2)) - 
    2*s123*(13*s23^4 + s23^3*(-43*s234 + 27*s56) + 
      s23^2*(57*s234^2 - 51*s234*s56 + 30*s56^2) + 
      s234*(10*s234^3 - 21*s234^2*s56 + 10*s234*s56^2 + s56^3) + 
      s23*(-37*s234^3 + 49*s234^2*s56 - 14*s234*s56^2 + 8*s56^3)), 
  y[1763] -> s123^3*(-6*s23^2 - 4*s23*s34 + 2*s34^2) - 
    6*s12^2*s23^2*(-s123 + s23 + s56) - 2*s123*s23^2*
     (8*s23^2 + 6*s23*s34 - 9*s34^2 + 8*s23*s56 + 3*s56^2) + 
    s23^3*(5*s23^2 + 4*s23*s34 - 8*s34^2 - 2*s23*s56 + 8*s56^2) + 
    6*s123^2*s23*(3*s23^2 - 2*s34^2 + 2*s23*(s34 + s56)) - 
    s12*s23*(-6*s123^2*s34 + s23*(s23^2 - 6*s56^2 + 4*s23*(-3*s34 + s56)) - 
      2*s123*s23*(s23 - 3*(3*s34 + s56))), 
  y[1764] -> -8*s23^4 - 4*s23^3*s234 + 20*s23^2*s234^2 - 13*s23*s234^3 + 
    5*s234^4 + 2*s123^3*(3*s23 + 10*s234 - 7*s34) + 32*s23^3*s34 - 
    6*s23^2*s234*s34 + 2*s23*s234^2*s34 - s234^3*s34 - 6*s23^2*s34^2 - 
    28*s23^3*s56 - 32*s23^2*s234*s56 + 44*s23*s234^2*s56 - 24*s234^3*s56 + 
    30*s23^2*s34*s56 - 16*s23*s234*s34*s56 + 10*s234^2*s34*s56 - 
    2*s234*s34^2*s56 - 24*s23^2*s56^2 - 23*s23*s234*s56^2 + 33*s234^2*s56^2 + 
    14*s23*s34*s56^2 - 15*s234*s34*s56^2 + 2*s34^2*s56^2 - 8*s23*s56^3 - 
    14*s234*s56^3 + 6*s34*s56^3 - 6*s12^2*s23*(-2*s123 + 2*s23 + s56) - 
    6*s123^2*(4*s23^2 - 5*s234^2 + s34*(s34 - 4*s56) + 11*s234*s56 + 
      s23*(10*s234 - 10*s34 + 3*s56)) - 
    2*s12*(11*s23^3 + s123^2*(9*s23 - 3*s34) - 9*s23^2*(s34 - s56) - 
      s34*s56^2 + s23*s56*(-3*s34 + 2*s56) - 
      3*s123*(7*s23^2 - 4*s23*s34 + 2*s23*s56 - s34*s56)) + 
    2*s123*(14*s23^3 + 3*s23^2*(9*s234 - 13*s34 + 8*s56) + 
      (s234 - s56)*(10*s234^2 - 2*s234*s34 - 25*s234*s56 + 10*s34*s56) + 
      s23*(-26*s234^2 + 6*s34^2 - 27*s34*s56 + 11*s56^2 + 
        3*s234*(s34 + 17*s56))), y[1765] -> s23 - s34, 
  y[1766] -> 2*s12 + s23 - 2*s56, y[1767] -> 4*s12*s23 - 4*s123*s23 + 
    5*s23^2 - 2*s12*s234 + 4*s123*s234 - 7*s23*s234 + 3*s234^2 - 2*s234*s56, 
  y[1768] -> 2*s23^2 + s12*(4*s23 - 2*s234) - 6*s23*s234 + 2*s234^2 - 
    2*s23*s34 - s234*s34 - 4*s123*(2*s23 - s234 + s34) - 2*s234*s56, 
  y[1769] -> -2*s12*s23 + 2*s23^2 + 3*s23*s34 - 4*s123*(s23 + s34) + 
    10*s23*s56 + 8*s34*s56, y[1770] -> -(s12*(s123 - 2*s56)) + 
    (s23 - s56)*s56, y[1771] -> -(s123^2*s34*(s23 + s34)) - 
    s12*s23*(3*s23 + 2*s34)*(s123 - 2*s56) + s123*s23*(s23 + s34)*
     (s23 + 2*s34 - 2*s56) + s23^2*(3*s23 + 2*s34 - s56)*s56, 
  y[1772] -> 2*s123^2 + 2*s23^2 - 7*s23*s234 + 5*s234^2 + 
    s123*(-4*s23 + 7*s234 - 4*s56) + 4*s23*s56 - 4*s234*s56 + 2*s56^2, 
  y[1773] -> -s123^3 + s23^3 + 3*s123^2*(s23 - s234) - 
    3*s123*(s23 - s234)^2 - 3*s23^2*s234 + 3*s23*s234^2 - s234^3 + s56^3, 
  y[1774] -> s123*(s23 + s34) - (s23 - s34)*(s23 + s34 + s56), 
  y[1775] -> 2*s23^3 - 4*s23^2*s234 - s23*s234^2 + 3*s234^3 + 
    s123^2*(-4*s23 + s234 - 2*s34) + 7*s23^2*s34 - 9*s23*s234*s34 - 
    2*s234^2*s34 + 7*s23*s34^2 + s123*(7*s23^2 + (-2*s234 + s34)^2 + 
      s23*(-11*s234 + 7*s34 - 2*s56)) + 5*s23^2*s56 - s23*s234*s56 + 
    3*s234^2*s56 - s23*s34*s56 - 3*s234*s34*s56 + s34^2*s56 + 2*s234*s56^2 - 
    s34*s56^2 + s12*(-7*s23^2 + 10*s23*s234 + s234^2 - 7*s23*s34 + s234*s34 + 
      s123*(4*s23 + s234 + s34) + 2*s23*s56 + 2*s234*s56 - s34*s56), 
  y[1776] -> 2*s123*s23*s234 + s123^2*(-2*s234 + s34) - 
    s123*(2*s234 - s34)*(2*s234 + s56) + s23*(2*s234^2 + s34*s56) - 
    (2*s234 - s34)*(s234^2 + s234*s56 + s56^2), 
  y[1777] -> -2*s123^2*s34 + 8*s23^2*s56 - s34^2*(s34 + s56) - 
    s123*(s34^2 + 8*s23*s56) + s23*(-s34^2 + 4*s34*s56 + 8*s56^2), 
  y[1778] -> -3*s123^2*s23*s234 - s23^3*s234 + 3*s23^2*s234^2 - 
    3*s23*s234^3 + s234^4 - 4*s23^3*s56 + 3*s23^2*s234*s56 - s23*s234^2*s56 + 
    s234^3*s56 + s234^2*s56^2 + s12*(2*s23^3 + 3*s23*s234*(s123 + s234) + 
      s234^2*(s123 + s234 + s56) - 3*s23^2*(2*s234 + s56)) + 
    s123*(-s23^3 - 6*s23*s234^2 + s234^3 + 3*s23^2*(2*s234 + s56)), 
  y[1779] -> -4*s23^3 - 2*s234^3 + 3*s234^2*s34 - s234*s34^2 + s34^3 + 
    s123^2*(4*s23 - 2*s234 + 4*s34) + 4*s234^2*s56 - 3*s234*s34*s56 - 
    2*s234*s56^2 - s23^2*(s234 + 5*s34 + 12*s56) + 
    s23*(11*s234^2 + s34*(s34 - 9*s56) - 5*s234*(s34 + s56)) - 
    s123*(4*s234^2 - 7*s234*s34 + 2*s34^2 - 4*s234*s56 + 4*s34*s56 + 
      s23*(-15*s234 + 7*s34 + 4*s56)), 
  y[1780] -> s12^2 - 2*s12*s123 + s123^2 + 3*s12*s23 - 3*s123*s23 + 2*s23^2, 
  y[1781] -> -2*s12^3 - 2*(4*s123 - 9*s23)*(s123 - s23)^2 + 
    s12^2*(-2*s123 + s23) + 4*s12*(3*s123^2 - 8*s123*s23 + 5*s23^2), 
  y[1782] -> s12^2*s23*(-4*s123 + 3*s23 - 4*s34) + 
    (s123 - s23)^2*(-2*s23^2 - 15*s23*s34 + 3*s34*(2*s123 + s34)) + 
    2*s12*(s123^2*(4*s23 - s34) - s123*(11*s23^2 - 4*s23*s34 + s34^2) + 
      s23*(7*s23^2 - 3*s23*s34 + s34^2)), y[1783] -> 2*s123 + 5*s56, 
  y[1784] -> -((s123 + s234)^3*(s123^2 - 3*s123*s23 + 2*s23^2 + 2*s123*s234 - 
       3*s23*s234 + s234^2)) + s23^3*(4*s123^2 - 9*s123*s23 + 5*s23^2 + 
      8*s123*(s234 + s34) - s23*(9*s234 + 10*s34) + 
      4*(s234^2 + s234*s34 + s34^2)), y[1785] -> s23 + s34 - 3*s56, 
  y[1786] -> 3*s123 - s23 + 5*s56, y[1787] -> 4*s123^2 - s123*s23 - s23^2 + 
    10*s123*s56 - 8*s23*s56 - 4*s56^2, 
  y[1788] -> -2*s12^2 + (-4*s123 + 7*s23 - 2*s56)*s56 + 
    2*s12*(s123 - 2*s23 + 2*s56), y[1789] -> s123^2 + 3*s23^2 - 4*s23*s56 - 
    14*s56^2 + 2*s123*(s23 + 3*s56), 
  y[1790] -> s123^2 - 4*s23^2 - 9*s23*s56 + 8*s56^2 + s123*(s23 + 8*s56), 
  y[1791] -> 32*s12^2 + 64*s123^2 + 104*s23^2 + 61*s23*s56 + 16*s56^2 + 
    s12*(-80*s123 + 108*s23 + 14*s56) - 2*s123*(86*s23 + 23*s56), 
  y[1792] -> 6*s12^2 - 2*s123^2 - 59*s23^2 - 2*s23*s234 - 3*s234^2 + 
    4*s23*s34 - 6*s234*s34 - 37*s23*s56 + 11*s234*s56 + 3*s34*s56 - s56^2 + 
    s12*(-13*s123 - 2*s23 + s234 + 9*s34 + 3*s56) + 
    s123*(44*s23 - 5*s234 + 2*s34 + 26*s56), 
  y[1793] -> 8*s123^2*s23 + 72*s23^3 + s12^2*(2*s23 - s34) - 35*s23^2*s34 + 
    6*s23*s34^2 + 49*s23^2*s56 - 14*s23*s34*s56 + s34^2*s56 + 8*s23*s56^2 - 
    s34*s56^2 + s12*(21*s23^2 - 8*s23*s34 + s34^2 + s123*(-10*s23 + s34) + 
      8*s23*s56 - s34*s56) + s123*(-56*s23^2 + 14*s23*s34 - 16*s23*s56 + 
      s34*s56), y[1794] -> -5*s23^2 + s123*(s23 + s34 - 2*s56) + 
    s23*(-3*s34 + 4*s56) + 2*(s34^2 - 5*s34*s56 + 9*s56^2), 
  y[1795] -> 2*s123^2*(2*s23 + 9*s56) + 4*s123*s56*(s23 + 15*s56) + 
    s56*(-32*s23^2 - 82*s23*s56 + 39*s56^2), 
  y[1796] -> 104*s23^4 + s34*(s34 - s56)*s56^2 + 
    4*s123^2*s23*(11*s23 + 2*s56) + s23^3*(-76*s34 + 144*s56) + 
    2*s23*s56*(3*s34^2 - 7*s34*s56 + 4*s56^2) + 
    s23^2*(13*s34^2 - 59*s34*s56 + 60*s56^2) + 
    s123*(-144*s23^3 + s23^2*(41*s34 - 104*s56) + 2*s23*(7*s34 - 8*s56)*s56 + 
      s34*s56^2), y[1797] -> 
   -(s12^2*(s123 - s23)*(2*s23 - 5*s56)*(s23 - s56)^2) + 
    s12^3*(s23 - s56)^3 + (s123 - s23)^3*s56*(3*s23^2 - 12*s23*s56 + 
      10*s56^2) + s12*(s123 - s23)^2*(s23^3 - 9*s23^2*s56 + 18*s23*s56^2 - 
      10*s56^3), y[1798] -> s123^2*(6*s234 - s34) - 3*s234^2*s34 - 2*s34^3 + 
    s123*(3*s234^2 - s34^2 + s234*(s34 - 10*s56)) - 3*s234^2*s56 + 
    3*s234*s34*s56 + s34^2*s56 + 4*s234*s56^2 + 
    4*s12*(-(s123*s234) + s34^2 + s234*(s34 + s56)), 
  y[1799] -> -8*s12^2*s23 + s123^2*(2*s23 - 3*s34) - 
    s123*(13*s23^2 + 10*s23*s34 + 4*s34^2 + 24*s23*s56) + 
    s23*(8*s23^2 + 10*s23*s34 + 4*s34^2 + 31*s23*s56 + 10*s34*s56 + 
      12*s56^2) + s12*(6*s123*s23 + 13*s23^2 + 8*s34^2 + 
      12*s23*(2*s34 + s56)), y[1800] -> -16*s123^3 + 34*s23^3 - 
    17*s23^2*s34 - s12^2*(2*s123 + 8*s23 + 4*s34 - 7*s56) + 17*s23^2*s56 - 
    4*s23*s34*s56 - 16*s23*s56^2 - s34*s56^2 + 4*s56^3 + 
    s123^2*(66*s23 - 16*s34 + 41*s56) + 
    s123*(-82*s23^2 + 34*s23*s34 - 60*s23*s56 + 12*s56^2) + 
    s12*(10*s123^2 + 13*s23^2 - 10*s23*s34 + 14*s23*s56 - s56^2 - 
      2*s123*(11*s23 - 5*s34 + 9*s56)), 
  y[1801] -> -s12^3 + 31*s123^3 + 82*s23^3 - 22*s23^2*s234 - 14*s23*s234^2 + 
    8*s234^3 + s123^2*(-66*s23 + 46*s234 - 61*s56) + 
    s12^2*(9*s123 + 10*s23 - 3*s56) + 83*s23^2*s56 + 25*s23*s234*s56 - 
    29*s234^2*s56 + 53*s23*s56^2 + 12*s234*s56^2 - 
    s123*(34*s23^2 + 56*s23*s234 - 32*s234^2 - 32*s23*s56 + 75*s234*s56 + 
      17*s56^2) + s12*(-25*s123^2 + 50*s23^2 - 12*s23*s234 - 2*s234^2 + 
      5*s23*s56 + 9*s234*s56 + 3*s56^2 + s123*(8*s23 - 12*s234 + 23*s56)), 
  y[1802] -> -3*s123^3 - 72*s23^3 + s234^3 + 5*s234^2*s34 - 4*s234*s34^2 + 
    s23^2*(9*s234 + 13*s34 - 55*s56) - 3*s234^2*s56 - 20*s234*s34*s56 + 
    2*s34^2*s56 - 16*s234*s56^2 + 22*s34*s56^2 + 7*s56^3 - 
    s123^2*(6*s23 + 5*s234 - 3*s34 + 17*s56) + 
    s23*(14*s234^2 - 10*s234*s34 - 6*s234*s56 - s34*s56 + 26*s56^2) + 
    s123*(45*s23^2 - 3*s234^2 + 7*s234*s34 - 2*s34^2 - 6*s234*s56 - 
      11*s34*s56 - 43*s56^2 + s23*(4*s234 - 6*s34 + 30*s56)), 
  y[1803] -> -3*s12^2*s23*(s23 + s34) + s23^3*(s234 + s34 - 4*s56) + 
    s12^3*(2*s23 - s234 - s56) + s12*s23*(3*s123*s23 - 2*s23^2 + s23*s234 + 
      s234^2 - 3*s23*s56) + s34^2*(s123^2 + s234^2 + s234*s34 - 2*s234*s56 - 
      2*s34*s56 + s56^2 + s123*(-2*s34 + s56)) + 
    s23^2*(s234^2 - 3*s123*s34 + s34^2 + 3*s123*s56 - 3*s34*s56 - 3*s56^2 + 
      s234*(s34 + 2*s56)) + s23*(-2*s234^3 + s234*s34^2 + 
      s234^2*(s34 + 2*s56) + s34*(3*s123^2 - 2*s123*s34 + s34^2 - 
        2*s34*s56)), y[1804] -> 3*s12^2*s23^2*(s23 + s34) + 
    3*s12*(s123 - s23)*s23*s34*(s23 + s34) + 
    s34^2*(s23^3 + s23^2*s34 + s123^2*(s23 + s34) + s34*s56^2 + 
      s123*(-2*s23^2 - 2*s23*s34 + s34*s56)), 
  y[1805] -> 3*s23^3*s34 - 13*s23^3*s56 + 16*s23^2*s56^2 + 4*s23*s34*s56^2 - 
    5*s23*s56^3 - s34*s56^3 + 2*s12^2*(s123 - s23)*(s23 + s56) + 
    s123^3*(-3*s34 + 16*s56) + s123^2*(9*s23*s34 - 42*s23*s56 - s34*s56 + 
      8*s56^2) + s123*(-24*s23*s56^2 + s56^2*(-2*s34 + 5*s56) + 
      s23^2*(-9*s34 + 39*s56)) - s12*(4*s23^3 - s23^2*(s34 - 9*s56) - 
      4*s23*s56^2 + s56^3 + s123^2*(4*s23 - s34 + 10*s56) + 
      2*s123*(-4*s23^2 + s23*(s34 - 9*s56) + s56^2)), 
  y[1806] -> 3*s23^3*(s234 - 2*s56)*s56 + 
    s34^2*(s123^3 - (s234 - s56)^3 + s123^2*s56 + s123*s56^2) + 
    3*s23*(s234^4 + s234*s34^2*s56 + s234^2*s56*(s34 + s56) - 
      s234^3*(s34 + 2*s56) + s34*s56*(s123^2 - s123*s34 - s34*s56)) - 
    3*s23^2*(s234^3 - s234^2*s56 - s234*s56*(2*s34 + s56) + 
      s56*(s123*s34 - s123*s56 + 2*s34*s56 + s56^2)), 
  y[1807] -> 6*s123^4 + 90*s23^4 + s123^3*(20*s23 + 26*s234 + 47*s56) + 
    s23^3*(-42*s234 + 181*s56) + s23*s56*(-39*s234^2 - 26*s234*s56 + 
      20*s56^2) + s123^2*(-16*s23^2 + 38*s234^2 + 5*s23*(6*s234 - 23*s56) + 
      47*s234*s56 + 39*s56^2) + s23^2*(-22*s234^2 - 17*s234*s56 + 
      175*s56^2) + s234*(6*s234^3 + 5*s234^2*s56 - 5*s234*s56^2 - 4*s56^3) + 
    s123*(-100*s23^3 - s23^2*(50*s234 + 73*s56) + 
      2*s23*(8*s234^2 - 64*s234*s56 - 67*s56^2) + 
      s234*(24*s234^2 + 23*s234*s56 + 4*s56^2)), 
  y[1808] -> -6*s23^5 + s23^4*(30*s234 - 7*s56) - 
    2*s123^4*(2*s23 + 2*s234 + 3*s56) + 
    s23^3*(-41*s234^2 + 53*s234*s56 + 8*s56^2) + 
    s23^2*s234*(12*s234^2 - 56*s234*s56 + 25*s56^2) - 
    s234^2*(4*s234^3 - 4*s234^2*s56 + s56^3) + 
    s23*s234*(9*s234^3 + 10*s234^2*s56 - 19*s234*s56^2 + 5*s56^3) + 
    s123^3*(18*s23^2 + s23*(-3*s234 + 25*s56) - 
      8*(2*s234^2 + s234*s56 + s56^2)) + 
    s123*(22*s23^4 + s23^3*(-71*s234 + 27*s56) + 
      s23*s234*(23*s234^2 + 41*s234*s56 - 20*s56^2) + 
      3*s23^2*(14*s234^2 - 33*s234*s56 - 8*s56^2) + 
      s234^2*(-16*s234^2 + 9*s234*s56 + 2*s56^2)) + 
    s123^2*(-30*s23^3 + s23^2*(48*s234 - 39*s56) + 
      2*s234^2*(-12*s234 + s56) + 3*s23*(5*s234^2 + 18*s234*s56 + 8*s56^2)), 
  y[1809] -> -30*s23^4 + 2*s123^3*(6*s23 - 5*s234) + 58*s23^3*s234 - 
    54*s23^2*s234^2 + 24*s23*s234^3 - 4*s234^4 + s12^3*(-3*s23 + s234) - 
    6*s23^3*s56 + 50*s23^2*s234*s56 - 45*s23*s234^2*s56 + 12*s234^3*s56 + 
    20*s23^2*s56^2 + 6*s23*s234*s56^2 - 8*s234^2*s56^2 + 
    s12^2*(12*s123*s23 - 18*s23^2 - 5*s123*s234 + 10*s23*s234 - 2*s234^2 - 
      s23*s56 + 2*s234*s56 + 2*s56^2) + 
    s123*(72*s23^3 - 15*s234^2*(s234 - 2*s56) - 12*s23^2*(9*s234 - s56) + 
      s23*(68*s234^2 - 64*s234*s56 - 40*s56^2)) + 
    s123^2*(-54*s23^2 + s23*(60*s234 - 6*s56) + 
      20*(-s234^2 + s234*s56 + s56^2)) + 
    s12*(-36*s23^3 - 2*s123^2*(9*s23 - 5*s234) + 3*s234^2*(s234 - 2*s56) + 
      4*s23^2*(9*s234 - s56) + 2*s123*(27*s23^2 - 20*s23*s234 + 5*s234^2 + 
        2*s23*s56 - 5*s234*s56 - 5*s56^2) + 
      s23*(-17*s234^2 + 16*s234*s56 + 10*s56^2)), 
  y[1810] -> s123^3*(-2*s234 + s34) + s123^2*(-4*s234^2 + 3*s234*s34 + 
      8*s234*s56 - s34*s56) + (s234 - s56)*(-(s34^2*s56) + 
      3*s234^2*(s34 + s56) - 2*s234*(s34^2 + 4*s34*s56 + 2*s56^2)) + 
    s123*(-3*s234^3 + s34^2*s56 + s234^2*(5*s34 + 11*s56) - 
      s234*(s34^2 + 8*s34*s56 + 10*s56^2)), 
  y[1811] -> 5*s123^4 - 20*s23^4 - 4*s23^3*s234 + 20*s23^2*s234^2 - 
    13*s23*s234^3 + 5*s234^4 + 34*s23^3*s34 - 6*s23^2*s234*s34 + 
    2*s23*s234^2*s34 - s234^3*s34 - 6*s23^2*s34^2 - 22*s23^3*s56 - 
    32*s23^2*s234*s56 + 44*s23*s234^2*s56 - 24*s234^3*s56 + 
    30*s23^2*s34*s56 - 16*s23*s234*s34*s56 + 10*s234^2*s34*s56 - 
    2*s234*s34^2*s56 - 24*s23^2*s56^2 - 23*s23*s234*s56^2 + 33*s234^2*s56^2 + 
    14*s23*s34*s56^2 - 15*s234*s34*s56^2 + 2*s34^2*s56^2 - 8*s23*s56^3 - 
    14*s234*s56^3 + 6*s34*s56^3 - 6*s12^2*s23*(2*s23 + s56) - 
    2*s123^3*(8*s23 - 10*s234 + 2*s34 + 9*s56) - 
    6*s123^2*(3*s12*s23 - 2*s23^2 + 10*s23*s234 - 5*s234^2 - s12*s34 - 
      5*s23*s34 + s34^2 - 6*s23*s56 + 11*s234*s56 - 4*s34*s56) - 
    2*s12*(11*s23^3 - 9*s23^2*(s34 - s56) - s34*s56^2 + 
      s23*s56*(-3*s34 + 2*s56)) + 2*s123*(6*s12^2*s23 + 10*s23^3 + 
      3*s23^2*(9*s234 - 8*s34 - s56) + 3*s12*(7*s23^2 - 4*s23*s34 + 
        2*s23*s56 - s34*s56) + (s234 - s56)*(10*s234^2 - 2*s234*s34 - 
        25*s234*s56 + 10*s34*s56) + s23*(-26*s234^2 + 3*s234*s34 + 6*s34^2 + 
        51*s234*s56 - 27*s34*s56 + 11*s56^2)), 
  y[1812] -> -2*s123^3*(2*s23 + s34 + 9*s56) + 
    2*s123*s56*(21*s23^2 + 7*s23*s34 + 55*s23*s56 + 7*s34*s56 - 11*s56^2) + 
    s123^2*(4*s23^2 + s34^2 + 5*s34*s56 - 45*s56^2 + 4*s23*(s34 + 2*s56)) + 
    s56*(-32*s23^3 - s34*(s34 - 5*s56)*s56 - 5*s23^2*(4*s34 + 13*s56) + 
      s23*(-4*s34^2 - 20*s34*s56 + 22*s56^2)), 
  y[1813] -> 2*s12^3*s23 - 4*s123^3*s23 + 
    s123^2*(32*s23^2 - 47*s23*s56 - 72*s56^2) - 
    s12^2*(8*s123*s23 - 14*s23^2 + s23*s56 + 4*s56^2) + 
    s123*(-56*s23^3 + 101*s23^2*s56 + 156*s23*s56^2 - 17*s56^3) + 
    s23*(28*s23^3 - 54*s23^2*s56 - 84*s23*s56^2 + 17*s56^3) + 
    s12*(10*s123^2*s23 + 38*s23^3 - 27*s23^2*s56 - 30*s23*s56^2 + 3*s56^3 + 
      s123*(-46*s23^2 + 24*s23*s56 + 28*s56^2)), 
  y[1814] -> 4*s23^5 - s23^4*(16*s234 + 7*s56) - 
    s123^4*(2*s23 + 12*s234 + 9*s56) + 2*s23^3*(9*s234^2 + 8*s234*s56 - 
      7*s56^2) + 2*s123^3*(s23^2 + 14*s23*s234 - 24*s234^2 + 17*s23*s56 + 
      7*s234*s56 + 7*s56^2) + 2*s23^2*s234*(-14*s234^2 + 6*s234*s56 + 
      19*s56^2) + s23*s234*(34*s234^3 - 65*s234^2*s56 + 22*s234*s56^2 + 
      12*s56^3) + s234^2*(-12*s234^3 + 35*s234^2*s56 - 38*s234*s56^2 + 
      14*s56^3) + s123^2*(6*s23^3 - 72*s234^3 + 86*s234^2*s56 - 
      24*s23^2*(s234 + 2*s56) + 6*s23*(16*s234^2 - 7*s56^2)) - 
    s123*(10*s23^4 - 6*s23^3*(4*s234 + 5*s56) + 
      6*s23^2*(9*s234^2 + 6*s234*s56 - 7*s56^2) + 
      2*s23*s234*(-50*s234^2 + 49*s234*s56 + 19*s56^2) + 
      s234^2*(48*s234^2 - 99*s234*s56 + 56*s56^2)), 
  y[1815] -> 32*s23^3*s234^4 - s23^5*s234*(2*s234 + s56) - 
    s123^5*s56*(s234 + 2*s56) + s23^2*(-46*s234^5 + 28*s234^4*s56) + 
    s23*s234^4*(26*s234^2 - 31*s234*s56 + 12*s56^2) - 
    5*s23^4*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3) + 
    s234^4*(-5*s234^3 + 9*s234^2*s56 - 7*s234*s56^2 + 2*s56^3) - 
    s123^4*(s23*(2*s234^2 - 3*s234*s56 - 8*s56^2) + 
      5*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    2*s123^3*(-10*s234^4 + s23^2*(4*s234^2 - s234*s56 - 6*s56^2) + 
      10*s23*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) - 
    2*s123^2*(-36*s23*s234^4 + 5*s234^4*(3*s234 - 2*s56) + 
      s23^3*(6*s234^2 + s234*s56 - 4*s56^2) + 
      15*s23^2*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) + 
    s123*(-84*s23^2*s234^4 + 4*s23*s234^4*(19*s234 - 12*s56) + 
      s23^4*(8*s234^2 + 3*s234*s56 - 2*s56^2) - 
      5*s234^4*(4*s234^2 - 5*s234*s56 + 2*s56^2) + 
      20*s23^3*(s234^3 + s234^2*s56 + s234*s56^2 + s56^3)), 
  y[1816] -> s12^3*(s23 - s56)^2 + s12^2*(s23 - s56)*
     (-s23^2 - 10*s23*s56 + s56^2 + s123*(s23 + 9*s56)) + 
    (s123 - s23)^2*(-4*s23^3 - 8*s23^2*s56 + 45*s23*s56^2 - 11*s56^3 + 
      s123*(4*s23^2 + 4*s23*s56 - 31*s56^2)) + 
    s12*(s123^2*(-6*s23^2 - 10*s23*s56 + 25*s56^2) + 
      s123*(12*s23^3 + 23*s23^2*s56 - 58*s23*s56^2 + 5*s56^3) - 
      s23*(6*s23^3 + 13*s23^2*s56 - 33*s23*s56^2 + 5*s56^3)), 
  y[1817] -> 2*s123^5*s56 + s23^5*(3*s234 + 2*s56) + 
    4*s23^2*s234^2*(12*s234^2 - 5*s234*s56 - 5*s56^2) + 
    s23^4*(-17*s234^2 + 10*s234*s56 + 9*s56^2) + 
    s123^4*(5*s23*s234 + 13*s234^2 - 4*s23*s56 + 12*s234*s56 + 11*s56^2) + 
    s234^3*(13*s234^3 - 28*s234^2*s56 + 25*s234*s56^2 - 8*s56^3) + 
    2*s23^3*(s234^3 - 16*s234^2*s56 + 2*s234*s56^2 + 2*s56^3) - 
    s23*s234^2*(49*s234^3 - 68*s234^2*s56 + 25*s234*s56^2 + 4*s56^3) + 
    2*s123^2*(s234^3*(39*s234 - 32*s56) + s23^3*(12*s234 + 5*s56) + 
      s23^2*(6*s234^2 + 33*s234*s56 + 30*s56^2) + 
      6*s23*(-11*s234^3 - s234^2*s56 + s234*s56^2 + s56^3)) - 
    2*s123^3*(s23^2*(9*s234 + s56) + s23*(17*s234^2 + 23*s234*s56 + 
        21*s56^2) + 2*(-13*s234^3 + s234^2*s56 + s234*s56^2 + s56^3)) - 
    2*s123*(s23^4*(7*s234 + 4*s56) + s234^3*(-26*s234^2 + 39*s234*s56 - 
        18*s56^2) + s23*s234^2*(71*s234^2 - 49*s234*s56 - 8*s56^2) + 
      s23^3*(-13*s234^2 + 21*s234*s56 + 19*s56^2) + 
      s23^2*(-39*s234^3 - 24*s234^2*s56 + 6*s234*s56^2 + 6*s56^3)), 
  y[1818] -> s12^3*(3*s23^2 - s56^2) - (s123 - s23)^2*
     (3*s123*s23^2 - 10*s23^3 + 18*s23^2*s56 - 10*s123*s56^2 + 16*s23*s56^2 - 
      20*s56^3) + s12^2*(-9*s123*s23^2 + 16*s23^3 - 6*s23^2*s56 + 
      5*s123*s56^2 - 6*s23*s56^2 + 2*s56^3) + 
    s12*(s123^2*(9*s23^2 - 10*s56^2) - 2*s123*(16*s23^3 - 9*s23^2*s56 - 
        12*s23*s56^2 + 5*s56^3) + s23*(23*s23^3 - 18*s23^2*s56 - 
        14*s23*s56^2 + 10*s56^3)), y[1819] -> s12 - s123 + 3*s23, 
  y[1820] -> -(s12^3*s23^2) + (s123 - s23)^2*(s123 - 3*s23 - s34)*s34*
     (s23 + s34) + s12*(s123 - s23)*(s23 + s34)*(s123*(2*s23 - s34) - 
      s23*(6*s23 + s34)) - s12^2*s23*(s23*(2*s23 - s34) + 
      s123*(s23 + 2*s34)), y[1821] -> (s123 + s23)*s56 - s12*(4*s23 + s56), 
  y[1822] -> 3*s12^2 - 3*s123^2 + 10*s23^2 - 12*s23*s234 + 4*s23*s34 - 
    s34^2 + 11*s23*s56 + 2*s34*s56 - 4*s56^2 - 
    s12*(s123 - 18*s23 + 3*s234 - 5*s34 + 2*s56) + 
    s123*(-13*s23 + s234 - 5*s34 + 8*s56), 
  y[1823] -> 2*s12^2*s23 + 8*s23^3 - 16*s23^2*s234 + 8*s23*s234^2 + 
    s123^2*(-s23 + s234) + 16*s23^2*s56 - 10*s23*s234*s56 + 3*s23*s56^2 + 
    s234*s56^2 + 2*s12*s23*(8*s23 - 4*s234 + s56) - 
    2*s123*(3*s23^2 - 2*s23*s234 + s23*s56 + s234*s56), 
  y[1824] -> -8*s23^3 - 7*s23^2*s34 - 3*s23*s34^2 + s34^3 + 
    s123^2*(-6*s23 + 2*s34) - s12^2*(7*s23 + 3*s34) - 11*s23^2*s56 - 
    3*s34^2*s56 - 8*s23*s56^2 + 4*s34*s56^2 + 
    s12*(-25*s23^2 + s123*(13*s23 + 3*s34) + 3*s34*(-2*s34 + s56) - 
      6*s23*(3*s34 + s56)) + s123*(14*s23^2 + s34*(5*s34 - 7*s56) + 
      7*s23*(s34 + 2*s56)), y[1825] -> 2*s123^3 + 6*s23^3 + 
    s123^2*(2*s23 + 2*s234 - s34 - 8*s56) + 4*(s234 - s34 - s56)*s56^2 + 
    s23^2*(-26*s234 + 9*s34 + 26*s56) + 
    s23*(20*s234^2 - 15*s234*s34 + 3*s34^2 - 34*s234*s56 + 15*s34*s56 + 
      20*s56^2) + s123*(-10*s23^2 + 12*s23*s234 - 9*s23*(s34 + 2*s56) + 
      2*s56*(-3*s234 + 2*s34 + 5*s56)), 
  y[1826] -> -(s123^3*s234) + s234*s56^2*(-s234 + s56) + 
    s23^3*(-8*s234 + 12*s56) + s123^2*(-s234^2 + s23*s56 + 3*s234*s56) + 
    s23^2*(16*s234^2 - 32*s234*s56 + 19*s56^2) + 
    s23*(-8*s234^3 + 18*s234^2*s56 - 13*s234*s56^2 + 3*s56^3) + 
    s123*(6*s23^2*(s234 - s56) + s234*(2*s234 - 3*s56)*s56 + 
      s23*(-4*s234^2 + 6*s234*s56 - 3*s56^2)), 
  y[1827] -> -2*s123^3*s34 + 8*s123*s56*(2*s23^2 - s34*s56 + 
      s23*(s34 + 2*s56)) + s123^2*(2*s23*(s34 - 4*s56) + s34*(s34 + 6*s56)) - 
    4*s56*(2*s23^3 - s34*s56^2 + s23^2*(3*s34 + 4*s56) + 
      s23*(s34^2 + 2*s34*s56 + 2*s56^2)), 
  y[1828] -> -(s234*(s234 - s56)^3*(5*s234 - s56)) + 
    s23^3*(3*s234^2 - 10*s234*s56 + 12*s56^2) + 
    s23^2*(-11*s234^3 + 36*s234^2*s56 - 6*s123*s56^2 - 42*s234*s56^2 + 
      20*s56^3) + s23*(13*s234^4 - 42*s234^3*s56 + 48*s234^2*s56^2 - 
      22*s234*s56^3 + s56^2*(s123^2 - 3*s123*s56 + 3*s56^2)), 
  y[1829] -> s12^3*(2*s23 - s234) + s234*(s234 - s56)^2*(5*s234 - s56) + 
    s23^3*(-3*s234 + 7*s56) + s12^2*(-3*s123*s23 + 11*s23^2 - 13*s23*s234 + 
      5*s234^2 + 3*s23*s56 - s234*s56) + 
    s23^2*(11*s234^2 - 25*s234*s56 + s56*(-5*s123 + 17*s56)) + 
    s23*(-13*s234^3 + 29*s234^2*s56 - 19*s234*s56^2 + 
      s56*(s123^2 - 3*s123*s56 + 3*s56^2)) + 
    s12*(s123^2*s23 + 3*s23^3 - s123*s23*(4*s23 + 3*s56) + 
      s23^2*(-11*s234 + 14*s56) - s234*(5*s234^2 - 6*s234*s56 + s56^2) + 
      s23*(13*s234^2 - 16*s234*s56 + 3*s56^2)), 
  y[1830] -> s12^3*(2*s23 - s234) + s123^3*(2*s23 - s34) - 
    s123^2*(9*s23^2 - s23*s34 + s34^2 + 4*s23*s56) + 
    s123*s23*(10*s23^2 - s23*s34 + 2*s34^2 + 16*s23*s56 + 3*s34*s56 + 
      2*s56^2) + s12^2*(7*s23^2 + 3*s234^2 + 2*s123*s34 - 2*s234*s34 + 
      s23*(-11*s234 - 2*s34 + s56)) - 
    s23*(3*s23^3 + s23^2*(-2*s234 - 2*s34 + 17*s56) + 
      s234*(8*s234^2 - 3*s234*s34 - 11*s234*s56 + 2*s34*s56 + 3*s56^2) + 
      s23*(-9*s234^2 + s34^2 + 4*s234*s56 + 2*s34*s56 + 7*s56^2)) + 
    s12*(-2*s123^2*(2*s23 + s34) + s123*(15*s23^2 + 13*s23*s34 + 3*s34^2 + 
        2*s23*s56) - s23*(13*s23^2 - 4*s23*s234 - 3*s234^2 - 2*s234*s34 + 
        2*s234*s56 + 2*s34*s56 + 8*s23*(s34 + s56))), 
  y[1831] -> s12^3*(s23 - s234)^3 + s123^3*s34^3 - 
    3*s12^2*s23*(s23 + s34)*(-(s123*s23) + s23^2 - 2*s23*s234 + s234^2 + 
      2*s23*s56 - s234*s56) - s23^4*(s234^2 + s34^2 + s234*(s34 - 5*s56) - 
      4*s34*s56 + 7*s56^2) + s23^3*(-s34^3 + 3*s123*(s34 - s56)^2 - 
      6*(s234 - s56)^2*s56 + 3*s34*s56^2) + 
    3*s23^2*(s234^4 - s234^3*s56 - s234^2*s56*(s34 + s56) + 
      s234*s56^2*(s34 + s56) + s123*s34*(s34 - s56)*(-s123 + s34 + s56)) + 
    s23*(-2*s234^5 + s123^2*(s123 - 3*s34)*s34^2 - s234^3*s56*(s34 + 2*s56) + 
      s234^4*(s34 + 4*s56)) + 
    s12*s23*(s234^4 + s23^3*(2*s234 + 3*s34 - 5*s56) + 
      3*s123*s34^2*(s123 - s56) - s234^3*s56 - 
      3*s23^2*(s234^2 + 2*s123*s34 - s34^2 + s234*(s34 - 3*s56) - s123*s56 - 
        2*s34*s56 + 2*s56^2) + 3*s23*(s123^2*s34 - s234*s34^2 - s234^2*s56 + 
        2*s34^2*s56 + s234*s56^2 - s123*s34*(2*s34 + s56))), 
  y[1832] -> s123^3*s34*(s123 - s34 - s56) - 6*s23^4*s56 + 
    s23^3*(9*s234^2 - 6*s234*s56 + (14*s123 - 8*s34 - 19*s56)*s56) - 
    s23^2*(22*s234^3 + 2*s234*s56*(s34 + 8*s56) + s123^2*(-3*s34 + 10*s56) - 
      3*s234^2*(3*s34 + 14*s56) - s123*s56*(11*s34 + 17*s56) + 
      s56*(2*s34^2 + 9*s34*s56 + 6*s56^2)) + 
    s23*(13*s234^4 - s234^3*(11*s34 + 30*s56) - 
      s234*s56*(2*s34^2 + 5*s34*s56 + 4*s56^2) + 
      s234^2*(3*s34^2 + 16*s34*s56 + 21*s56^2) + 
      s123*(s123^2*(-4*s34 + 2*s56) + s123*(s34^2 - 2*s34*s56 - 4*s56^2) + 
        s56*(3*s34^2 + 5*s34*s56 + 2*s56^2))), 
  y[1833] -> -2*s12^2*(s123 + 2*s23) + s12*(s123 + 8*s23)*s56 - 4*s23*s56^2, 
  y[1834] -> -(s12^2*s23) - s23^3 - 4*s23^2*s234 + 5*s23*s234^2 + 
    s123^2*(-2*s23 + s234) - s23^2*s56 + 5*s23*s234*s56 + s234*s56^2 + 
    s123*(s23 - 2*s234)*(3*s23 + s56) - 
    s12*s23*(-3*s123 + 6*s23 - 4*s234 + s56), 
  y[1835] -> -(s123^3*s234) + s23^3*s234 + 5*s23*s234*s56^2 + 
    s234*s56^2*(-s234 + s56) + s123^2*s234*(3*s23 - s234 + 3*s56) + 
    s123*s234*(-3*s23^2 + 3*s23*s234 - 7*s23*s56 + 2*s234*s56 - 3*s56^2) + 
    s23^2*(4*s234^2 + 7*s234*s56 - s56^2), 
  y[1836] -> -6*s123^2 + 4*s23^2 - 12*s23*s234 + 15*s23*s34 + 3*s234*s34 + 
    3*s234*s56 - 3*s34*s56 - 4*s56^2 + s123*(4*s23 - 3*s234 - s34 + 10*s56) + 
    s12*(4*s123 - 3*s23 - 4*(s34 + s56)), 
  y[1837] -> 2*s123^3 - 3*s234^2*s34 + 2*s234*s34^2 + 
    s23^2*(-10*s234 + 5*s34 - 3*s56) - 3*s234^2*s56 + 11*s234*s34*s56 - 
    s34^2*s56 + 7*s234*s56^2 - 8*s34*s56^2 - 4*s56^3 - 
    s123^2*(4*s23 - 4*s234 + 3*s34 + 8*s56) + 
    s123*(2*s23^2 + 3*s234^2 - 5*s234*s34 + s34^2 - 11*s234*s56 + 8*s34*s56 + 
      10*s56^2 + s23*(-3*s234 - 2*s34 + s56)) + 
    s23*(2*s34^2 + 11*s34*s56 + 3*s56^2 - 3*s234*(s34 + s56)), 
  y[1838] -> 3*s234^2*s34 + 2*s34^3 + s123^2*(-6*s234 + s34) + 3*s234^2*s56 - 
    3*s234*s34*s56 - s34^2*s56 - 4*s234*s56^2 + 
    s123*(-3*s234^2 - s234*s34 + s34^2 + 10*s234*s56) + 
    4*s12*(s123*s234 - s34^2 - s234*(s34 + s56)), 
  y[1839] -> -(s123^3*s34) + 8*s123*s23*s56*(s23 + s34 + s56) - 
    4*s23*s56*(s23 + s34 + s56)^2 + s123^2*(s23*(s34 - 4*s56) + 
      s34*(s34 + s56)), y[1840] -> s123^2*(-2*s23 + s34) - 
    s23*(s23^2 + 8*s23*s34 + 8*s34^2 + 7*s23*s56 + 3*s34*s56 + 4*s56^2) + 
    s12*(2*s123*s23 - s23^2 - 4*s34^2 - 4*s23*(s34 + s56)) + 
    s123*(3*s23^2 + 2*s34^2 + 2*s23*(s34 + 4*s56)), 
  y[1841] -> (s234^2 - 4*s23*s56)*(s23^2 + 6*s23*s56 + s56^2) + 
    s123*(s234*s56^2 + 2*s23*s56*(3*s234 + 4*s56) + s23^2*(s234 + 8*s56)), 
  y[1842] -> -3*s12^2*s23^2*(s23 + s34) - 3*s12*(s123 - 2*s23)*s23*s34*
     (s23 + s34) - s34^2*(3*s23^3 + 3*s23^2*s34 + s123^2*(s23 + s34) + 
      s34*s56^2 + s123*(-3*s23^2 - 3*s23*s34 + s34*s56)), 
  y[1843] -> 3*s12^2*s23*(s23 + s34) - s12*s23*(3*s123*s23 - 5*s23^2 + 
      3*s34^2 + s23*(s234 + 3*s34 - 3*s56)) - s23^3*(s234 + 4*s34 - 7*s56) + 
    s23*s34*(-3*s123^2 + 2*s123*s34 - s234*s34 + 2*s34*s56) + 
    s34^2*(-s123^2 - s234^2 + 2*s123*s34 - s234*s34 - s123*s56 + 2*s234*s56 + 
      2*s34*s56 - s56^2) + s23^2*(2*s234^2 - s234*(s34 + 4*s56) + 
      3*(2*s123*s34 - s123*s56 + s56^2)), 
  y[1844] -> -(s34^2*(s123^3 - (s234 - s56)^3 + s123^2*s56 + s123*s56^2)) + 
    3*s23^3*(s234^2 - 3*s234*s56 + s56*(-s34 + 3*s56)) + 
    s23*s34*(s123^2*(s34 - 3*s56) + 3*s123*s34*s56 + 
      s34*(s234^2 - 3*s234*s56 + 3*s56^2)) + 
    s23^2*(-3*s234^3 + 3*s234^2*(s34 + 3*s56) - 3*s234*s56*(2*s34 + 3*s56) + 
      s56*(6*s123*s34 - 2*s34^2 - 3*s123*s56 + 3*s34*s56 + 3*s56^2)), 
  y[1845] -> -(s234^2*s34^3) + s23^4*s56 - 
    s23^3*(s234^2 - s123*s34 + s34^2 + s234*(s34 - 4*s56) + 4*s123*s56 + 
      3*s34*s56 - 6*s56^2) + s12^3*(2*s123*s23 + s23^2 + s234^2 - 
      s23*(2*s234 + s56)) - 3*s12^2*(s23 + s34)*(2*s123*s23 + s23^2 + 
      s234^2 - s23*(2*s234 + s56)) + 
    s23*(2*s234*s34^3 + s34^3*(-2*s123 + s56) - 
      s234^2*(s34^2 - s34*s56 + s56^2)) + 
    s12*(3*s234^2*s34^2 + s23^3*(2*s234 + 3*s34 + 6*s56) - 
      2*s123*s23*(s23^2 - 3*s23*s34 - 3*s34^2 + 3*s23*s56) + 
      s23*(-6*s234*s34^2 + s234^2*(3*s34 - 2*s56) - 3*s34^2*s56) + 
      s23^2*(-6*s234^2 - 6*s234*s34 + 3*s34^2 + 6*s234*s56 - 3*s34*s56 + 
        2*s56^2)) + s23^2*(-s34^3 + 3*s234^2*(s34 - 2*s56) + s34^2*s56 - 
      s34*s56^2 + s56^3 + s123*(-2*s34^2 + 3*s34*s56 - 4*s56^2) + 
      s234*(2*s34^2 - 3*s34*s56 + 4*s56^2)), 
  y[1846] -> s123^3*(2*s234 - s34) + s123^2*(4*s234^2 - 3*s234*s34 - 
      8*s234*s56 + s34*s56) - (s234 - s56)*(-(s34^2*s56) + 
      3*s234^2*(s34 + s56) - 2*s234*(s34^2 + 4*s34*s56 + 2*s56^2)) + 
    s123*(3*s234^3 - s34^2*s56 - s234^2*(5*s34 + 11*s56) + 
      s234*(s34^2 + 8*s34*s56 + 10*s56^2)), 
  y[1847] -> -(s23*s56*(s23^3 + 15*s23^2*s56 + 15*s23*s56^2 + s56^3)) - 
    s123*(s23^3*(s234 - 6*s56) + s234*s56^2*(6*s234 + s56) + 
      s23^2*(6*s234^2 + 15*s234*s56 - 20*s56^2) + 
      s23*s56*(20*s234^2 + 15*s234*s56 - 6*s56^2)) + 
    s234*(s234*s56^2*(-6*s234 + s56) + s23^3*(s234 + 18*s56) + 
      s23*s56*(-20*s234^2 + 15*s234*s56 + 18*s56^2) + 
      s23^2*(-6*s234^2 + 15*s234*s56 + 60*s56^2)), 
  y[1848] -> s12^3*(2*s123*s23 + s23^2 + s234^2 - s23*(2*s234 + s56)) + 
    s12^2*(s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s56*(s234^2*s56^2 - s23^3*(s234 + 5*s56) + 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) - 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) + 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*(-(s23^3*s56) + s234^2*s56^2 + s23^2*(s234^2 + 4*s123*s56 - 
        4*s234*s56 - 6*s56^2) - s23*s56*(-6*s234^2 + 4*s234*s56 + 
        s56*(-4*s123 + s56))), y[1849] -> -2*s23^2 + 18*s23*s234 + 3*s234^2 + 
    s12*(-7*s23 + 7*s234 - 8*s34) - s123*(s23 + 6*s234 - 6*s34) - 
    17*s23*s34 - 6*s234*s34 + 4*s34^2 + 14*s23*s56 + 2*s234*s56, 
  y[1850] -> s23^3 + 13*s23^2*s34 + 10*s23*s34^2 - 2*s34^3 - 
    2*s123*(s23^2 + 3*s23*s34 + 2*s34^2) + 
    s12*(-5*s23^2 + 2*s23*s34 + 6*s34^2) - s23*s34*s56, 
  y[1851] -> -(s123^2*s34) - 4*s123*s23*s56 + 4*s23*s56*(s23 + s34 + s56), 
  y[1852] -> s23^3 - s123*(2*s23^2 + s23*s234 - 3*s234^2) + 
    s23*s234*(6*s12 - 11*s234 - 4*s56) - 3*s234^2*(s12 + s56) + 
    2*s23^2*(5*s234 + 3*s56), y[1853] -> -(s23^3*s234) - 
    s123^2*s234*(s23 + s234) + s123*s234*(2*s23^2 + 4*s23*s234 - 2*s234^2 + 
      3*s23*s56 + 3*s234*s56) + s23*s234*(6*s234^2 - 17*s234*s56 - 4*s56^2) + 
    s23^2*(-10*s234^2 - 6*s234*s56 + s56^2) - 
    s234^2*(s234^2 - 3*s234*s56 + 3*s56^2), 
  y[1854] -> -(s23^3*s234*(s234 - 7*s56)) + s234*(s234 - s56)^4 + 
    s23^2*(3*s234^3 - 15*s234^2*s56 + 31*s234*s56^2 + s56^3) + 
    s23*s234*(-3*s234^3 + 13*s234^2*s56 - 22*s234*s56^2 + 18*s56^3), 
  y[1855] -> s23^4*s56 + s56^3*(-7*s234^2 - s123*s56 + s234*s56) - 
    s23^3*(s234^2 - 7*s234*s56 + 7*(s123 - 3*s56)*s56) + 
    7*s23*s56^2*(-5*s234^2 + 3*s234*s56 + s56*(-3*s123 + s56)) + 
    7*s23^2*s56*(-3*s234^2 + 5*s234*s56 + 5*s56*(-s123 + s56)), 
  y[1856] -> s123^2*(2*s23 + 2*s234 - s34) + s234*(2*s234 - s34 - 2*s56)*
     (s234 - s56) + s23^2*(14*s234 - 5*s34 + 19*s56) + 
    s23*(-12*s234^2 + 8*s234*s34 - 2*s34^2 + 22*s234*s56 - 9*s34*s56 + 
      10*s56^2) + s123*(-2*s23^2 + 4*s234^2 + s23*(-7*s234 + 4*s34 - 7*s56) + 
      s34*s56 - 2*s234*(s34 + 2*s56)), 
  y[1857] -> -((s234^2 - 4*s23*s56)*(s23^2 + 10*s23*s56 + 5*s56^2)) - 
    s123*(10*s23*s56*(s234 + 2*s56) + s56^2*(5*s234 + 2*s56) + 
      s23^2*(s234 + 10*s56)), y[1858] -> s12^3*s234 + s123*s34^3 - 
    6*s12^2*s23*(s23 + s34) + s23^3*(4*s34 - 7*s56) + 
    s23^2*(-3*s234^2 - 6*s123*s34 - 3*s34^2 + 3*s123*s56 + 5*s234*s56 + 
      6*s34*s56 - 6*s56^2) + s23*(2*s234^3 + 3*s123^2*s34 - 3*s34^3 + 
      s123*s34*(s34 - 3*s56) + s234*s56*(s34 + 2*s56) - 
      s234^2*(s34 + 4*s56)) + s12*(3*s123*(s23^2 - s23*s34 - s34^2) + 
      s23*(-5*s23^2 - s234^2 + 9*s23*s34 + 9*s34^2 - 6*s23*s56 + s234*s56)), 
  y[1859] -> s23^5*s56 + s234^3*s56^3 - 
    s23^4*(s234^2 + 21*s234*s56 - 21*s56^2) + 
    s23*s234*s56^2*(21*s234^2 - 7*s234*s56 - 3*s56^2) + 
    7*s23^2*s56*(5*s234^3 - 5*s234^2*s56 - 9*s234*s56^2 + s56^3) + 
    7*s23^3*(s234^3 - 3*s234^2*s56 - 15*s234*s56^2 + 5*s56^3) + 
    s123*(s23^4*(s234 - 7*s56) + s234^2*s56^3 + 
      7*s23^3*(s234^2 + 3*s234*s56 - 5*s56^2) + 
      7*s23^2*s56*(5*s234^2 + 5*s234*s56 - 3*s56^2) + 
      s23*s56^2*(21*s234^2 + 7*s234*s56 - s56^2)), 
  y[1860] -> s123^3*s34^2 - 3*s23^3*(s234^2 - 3*s234*s56 + 
      s56*(-s34 + 3*s56)) + s23^2*(6*s234^3 - 3*s234^2*(s34 + 6*s56) + 
      3*s234*s56*(s34 + 6*s56) + s56*(-6*s123*s34 + 2*s34^2 + 3*s123*s56 + 
        3*s34*s56 - 6*s56^2)) - s23*(3*s234^4 - 3*s234^3*(s34 + 3*s56) + 
      s234^2*(s34 + 3*s56)^2 + s123*s34*(s123*s34 - 3*s123*s56 + 2*s34*s56 + 
        3*s56^2) - s234*s56*(s34^2 + 3*s34*s56 + 3*s56^2)), 
  y[1861] -> 3*s23^4 - 3*s23^3*s234 - 2*s23^2*s234^2 - 12*s23*s234^3 - 
    4*s234^4 - s12^3*(s123 + s23 + s234) - 10*s23^3*s34 - 6*s23^2*s234*s34 + 
    15*s23*s234^2*s34 + 6*s234^3*s34 + 9*s23^2*s34^2 - 11*s23*s234*s34^2 - 
    4*s234^2*s34^2 + 9*s23*s34^3 + s234*s34^3 + 37*s23^3*s56 + 
    43*s23^2*s234*s56 - 3*s23*s234^2*s56 - s234^3*s56 - 69*s23^2*s34*s56 - 
    18*s23*s234*s34*s56 + 16*s23*s34^2*s56 + 89*s23^2*s56^2 + 
    3*s23*s234*s56^2 + s12^2*(-s23^2 + s234*(-4*s234 + 3*s34) + 
      s123*(7*s23 - 4*s234 + 3*s34) + s23*(15*s234 + 11*s34 + 4*s56)) - 
    s123*(3*s23^3 + 4*s234^3 + 4*s234*s34^2 - s34^3 + s234^2*(-6*s34 + s56) + 
      s23^2*(2*s234 + 41*s56) + s23*(20*s234^2 - 27*s234*s34 + 19*s34^2 + 
        45*s234*s56 - 30*s34*s56 + 7*s56^2)) + 
    s12*(24*s23^3 + s234*(-7*s234^2 + 8*s234*s34 - 3*s34^2) + 
      s123*(16*s23^2 - 7*s23*s234 - 7*s234^2 + 8*s234*s34 - 3*s34^2 + 
        13*s23*(s34 - s56)) + s23^2*(-4*s234 - 7*s34 + 13*s56) + 
      s23*(7*s234^2 - 3*s234*(s34 - 7*s56) - s34*(19*s34 + 20*s56))), 
  y[1862] -> s23^4*s234 - 7*s23^3*s234^2 + 5*s23*s234^4 + s234^5 - 
    s12^3*s23*(s123 + s23 + s234) + 10*s23^4*s56 + 14*s23^3*s234*s56 - 
    45*s23^2*s234^2*s56 + 11*s23*s234^3*s56 + s234^4*s56 + 40*s23^3*s56^2 - 
    45*s23^2*s234*s56^2 - 10*s23*s234^2*s56^2 + s234^3*s56^2 + 
    6*s23^2*s56^3 - 3*s23*s234*s56^3 + 
    s123*(-s23^4 - 5*s23^2*s56*(s234 + 3*s56) - 7*s23^3*(s234 + 4*s56) + 
      s234^2*(s234^2 + s234*s56 + s56^2) + s23*(7*s234^3 + 27*s234^2*s56 + 
        6*s234*s56^2 - s56^3)) + s12^2*(-14*s23^3 + s234^2*(s123 + s234) + 
      2*s23^2*(5*s234 + 4*s56) - s23*(3*s234*(2*s234 + s56) + 
        s123*(4*s234 + s56))) + s12*(-3*s23^4 + s234^3*(2*s234 + s56) - 
      s23*s234*s56*(13*s234 + 3*s56) + s23^3*(7*s234 + 11*s56) + 
      s23^2*(-10*s234^2 + 9*s234*s56 + 5*s56^2) + 
      s123*(7*s23^3 + s234^2*(2*s234 + s56) - s23^2*(18*s234 + 19*s56) + 
        s23*(4*s234^2 + 5*s234*s56 - s56^2))), 
  y[1863] -> -(s23^4*s56) + s34^3*(3*s234^2 + s123*s56 - s234*s56) + 
    s23^3*(s234^2 - s123*s34 + s34^2 + s234*(s34 - 5*s56) + 5*s123*s56 + 
      4*s34*s56 - 10*s56^2) - s12^3*(s23^2 + s234*(3*s234 - s56) + 
      s123*(3*s23 + s56) - 3*s23*(s234 + s56)) + 3*s12^2*(s23 + s34)*
     (s23^2 + s234*(3*s234 - s56) + s123*(3*s23 + s56) - 
      3*s23*(s234 + s56)) + s23^2*(s34^3 - 3*s34^2*s56 + 4*s34*s56^2 - 
      5*s56^3 + s234^2*(-4*s34 + 10*s56) + 
      s234*(-3*s34^2 + 6*s34*s56 - 10*s56^2) + 
      s123*(3*s34^2 - 6*s34*s56 + 10*s56^2)) + 
    s23*(-3*s34^3*s56 + s234^2*(3*s34^2 - 4*s34*s56 + 5*s56^2) + 
      s123*(3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3) - 
      s234*(3*s34^3 + s34^2*s56 - s34*s56^2 + s56^3)) + 
    s12*(3*s234*s34^2*(-3*s234 + s56) - s23^3*(2*s234 + 3*s34 + 8*s56) + 
      s23^2*(8*s234^2 + 9*s234*s34 - 3*s34^2 - 12*s234*s56 + 9*s34*s56 - 
        8*s56^2) + s23*(9*s34^2*s56 + s234^2*(-9*s34 + 8*s56) + 
        s234*(9*s34^2 + 3*s34*s56 - 2*s56^2)) + 
      s123*(2*s23^3 - 3*s34^2*s56 + s23^2*(-9*s34 + 12*s56) + 
        s23*(-9*s34^2 - 3*s34*s56 + 2*s56^2))), 
  y[1864] -> s123^3*(4*s234 - 2*s34) + s123^2*(-8*s23*s234 + 13*s234^2 + 
      2*s23*s34 - 8*s234*s34 + s34^2) + 2*s123*s234*
     (2*s23^2 - 9*s23*s234 + 7*s234^2 + 3*s23*s34 - 5*s234*s34 + s34^2) + 
    s234^2*(5*s23^2 - 10*s23*s234 + 5*s234^2 + 4*s23*s34 - 4*s234*s34 + 
      s34^2), y[1865] -> s12^2 + 4*s23^2 + s123*(-6*s23 + s56) - 
    s12*(s123 - 6*s23 + s56), y[1866] -> 3*s123^2 + 3*s23^2 - 6*s23*s234 + 
    3*s234^2 + 3*s23*s56 - 3*s234*s56 + s56^2 - 
    3*s123*(2*s23 - 2*s234 + s56), y[1867] -> -s12^2 - 7*s123^2 - 18*s23^2 + 
    10*s23*s234 - s234^2 - 7*s23*s34 + 2*s234*s34 - 2*s34^2 + 
    s12*(5*s123 - 6*s23 + s234 - 4*s56) - 16*s23*s56 + 4*s234*s56 - 
    3*s34*s56 - 7*s56^2 + s123*(18*s23 - 3*s234 + 14*s56), 
  y[1868] -> -(s12^2*s23) - 12*s23^3 + 13*s23^2*s234 - 5*s23*s234^2 + 
    s123^2*(-2*s23 + s234) - 6*s23^2*s56 + 6*s23*s234*s56 + s234*s56^2 - 
    s12*s23*(-3*s123 + 7*s23 - 3*s234 + s56) + 
    s123*(13*s23^2 - 9*s23*s234 + s23*s56 - 2*s234*s56), 
  y[1869] -> 8*s23^3 + s23^2*s34 - s23*s34^2 + s34^3 + 2*s123^2*(s23 + s34) + 
    s12^2*(3*s23 + s34) + 9*s23^2*s56 + 7*s23*s34*s56 - 3*s34^2*s56 + 
    4*s34*s56^2 + s12*(-5*s123*s23 + 13*s23^2 - 3*s123*s34 + 2*s23*s34 - 
      2*s34^2 + s23*s56 + 3*s34*s56) - s123*(12*s23^2 + 3*s23*s34 - 3*s34^2 + 
      s23*s56 + 7*s34*s56), y[1870] -> -(s123^2*s34*(2*s23 + s34 - 4*s56)) - 
    8*s123*s56*(s23^2 + s23*s34 + s34*s56) + 
    4*s56*(2*s23^3 + s34*s56^2 + s23*s34*(s34 + 2*s56) + 
      s23^2*(3*s34 + 2*s56)), y[1871] -> -12*s23^3 - 3*s234^3 + 
    3*s234^2*s34 - s234*s34^2 + s123^2*(6*s23 - 5*s234 + 4*s34 - 4*s56) + 
    6*s234^2*s56 - 3*s234*s34*s56 + s234*s56^2 - 4*s34*s56^2 - 4*s56^3 + 
    s123*(8*s23^2 + 17*s23*s234 - 8*s234^2 - 6*s23*s34 + 7*s234*s34 - 
      2*s34^2 + 4*s234*s56 + 8*s56^2) + 
    s23*(11*s234^2 - 4*s56*(2*s34 + s56) - s234*(4*s34 + 3*s56)) + 
    s23^2*(7*s234 - 4*(s34 + 5*s56)), 
  y[1872] -> -8*s23^4 - 2*s123^2*(4*s23^2 + 5*s23*s234 - s234^2) + 
    2*s23^3*(7*s234 - 8*s56) + 2*s23^2*(3*s234^2 + 6*s234*s56 - 4*s56^2) + 
    s23*s234*(-13*s234^2 + 10*s234*s56 - 2*s56^2) + 
    s234^2*(s234^2 - 3*s234*s56 + 2*s56^2) + 
    s123*(16*s23^3 - 4*s23^2*(s234 - 4*s56) + s234^2*(3*s234 - 4*s56) + 
      s23*s234*(-23*s234 + 8*s56)), 
  y[1873] -> 2*s23^4 - s123^3*s234 - s234*(s234 - s56)^3 + 
    4*s23^3*(s234 + s56) + 5*s23*s234*(4*s234^2 - 5*s234*s56 + 2*s56^2) + 
    s23^2*(-25*s234^2 + 13*s234*s56 + 2*s56^2) + 
    s123^2*(2*s23^2 + 18*s23*s234 + 3*s234*(-s234 + s56)) - 
    s123*(4*s23^3 + 3*s234*(s234 - s56)^2 + s23^2*(21*s234 + 4*s56) + 
      s23*(-38*s234^2 + 24*s234*s56)), 
  y[1874] -> -2*s12^3*s23 + 2*s23^4 - 7*s23^3*s234 + 28*s23^2*s234^2 - 
    29*s23*s234^3 + 4*s234^4 + 3*s123^3*(s234 - s34) + 9*s23^3*s34 - 
    15*s23^2*s234*s34 + 22*s23*s234^2*s34 - 6*s234^3*s34 - 7*s23*s234*s34^2 + 
    4*s234^2*s34^2 - s234*s34^3 + s123^2*(s23*(-23*s234 + 16*s34) + 
      (10*s234 - 7*s34)*(s234 - s56)) - s23^3*s56 - 22*s23^2*s234*s56 + 
    46*s23*s234^2*s56 - 12*s234^3*s56 + 15*s23^2*s34*s56 - 
    34*s23*s234*s34*s56 + 17*s234^2*s34*s56 + 7*s23*s34^2*s56 - 
    9*s234*s34^2*s56 + s34^3*s56 - 2*s23^2*s56^2 - 21*s23*s234*s56^2 + 
    12*s234^2*s56^2 + 13*s23*s34*s56^2 - 14*s234*s34*s56^2 + 5*s34^2*s56^2 - 
    4*s234*s56^3 + 3*s34*s56^3 + s12^2*(4*s123*s23 - 9*s23^2 - 2*s123*s34 + 
      2*s23*s34 + s34*s56) + s12*(-9*s23^3 + 9*s23^2*s34 + 
      s123^2*(-2*s23 + 5*s34) + 7*s23*s34*s56 + s34*s56*(s34 + 2*s56) + 
      s123*(7*s23^2 - 14*s23*s34 - 5*s34*s56)) + 
    s123*(-4*s23^3 + s23^2*(23*s234 - 21*s34 + 4*s56) + 
      s23*(-52*s234^2 + 26*s234*s34 + 42*s234*s56 - 24*s34*s56) + 
      (s234 - s56)*(11*s234^2 - 13*s234*s34 + 5*s34^2 - 11*s234*s56 + 
        8*s34*s56)), y[1875] -> -(s12^3*s23^2) + s123^3*s34^2 - 
    s123^2*s23*s34*(2*s23 + 5*s34) + s123*s23^2*(4*s23*s34 + 7*s34^2 + 
      2*s23*s56) - s23^3*(2*s23*s34 + 3*s34^2 - 2*s23*s56 + s56^2) + 
    s12^2*s23*(s123*(s23 - 2*s34) + s23*(-3*s23 + 2*s34 + s56)) + 
    s12*(s123^2*(2*s23 - s34)*s34 + s23^2*(2*s23^2 - s34^2 + 
        6*s23*(s34 + s56)) - s123*s23*(4*s23^2 - 2*s34^2 + 
        s23*(8*s34 + s56))), y[1876] -> -s12^2 - 5*s123^2 + 29*s23^2 - 
    34*s23*s234 + 2*s234^2 + s123*(-3*s23 + 3*s234 - 8*s34) + 21*s23*s34 - 
    4*s234*s34 + s34^2 + s12*(3*s123 + 7*s23 - 6*s234 + 4*s34) - 5*s23*s56, 
  y[1877] -> -(s12^2*s23^2) + (s123 - s23)*(s23 + s34)*
     (s123*(2*s23 - s34) - s23*(6*s23 + s34)) - 
    s12*s23*(s23*(2*s23 - s34) + s123*(s23 + 2*s34)), 
  y[1878] -> -s34^2 + s23*s56, y[1879] -> s123^2 - 4*s123*s23 + 2*s23*s56, 
  y[1880] -> 2*s123^2 - 2*s12*(s123 + s23) - 2*s23*(s23 - 2*s56) + 
    s123*(-6*s23 + s56), y[1881] -> 4*s12*s23*s56 + 
    (s123^2 - 2*s123*s23 + 2*s23*(s23 - s56))*s56 - s12*s123*(s23 + s56), 
  y[1882] -> s23^3*(s234 + s34 - 5*s56) + 5*s23^2*(3*s234 + 3*s34 - s56)*
     s56 + s56^3*(s234 + s34 + s56) + 3*s23*s56^2*(5*s234 + 5*s34 + 3*s56), 
  y[1883] -> -2*s123^2*(2*s23 + s234 - 2*s34) - 
    s123*(4*s23^2 + (s234 - s34)^2 + s23*(-14*s234 + 25*s34 - 15*s56)) + 
    s23*(-8*s234^2 + 18*s23*s34 - 6*s34^2 + 5*s234*(2*s34 - 5*s56) - 
      42*s23*s56 + 23*s34*s56 - 6*s56^2), 
  y[1884] -> 3*s23^3 + s23^2*(5*s34 - 17*s56) + s23*(4*s34 - 17*s56)*s56 + 
    6*s56^3 + s123^2*(-s23 + s56) + s123*(-2*s23^2 - s23*s34 + 6*s23*s56 + 
      2*s56^2), y[1885] -> s123^4 + s123^3*(-6*s23 + s56) + 
    s123^2*s23*(9*s23 + 2*s56) + 4*s23*s56*(3*s23^2 + 10*s23*s56 + 3*s56^2) - 
    s123*s23*(4*s23^2 + 11*s23*s56 + 8*s56^2), 
  y[1886] -> s23^4*s56 - s56^3*(s34 + s56)^2 - 
    5*s23^2*s56*(3*s34^2 + 2*s34*s56 + 4*(s123 - s56)*s56) - 
    s23^3*(s34^2 + 6*s123*s56 - 4*s34*s56 - 20*s56^2) - 
    s23*s56^2*(15*s34^2 + 6*s123*s56 + 24*s34*s56 + 8*s56^2), 
  y[1887] -> 5*s123^3 - 6*s23^3 + s123*(8*s23^2 + s23*(4*s234 - 15*s56) + 
      s234*(7*s234 - 3*s34 - 4*s56)) + s234^2*(2*s234 - s34 - 2*s56) + 
    s23^2*(-5*s234 + s56) - s123^2*(7*s23 - 9*s234 + 3*s34 + 2*s56) + 
    s23*(15*s234^2 - 4*s234*s34 - 21*s234*s56 + 7*s34*s56 + 10*s56^2), 
  y[1888] -> -s123^4 + s123^3*(3*s23 - 4*s234) + s123*(s23 - 4*s234)*
     (s23 - s234)^2 + s23^3*s234 - 3*s23^2*s234^2 - s234^4 - 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) + s56^4 + 
    s23*(3*s234^3 + s56^3), y[1889] -> s123^4 - s123^3*(s23 - 4*s234) + 
    s234^4 - s123^2*(s23^2 + 3*s23*s234 - 6*s234^2) + s23^3*(s234 + s34) + 
    s123*(s23^3 - 3*s23*s234^2 + 4*s234^3 - 2*s23^2*(s234 + s34)) - s56^4 - 
    s23^2*(s234^2 + s234*s34 + s34^2 - s34*s56 + 2*s56^2) - 
    s23*(s234^3 + 3*s56^3), y[1890] -> 
   s56*(12*s23^3 + 37*s23^2*s56 + 2*s23*s56^2 - 3*s56^3) - 
    s123*(s23^3 + 18*s23^2*s56 + 25*s23*s56^2 + 4*s56^3), 
  y[1891] -> -(s234^4*(s234 - s56)^3) - 3*s23^2*s234*(s234 - s56)^3*
     (s234 + s56) + s23*s234^2*(s234 - s56)^3*(3*s234 + s56) - 
    s23^4*s56*(s234^2 - 3*s234*s56 + 3*s56^2) + 
    s23^3*(s234^4 - 6*s234^2*s56^2 + 8*s234*s56^3 + (s123 - 3*s56)*s56^3), 
  y[1892] -> s123^4*s56^3 - s123^2*s23*s56^3*(6*s123 + s56) + 
    3*s123*s23^2*s56^3*(5*s123 + 2*s56) + 
    s23^4*s56*(s34^2 - 4*s34*s56 + 10*s56^2) - 
    s23^3*(s34^4 - 2*s34^3*s56 + 3*s34^2*s56^2 - 4*s34*s56^3 + 
      5*s56^3*(4*s123 + s56)), y[1893] -> s12^2*(s123 - 2*s23) + 
    2*s12*s123*(s23 - s56) + s56*(6*s23*s56 + s123*(-4*s23 + s56)), 
  y[1894] -> -(s12^2*s23) + 13*s23^3 - 31*s23^2*s234 + 14*s23*s234^2 + 
    s234^3 + s123^2*(-7*s23 + 3*s234) - 20*s23^2*s56 + 3*s23*s234*s56 - 
    s234^2*s56 - s23*s56^2 + s123*(17*s23^2 - 8*s23*s234 + 4*s234^2 + 
      3*s23*s56 - s234*s56) - s12*(2*s23^2 + s234^2 + s123*(-5*s23 + s234) + 
      s23*(2*s234 + s56)), y[1895] -> s123*s23^3*(s23 + 3*s34) + 
    s23*s34*(s23^3 - s34*(s234^2 - 3*s234*s34 + 3*s34^2) + 
      s23*s34*(3*s234 - 6*s34 + s56)), 
  y[1896] -> s123^2*(8*s23 + 6*s34) + 2*s12*(-3*s123*s23 + s23^2 - 
      2*s123*s34 + 2*s23*s34) + s123*(-26*s23^2 - 2*s34^2 + 
      s23*(-22*s34 + s56)) + 2*s23*(5*s23^2 + 8*s23*s56 + 
      6*s34*(-s34 + s56)), y[1897] -> s123^4 + 2*s123^2*s23*(s234 + s56) + 
    s123^3*(-4*s23 + s234 + s56) - 2*s123*s23*(s234^2 + 4*s234*s56 + 
      4*s56*(s23 + s56)) + 2*s23*(s234^3 + 6*s234^2*s56 + 
      2*s234*s56*(5*s23 + 3*s56) + 2*s56^2*(10*s23 + 3*s56)), 
  y[1898] -> s123^3 + 5*s23^3 - 9*s23^2*s234 + 3*s23*s234^2 + 2*s234^3 + 
    s123^2*(-9*s23 + 4*s234 - 2*s34) + 2*s23^2*s34 - 6*s23*s234*s34 - 
    9*s23*s34^2 + 2*s234*s34^2 - 5*s34^3 + 2*s23^2*s56 + 2*s234^2*s56 - 
    6*s23*s34*s56 - s234*s34*s56 + 2*s23*s56^2 + 2*s234*s56^2 - s34*s56^2 + 
    s56^3 + s12*(-3*s23^2 + 2*s34^2 + s56^2 + s234*(s34 + s56) + 
      s23*(9*s234 + 3*s34 + 5*s56)) + s123*(s23^2 + 5*s234^2 - s234*s34 - 
      s34^2 + 2*s234*s56 - s34*s56 + s12*(10*s23 + 2*s34 + s56) - 
      s23*(5*s234 + 7*s34 + 5*s56)), 
  y[1899] -> s23^4*s56 + s23*s56^2*(5*s34^2 - 4*s34*s56 - 20*s56^2) - 
    3*s56^3*(s34^2 + 4*s34*s56 + 5*s56^2) - 
    s23^3*(s34^2 - 4*s34*s56 + 36*s56^2) - 
    s23^2*s56*(s34^2 - 12*s34*s56 + 58*s56^2) - 
    s123*(s23 - s56)*(2*s23*(s34 - 11*s56)*s56 + s23^2*(s34 + s56) - 
      s56^2*(3*s34 + 11*s56)), y[1900] -> -2*s123^3*(s23 + s34) + 
    s123^2*s23*(9*s23 + 9*s34 - s56) - 
    s123*(8*s23^3 + 2*s34^3 + s23^2*(s34 - s56) + s23*s34*(-5*s34 + 3*s56)) + 
    s23*(s23^3 + s34^2*(7*s34 - 12*s56) + s23^2*(-11*s34 + 14*s56) + 
      s23*(-5*s34^2 + 2*s34*s56 - 2*s56^2)), 
  y[1901] -> s123^3*s23 - 4*s23^3*s234 + 14*s23^2*s234^2 - 16*s23*s234^3 + 
    6*s234^4 - 9*s23^3*s56 - 13*s23^2*s234*s56 + 19*s23*s234^2*s56 - 
    8*s234^3*s56 - 16*s23^2*s56^2 - 4*s23*s234*s56^2 + 2*s234^2*s56^2 - 
    s23*s56^3 - s123^2*s23*(4*s23 + 3*s56) + 
    s123*s23*(3*s23^2 + 13*s23*s56 + 3*s56^2) + 
    s12^2*(2*s123*s23 - 2*s23^2 + 2*s234^2 - s23*(5*s234 + s56)) - 
    s12*(3*s123^2*s23 - 2*s23^3 + 2*s234^2*(3*s234 - s56) - 
      s123*s23*(10*s23 + 3*s56) + s23^2*(14*s234 + 13*s56) + 
      s23*(-16*s234^2 + 3*s234*s56 + s56^2)), 
  y[1902] -> 2*s23^4*s56 + 3*s234^2*s34^2*s56 + 
    s23^3*(-2*s234^2 + 3*s123*s34 - 3*s234*s34 - 8*s123*s56 + 8*s234*s56 - 
      9*s34*s56 + 12*s56^2) + s23*(-9*s234*s34^2*s56 + 
      3*s34^2*(3*s123 - s56)*s56 + s234^2*(9*s34^2 + 3*s34*s56 - 2*s56^2)) + 
    s12^2*(s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)) - 3*s12*(s23 + s34)*
     (s234^2*s56 + s123*s23*(s23 + 3*s56) - s23^2*(s234 + 3*s56) + 
      s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s23^2*(3*s234^2*(3*s34 - 4*s56) + s123*(3*s34^2 + 9*s34*s56 - 8*s56^2) + 
      s56*(-9*s34^2 - 3*s34*s56 + 2*s56^2) + 
      s234*(-3*s34^2 - 9*s34*s56 + 8*s56^2)), 
  y[1903] -> -s123^4 - 3*s23^4 + s123^3*(7*s23 - 4*s234 - s56) - 
    s234^2*(s234 - s56)^2 - 8*s23^3*(s234 + 4*s56) + 
    s23^2*(22*s234^2 - 25*s234*s56 - 56*s56^2) - 
    s23*(12*s234^3 - 16*s234^2*s56 + 9*s234*s56^2 + 13*s56^3) + 
    s123^2*(-14*s23^2 + s23*(11*s234 - 5*s56) + 3*s234*(-2*s234 + s56)) + 
    s123*(11*s23^3 + s23^2*(-5*s234 + 26*s56) - 
      s234*(4*s234^2 - 5*s234*s56 + s56^2) + 
      s23*(-3*s234^2 - 6*s234*s56 + 11*s56^2)), 
  y[1904] -> 2*s234^2*(s234 - s56)^2*(3*s234 - s56) + 3*s23^4*s56 + 
    s23*(-16*s234^4 + 35*s234^3*s56 - (s123 - s56)^3*s56 - 23*s234^2*s56^2 + 
      5*s234*s56^3) + s23^3*(-4*s234^2 + 5*s234*s56 + 
      s56*(-7*s123 + 23*s56)) + s23^2*(14*s234^3 - 27*s234^2*s56 + 
      17*s234*s56^2 + s56*(5*s123^2 - 16*s123*s56 + 19*s56^2)), 
  y[1905] -> -(s123^5*s56) + 3*s23^5*s56 + s123^2*s23*s56*
     (7*s123^2 - s123*s56 + s56^2) + 2*s23^2*s56*(-9*s123^3 + 2*s123^2*s56 - 
      2*s123*s56^2 + s56^3) + s23^4*(-4*s34^2 + 9*s34*s56 + 
      s56*(-13*s123 + 17*s56)) + s23^3*(2*s34^3 - 5*s34^2*s56 + 8*s34*s56^2 + 
      s56*(22*s123^2 - 6*s123*s56 + 19*s56^2)), 
  y[1906] -> s234^4*(s234 - s56)^2 + s23^4*(s234 - 2*s56)*s56 + 
    3*s23^2*s234*(s234 - s56)^2*(s234 + s56) - s23*s234^2*(s234 - s56)^2*
     (3*s234 + s56) - s23^3*(s234^3 + s234^2*s56 - 5*s234*s56^2 + 
      s56^2*(-s123 + 3*s56)) + s12^2*(s123*s23^3 + s234^4 + 
      3*s23^2*s234*(s234 + s56) - s23*s234^2*(3*s234 + s56) - 
      s23^3*(s234 + 3*s56)) + s12*(-(s23^4*s56) + s234^4*(-s234 + s56) + 
      s23^3*(s234^2 + 2*s234*s56 + (s123 - 3*s56)*s56) + 
      s23*s234^2*(3*s234^2 - 2*s234*s56 - s56^2) - 
      3*s23^2*(s234^3 - s234*s56^2)), 
  y[1907] -> s123*(2*s23^3*(s34 - 2*s56) - 4*s34^3*s56 + 
      s23*s34*(-5*s34^2 + 18*s34*s56 - 9*s56^2) + 
      s23^2*(-3*s34^2 + 18*s34*s56 - 7*s56^2)) + 
    2*s23*(4*s34^2*(2*s34 - 3*s56)*s56 + s23^2*(s34^2 - 12*s34*s56 + 
        13*s56^2) + s23*(s34^3 - 4*s34^2*s56 + s34*s56^2 - 2*s56^3)), 
  y[1908] -> s23^3*s34^3*(-s23 + s234 - 3*s56) + 
    s123^4*(s34^3 + s23*(s34^2 - s34*s56 + s56^2)) - 
    s123^3*s23*(3*s34^3 + s23*(3*s34^2 - 4*s34*s56 + 5*s56^2)) - 
    s123*s23^2*(-3*s34^3*s56 + s23^2*(s34^2 - 4*s34*s56 + 10*s56^2) + 
      s23*(s34^3 - 3*s34^2*s56 + 4*s34*s56^2 - 5*s56^3)) + 
    s123^2*s23*(-(s34^3*s56) + s23^2*(3*s34^2 - 6*s34*s56 + 10*s56^2) + 
      s23*(3*s34^3 - s34^2*s56 + s34*s56^2 - s56^3)), 
  y[1909] -> -s123^5 + 6*s123^4*s23 - s123^3*(12*s23^2 + s23*s34 + 2*s34^2) + 
    s123*s23*(-3*s23^3 + s34^2*(-5*s34 + s56) + s23^2*(-5*s34 + 3*s56) + 
      s23*(-13*s34^2 + 4*s34*s56 - 4*s56^2)) + 
    s123^2*(10*s23^3 + 2*s34^3 + s23^2*(4*s34 - s56) + 
      s23*(9*s34^2 - s34*s56 + s56^2)) + 
    s23*(-2*s23^3*(s34 - 5*s56) + 2*s34^3*s56 + 
      s23^2*(9*s34^2 - 12*s34*s56 + 20*s56^2) + 
      s23*(s234*s34^2 + 4*s34^3 - 2*s34*s56^2 + 2*s56^3)), 
  y[1910] -> s12^2*(s234^2*s56 + s123*s23*(s23 + 3*s56) - 
      s23^2*(s234 + 3*s56) + s23*(3*s234^2 - 3*s234*s56 - s56^2)) + 
    s56*(s234^2*s56^2 - s23^3*(s234 + 5*s56) + 
      5*s23^2*(s234^2 - 2*s234*s56 - 2*s56^2) - 
      s23*s56*(-10*s234^2 + 5*s234*s56 + s56^2) + 
      s123*s23*(s23^2 + 10*s23*s56 + 5*s56^2)) + 
    s12*(-(s23^3*s56) + s234^2*s56^2 + s23^2*(s234^2 + 4*s123*s56 - 
        4*s234*s56 - 6*s56^2) - s23*s56*(-6*s234^2 + 4*s234*s56 + 
        s56*(-4*s123 + s56))), y[1911] -> -2*s123^3*s23 - s23^3*s234 + 
    3*s23^2*s234^2 - 3*s23*s234^3 + s234^4 + 
    s123^2*(4*s23^2 - 9*s23*s234 + s234^2) - 6*s23^3*s56 + 4*s23^2*s234*s56 - 
    s23*s234^2*s56 + s234^3*s56 + s234^2*s56^2 + s234*s56^3 + 
    s123*(-3*s23^3 + s234^2*(2*s234 + s56) - s23*s234*(10*s234 + s56) + 
      s23^2*(11*s234 + 7*s56)) + s12*(3*s23^3 + 4*s23*s234^2 + 
      s123^2*(2*s23 + s234) - s23^2*(8*s234 + 5*s56) + 
      s234*(s234^2 + s234*s56 + s56^2) + s123*(-4*s23^2 + 6*s23*s234 + 
        s234*(2*s234 + s56))), 
  y[1912] -> 2*s234^6 - s23^4*(s234 + s34 - 5*s56)*s56 + 
    s123^4*(s34 - s56)*s56 + s234^4*s56*(s34 + 2*s56) - 
    s234^5*(s34 + 4*s56) + s23^3*(s234^3 + s34^3 + s234^2*(s34 - 5*s56) - 
      3*s34^2*s56 + 6*s34*s56^2 + 3*s56^2*(s123 + 3*s56) + 
      s234*(s34^2 - 4*s34*s56 + s56^2)) + 
    s23*(-3*s234^5 + s234^4*s56 - s234^2*s56^2*(4*s34 + 5*s56) + 
      s234^3*s56*(4*s34 + 7*s56) + s123^2*s56*(-(s123*s34) + 5*s123*s56 - 
        4*s34*s56 + s56^2)) + s23^2*s56*(9*s234^3 - 15*s234^2*s56 + 
      3*s234*s56*(-2*s34 + s56) + s56*(-7*s123^2 + s123*(4*s34 - 11*s56) + 
        3*s56*(2*s34 + s56))), y[1913] -> s123^3*(s23 + s34) + 
    s123*(s23^3 + s34^3 + s23*s34*(3*s34 - 4*s56) + 3*s23^2*(s34 - 2*s56)) + 
    s123^2*(s34^2 + s23*(s34 + s56)) - 2*(s34^4 + s23^3*(s34 - s56) + 
      s23*s34^2*(3*s34 + 2*s56) + s23^2*(3*s34^2 + 2*s34*s56 + s56^2)) + 
    s12*(s23^3 + s34^3 - s123^2*(s23 + s34) + 3*s23*s34*(s34 + 2*s56) + 
      s23^2*(3*s34 + 10*s56) - s123*(3*s23^2 + s34^2 + s23*(3*s34 + s56))), 
  y[1914] -> -2*s123^3*(2*s23 + s34) + s123*s23*(-5*s23^2 + 3*s23*s34 + 
      3*s34^2 - 4*s23*s56) + s12^2*(2*s123*s23 - 2*s23^2 + 2*s234^2 - 
      s23*(5*s234 + s56)) + s123^2*(13*s23^2 + 4*s34^2 + 
      2*s23*(6*s34 + s56)) + s12*(11*s23^3 + 2*s123^2*s34 + 
      s234^2*(-3*s234 + 2*s34) + s123*s23*(8*s23 + s56) - 
      4*s23^2*(s234 - 2*s34 + 2*s56) + s23*(11*s234^2 + 5*s234*s34 + 
        2*s234*s56 - s34*s56)) - s23*(4*s23^3 + 4*s234^3 + 
      s234^2*(2*s34 - 3*s56) - 2*s234*s34*s56 + 6*s34^2*s56 - 
      s23^2*(16*s234 - 16*s34 + s56) + s23*(4*s234^2 + 10*s34^2 + 
        14*s34*s56 + s56^2 - 4*s234*(2*s34 + 3*s56))), 
  y[1915] -> s123^5 - s123^4*(4*s23 + s34) + 
    s123^3*s23*(3*s23 + s34 - 4*s56) + s123*s23^2*s56*
     (-11*s23 - 4*s34 + s56) + s123^2*s23*s56*(15*s23 + 5*s34 + s56) + 
    s23*(s23^3*(4*s234 + 4*s34 - 13*s56) + s234^2*(10*s234^2 - 4*s234*s34 - 
        15*s234*s56 + 3*s34*s56 + 5*s56^2) - 
      s23^2*(2*s234^2 + 2*s34^2 + 2*s234*(s34 - 13*s56) - 7*s34*s56 + 
        25*s56^2) + s23*(-12*s234^3 + 3*s234^2*s56 - s56^2*(3*s34 + 4*s56) + 
        s234*s56*(6*s34 + 13*s56))), 
  y[1916] -> s12^2*(s123*s23^3 + s234^4 + 3*s23^2*s234*(s234 + s56) - 
      s23*s234^2*(3*s234 + s56) - s23^3*(s234 + 3*s56)) + 
    3*s12*s23*(s23 + s34)*(s123^2*s23 + s234^2*(s234 - s56) + 
      s23^2*(s234 + s56) - s123*s23*(s23 + 2*s56) + 
      s23*(-2*s234^2 + s234*s56 + s56^2)) + 
    s23*(-s234^5 + 3*s123^2*s34^2*(s123 - s56) + 2*s23^4*s56 + s234^4*s56 + 
      s23^3*(-2*s234^2 + 3*s123*s34 - 3*s234*s34 - 5*s123*s56 + 2*s234*s56 + 
        3*s34*s56 + 6*s56^2) + s23*(3*s123^3*s34 + 3*s123*s34^2*s56 - 
        3*s123^2*s34*(2*s34 + s56) + (s234 - s56)*(3*s234*s34^2 + 
          4*s234^2*s56 - 3*s34^2*s56)) + 
      3*s23^2*(s234^3 + s234^2*(s34 - 3*s56) + s123^2*(-2*s34 + s56) + 
        s123*(s34^2 + s34*s56 - 2*s56^2) + s234*(-s34^2 - 2*s34*s56 + 
          s56^2) + s56*(s34^2 + s34*s56 + s56^2)))}}


==> anc/double_virtual/amplitudes/FiniteRemainder_1L_nf1_even.m <==
{{{f[1], 0, 0, (-3*f[1])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[3], 0, 0, (-3*f[3])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[5], 0, 0, (-3*f[5])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[3], 0, 0, (-3*f[3])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[9], 0, 0, (-3*f[9])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[11], 0, 0, (-3*f[11])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[5], 0, 0, (-3*f[5])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[11], 0, 0, (-3*f[11])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[17], 0, 0, (-3*f[17])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> -5/9 - (5*y[2])/(18*y[1]) + (5*y[3]*y[4]^2)/(9*y[1]*y[5]^2) - 
    (5*y[6])/(9*y[1]*y[5]) + (5*y[7])/(18*y[5]) - (5*y[8])/(18*y[5]^2), 
  f[3] -> 5/9 - (5*y[4]^2*y[10])/(18*y[1]^2*y[5]) - 
    (5*y[9]*y[11])/(18*y[1]*y[10]) - (5*y[9]^2*y[12])/(18*y[1]^2*y[10]) - 
    (5*y[13])/(18*y[5]) + (5*y[9]*y[14]*y[15])/(9*y[1]*y[5]*y[10]) + 
    (5*y[16])/(18*y[1]) - (5*y[17])/(18*y[10]) + (5*y[18])/(18*y[1]^2) + 
    (5*y[19])/(18*y[1]*y[5]) - (5*y[20])/(18*y[5]*y[10]), 
  f[5] -> -5/12 - (5*y[4]^3*y[10])/(18*y[1]^2*y[5]^2) + 
    (5*y[9]^2*y[21])/(18*y[1]^2*y[10]) + (5*y[9]*y[22])/(36*y[1]*y[10]) + 
    (5*y[4]^2*y[23])/(18*y[1]*y[5]^2) + (5*y[24])/(36*y[5]) + 
    (5*y[9]*y[25]*y[26])/(18*y[1]*y[5]*y[10]) - 
    (5*y[4]^2*y[27])/(18*y[1]^2*y[5]) - (5*y[28])/(36*y[1]) - 
    (5*y[29])/(18*y[1]^2) - (5*y[30])/(36*y[1]*y[5]) + 
    (5*y[31])/(36*y[5]*y[10]) + (5*y[32])/(36*y[10]) - (5*y[33])/(36*y[5]^2), 
  f[9] -> (-5*y[34])/(18*y[1]) - (5*y[9]^2*y[34])/(9*y[1]*y[10]^2) + 
    (5*y[34])/(9*y[10]) + (5*y[9]*y[34])/(9*y[1]*y[10]) - 
    (5*y[34]*y[35])/(18*y[10]^2), 
  f[11] -> 5/36 + (5*y[4]^2*y[9])/(18*y[1]^2*y[5]) + 
    (5*y[9]^3*y[12])/(18*y[1]^2*y[10]^2) - (5*y[21])/(12*y[10]) - 
    (5*y[9]^2*y[36])/(18*y[1]^2*y[10]) + (5*y[37])/(36*y[10]^2) + 
    (5*y[9]^2*y[38])/(18*y[1]*y[10]^2) - (5*y[39])/(36*y[5]) + 
    (5*y[9]*y[40])/(18*y[1]^2) + (5*y[41])/(36*y[1]) - 
    (5*y[9]*y[42])/(36*y[1]*y[10]) - (5*y[9]*y[43])/(18*y[1]*y[5]*y[10]) + 
    (5*y[44])/(36*y[5]*y[10]) + (5*y[45])/(36*y[1]*y[5]), 
  f[17] -> -5/18 + (5*y[4]*y[9])/(18*y[5]^2) - 
    (5*y[4]^2*y[9])/(9*y[1]*y[5]^2) + (5*y[4]^3*y[9])/(9*y[1]^2*y[5]^2) + 
    (10*y[9]^2*y[15]^2)/(9*y[1]^2*y[5]*y[10]) - (10*y[9]^2*y[21])/
     (9*y[1]*y[10]^2) - (5*y[9]^3*y[21])/(9*y[1]^2*y[10]^2) + 
    (5*y[46])/(18*y[10]) - (5*y[21]*y[47])/(18*y[10]^2) + 
    (5*y[48])/(18*y[5]) + (10*y[9]^2*y[49])/(9*y[1]^2*y[10]) - 
    (5*y[50])/(18*y[1]) + (5*y[9]*y[51])/(18*y[1]*y[10]) - 
    (5*y[9]*y[52])/(9*y[1]^2) + (5*y[9]*y[53])/(9*y[1]*y[5]*y[10]) + 
    (5*y[54])/(18*y[5]*y[10]) - (5*y[9]*y[55])/(9*y[1]^2*y[5]) - 
    (5*y[56])/(18*y[1]*y[5])}, {y[1] -> s34, 
  y[2] -> s12 - 2*(s123 - s23 + s234 - s56), y[3] -> s234 - s56, 
  y[4] -> s123 - s23 + s234 - s56, y[5] -> s12 + s234 - s34 - s56, 
  y[6] -> s123^2 + s23^2 + s123*(-2*s23 + 3*s234 - 3*s56) - 
    3*s23*(s234 - s56) + 2*(s234 - s56)^2, 
  y[7] -> 4*s123 - 4*s23 + 6*s234 - 3*s34 - 6*s56, 
  y[8] -> 2*s123^2 + 2*s23^2 + 4*s234^2 - 3*s234*s34 + s34^2 - 8*s234*s56 + 
    3*s34*s56 + 4*s56^2 - 2*s123*(2*s23 - 3*s234 + s34 + 3*s56) + 
    s23*(-6*s234 + 2*s34 + 6*s56), y[9] -> s23, y[10] -> s234, 
  y[11] -> s12 + s23 - 2*s56, y[12] -> s12 - s56, 
  y[13] -> 4*s123 - 5*s23 + 4*s234 - 3*s34 - 4*s56, y[14] -> s56, 
  y[15] -> -s123 + s23 + s56, y[16] -> s12 - 3*s123 + 3*s23 - 2*s234 + s56, 
  y[17] -> s12 - s123 + 2*s23 + s34 + s56, 
  y[18] -> 2*s12*s23 - 2*s123*s23 + s23^2 - s12*s234 + 2*s123*s234 - 
    2*s23*s234 + s234^2 - s234*s56, y[19] -> 2*s123^2 + 2*s23^2 + 3*s234^2 + 
    s123*(-4*s23 + 5*s234 - 3*s56) - 4*s234*s56 + s56^2 + 
    s23*(-5*s234 + s56), y[20] -> s123^2 + 2*s23^2 + 2*s23*s34 + 
    (s34 + s56)^2 - s123*(2*s23 + s34 + s56), y[21] -> s12 - s123 + s23, 
  y[22] -> 3*s12 - 4*s123 + 6*s23, y[23] -> s123 - 2*s23 + 2*s234, 
  y[24] -> 9*s123 - 18*s23 + 8*s234 - 5*s34 - 6*s56, y[25] -> s123 - 2*s23, 
  y[26] -> s123 - s23 - s56, y[27] -> 2*s23 - 3*s234, 
  y[28] -> s12 - 5*s123 + 10*s23 - 4*s234 + s56, 
  y[29] -> 2*s12*s23 - 4*s123*s23 + 4*s23^2 - s12*s234 + 3*s123*s234 - 
    5*s23*s234 + 2*s234^2 + 2*s23*s56 - 2*s234*s56, 
  y[30] -> 6*s123^2 + 20*s23^2 - 26*s23*s234 + 10*s234^2 + 
    s123*(-24*s23 + 16*s234 - 7*s56) + 17*s23*s56 - 11*s234*s56 + s56^2, 
  y[31] -> 2*s123^2 - 8*s123*s23 + 8*s23^2 - 3*s123*(s34 + s56) + 
    6*s23*(s34 + s56) + 2*(s34 + s56)^2, 
  y[32] -> 2*s12 - 3*s123 + 2*(3*s23 + s34 + s56), 
  y[33] -> 2*s123^2 + 4*s23^2 + s234*(3*s234 - s34 - 3*s56) - 
    s123*(6*s23 - 5*s234 + s34 + 2*s56) + s23*(-7*s234 + 2*s34 + 4*s56), 
  y[34] -> s12, y[35] -> 2*s23 + s34, y[36] -> 2*s12 - 2*s123 + s23, 
  y[37] -> -(s123*(2*s23 + s34)) + s12*(5*s23 + 2*s34) + 
    s23*(2*s23 + s34 - s56), y[38] -> 3*s12 - s123 + s23 - s56, 
  y[39] -> 2*s123 - 7*s23 + 2*s234 - s34 - 2*s56, 
  y[40] -> s12 - 2*s123 + 2*s23 - s234 + s56, 
  y[41] -> 2*s12 - 2*s123 + 5*s23 - s234 + s56, 
  y[42] -> 6*s12 - 8*s123 + 6*s23 + 3*s56, 
  y[43] -> s123^2 - 3*s123*(s23 + s56) + 2*(s23 + s56)^2, 
  y[44] -> s123*(4*s23 + s34 + s56) - 2*s23*(2*s23 + s34 + 3*s56), 
  y[45] -> 10*s23^2 + (s234 - s56)^2 + s123*(-8*s23 + s234 - s56) + 
    s23*(-7*s234 + 11*s56), y[46] -> s12 - 2*s123 + 3*s23, 
  y[47] -> 3*s23 + s34, y[48] -> 3*s123 - 7*s23 + 2*s234 - s34 - 2*s56, 
  y[49] -> s12 - 2*s123 + 2*s23 + s56, 
  y[50] -> s12 - 2*s123 + 5*s23 - s234 + s56, 
  y[51] -> 3*s12 - 7*s123 + 8*s23 + 2*s56, 
  y[52] -> s12 - 3*s123 + 5*s23 - 2*s234 + 2*s56, 
  y[53] -> 2*s123^2 + 4*s23^2 + 5*s23*s56 + s56^2 - 3*s123*(2*s23 + s56), 
  y[54] -> s123^2 - s123*(6*s23 + s34 + s56) + 2*s23*(3*s23 + s34 + 2*s56), 
  y[55] -> 3*s123^2 + 7*s23^2 + 3*(s234 - s56)^2 - 
    2*s123*(5*s23 - 3*s234 + 3*s56) + s23*(-8*s234 + 10*s56), 
  y[56] -> s123^2 + 16*s23^2 + s123*(-13*s23 + 2*s234 - 2*s56) + 
    (s234 - s56)^2 + s23*(-9*s234 + 11*s56)}}


==> anc/double_virtual/amplitudes/FiniteRemainder_1L_nf1_odd.m <==
{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[1], 0, 0, (-3*f[1])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[3], 0, 0, (-3*f[3])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-f[1], 0, 0, (3*f[1])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[7], 0, 0, (-3*f[7])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-f[3], 0, 0, (3*f[3])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-f[7], 0, 0, (3*f[7])/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (5*y[1]^3*y[4]^2)/(18*y[2]*y[3]^2) + (5*y[2]^2*y[5]^3)/
     (18*y[3]^2*y[6]) + (5*y[1]^2*y[7])/(18*y[2]*y[3]) - 
    (5*y[5]^2*y[8])/(18*y[3]*y[6]) - (5*y[9])/(18*y[3]) - 
    (5*y[10])/(18*y[3]^2) + (5*y[11])/18 - (5*y[12])/(18*y[2]) - 
    (5*y[13])/(18*y[2]*y[6]) + (5*y[14])/(18*y[6]), 
  f[3] -> (5*y[2]^2*y[5]^4)/(18*y[3]^2*y[6]^2) - (5*y[1]^3*y[4]*y[15])/
     (18*y[2]*y[3]^2) + (10*y[1]^2*y[16]*y[17]^2)/(9*y[2]*y[3]*y[6]) - 
    (5*y[2]*y[18]*y[19]^3)/(18*y[3]^2*y[6]) - (5*y[5]^3*y[20])/
     (18*y[3]*y[6]^2) + (5*y[21])/36 + (5*y[22])/(36*y[2]) - 
    (5*y[1]^2*y[23])/(36*y[2]*y[3]) + (5*y[24])/(18*y[3]^2) + 
    (5*y[25])/(36*y[2]*y[6]) - (5*y[26])/(36*y[6]) + (5*y[27])/(36*y[3]) + 
    (5*y[28])/(36*y[3]*y[6]) + (5*y[29])/(36*y[6]^2), 
  f[7] -> (5*y[1]^4*y[4]^2)/(18*y[2]^2*y[3]^2) + (5*y[1]*y[2]*y[5]^3)/
     (18*y[3]^2*y[6]) + (10*y[1]^2*y[16]*y[17]^2)/(9*y[2]*y[3]*y[6]) - 
    (5*y[1]^3*y[4]*y[30])/(18*y[2]*y[3]^2) + (5*y[1]^3*y[31])/
     (18*y[2]^2*y[3]) + (5*y[32])/36 + (5*y[1]^2*y[33])/(36*y[2]*y[3]) + 
    (5*y[1]*y[34])/(18*y[3]^2) + (5*y[35])/(36*y[2]^2) + 
    (5*y[36])/(36*y[3]) + (5*y[37])/(36*y[2]*y[6]) + (5*y[38])/(36*y[6]) - 
    (5*y[39])/(36*y[3]*y[6]) - (5*y[40])/(36*y[2])}, 
 {y[1] -> s23, y[2] -> s234, y[3] -> s34, y[4] -> s12 - s56, 
  y[5] -> s123 - s23 + s234 - s56, y[6] -> s12 + s234 - s34 - s56, 
  y[7] -> s12^2 + s12*s123 - 5*s12*s56 + 3*s123*s56 - 4*s23*s56, 
  y[8] -> 3*s123*s234 + s234*(4*s234 - s56) - 2*s23*(s234 + 2*s56), 
  y[9] -> s23^3 + s123^2*(2*s23 - 7*s234) + s12^2*(2*s23 - s234) - 
    5*s23^2*s234 + 7*s23*s234^2 - 3*s234^3 - 8*s23^2*s56 + 4*s234^2*s56 - 
    4*s23*s56^2 - s234*s56^2 + s123*(-4*s23^2 + 12*s23*s234 - 8*s234^2 + 
      8*s23*s56 + 5*s234*s56) - s12*(-2*s23^2 + s123*(4*s23 - 5*s234) + 
      s234*(-2*s234 + s56) + 4*s23*(s234 + s56)), 
  y[10] -> -(s23^3*s234) + 3*s23^2*s234^2 - 3*s23*s234^3 + s234^4 + 
    3*s123^2*s234*(-s23 + s234) + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    s23^3*s56 + 3*s23*s234^2*s56 - 2*s234^3*s56 + s234^2*s56^2 + 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    s12*(s23^3 - 3*s123*(s23 - s234)^2 + 3*s23*s234^2 + 
      s234^2*(-s234 + s56) - 3*s23^2*(s234 + s56)), 
  y[11] -> -5*s123^2 + 4*s23*s234 - 3*s234^2 + s12*(2*s123 + s234) + 
    s234*s34 + 8*s23*s56 + 2*s234*s56 + 
    s123*(6*s23 - 7*s234 + 2*(s34 + s56)), 
  y[12] -> s123^2*(s23 - s34) + s12*s23*(-2*s123 + s23 + 4*s56) - 
    s123*s23*(3*s23 + 8*s56) + s23*(s23^2 + 12*s23*s56 + 4*s56*(s34 + s56)), 
  y[13] -> s123^3*s34 - 4*s123*s23*s56*(3*s23 + 2*(s34 + s56)) - 
    s123^2*(2*s23*(s34 - 2*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + 3*s23*(s34 + s56) + (s34 + s56)^2), 
  y[14] -> 3*s123^3 + 5*s23^2*(s234 + 4*s56) - 
    s123^2*(7*s23 - 12*s234 + 6*s34 + 5*s56) + 
    s234*(6*s234^2 - 4*s234*s34 + s34^2 - 9*s234*s56 + 3*s34*s56 + 3*s56^2) + 
    s23*(-11*s234^2 + 4*s234*(s34 - s56) + 4*s56*(3*s34 + 4*s56)) + 
    s123*(4*s23^2 + 15*s234^2 + 2*(s34 + s56)^2 - 
      2*s23*(9*s234 - 3*s34 + 5*s56) - s234*(9*s34 + 14*s56)), 
  y[15] -> s12 - s123 + s23, y[16] -> s56, y[17] -> -s123 + s23 + s56, 
  y[18] -> 3*s23 - 4*s234, y[19] -> -s123 + s23 - s234 + s56, 
  y[20] -> 2*s123*s234 + 3*s234^2 - 4*s23*s56, 
  y[21] -> 8*s123^2 - s12*(2*s123 + s234) - 2*s123*(-6*s234 + s34 + s56) - 
    8*s23*(s123 + s234 + 2*s56) - s234*(-6*s234 + s34 + 2*s56), 
  y[22] -> s123^2*(2*s23 - s34) - 6*s123*s23*(s23 + 2*s56) + 
    s12*s23*(-2*s123 + s23 + 4*s56) + 2*s23*(s23^2 + 10*s23*s56 + 
      2*s56*(s34 + s56)), y[23] -> s12^2 + s12*(2*s123 - 9*s56) - 
    2*(2*s123^2 + s23^2 + 9*s23*s56 + 4*s56^2 - 3*s123*(s23 + 3*s56)), 
  y[24] -> 2*s23^4 - 9*s23^3*s234 + 15*s23^2*s234^2 - 11*s23*s234^3 + 
    3*s234^4 + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 9*s23^2*s234*s56 + 
    14*s23*s234^2*s56 - 6*s234^3*s56 - 3*s23*s234*s56^2 + 3*s234^2*s56^2 + 
    s12*(5*s23^3 - 9*s23^2*s234 + s123*(-6*s23^2 + 9*s23*s234 - 4*s234^2) + 
      s23*s234*(7*s234 - 3*s56) + 2*s234^2*(-s234 + s56)) + 
    s123*(-5*s23^3 + 18*s23^2*s234 + 8*s234^2*(s234 - s56) + 
      3*s23*s234*(-7*s234 + 3*s56)), 
  y[25] -> 2*s123^3*(s23 + s34) - 4*s123*s23*s56*(8*s23 + 3*(s34 + s56)) - 
    s123^2*(2*s23^2 + s23*(4*s34 - 6*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(6*s23^2 + (s34 + s56)^2 + s23*(5*s34 + 7*s56)), 
  y[26] -> 8*s123^3 + s23^2*(17*s234 + 64*s56) - 
    4*s23*(9*s234^2 - 2*s234*s34 + 5*s234*s56 - 6*s34*s56 - 11*s56^2) + 
    s234*(19*s234^2 - 8*s234*s34 + s34^2 - 22*s234*s56 + 3*s34*s56 + 
      3*s56^2) - s123^2*(18*s23 - 33*s234 + 10*(s34 + s56)) + 
    2*s123*(4*s23^2 + 22*s234^2 + s23*(-25*s234 + 4*s34 - 19*s56) + 
      (s34 + s56)^2 - s234*(8*s34 + 15*s56)), 
  y[27] -> s123^2*(4*s23 - 17*s234) + s12^2*(2*s23 - s234) - 16*s23^2*s234 + 
    24*s23*s234^2 - 10*s234^3 - 33*s23^2*s56 + 4*s23*s234*s56 + 
    11*s234^2*s56 - 16*s23*s56^2 - s234*s56^2 - 
    s12*(-4*s23^2 + s123*(6*s23 - 8*s234) + s234*(-4*s234 + s56) + 
      8*s23*(s234 + s56)) + s123*(-4*s23^2 + 12*s234*(-2*s234 + s56) + 
      s23*(34*s234 + 24*s56)), y[28] -> 14*s123^3*s234 + 
    s234*(s234 - s56)^2*(20*s234 - s56) - 8*s23^3*(2*s234 + 5*s56) - 
    s123^2*(44*s23*s234 - 48*s234^2 + 24*s23*s56 + 29*s234*s56) + 
    s23^2*(52*s234^2 + 23*s234*s56 - 64*s56^2) + 
    s23*(-56*s234^3 + 50*s234^2*s56 + 30*s234*s56^2 - 24*s56^3) + 
    2*s123*(s23^2*(23*s234 + 32*s56) + s234*(27*s234^2 - 35*s234*s56 + 
        8*s56^2) + s23*(-50*s234^2 + 7*s234*s56 + 24*s56^2)), 
  y[29] -> 2*s123^4 - 16*s23^3*s56 - 2*s123^3*(2*s23 - 6*s234 + s34 + 
      2*s56) + s123^2*(2*s23^2 + 25*s234^2 - 8*s234*s34 + s34^2 - 
      20*s234*s56 + 2*s34*s56 + 2*s56^2 - 2*s23*(10*s234 - s34 + 6*s56)) + 
    s234^2*(7*s234^2 + s34^2 + 4*s34*s56 + 7*s56^2 - 
      2*s234*(2*s34 + 7*s56)) + s23^2*(7*s234^2 + 32*s234*s56 - 
      4*s56*(3*s34 + 8*s56)) - 2*s23*(7*s234^3 + s234^2*(-2*s34 + s56) - 
      2*s234*s56*(3*s34 + 8*s56) + 2*s56*(s34^2 + 3*s34*s56 + 4*s56^2)) + 
    2*s123*(4*s23^2*(s234 + 4*s56) + s23*(-15*s234^2 + 3*s234*s34 - 
        8*s234*s56 + 6*s34*s56 + 16*s56^2) + 
      s234*(11*s234^2 + s34^2 + 3*s34*s56 + 4*s56^2 - 5*s234*(s34 + 3*s56))), 
  y[30] -> 3*s12 - 3*s123 + s23, 
  y[31] -> s12^2 + 2*s12*(s123 - s23 - 3*s56) + s56*(2*s123 - 2*s23 + s56), 
  y[32] -> s12^2 + s123^2 + 2*s23*s234 - 2*s234^2 + 
    s12*(-2*s123 - 2*s23 + s234) + s234*s34 + 4*s23*s56 + 2*s234*s56 + 
    2*s123*(-2*s234 + s34 + s56), y[33] -> -4*s12^2 + 2*s23^2 + 14*s23*s56 + 
    7*s56^2 - 2*s123*(s23 + 10*s56) + s12*(4*s123 + 8*s23 + 13*s56), 
  y[34] -> s23^3 + 3*s123^2*(s23 - s234) + s12^2*(3*s23 - s234) - 
    3*s23^2*s234 + 3*s23*s234^2 - s234^3 - 3*s23*s234*s56 + 2*s234^2*s56 - 
    s234*s56^2 + s12*(-6*s123*s23 + 3*s23^2 + 3*s123*s234 - 3*s23*s234 + 
      s234^2 - s234*s56) - 3*s123*(s23^2 - 2*s23*s234 + s234^2 - s234*s56), 
  y[35] -> s12^2*s23^2 + s123^2*(2*s23^2 + 2*s23*s34 + s34^2) - 
    2*s123*s23*(2*s23^2 + 2*s23*(s34 - s56) + s34*(s34 - s56)) + 
    s23^2*(2*s23^2 + 2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 
    2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 5*s23*s56 + 
      2*s34*s56), y[36] -> 2*s12^2*s23 + 10*s123^2*s23 - 2*s23^3 - 
    s23^2*s234 + s234^3 - 8*s23^2*s56 - 2*s234^2*s56 + s234*s56^2 - 
    s12*(8*s123*s23 + 5*s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - s234*s56) - 
    2*s123*(2*s23^2 + s23*(-2*s234 + s56) + s234*(-s234 + s56)), 
  y[37] -> 2*s123^3*s23 + 4*s123*s23*s56*(-2*s23 + s34 + s56) + 
    s123^2*(-2*s23^2 - 2*s23*s56 + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + s23*(-s34 + s56) - (s34 + s56)^2), 
  y[38] -> s123^2*(6*s23 + 3*s234 - 3*s34 - 2*s56) - s23^2*(s234 + 4*s56) - 
    2*s23*(s234^2 + s234*(-s34 + s56) - 4*s56*(s34 + s56)) + 
    s234*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) + 
    2*s123*(-2*s23^2 + 3*s234^2 + s23*(s234 + s34 - 3*s56) + (s34 + s56)^2 - 
      s234*(3*s34 + 4*s56)), y[39] -> 4*s123^3*s23 + 
    2*s23*s234*(s234 - s56)^2 + s234*(s234 - s56)^3 + 
    4*s23^3*(s234 + 4*s56) + s123^2*(-8*s23^2 + 12*s23*s234 + s234^2 - 
      8*s23*s56 - s234*s56) - s23^2*(7*s234^2 + s234*s56 - 16*s56^2) + 
    2*s123*(2*s23^3 + s234*(s234 - s56)^2 - 4*s23^2*(2*s234 + s56) + 
      s23*(5*s234^2 - 7*s234*s56 + 2*s56^2)), 
  y[40] -> 2*s12^2*s23 - 4*s123*s23*(2*s23 + s34) + 2*s123^2*(3*s23 + s34) + 
    s23*(2*s23^2 + 4*s56*(s34 + s56) + s23*(s34 + 2*s56)) - 
    s12*(2*s123*(3*s23 + s34) + s23*(5*s23 + 2*(s34 + s56)))}}


==> anc/double_virtual/amplitudes/FiniteRemainder_2L_nf2_even.m <==
{{{f[1], 0, 0, 0, 0, (-6*f[1])/5, 0, 0, 0, (9*f[1])/25, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {f[4], 0, 0, 0, 0, (-6*f[4])/5, 0, 0, 0, (9*f[4])/25, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[7], 0, 0, 0, 0, (-6*f[7])/5, 0, 0, 0, 
   (9*f[7])/25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[4], 0, 0, 0, 0, (-6*f[4])/5, 0, 0, 0, (9*f[4])/25, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {f[13], 0, 0, 0, 0, (-6*f[13])/5, 0, 0, 0, (9*f[13])/25, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[16], 0, 0, 0, 0, (-6*f[16])/5, 0, 
   0, 0, (9*f[16])/25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[7], 0, 0, 0, 0, (-6*f[7])/5, 0, 0, 0, (9*f[7])/25, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {f[16], 0, 0, 0, 0, (-6*f[16])/5, 0, 0, 0, (9*f[16])/25, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[25], 0, 0, 0, 0, (-6*f[25])/5, 0, 
   0, 0, (9*f[25])/25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> 50/81 + (25*y[2])/(81*y[1]) - (50*y[3]*y[4]^2)/(81*y[1]*y[5]^2) + 
    (50*y[6])/(81*y[1]*y[5]) - (25*y[7])/(81*y[5]) + (25*y[8])/(81*y[5]^2), 
  f[4] -> -50/81 + (25*y[4]^2*y[10])/(81*y[1]^2*y[5]) + 
    (25*y[9]*y[11])/(81*y[1]*y[10]) + (25*y[9]^2*y[12])/(81*y[1]^2*y[10]) + 
    (25*y[13])/(81*y[5]) - (50*y[9]*y[14]*y[15])/(81*y[1]*y[5]*y[10]) - 
    (25*y[16])/(81*y[1]) + (25*y[17])/(81*y[10]) - (25*y[18])/(81*y[1]^2) - 
    (25*y[19])/(81*y[1]*y[5]) + (25*y[20])/(81*y[5]*y[10]), 
  f[7] -> 25/54 + (25*y[4]^3*y[10])/(81*y[1]^2*y[5]^2) - 
    (25*y[9]^2*y[21])/(81*y[1]^2*y[10]) - (25*y[9]*y[22])/(162*y[1]*y[10]) - 
    (25*y[4]^2*y[23])/(81*y[1]*y[5]^2) - (25*y[24])/(162*y[5]) - 
    (25*y[9]*y[25]*y[26])/(81*y[1]*y[5]*y[10]) + 
    (25*y[4]^2*y[27])/(81*y[1]^2*y[5]) + (25*y[28])/(162*y[1]) + 
    (25*y[29])/(81*y[1]^2) + (25*y[30])/(162*y[1]*y[5]) - 
    (25*y[31])/(162*y[5]*y[10]) - (25*y[32])/(162*y[10]) + 
    (25*y[33])/(162*y[5]^2), f[13] -> (25*y[34])/(81*y[1]) + 
    (50*y[9]^2*y[34])/(81*y[1]*y[10]^2) - (50*y[34])/(81*y[10]) - 
    (50*y[9]*y[34])/(81*y[1]*y[10]) + (25*y[34]*y[35])/(81*y[10]^2), 
  f[16] -> -25/162 - (25*y[4]^2*y[9])/(81*y[1]^2*y[5]) - 
    (25*y[9]^3*y[12])/(81*y[1]^2*y[10]^2) + (25*y[21])/(54*y[10]) + 
    (25*y[9]^2*y[36])/(81*y[1]^2*y[10]) - (25*y[37])/(162*y[10]^2) - 
    (25*y[9]^2*y[38])/(81*y[1]*y[10]^2) + (25*y[39])/(162*y[5]) - 
    (25*y[9]*y[40])/(81*y[1]^2) - (25*y[41])/(162*y[1]) + 
    (25*y[9]*y[42])/(162*y[1]*y[10]) + (25*y[9]*y[43])/(81*y[1]*y[5]*y[10]) - 
    (25*y[44])/(162*y[5]*y[10]) - (25*y[45])/(162*y[1]*y[5]), 
  f[25] -> 25/81 + (50*y[4]^2*y[9])/(81*y[1]*y[5]^2) - 
    (100*y[9]^2*y[15]^2)/(81*y[1]^2*y[5]*y[10]) + 
    (100*y[9]^2*y[21])/(81*y[1]*y[10]^2) + (50*y[9]^3*y[21])/
     (81*y[1]^2*y[10]^2) - (25*y[46])/(81*y[10]) + 
    (25*y[21]*y[47])/(81*y[10]^2) - (25*y[48])/(81*y[5]) - 
    (100*y[9]^2*y[49])/(81*y[1]^2*y[10]) + (25*y[9]*y[50])/(81*y[5]^2) + 
    (50*y[9]*y[50]^3)/(81*y[1]^2*y[5]^2) + (25*y[51])/(81*y[1]) - 
    (25*y[9]*y[52])/(81*y[1]*y[10]) + (50*y[9]*y[53])/(81*y[1]^2) - 
    (50*y[9]*y[54])/(81*y[1]*y[5]*y[10]) - (25*y[55])/(81*y[5]*y[10]) + 
    (50*y[9]*y[56])/(81*y[1]^2*y[5]) + (25*y[57])/(81*y[1]*y[5])}, 
 {y[1] -> s34, y[2] -> s12 - 2*(s123 - s23 + s234 - s56), y[3] -> s234 - s56, 
  y[4] -> s123 - s23 + s234 - s56, y[5] -> s12 + s234 - s34 - s56, 
  y[6] -> s123^2 + s23^2 + s123*(-2*s23 + 3*s234 - 3*s56) - 
    3*s23*(s234 - s56) + 2*(s234 - s56)^2, 
  y[7] -> 4*s123 - 4*s23 + 6*s234 - 3*s34 - 6*s56, 
  y[8] -> 2*s123^2 + 2*s23^2 + 4*s234^2 - 3*s234*s34 + s34^2 - 8*s234*s56 + 
    3*s34*s56 + 4*s56^2 - 2*s123*(2*s23 - 3*s234 + s34 + 3*s56) + 
    s23*(-6*s234 + 2*s34 + 6*s56), y[9] -> s23, y[10] -> s234, 
  y[11] -> s12 + s23 - 2*s56, y[12] -> s12 - s56, 
  y[13] -> 4*s123 - 5*s23 + 4*s234 - 3*s34 - 4*s56, y[14] -> s56, 
  y[15] -> -s123 + s23 + s56, y[16] -> s12 - 3*s123 + 3*s23 - 2*s234 + s56, 
  y[17] -> s12 - s123 + 2*s23 + s34 + s56, 
  y[18] -> 2*s12*s23 - 2*s123*s23 + s23^2 - s12*s234 + 2*s123*s234 - 
    2*s23*s234 + s234^2 - s234*s56, y[19] -> 2*s123^2 + 2*s23^2 + 3*s234^2 + 
    s123*(-4*s23 + 5*s234 - 3*s56) - 4*s234*s56 + s56^2 + 
    s23*(-5*s234 + s56), y[20] -> s123^2 + 2*s23^2 + 2*s23*s34 + 
    (s34 + s56)^2 - s123*(2*s23 + s34 + s56), y[21] -> s12 - s123 + s23, 
  y[22] -> 3*s12 - 4*s123 + 6*s23, y[23] -> s123 - 2*s23 + 2*s234, 
  y[24] -> 9*s123 - 18*s23 + 8*s234 - 5*s34 - 6*s56, y[25] -> s123 - 2*s23, 
  y[26] -> s123 - s23 - s56, y[27] -> 2*s23 - 3*s234, 
  y[28] -> s12 - 5*s123 + 10*s23 - 4*s234 + s56, 
  y[29] -> 2*s12*s23 - 4*s123*s23 + 4*s23^2 - s12*s234 + 3*s123*s234 - 
    5*s23*s234 + 2*s234^2 + 2*s23*s56 - 2*s234*s56, 
  y[30] -> 6*s123^2 + 20*s23^2 - 26*s23*s234 + 10*s234^2 + 
    s123*(-24*s23 + 16*s234 - 7*s56) + 17*s23*s56 - 11*s234*s56 + s56^2, 
  y[31] -> 2*s123^2 - 8*s123*s23 + 8*s23^2 - 3*s123*(s34 + s56) + 
    6*s23*(s34 + s56) + 2*(s34 + s56)^2, 
  y[32] -> 2*s12 - 3*s123 + 2*(3*s23 + s34 + s56), 
  y[33] -> 2*s123^2 + 4*s23^2 + s234*(3*s234 - s34 - 3*s56) - 
    s123*(6*s23 - 5*s234 + s34 + 2*s56) + s23*(-7*s234 + 2*s34 + 4*s56), 
  y[34] -> s12, y[35] -> 2*s23 + s34, y[36] -> 2*s12 - 2*s123 + s23, 
  y[37] -> -(s123*(2*s23 + s34)) + s12*(5*s23 + 2*s34) + 
    s23*(2*s23 + s34 - s56), y[38] -> 3*s12 - s123 + s23 - s56, 
  y[39] -> 2*s123 - 7*s23 + 2*s234 - s34 - 2*s56, 
  y[40] -> s12 - 2*s123 + 2*s23 - s234 + s56, 
  y[41] -> 2*s12 - 2*s123 + 5*s23 - s234 + s56, 
  y[42] -> 6*s12 - 8*s123 + 6*s23 + 3*s56, 
  y[43] -> s123^2 - 3*s123*(s23 + s56) + 2*(s23 + s56)^2, 
  y[44] -> s123*(4*s23 + s34 + s56) - 2*s23*(2*s23 + s34 + 3*s56), 
  y[45] -> 10*s23^2 + (s234 - s56)^2 + s123*(-8*s23 + s234 - s56) + 
    s23*(-7*s234 + 11*s56), y[46] -> s12 - 2*s123 + 3*s23, 
  y[47] -> 3*s23 + s34, y[48] -> 3*s123 - 7*s23 + 2*s234 - s34 - 2*s56, 
  y[49] -> s12 - 2*s123 + 2*s23 + s56, y[50] -> -s123 + s23 - s234 + s56, 
  y[51] -> s12 - 2*s123 + 5*s23 - s234 + s56, 
  y[52] -> 3*s12 - 7*s123 + 8*s23 + 2*s56, 
  y[53] -> s12 - 3*s123 + 5*s23 - 2*s234 + 2*s56, 
  y[54] -> 2*s123^2 + 4*s23^2 + 5*s23*s56 + s56^2 - 3*s123*(2*s23 + s56), 
  y[55] -> s123^2 - s123*(6*s23 + s34 + s56) + 2*s23*(3*s23 + s34 + 2*s56), 
  y[56] -> 3*s123^2 + 7*s23^2 + 3*(s234 - s56)^2 - 
    2*s123*(5*s23 - 3*s234 + 3*s56) + s23*(-8*s234 + 10*s56), 
  y[57] -> s123^2 + 16*s23^2 + s123*(-13*s23 + 2*s234 - 2*s56) + 
    (s234 - s56)^2 + s23*(-9*s234 + 11*s56)}}


==> anc/double_virtual/amplitudes/FiniteRemainder_2L_nf2_odd.m <==
{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[1], 0, 0, 0, 0, (-6*f[1])/5, 0, 0, 0, (9*f[1])/25, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {f[4], 0, 0, 0, 0, (-6*f[4])/5, 0, 0, 0, (9*f[4])/25, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-f[1], 0, 0, 0, 0, (6*f[1])/5, 0, 0, 0, 
   (-9*f[1])/25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {f[10], 0, 0, 0, 0, (-6*f[10])/5, 0, 0, 0, (9*f[10])/25, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {-f[4], 0, 0, 0, 0, (6*f[4])/5, 0, 0, 0, (-9*f[4])/25, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-f[10], 0, 0, 0, 0, (6*f[10])/5, 0, 
   0, 0, (-9*f[10])/25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {f[1] -> (-25*y[1]^3*y[4]^2)/(81*y[2]*y[3]^2) - 
    (25*y[2]^2*y[5]^3)/(81*y[3]^2*y[6]) - (25*y[1]^2*y[7])/(81*y[2]*y[3]) + 
    (25*y[5]^2*y[8])/(81*y[3]*y[6]) + (25*y[9])/(81*y[3]) + 
    (25*y[10])/(81*y[3]^2) - (25*y[11])/81 + (25*y[12])/(81*y[2]) + 
    (25*y[13])/(81*y[2]*y[6]) - (25*y[14])/(81*y[6]), 
  f[4] -> (-25*y[2]^2*y[5]^4)/(81*y[3]^2*y[6]^2) + 
    (25*y[1]^3*y[4]*y[15])/(81*y[2]*y[3]^2) - (100*y[1]^2*y[16]*y[17]^2)/
     (81*y[2]*y[3]*y[6]) + (25*y[2]*y[18]*y[19]^3)/(81*y[3]^2*y[6]) + 
    (25*y[5]^3*y[20])/(81*y[3]*y[6]^2) + (25*y[21])/162 + 
    (25*y[22])/(162*y[2]) + (25*y[1]^2*y[23])/(162*y[2]*y[3]) - 
    (25*y[24])/(81*y[3]^2) - (25*y[25])/(162*y[2]*y[6]) + 
    (25*y[26])/(162*y[6]) - (25*y[27])/(162*y[3]) - 
    (25*y[28])/(162*y[3]*y[6]) - (25*y[29])/(162*y[6]^2), 
  f[10] -> (-25*y[1]^4*y[4]^2)/(81*y[2]^2*y[3]^2) - 
    (100*y[1]^2*y[16]*y[17]^2)/(81*y[2]*y[3]*y[6]) + 
    (25*y[1]*y[2]*y[19]^3)/(81*y[3]^2*y[6]) + (25*y[1]^3*y[4]*y[30])/
     (81*y[2]*y[3]^2) - (25*y[1]^3*y[31])/(81*y[2]^2*y[3]) - (25*y[32])/162 - 
    (25*y[1]^2*y[33])/(162*y[2]*y[3]) - (25*y[1]*y[34])/(81*y[3]^2) - 
    (25*y[35])/(162*y[2]^2) - (25*y[36])/(162*y[3]) - 
    (25*y[37])/(162*y[2]*y[6]) - (25*y[38])/(162*y[6]) + 
    (25*y[39])/(162*y[3]*y[6]) + (25*y[40])/(162*y[2])}, 
 {y[1] -> s23, y[2] -> s234, y[3] -> s34, y[4] -> s12 - s56, 
  y[5] -> s123 - s23 + s234 - s56, y[6] -> s12 + s234 - s34 - s56, 
  y[7] -> s12^2 + s12*s123 - 5*s12*s56 + 3*s123*s56 - 4*s23*s56, 
  y[8] -> 3*s123*s234 + s234*(4*s234 - s56) - 2*s23*(s234 + 2*s56), 
  y[9] -> s23^3 + s123^2*(2*s23 - 7*s234) + s12^2*(2*s23 - s234) - 
    5*s23^2*s234 + 7*s23*s234^2 - 3*s234^3 - 8*s23^2*s56 + 4*s234^2*s56 - 
    4*s23*s56^2 - s234*s56^2 + s123*(-4*s23^2 + 12*s23*s234 - 8*s234^2 + 
      8*s23*s56 + 5*s234*s56) - s12*(-2*s23^2 + s123*(4*s23 - 5*s234) + 
      s234*(-2*s234 + s56) + 4*s23*(s234 + s56)), 
  y[10] -> -(s23^3*s234) + 3*s23^2*s234^2 - 3*s23*s234^3 + s234^4 + 
    3*s123^2*s234*(-s23 + s234) + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) - 
    s23^3*s56 + 3*s23*s234^2*s56 - 2*s234^3*s56 + s234^2*s56^2 + 
    3*s123*(s23 - s234)*(s234*(-s234 + s56) + s23*(s234 + s56)) + 
    s12*(s23^3 - 3*s123*(s23 - s234)^2 + 3*s23*s234^2 + 
      s234^2*(-s234 + s56) - 3*s23^2*(s234 + s56)), 
  y[11] -> -5*s123^2 + 4*s23*s234 - 3*s234^2 + s12*(2*s123 + s234) + 
    s234*s34 + 8*s23*s56 + 2*s234*s56 + 
    s123*(6*s23 - 7*s234 + 2*(s34 + s56)), 
  y[12] -> s123^2*(s23 - s34) + s12*s23*(-2*s123 + s23 + 4*s56) - 
    s123*s23*(3*s23 + 8*s56) + s23*(s23^2 + 12*s23*s56 + 4*s56*(s34 + s56)), 
  y[13] -> s123^3*s34 - 4*s123*s23*s56*(3*s23 + 2*(s34 + s56)) - 
    s123^2*(2*s23*(s34 - 2*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + 3*s23*(s34 + s56) + (s34 + s56)^2), 
  y[14] -> 3*s123^3 + 5*s23^2*(s234 + 4*s56) - 
    s123^2*(7*s23 - 12*s234 + 6*s34 + 5*s56) + 
    s234*(6*s234^2 - 4*s234*s34 + s34^2 - 9*s234*s56 + 3*s34*s56 + 3*s56^2) + 
    s23*(-11*s234^2 + 4*s234*(s34 - s56) + 4*s56*(3*s34 + 4*s56)) + 
    s123*(4*s23^2 + 15*s234^2 + 2*(s34 + s56)^2 - 
      2*s23*(9*s234 - 3*s34 + 5*s56) - s234*(9*s34 + 14*s56)), 
  y[15] -> s12 - s123 + s23, y[16] -> s56, y[17] -> -s123 + s23 + s56, 
  y[18] -> 3*s23 - 4*s234, y[19] -> -s123 + s23 - s234 + s56, 
  y[20] -> 2*s123*s234 + 3*s234^2 - 4*s23*s56, 
  y[21] -> -8*s123^2 + 8*s23*s234 - 6*s234^2 + s12*(2*s123 + s234) + 
    s234*s34 + 16*s23*s56 + 2*s234*s56 + 2*s123*(4*s23 - 6*s234 + s34 + s56), 
  y[22] -> s123^2*(-2*s23 + s34) + 6*s123*s23*(s23 + 2*s56) - 
    s12*s23*(-2*s123 + s23 + 4*s56) - 2*s23*(s23^2 + 10*s23*s56 + 
      2*s56*(s34 + s56)), y[23] -> s12^2 + s12*(2*s123 - 9*s56) - 
    2*(2*s123^2 + s23^2 + 9*s23*s56 + 4*s56^2 - 3*s123*(s23 + 3*s56)), 
  y[24] -> 2*s23^4 - 9*s23^3*s234 + 15*s23^2*s234^2 - 11*s23*s234^3 + 
    3*s234^4 + s12^2*(3*s23^2 - 3*s23*s234 + s234^2) + 
    3*s123^2*(s23^2 - 3*s23*s234 + 2*s234^2) - 9*s23^2*s234*s56 + 
    14*s23*s234^2*s56 - 6*s234^3*s56 - 3*s23*s234*s56^2 + 3*s234^2*s56^2 + 
    s12*(5*s23^3 - 9*s23^2*s234 + s123*(-6*s23^2 + 9*s23*s234 - 4*s234^2) + 
      s23*s234*(7*s234 - 3*s56) + 2*s234^2*(-s234 + s56)) + 
    s123*(-5*s23^3 + 18*s23^2*s234 + 8*s234^2*(s234 - s56) + 
      3*s23*s234*(-7*s234 + 3*s56)), 
  y[25] -> 2*s123^3*(s23 + s34) - 4*s123*s23*s56*(8*s23 + 3*(s34 + s56)) - 
    s123^2*(2*s23^2 + s23*(4*s34 - 6*s56) + s34*(s34 + s56)) + 
    4*s23*s56*(6*s23^2 + (s34 + s56)^2 + s23*(5*s34 + 7*s56)), 
  y[26] -> 8*s123^3 + s23^2*(17*s234 + 64*s56) - 
    4*s23*(9*s234^2 - 2*s234*s34 + 5*s234*s56 - 6*s34*s56 - 11*s56^2) + 
    s234*(19*s234^2 - 8*s234*s34 + s34^2 - 22*s234*s56 + 3*s34*s56 + 
      3*s56^2) - s123^2*(18*s23 - 33*s234 + 10*(s34 + s56)) + 
    2*s123*(4*s23^2 + 22*s234^2 + s23*(-25*s234 + 4*s34 - 19*s56) + 
      (s34 + s56)^2 - s234*(8*s34 + 15*s56)), 
  y[27] -> s123^2*(4*s23 - 17*s234) + s12^2*(2*s23 - s234) - 16*s23^2*s234 + 
    24*s23*s234^2 - 10*s234^3 - 33*s23^2*s56 + 4*s23*s234*s56 + 
    11*s234^2*s56 - 16*s23*s56^2 - s234*s56^2 - 
    s12*(-4*s23^2 + s123*(6*s23 - 8*s234) + s234*(-4*s234 + s56) + 
      8*s23*(s234 + s56)) + s123*(-4*s23^2 + 12*s234*(-2*s234 + s56) + 
      s23*(34*s234 + 24*s56)), y[28] -> 14*s123^3*s234 + 
    s234*(s234 - s56)^2*(20*s234 - s56) - 8*s23^3*(2*s234 + 5*s56) - 
    s123^2*(44*s23*s234 - 48*s234^2 + 24*s23*s56 + 29*s234*s56) + 
    s23^2*(52*s234^2 + 23*s234*s56 - 64*s56^2) + 
    s23*(-56*s234^3 + 50*s234^2*s56 + 30*s234*s56^2 - 24*s56^3) + 
    2*s123*(s23^2*(23*s234 + 32*s56) + s234*(27*s234^2 - 35*s234*s56 + 
        8*s56^2) + s23*(-50*s234^2 + 7*s234*s56 + 24*s56^2)), 
  y[29] -> 2*s123^4 - 16*s23^3*s56 - 2*s123^3*(2*s23 - 6*s234 + s34 + 
      2*s56) + s123^2*(2*s23^2 + 25*s234^2 - 8*s234*s34 + s34^2 - 
      20*s234*s56 + 2*s34*s56 + 2*s56^2 - 2*s23*(10*s234 - s34 + 6*s56)) + 
    s234^2*(7*s234^2 + s34^2 + 4*s34*s56 + 7*s56^2 - 
      2*s234*(2*s34 + 7*s56)) + s23^2*(7*s234^2 + 32*s234*s56 - 
      4*s56*(3*s34 + 8*s56)) - 2*s23*(7*s234^3 + s234^2*(-2*s34 + s56) - 
      2*s234*s56*(3*s34 + 8*s56) + 2*s56*(s34^2 + 3*s34*s56 + 4*s56^2)) + 
    2*s123*(4*s23^2*(s234 + 4*s56) + s23*(-15*s234^2 + 3*s234*s34 - 
        8*s234*s56 + 6*s34*s56 + 16*s56^2) + 
      s234*(11*s234^2 + s34^2 + 3*s34*s56 + 4*s56^2 - 5*s234*(s34 + 3*s56))), 
  y[30] -> 3*s12 - 3*s123 + s23, 
  y[31] -> s12^2 + 2*s12*(s123 - s23 - 3*s56) + s56*(2*s123 - 2*s23 + s56), 
  y[32] -> s12^2 + s123^2 + 2*s23*s234 - 2*s234^2 + 
    s12*(-2*s123 - 2*s23 + s234) + s234*s34 + 4*s23*s56 + 2*s234*s56 + 
    2*s123*(-2*s234 + s34 + s56), y[33] -> -4*s12^2 + 2*s23^2 + 14*s23*s56 + 
    7*s56^2 - 2*s123*(s23 + 10*s56) + s12*(4*s123 + 8*s23 + 13*s56), 
  y[34] -> s23^3 + 3*s123^2*(s23 - s234) + s12^2*(3*s23 - s234) - 
    3*s23^2*s234 + 3*s23*s234^2 - s234^3 - 3*s23*s234*s56 + 2*s234^2*s56 - 
    s234*s56^2 + s12*(-6*s123*s23 + 3*s23^2 + 3*s123*s234 - 3*s23*s234 + 
      s234^2 - s234*s56) - 3*s123*(s23^2 - 2*s23*s234 + s234^2 - s234*s56), 
  y[35] -> s12^2*s23^2 + s123^2*(2*s23^2 + 2*s23*s34 + s34^2) - 
    2*s123*s23*(2*s23^2 + 2*s23*(s34 - s56) + s34*(s34 - s56)) + 
    s23^2*(2*s23^2 + 2*s23*(s34 - 2*s56) + (s34 - s56)^2) - 
    2*s12*s23*(2*s23^2 + s23*s34 - s123*(2*s23 + s34) + 5*s23*s56 + 
      2*s34*s56), y[36] -> 2*s12^2*s23 + 10*s123^2*s23 - 2*s23^3 - 
    s23^2*s234 + s234^3 - 8*s23^2*s56 - 2*s234^2*s56 + s234*s56^2 - 
    s12*(8*s123*s23 + 5*s23^2 - 2*s23*s234 + s234^2 + 2*s23*s56 - s234*s56) - 
    2*s123*(2*s23^2 + s23*(-2*s234 + s56) + s234*(-s234 + s56)), 
  y[37] -> 2*s123^3*s23 + 4*s123*s23*s56*(-2*s23 + s34 + s56) + 
    s123^2*(-2*s23^2 - 2*s23*s56 + s34*(s34 + s56)) + 
    4*s23*s56*(2*s23^2 + s23*(-s34 + s56) - (s34 + s56)^2), 
  y[38] -> s123^2*(6*s23 + 3*s234 - 3*s34 - 2*s56) - s23^2*(s234 + 4*s56) - 
    2*s23*(s234^2 + s234*(-s34 + s56) - 4*s56*(s34 + s56)) + 
    s234*(3*s234^2 + s34^2 + 3*s34*s56 + 3*s56^2 - 3*s234*(s34 + 2*s56)) + 
    2*s123*(-2*s23^2 + 3*s234^2 + s23*(s234 + s34 - 3*s56) + (s34 + s56)^2 - 
      s234*(3*s34 + 4*s56)), y[39] -> 4*s123^3*s23 + 
    2*s23*s234*(s234 - s56)^2 + s234*(s234 - s56)^3 + 
    4*s23^3*(s234 + 4*s56) + s123^2*(-8*s23^2 + 12*s23*s234 + s234^2 - 
      8*s23*s56 - s234*s56) - s23^2*(7*s234^2 + s234*s56 - 16*s56^2) + 
    2*s123*(2*s23^3 + s234*(s234 - s56)^2 - 4*s23^2*(2*s234 + s56) + 
      s23*(5*s234^2 - 7*s234*s56 + 2*s56^2)), 
  y[40] -> 2*s12^2*s23 - 4*s123*s23*(2*s23 + s34) + 2*s123^2*(3*s23 + s34) + 
    s23*(2*s23^2 + 4*s56*(s34 + s56) + s23*(s34 + 2*s56)) - 
    s12*(2*s123*(3*s23 + s34) + s23*(5*s23 + 2*(s34 + s56)))}}


==> anc/double_virtual/amplitudes/FunctionBasis_1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, Fr[1, 1], Fr[1, 1]^2, Fr[1, 2], Fr[1, 2]^2, Fr[1, 3], Fr[1, 3]^2, 
 Fr[1, 4], Fr[1, 4]^2, Fr[1, 5], Fr[1, 5]^2, Fr[1, 6], Fr[1, 6]^2, Fr[2, 1], 
 Fr[2, 2], Fr[2, 3], Fr[2, 4], Fr[2, 6], Fr[2, 7]/SQRT1}


==> anc/double_virtual/amplitudes/FunctionBasis_2L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, Fr[1, 1], Fr[1, 1]^2, Fr[1, 1]^3, Fr[1, 1]^4, Fr[1, 2], 
 Fr[1, 1]*Fr[1, 2], Fr[1, 1]^2*Fr[1, 2], Fr[1, 1]^3*Fr[1, 2], Fr[1, 2]^2, 
 Fr[1, 1]*Fr[1, 2]^2, Fr[1, 1]^2*Fr[1, 2]^2, Fr[1, 2]^3, Fr[1, 1]*Fr[1, 2]^3, 
 Fr[1, 2]^4, Fr[1, 3], Fr[1, 1]*Fr[1, 3], Fr[1, 1]^2*Fr[1, 3], 
 Fr[1, 1]^3*Fr[1, 3], Fr[1, 2]*Fr[1, 3], Fr[1, 2]^2*Fr[1, 3], 
 Fr[1, 2]^3*Fr[1, 3], Fr[1, 3]^2, Fr[1, 1]*Fr[1, 3]^2, Fr[1, 1]^2*Fr[1, 3]^2, 
 Fr[1, 2]*Fr[1, 3]^2, Fr[1, 2]^2*Fr[1, 3]^2, Fr[1, 3]^3, Fr[1, 1]*Fr[1, 3]^3, 
 Fr[1, 2]*Fr[1, 3]^3, Fr[1, 3]^4, Fr[1, 4], Fr[1, 1]*Fr[1, 4], 
 Fr[1, 1]^2*Fr[1, 4], Fr[1, 1]^3*Fr[1, 4], Fr[1, 2]*Fr[1, 4], 
 Fr[1, 1]*Fr[1, 2]*Fr[1, 4], Fr[1, 1]^2*Fr[1, 2]*Fr[1, 4], 
 Fr[1, 2]^2*Fr[1, 4], Fr[1, 1]*Fr[1, 2]^2*Fr[1, 4], Fr[1, 2]^3*Fr[1, 4], 
 Fr[1, 1]*Fr[1, 3]*Fr[1, 4], Fr[1, 3]^2*Fr[1, 4], Fr[1, 4]^2, 
 Fr[1, 1]*Fr[1, 4]^2, Fr[1, 1]^2*Fr[1, 4]^2, Fr[1, 2]*Fr[1, 4]^2, 
 Fr[1, 1]*Fr[1, 2]*Fr[1, 4]^2, Fr[1, 2]^2*Fr[1, 4]^2, Fr[1, 3]*Fr[1, 4]^2, 
 Fr[1, 4]^3, Fr[1, 1]*Fr[1, 4]^3, Fr[1, 2]*Fr[1, 4]^3, Fr[1, 4]^4, Fr[1, 5], 
 Fr[1, 1]*Fr[1, 5], Fr[1, 1]^2*Fr[1, 5], Fr[1, 1]^3*Fr[1, 5], 
 Fr[1, 2]*Fr[1, 5], Fr[1, 1]*Fr[1, 2]*Fr[1, 5], Fr[1, 1]^2*Fr[1, 2]*Fr[1, 5], 
 Fr[1, 2]^2*Fr[1, 5], Fr[1, 1]*Fr[1, 2]^2*Fr[1, 5], Fr[1, 2]^3*Fr[1, 5], 
 Fr[1, 3]*Fr[1, 5], Fr[1, 1]*Fr[1, 3]*Fr[1, 5], Fr[1, 1]^2*Fr[1, 3]*Fr[1, 5], 
 Fr[1, 3]^2*Fr[1, 5], Fr[1, 1]*Fr[1, 3]^2*Fr[1, 5], Fr[1, 3]^3*Fr[1, 5], 
 Fr[1, 4]*Fr[1, 5], Fr[1, 1]*Fr[1, 4]*Fr[1, 5], Fr[1, 1]^2*Fr[1, 4]*Fr[1, 5], 
 Fr[1, 2]*Fr[1, 4]*Fr[1, 5], Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 5], 
 Fr[1, 2]^2*Fr[1, 4]*Fr[1, 5], Fr[1, 4]^2*Fr[1, 5], 
 Fr[1, 1]*Fr[1, 4]^2*Fr[1, 5], Fr[1, 2]*Fr[1, 4]^2*Fr[1, 5], 
 Fr[1, 4]^3*Fr[1, 5], Fr[1, 5]^2, Fr[1, 1]*Fr[1, 5]^2, Fr[1, 1]^2*Fr[1, 5]^2, 
 Fr[1, 2]*Fr[1, 5]^2, Fr[1, 1]*Fr[1, 2]*Fr[1, 5]^2, Fr[1, 2]^2*Fr[1, 5]^2, 
 Fr[1, 3]*Fr[1, 5]^2, Fr[1, 1]*Fr[1, 3]*Fr[1, 5]^2, Fr[1, 3]^2*Fr[1, 5]^2, 
 Fr[1, 4]*Fr[1, 5]^2, Fr[1, 1]*Fr[1, 4]*Fr[1, 5]^2, 
 Fr[1, 2]*Fr[1, 4]*Fr[1, 5]^2, Fr[1, 4]^2*Fr[1, 5]^2, Fr[1, 5]^3, 
 Fr[1, 1]*Fr[1, 5]^3, Fr[1, 2]*Fr[1, 5]^3, Fr[1, 3]*Fr[1, 5]^3, 
 Fr[1, 4]*Fr[1, 5]^3, Fr[1, 5]^4, Fr[1, 6], Fr[1, 1]*Fr[1, 6], 
 Fr[1, 1]^2*Fr[1, 6], Fr[1, 1]^3*Fr[1, 6], Fr[1, 2]*Fr[1, 6], 
 Fr[1, 1]*Fr[1, 2]*Fr[1, 6], Fr[1, 1]^2*Fr[1, 2]*Fr[1, 6], 
 Fr[1, 2]^2*Fr[1, 6], Fr[1, 1]*Fr[1, 2]^2*Fr[1, 6], Fr[1, 2]^3*Fr[1, 6], 
 Fr[1, 3]*Fr[1, 6], Fr[1, 1]*Fr[1, 3]*Fr[1, 6], Fr[1, 1]^2*Fr[1, 3]*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 3]*Fr[1, 6], Fr[1, 2]^2*Fr[1, 3]*Fr[1, 6], 
 Fr[1, 3]^2*Fr[1, 6], Fr[1, 1]*Fr[1, 3]^2*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 3]^2*Fr[1, 6], Fr[1, 3]^3*Fr[1, 6], Fr[1, 4]*Fr[1, 6], 
 Fr[1, 1]*Fr[1, 4]*Fr[1, 6], Fr[1, 1]^2*Fr[1, 4]*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 4]*Fr[1, 6], Fr[1, 1]*Fr[1, 2]*Fr[1, 4]*Fr[1, 6], 
 Fr[1, 2]^2*Fr[1, 4]*Fr[1, 6], Fr[1, 3]*Fr[1, 4]*Fr[1, 6], 
 Fr[1, 4]^2*Fr[1, 6], Fr[1, 1]*Fr[1, 4]^2*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 4]^2*Fr[1, 6], Fr[1, 4]^3*Fr[1, 6], Fr[1, 5]*Fr[1, 6], 
 Fr[1, 1]*Fr[1, 5]*Fr[1, 6], Fr[1, 1]^2*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 5]*Fr[1, 6], Fr[1, 1]*Fr[1, 2]*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 2]^2*Fr[1, 5]*Fr[1, 6], Fr[1, 3]*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 1]*Fr[1, 3]*Fr[1, 5]*Fr[1, 6], Fr[1, 3]^2*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 4]*Fr[1, 5]*Fr[1, 6], Fr[1, 1]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 4]*Fr[1, 5]*Fr[1, 6], Fr[1, 4]^2*Fr[1, 5]*Fr[1, 6], 
 Fr[1, 5]^2*Fr[1, 6], Fr[1, 1]*Fr[1, 5]^2*Fr[1, 6], 
 Fr[1, 2]*Fr[1, 5]^2*Fr[1, 6], Fr[1, 3]*Fr[1, 5]^2*Fr[1, 6], 
 Fr[1, 4]*Fr[1, 5]^2*Fr[1, 6], Fr[1, 5]^3*Fr[1, 6], Fr[1, 6]^2, 
 Fr[1, 1]*Fr[1, 6]^2, Fr[1, 1]^2*Fr[1, 6]^2, Fr[1, 2]*Fr[1, 6]^2, 
 Fr[1, 1]*Fr[1, 2]*Fr[1, 6]^2, Fr[1, 2]^2*Fr[1, 6]^2, Fr[1, 3]*Fr[1, 6]^2, 
 Fr[1, 1]*Fr[1, 3]*Fr[1, 6]^2, Fr[1, 2]*Fr[1, 3]*Fr[1, 6]^2, 
 Fr[1, 3]^2*Fr[1, 6]^2, Fr[1, 4]*Fr[1, 6]^2, Fr[1, 1]*Fr[1, 4]*Fr[1, 6]^2, 
 Fr[1, 2]*Fr[1, 4]*Fr[1, 6]^2, Fr[1, 4]^2*Fr[1, 6]^2, Fr[1, 5]*Fr[1, 6]^2, 
 Fr[1, 1]*Fr[1, 5]*Fr[1, 6]^2, Fr[1, 2]*Fr[1, 5]*Fr[1, 6]^2, 
 Fr[1, 3]*Fr[1, 5]*Fr[1, 6]^2, Fr[1, 4]*Fr[1, 5]*Fr[1, 6]^2, 
 Fr[1, 5]^2*Fr[1, 6]^2, Fr[1, 6]^3, Fr[1, 1]*Fr[1, 6]^3, Fr[1, 2]*Fr[1, 6]^3, 
 Fr[1, 3]*Fr[1, 6]^3, Fr[1, 4]*Fr[1, 6]^3, Fr[1, 5]*Fr[1, 6]^3, Fr[1, 6]^4, 
 Fr[2, 1], Fr[1, 1]*Fr[2, 1], Fr[1, 1]^2*Fr[2, 1], Fr[1, 2]*Fr[2, 1], 
 Fr[1, 1]*Fr[1, 2]*Fr[2, 1], Fr[1, 2]^2*Fr[2, 1], Fr[1, 3]*Fr[2, 1], 
 Fr[1, 1]*Fr[1, 3]*Fr[2, 1], Fr[1, 2]*Fr[1, 3]*Fr[2, 1], Fr[1, 3]^2*Fr[2, 1], 
 Fr[1, 4]*Fr[2, 1], Fr[1, 1]*Fr[1, 4]*Fr[2, 1], Fr[1, 2]*Fr[1, 4]*Fr[2, 1], 
 Fr[1, 4]^2*Fr[2, 1], Fr[1, 5]*Fr[2, 1], Fr[1, 1]*Fr[1, 5]*Fr[2, 1], 
 Fr[1, 2]*Fr[1, 5]*Fr[2, 1], Fr[1, 3]*Fr[1, 5]*Fr[2, 1], 
 Fr[1, 4]*Fr[1, 5]*Fr[2, 1], Fr[1, 5]^2*Fr[2, 1], Fr[1, 6]*Fr[2, 1], 
 Fr[1, 1]*Fr[1, 6]*Fr[2, 1], Fr[1, 2]*Fr[1, 6]*Fr[2, 1], 
 Fr[1, 3]*Fr[1, 6]*Fr[2, 1], Fr[1, 4]*Fr[1, 6]*Fr[2, 1], 
 Fr[1, 5]*Fr[1, 6]*Fr[2, 1], Fr[1, 6]^2*Fr[2, 1], Fr[2, 1]^2, Fr[2, 2], 
 Fr[1, 1]*Fr[2, 2], Fr[1, 1]^2*Fr[2, 2], Fr[1, 2]*Fr[2, 2], 
 Fr[1, 2]^2*Fr[2, 2], Fr[1, 3]*Fr[2, 2], Fr[1, 4]*Fr[2, 2], 
 Fr[1, 1]*Fr[1, 4]*Fr[2, 2], Fr[1, 2]*Fr[1, 4]*Fr[2, 2], Fr[1, 4]^2*Fr[2, 2], 
 Fr[1, 5]*Fr[2, 2], Fr[1, 1]*Fr[1, 5]*Fr[2, 2], Fr[1, 2]*Fr[1, 5]*Fr[2, 2], 
 Fr[1, 4]*Fr[1, 5]*Fr[2, 2], Fr[1, 5]^2*Fr[2, 2], Fr[1, 6]*Fr[2, 2], 
 Fr[1, 1]*Fr[1, 6]*Fr[2, 2], Fr[1, 4]*Fr[1, 6]*Fr[2, 2], 
 Fr[1, 5]*Fr[1, 6]*Fr[2, 2], Fr[1, 6]^2*Fr[2, 2], Fr[2, 1]*Fr[2, 2], 
 Fr[2, 2]^2, Fr[2, 3], Fr[1, 1]*Fr[2, 3], Fr[1, 1]^2*Fr[2, 3], 
 Fr[1, 2]*Fr[2, 3], Fr[1, 2]^2*Fr[2, 3], Fr[1, 3]*Fr[2, 3], 
 Fr[1, 2]*Fr[1, 3]*Fr[2, 3], Fr[1, 3]^2*Fr[2, 3], Fr[1, 4]*Fr[2, 3], 
 Fr[1, 5]*Fr[2, 3], Fr[1, 5]^2*Fr[2, 3], Fr[1, 6]*Fr[2, 3], 
 Fr[1, 2]*Fr[1, 6]*Fr[2, 3], Fr[1, 3]*Fr[1, 6]*Fr[2, 3], Fr[1, 6]^2*Fr[2, 3], 
 Fr[2, 1]*Fr[2, 3], Fr[2, 3]^2, Fr[2, 4], Fr[1, 1]*Fr[2, 4], 
 Fr[1, 1]^2*Fr[2, 4], Fr[1, 2]*Fr[2, 4], Fr[1, 1]*Fr[1, 2]*Fr[2, 4], 
 Fr[1, 2]^2*Fr[2, 4], Fr[1, 3]*Fr[2, 4], Fr[1, 4]*Fr[2, 4], 
 Fr[1, 1]*Fr[1, 4]*Fr[2, 4], Fr[1, 2]*Fr[1, 4]*Fr[2, 4], Fr[1, 4]^2*Fr[2, 4], 
 Fr[1, 5]*Fr[2, 4], Fr[1, 1]*Fr[1, 5]*Fr[2, 4], Fr[1, 2]*Fr[1, 5]*Fr[2, 4], 
 Fr[1, 4]*Fr[1, 5]*Fr[2, 4], Fr[1, 5]^2*Fr[2, 4], Fr[1, 6]*Fr[2, 4], 
 Fr[1, 1]*Fr[1, 6]*Fr[2, 4], Fr[1, 2]*Fr[1, 6]*Fr[2, 4], 
 Fr[1, 4]*Fr[1, 6]*Fr[2, 4], Fr[1, 5]*Fr[1, 6]*Fr[2, 4], Fr[1, 6]^2*Fr[2, 4], 
 Fr[2, 1]*Fr[2, 4], Fr[2, 2]*Fr[2, 4], Fr[2, 4]^2, Fr[2, 5], 
 Fr[1, 2]*Fr[2, 5], Fr[1, 3]*Fr[2, 5], Fr[1, 4]*Fr[2, 5], Fr[1, 5]*Fr[2, 5], 
 Fr[1, 6]*Fr[2, 5], Fr[2, 1]*Fr[2, 5], Fr[2, 6], Fr[1, 1]*Fr[2, 6], 
 Fr[1, 1]^2*Fr[2, 6], Fr[1, 2]*Fr[2, 6], Fr[1, 3]*Fr[2, 6], 
 Fr[1, 1]*Fr[1, 3]*Fr[2, 6], Fr[1, 3]^2*Fr[2, 6], Fr[1, 4]*Fr[2, 6], 
 Fr[1, 5]*Fr[2, 6], Fr[1, 1]*Fr[1, 5]*Fr[2, 6], Fr[1, 3]*Fr[1, 5]*Fr[2, 6], 
 Fr[1, 5]^2*Fr[2, 6], Fr[1, 6]*Fr[2, 6], Fr[1, 1]*Fr[1, 6]*Fr[2, 6], 
 Fr[1, 3]*Fr[1, 6]*Fr[2, 6], Fr[1, 5]*Fr[1, 6]*Fr[2, 6], Fr[1, 6]^2*Fr[2, 6], 
 Fr[2, 1]*Fr[2, 6], Fr[2, 6]^2, Fr[2, 7]/SQRT1, (Fr[1, 2]*Fr[2, 7])/SQRT1, 
 (Fr[1, 5]*Fr[2, 7])/SQRT1, (Fr[1, 5]^2*Fr[2, 7])/SQRT1, 
 (Fr[1, 6]*Fr[2, 7])/SQRT1, (Fr[1, 6]^2*Fr[2, 7])/SQRT1, 
 (Fr[2, 1]*Fr[2, 7])/SQRT1, Fr[2, 7]^2, Fr[2, 18], Fr[1, 1]*Fr[2, 18], 
 Fr[1, 1]^2*Fr[2, 18], Fr[1, 2]*Fr[2, 18], Fr[1, 1]*Fr[1, 2]*Fr[2, 18], 
 Fr[1, 2]^2*Fr[2, 18], Fr[1, 3]*Fr[2, 18], Fr[1, 4]*Fr[2, 18], 
 Fr[1, 1]*Fr[1, 4]*Fr[2, 18], Fr[1, 2]*Fr[1, 4]*Fr[2, 18], 
 Fr[1, 4]^2*Fr[2, 18], Fr[1, 5]*Fr[2, 18], Fr[1, 1]*Fr[1, 5]*Fr[2, 18], 
 Fr[1, 2]*Fr[1, 5]*Fr[2, 18], Fr[1, 4]*Fr[1, 5]*Fr[2, 18], 
 Fr[1, 5]^2*Fr[2, 18], Fr[1, 6]*Fr[2, 18], Fr[1, 1]*Fr[1, 6]*Fr[2, 18], 
 Fr[1, 2]*Fr[1, 6]*Fr[2, 18], Fr[1, 4]*Fr[1, 6]*Fr[2, 18], 
 Fr[1, 5]*Fr[1, 6]*Fr[2, 18], Fr[1, 6]^2*Fr[2, 18], Fr[2, 1]*Fr[2, 18], 
 Fr[2, 2]*Fr[2, 18], Fr[2, 4]*Fr[2, 18], Fr[2, 18]^2, Fr[2, 19], 
 Fr[1, 1]*Fr[2, 19], Fr[1, 1]^2*Fr[2, 19], Fr[1, 2]*Fr[2, 19], 
 Fr[1, 2]^2*Fr[2, 19], Fr[1, 3]*Fr[2, 19], Fr[1, 1]*Fr[1, 3]*Fr[2, 19], 
 Fr[1, 2]*Fr[1, 3]*Fr[2, 19], Fr[1, 3]^2*Fr[2, 19], Fr[1, 4]*Fr[2, 19], 
 Fr[1, 5]*Fr[2, 19], Fr[1, 1]*Fr[1, 5]*Fr[2, 19], 
 Fr[1, 3]*Fr[1, 5]*Fr[2, 19], Fr[1, 5]^2*Fr[2, 19], Fr[1, 6]*Fr[2, 19], 
 Fr[1, 1]*Fr[1, 6]*Fr[2, 19], Fr[1, 2]*Fr[1, 6]*Fr[2, 19], 
 Fr[1, 3]*Fr[1, 6]*Fr[2, 19], Fr[1, 5]*Fr[1, 6]*Fr[2, 19], 
 Fr[1, 6]^2*Fr[2, 19], Fr[2, 1]*Fr[2, 19], Fr[2, 3]*Fr[2, 19], 
 Fr[2, 6]*Fr[2, 19], Fr[2, 19]^2, Fr[3, 1], Fr[1, 1]*Fr[3, 1], 
 Fr[1, 4]*Fr[3, 1], Fr[1, 5]*Fr[3, 1], Fr[1, 6]*Fr[3, 1], Fr[3, 2], 
 Fr[1, 1]*Fr[3, 2], Fr[1, 3]*Fr[3, 2], Fr[1, 5]*Fr[3, 2], Fr[1, 6]*Fr[3, 2], 
 Fr[3, 3]/SQRT1, (Fr[1, 5]*Fr[3, 3])/SQRT1, (Fr[1, 6]*Fr[3, 3])/SQRT1, 
 Fr[3, 4]/SQRT1, Fr[3, 5], Fr[1, 1]*Fr[3, 5], Fr[1, 2]*Fr[3, 5], 
 Fr[1, 3]*Fr[3, 5], Fr[1, 4]*Fr[3, 5], Fr[1, 5]*Fr[3, 5], Fr[1, 6]*Fr[3, 5], 
 SQRT2*Fr[3, 6], SQRT2*Fr[1, 2]*Fr[3, 6], Fr[3, 7], Fr[1, 1]*Fr[3, 7], 
 Fr[1, 2]*Fr[3, 7], Fr[1, 4]*Fr[3, 7], Fr[1, 5]*Fr[3, 7], Fr[1, 6]*Fr[3, 7], 
 Fr[3, 8], Fr[1, 1]*Fr[3, 8], Fr[1, 2]*Fr[3, 8], Fr[1, 3]*Fr[3, 8], 
 Fr[1, 5]*Fr[3, 8], Fr[1, 6]*Fr[3, 8], Fr[3, 9], Fr[3, 28], 
 Fr[1, 1]*Fr[3, 28], Fr[1, 2]*Fr[3, 28], Fr[1, 3]*Fr[3, 28], 
 Fr[1, 4]*Fr[3, 28], Fr[1, 5]*Fr[3, 28], Fr[1, 6]*Fr[3, 28], Fr[3, 30], 
 Fr[1, 1]*Fr[3, 30], Fr[1, 2]*Fr[3, 30], Fr[1, 3]*Fr[3, 30], 
 Fr[1, 4]*Fr[3, 30], Fr[1, 5]*Fr[3, 30], Fr[1, 6]*Fr[3, 30], Fr[3, 32], 
 Fr[1, 1]*Fr[3, 32], Fr[1, 2]*Fr[3, 32], Fr[1, 4]*Fr[3, 32], 
 Fr[1, 5]*Fr[3, 32], Fr[1, 6]*Fr[3, 32], Fr[3, 33], Fr[1, 1]*Fr[3, 33], 
 Fr[1, 2]*Fr[3, 33], Fr[1, 3]*Fr[3, 33], Fr[1, 5]*Fr[3, 33], 
 Fr[1, 6]*Fr[3, 33], Fr[3, 34], Fr[1, 1]*Fr[3, 34], Fr[1, 2]*Fr[3, 34], 
 Fr[1, 3]*Fr[3, 34], Fr[1, 5]*Fr[3, 34], Fr[1, 6]*Fr[3, 34], Fr[3, 35], 
 Fr[1, 2]*Fr[3, 35], Fr[1, 3]*Fr[3, 35], Fr[1, 6]*Fr[3, 35], Fr[3, 36], 
 Fr[1, 1]*Fr[3, 36], Fr[1, 2]*Fr[3, 36], Fr[1, 4]*Fr[3, 36], 
 Fr[1, 5]*Fr[3, 36], Fr[1, 6]*Fr[3, 36], Fr[3, 37], Fr[1, 1]*Fr[3, 37], 
 Fr[1, 3]*Fr[3, 37], Fr[1, 5]*Fr[3, 37], Fr[3, 38], Fr[3, 39], 
 Fr[1, 1]*Fr[3, 39], Fr[1, 3]*Fr[3, 39], Fr[1, 5]*Fr[3, 39], 
 Fr[1, 6]*Fr[3, 39], Fr[3, 40], Fr[1, 1]*Fr[3, 40], Fr[1, 2]*Fr[3, 40], 
 Fr[1, 4]*Fr[3, 40], Fr[1, 5]*Fr[3, 40], Fr[1, 6]*Fr[3, 40], Fr[3, 42]/SQRT1, 
 Fr[3, 43], Fr[1, 2]*Fr[3, 43], Fr[1, 3]*Fr[3, 43], Fr[1, 6]*Fr[3, 43], 
 Fr[3, 45], Fr[1, 2]*Fr[3, 45], Fr[1, 4]*Fr[3, 45], Fr[1, 5]*Fr[3, 45], 
 Fr[3, 48], Fr[1, 1]*Fr[3, 48], Fr[1, 2]*Fr[3, 48], Fr[1, 4]*Fr[3, 48], 
 Fr[1, 5]*Fr[3, 48], Fr[1, 6]*Fr[3, 48], Fr[3, 53], Fr[3, 54], Fr[3, 55], 
 Fr[3, 56], Fr[3, 62], Fr[1, 2]*Fr[3, 62], Fr[1, 4]*Fr[3, 62], 
 Fr[1, 5]*Fr[3, 62], Fr[3, 66], Fr[3, 76], Fr[3, 81], SQRT2*Fr[4, 1], 
 Fr[4, 2], Fr[4, 3], Fr[4, 4], Fr[4, 5], Fr[4, 6], Fr[4, 7]/SQRT1, Fr[4, 18], 
 Fr[4, 19], Fr[4, 21], Fr[4, 22], Fr[4, 23], Fr[4, 24], Fr[4, 25], Fr[4, 26], 
 Fr[4, 27], Fr[4, 28], Fr[4, 29], Fr[4, 30], Fr[4, 31]/SQRT1, Fr[4, 32], 
 Fr[4, 33], Fr[4, 34], Fr[4, 35], Fr[4, 36], Fr[4, 37], Fr[4, 39], Fr[4, 40], 
 Fr[4, 41], Fr[4, 43], Fr[4, 47], Fr[4, 48], Fr[4, 49], Fr[4, 50], Fr[4, 51], 
 SQRT2*Fr[4, 52], Fr[4, 53], SQRT2*Fr[4, 54], Fr[4, 55], SQRT2*Fr[4, 56], 
 Fr[4, 57], SQRT2*Fr[4, 58], Fr[4, 59], Fr[4, 60], Fr[4, 61]/SQRT1, 
 Fr[4, 62], Fr[4, 63], Fr[4, 65], Fr[4, 66], Fr[4, 67], Fr[4, 68], Fr[4, 69], 
 Fr[4, 74], Fr[4, 75], Fr[4, 76], Fr[4, 77], Fr[4, 78], Fr[4, 79], Fr[4, 81], 
 Fr[4, 84], Fr[4, 85], Fr[4, 88], Fr[4, 89], Fr[4, 90], Fr[4, 91], Fr[4, 92], 
 Fr[4, 93], Fr[4, 94], Fr[4, 95]/SQRT3, SQRT2*Fr[4, 96], Fr[4, 97], 
 Fr[4, 98], Fr[4, 99], SQRT2*Fr[4, 100], Fr[4, 103], Fr[4, 104], Fr[4, 105], 
 SQRT2*Fr[4, 106], Fr[4, 107], Fr[4, 114], Fr[4, 115], Fr[4, 116], 
 Fr[4, 117], Fr[4, 133], Fr[4, 134], Fr[4, 137], Fr[4, 139], Fr[4, 140], 
 Fr[4, 143], Fr[4, 145], Fr[4, 146]/SQRT1, Fr[4, 149], Fr[4, 150], 
 Fr[4, 151]/SQRT1, Fr[4, 155], Fr[4, 165], Fr[4, 168], Fr[4, 172], 
 Fr[4, 182]/SQRT1, Fr[4, 183]/SQRT1, Fr[4, 184]/SQRT1}


==> anc/double_virtual/amplitudes/HelicityAmplitude_Tree_4qvl_-++--+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((ex[1]*ex[2]*ex[4]*ex[5]*(ex[2]^3*ex[3]*(-1 + ex[6])^2*
     (ex[6] + ex[5]*(-1 + ex[7])) + (1 + ex[3])*ex[5]^2*
     (ex[5]*(-1 + ex[7]) + ex[8]) - ex[2]*ex[5]*
     (-(ex[5]*(-2 + ex[6])*(-1 + ex[7])) + ex[3]*ex[5]^2*
       (2 - 3*ex[7] + ex[7]^2) + ex[8] + ex[3]*ex[8]*(ex[6] + ex[8]) + 
      ex[3]*ex[5]*(-1 + ex[7] - 3*ex[8] + 2*ex[7]*ex[8])) - 
    ex[2]^2*(ex[3]*ex[5]^2*(3 + ex[6]*(-1 + ex[7]) - 2*ex[7])*(-1 + ex[7]) - 
      ex[3]*ex[6]*ex[8]^2 + ex[5]*(1 + ex[6]^2*(1 + ex[3]*ex[7]) + 
        ex[3]*(ex[7] + 2*ex[8] - 2*ex[7]*ex[8]) + 
        ex[6]*(-2 + ex[3]*(-2*ex[7] + ex[8]))))))/
  ((ex[2]*ex[3]*ex[6] + ex[5]*(-1 + ex[3]*(-1 + ex[2]*(-1 + ex[7]))))*
   (ex[2]*ex[6] - ex[5]*ex[7])*(-((1 + ex[3])*ex[5]^2) + 
    ex[2]^2*ex[3]*(ex[5]*(1 + ex[6] - ex[7]) - ex[6]*ex[8]) + 
    ex[2]*ex[5]*(1 + ex[3]*(ex[6] + ex[5]*(-2 + ex[7]) + ex[8])))))


==> anc/double_virtual/amplitudes/HelicityAmplitude_Tree_4qvl_-+-+-+.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(ex[1]*ex[2]*ex[4]*(-((1 + ex[3])^3*ex[5]^4*(ex[5]*(-1 + ex[7]) + ex[8])) + 
   ex[2]^4*ex[3]^3*ex[6]*(ex[5]^2*(1 + ex[6] - ex[7])*(-1 + ex[7]) + 
     ex[5]*ex[6]*(2 + ex[6] - 2*ex[7])*ex[8] - ex[6]^2*ex[8]^2) + 
   ex[2]*(1 + ex[3])^2*ex[5]^3*(-(ex[5]*(-2 + ex[6])*(-1 + ex[7])) + 
     ex[3]*ex[5]^2*(2 - 3*ex[7] + ex[7]^2) + ex[8] + 
     ex[3]*ex[8]*(3*ex[6] + ex[8]) + ex[3]*ex[5]*(-1 + 2*ex[6]*(-1 + ex[7]) + 
       ex[7] - 3*ex[8] + 2*ex[7]*ex[8])) + ex[2]^3*ex[3]*ex[5]*
    (-(ex[5]^2*((-1 + ex[6])^2 + 2*ex[3]*(1 + ex[6] - ex[7]) + 
        ex[3]^2*(1 + ex[6]^2 - 2*ex[6]*(-2 + ex[7]) - ex[7]))*(-1 + ex[7])) + 
     ex[3]*ex[6]^2*ex[8]*(1 + 2*ex[8] + ex[3]*(ex[6] + 3*ex[8])) - 
     ex[5]*ex[6]*((-1 + ex[6])^2 + ex[3]*(1 + 2*(2 + ex[6])*ex[8] - 
         ex[7]*(1 + 4*ex[8])) + ex[3]^2*(-4*(-1 + ex[7])*ex[8] - 
         ex[6]*(-1 + ex[7] - 5*ex[8] + 2*ex[7]*ex[8])))) - 
   ex[2]^2*(1 + ex[3])*ex[5]^2*(ex[3]*ex[5]^2*(-1 + ex[7])*
      (-3 + ex[6] + 2*ex[7] - ex[6]*ex[7] + ex[3]*(-3 + ex[6]*(-3 + ex[7]) + 
         2*ex[7])) + ex[3]*ex[6]*ex[8]*(2 + ex[8] + 
       3*ex[3]*(ex[6] + ex[8])) + ex[5]*(-(-1 + ex[6])^2 + 
       ex[3]*(-(ex[6]^2*(-1 + ex[7])) + ex[6]*(-2 + 2*ex[7] - ex[8]) + 
         (-1 + ex[7])*(1 + 2*ex[8])) + ex[3]^2*(ex[6]^2*(-1 + ex[7]) + 
         2*(-1 + ex[7])*ex[8] + ex[6]*(-2 - 7*ex[8] + 
           ex[7]*(2 + 4*ex[8])))))))/
 (ex[5]*(ex[2]*ex[3]*ex[6] + ex[5]*(-1 + ex[3]*(-1 + ex[2]*(-1 + ex[7]))))*
  (-(ex[2]*ex[6]) + ex[5]*ex[7])*(-((1 + ex[3])*ex[5]^2) + 
   ex[2]^2*ex[3]*(ex[5]*(1 + ex[6] - ex[7]) - ex[6]*ex[8]) + 
   ex[2]*ex[5]*(1 + ex[3]*(ex[6] + ex[5]*(-2 + ex[7]) + ex[8]))))


==> anc/double_virtual/amplitudes/HelicityFiniteRemainder_4qvl_1L_nf0_-++--+_ep0.m <==
{{y[1] -> ex[1], y[2] -> ex[4], y[3] -> -1 + ex[5], 
  y[4] -> ex[5] - (1 + ex[2])*ex[6], 
  y[5] -> ex[5] + ex[3]*ex[5] + ex[2]*ex[3]*ex[5] - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6], y[6] -> ex[2] - ex[5] - ex[3]*ex[5] - 
    ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6], 
  y[7] -> ex[5], y[8] -> ex[2], y[9] -> ex[2] - ex[5], 
  y[10] -> ex[5] - ex[2]*ex[6], y[11] -> -ex[5] - ex[3]*ex[5] - 
    ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7], 
  y[12] -> ex[2]*ex[6] + ex[5]*(-1 + ex[2]*(-1 + ex[7])) + 
    ex[5]^3*(1 + (1 + ex[2])*ex[3] + ex[7]) - 
    ex[5]^2*(-1 + ex[2]^2*ex[3] + ex[7] + ex[2]*(1 + ex[3] + ex[7])), 
  y[13] -> ex[2]*ex[6] - ex[5]*ex[7], y[14] -> ex[2] - ex[5] + ex[8], 
  y[15] -> ex[2]*ex[5] - ex[5]^2 + ex[2]*ex[5]*ex[6] - ex[2]*ex[5]*ex[7] + 
    ex[5]*ex[8] - ex[2]*ex[6]*ex[8], 
  y[16] -> -ex[5] - ex[2]*ex[3]*ex[5] + ex[3]*ex[5]^2 - 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[3]*ex[5]*ex[8] + 
    ex[2]*ex[3]*ex[6]*ex[8], y[17] -> ex[3], 
  y[18] -> ex[5] + ex[2]*(-2 + ex[6]), 
  y[19] -> ex[2]*ex[5] + ex[2]^2*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 - 
    2*ex[2]*ex[3]*ex[5]^2 + ex[2]*ex[3]*ex[5]*ex[6] + 
    ex[2]^2*ex[3]*ex[5]*ex[6] - ex[2]^2*ex[3]*ex[5]*ex[7] + 
    ex[2]*ex[3]*ex[5]^2*ex[7] + ex[2]*ex[3]*ex[5]*ex[8] - 
    ex[2]^2*ex[3]*ex[6]*ex[8], y[20] -> -8*ex[2]^3*ex[3] + 
    9*ex[2]*(-2*(1 + ex[3])*ex[5] + ex[3]*ex[5]^2 + ex[6]) + 
    9*ex[5]*(-ex[7] + ex[5]*(1 + ex[3] + ex[7])) - 
    ex[2]^2*ex[3]*(-9 + ex[5] + 17*ex[8]), y[21] -> ex[6], 
  y[22] -> 4*ex[2]*(-1 + ex[6]) + ex[6], y[23] -> 2 + 2*ex[5] - ex[6], 
  y[24] -> 1 + ex[5] - ex[8], y[25] -> -2 - 2*ex[5] + ex[6], 
  y[26] -> ex[5]^2 + (-4 + ex[6])*(-1 + ex[8]) - ex[5]*(-6 + ex[6] + ex[8]), 
  y[27] -> ex[5]^3*(-1 + ex[7])*(ex[5] - ex[8]) - 
    ex[2]*ex[5]*(2*ex[5]^2*(-1 + ex[7]) + ex[8]^2) + 
    ex[2]^2*(ex[5]^2*(-1 + ex[7]) + ex[5]*(-1 + ex[7])*ex[8] + 
      ex[6]*ex[8]^2), y[28] -> ex[2]^3*ex[3]*ex[5] + 
    ex[2]^2*((2 + ex[3])*ex[5] - 2*ex[3]*ex[5]^2 - ex[6]*ex[8]) + 
    ex[2]*(-2*(2 + ex[3])*ex[5]^2 + ex[3]*ex[5]^3 - ex[6]*ex[8] + 
      ex[5]*(1 + ex[6])*ex[8]) + ex[5]*((2 + ex[3])*ex[5]^2 + 
      ex[6]*(-1 + ex[8]) + ex[8] - ex[5]*(ex[6] + ex[8])), 
  y[29] -> ex[3]*ex[5]^4*ex[7] + (-2 + ex[6])*ex[6]*(-1 + ex[8]) + 
    ex[5]^2*(-8 + 7*ex[2]^2*ex[3] + 4*ex[6] + 4*ex[7] - ex[6]*ex[7] + 
      ex[3]*(-4 + ex[6])*(-1 + ex[7])*(-1 + ex[8]) + 6*ex[8] - ex[6]*ex[8] - 
      2*ex[7]*ex[8] + 4*ex[2]*(1 + ex[3]*ex[8])) - 
    ex[5]*(3*ex[2]^3*ex[3] + ex[6]^2 + 2*(-1 + ex[7])*(-1 + ex[8]) + 
      3*ex[2]^2*ex[3]*ex[8] + ex[6]*(-5 + ex[7] + 3*ex[8] - ex[7]*ex[8])) + 
    ex[5]^3*(-7 + ex[6] + ex[7] - ex[3]*(5 + 5*ex[2] + ex[6]*(-1 + ex[7]) - 
        5*ex[7] + ex[7]*ex[8])), y[30] -> ex[2]*ex[5] + ex[2]*ex[3]*ex[5] + 
    ex[2]^2*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 - ex[2]*ex[3]*ex[5]^2 + 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]^2*ex[3]*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[5]*ex[7] - ex[2]^2*ex[3]*ex[5]*ex[7] + ex[5]*ex[8] + 
    ex[3]*ex[5]*ex[8] + ex[2]*ex[3]*ex[5]*ex[8] - ex[2]*ex[3]*ex[6]*ex[8] - 
    ex[2]^2*ex[3]*ex[6]*ex[8], y[31] -> 4*ex[2]^3*ex[3] + 
    (1 + ex[3])*ex[5]*(ex[5] - ex[8]) + 
    ex[2]^2*(4 + ex[3]*(4 - 5*ex[5] + 4*ex[8])) + 
    ex[2]*(ex[3]*ex[5]^2 + (4 + 4*ex[3] - ex[6])*ex[8] - 
      ex[5]*(5 - ex[6] + ex[7] + ex[3]*(5 + ex[8]))), 
  y[32] -> ex[5]*(ex[5]*(-5 + ex[3] + 2*ex[7] - ex[3]*ex[7]) - 
      (-6 + ex[3])*ex[8]) + ex[2]^2*ex[3]*(ex[5]*(-1 + ex[7]) + 
      ex[6]*ex[8]) - ex[2]*(ex[3]*ex[5]^2*(-1 + ex[7]) + 
      (1 - (-2 + ex[3])*ex[6])*ex[8] + ex[5]*(-5 + 2*ex[7] + 
        ex[3]*(1 - ex[7] + ex[8]))), 
  y[33] -> ex[5]^4*(1 + ex[3]*(1 + ex[2] - ex[7]) + ex[7]) - 
    ex[2]^2*ex[6]*ex[8] - ex[5]^3*(-5 + 2*ex[2]^2*ex[3] + ex[6] - ex[7] + 
      ex[2]*(2*(1 + ex[7]) + ex[3]*(-1 + ex[8])) + ex[8] + ex[7]*ex[8] - 
      ex[3]*(-1 + ex[7])*(-3 + ex[6] + ex[8])) - 
    ex[5]*(ex[2]*(2 - 3*ex[8]) + ex[2]^3*ex[3]*(-1 + ex[8]) - 
      (-2 + ex[6])*(-1 + ex[8]) + ex[2]^2*(-2 + (1 + ex[7])*ex[8])) + 
    ex[5]^2*(6 + ex[2]^3*ex[3] - 2*ex[6] + 
      ex[2]^2*(1 + ex[7] + 2*ex[3]*(-1 + ex[8])) - ex[3]*(-2 + ex[6])*
       (-1 + ex[7])*(-1 + ex[8]) - 4*ex[8] + ex[6]*ex[8] + 
      ex[2]*(-5 + 2*ex[8] + ex[7]*(-1 + 2*ex[8]))), 
  y[34] -> ex[3]*ex[5]^4*ex[7] + ex[2]*ex[6]*ex[8] + 
    ex[5]*(-2 + ex[6] - 3*ex[2]^2*ex[3]*(-1 + ex[8]) + ex[8] - ex[6]*ex[8] + 
      ex[2]*(2 + (-3 + ex[7])*ex[8])) + 
    ex[5]^3*(-6 + ex[6] - ex[3]*(5 + 5*ex[2] + ex[6]*(-1 + ex[7]) - 5*ex[7] + 
        ex[7]*ex[8])) + ex[5]^2*(-7 + 4*ex[2]^2*ex[3] + 2*ex[6] + ex[7] + 
      ex[3]*(-4 + ex[6])*(-1 + ex[7])*(-1 + ex[8]) + 5*ex[8] - ex[6]*ex[8] - 
      ex[7]*ex[8] + ex[2]*(4 + ex[3]*(-3 + 4*ex[8]))), 
  y[35] -> ex[2]^3*ex[3]^2*(ex[5]*(-1 + ex[7]) + ex[6]*ex[8]) - 
    ex[5]*(ex[5]*(6 - 4*ex[6] + ex[3]*(5 - 2*ex[7]) + ex[3]^2*(-1 + ex[7]) + 
        ex[7]) + (-6 - 5*ex[3] + ex[3]^2 + 4*ex[6])*ex[8]) - 
    ex[2]^2*ex[3]*(ex[3]*ex[5]^2*(-1 + ex[7]) - 2*(-1 + ex[3])*ex[6]*ex[8] + 
      ex[5]*(-5 + 2*ex[7] + ex[3]*(2 - 2*ex[7] + ex[8]))) + 
    ex[2]*(ex[3]*ex[5]^2*(-5 - 2*ex[3]*(-1 + ex[7]) + 2*ex[7]) + 
      (-2 + ex[3])*ex[3]*ex[6]*ex[8] + ex[5]*(6 - 3*ex[6] + 
        ex[3]^2*(-1 + ex[7] - 2*ex[8]) + ex[3]*(5 - 2*ex[7] + 5*ex[8]))), 
  y[36] -> -ex[2] + ex[5], 
  y[37] -> ex[5]^2*(-5 + ex[3] + 2*ex[7] - ex[3]*ex[7]) + ex[8] - 
    (-6 + ex[3])*ex[5]*ex[8] + ex[2]^2*ex[3]*(ex[5]*(-1 + ex[7]) + 
      ex[6]*ex[8]) + ex[2]*(-(ex[3]*ex[5]^2*(-1 + ex[7])) + 
      ex[5]*(5 - 2*ex[7] + ex[3]*(-1 + ex[7] - ex[8])) + 
      (-2 + ex[3])*ex[6]*ex[8]), y[38] -> ex[3]*ex[5]^4*ex[7] + 
    (-2 + ex[6])*ex[6]*(-1 + ex[8]) + ex[5]^2*(-8 + 4*ex[2]^2*ex[3] + 
      4*ex[6] + 4*ex[7] - ex[6]*ex[7] + ex[3]*(-4 + ex[6])*(-1 + ex[7])*
       (-1 + ex[8]) + 6*ex[8] - ex[6]*ex[8] - 2*ex[7]*ex[8] + 
      4*ex[2]*(1 + ex[3]*ex[8])) - 
    ex[5]*(ex[6]^2 + 2*(-1 + ex[7])*(-1 + ex[8]) + 
      ex[6]*(-5 + ex[7] + 3*ex[8] - ex[7]*ex[8])) + 
    ex[5]^3*(-7 + ex[6] + ex[7] - ex[3]*(5 + 5*ex[2] + ex[6]*(-1 + ex[7]) - 
        5*ex[7] + ex[7]*ex[8])), 
  y[39] -> -(ex[2]*ex[3]*(ex[5]^2*(-1 + ex[7]) + ex[5]^3*(-1 + ex[7]) + 
       ex[5]*(-1 + ex[7])*ex[8] + ex[6]*ex[8]^2)) + 
    ex[5]*((1 + ex[5])*ex[8] + ex[3]*(ex[5]^3*(-1 + ex[7]) - 
        ex[5]^2*(-1 + ex[7])*(-1 + ex[8]) + ex[8]^2)), y[40] -> -1 + ex[6], 
  y[41] -> ex[2]^3*ex[3] + ex[2]^2*ex[3]*(1 - 2*ex[5]) + 
    (1 + ex[3])*ex[5]^2 + ex[2]*ex[5]*(-2 + ex[3]*(-2 + ex[5]) + ex[6]), 
  y[42] -> ex[5]*(ex[5]*(5 + ex[3]*(-1 + ex[7]) - 2*ex[7]) + 
      (-6 + ex[3])*ex[8]) - ex[2]^2*ex[3]*(ex[5]*(-1 + ex[7]) + 
      ex[6]*ex[8]) + ex[2]*(ex[3]*ex[5]^2*(-1 + ex[7]) + 
      (1 - (-2 + ex[3])*ex[6])*ex[8] + ex[5]*(-5 + 2*ex[7] + 
        ex[3]*(1 - ex[7] + ex[8]))), 
  y[43] -> ex[2]*(-2 + ex[6]) - ex[5]*(-2 + ex[7]) - 2*ex[8], 
  y[44] -> 1 + ex[2]}, {f[1] -> (y[1]*y[2]*y[3]*y[4])/(2*y[5]) + 
    (y[1]*y[2]*y[3]*y[4])/(2*y[6]) + (y[1]*y[2]*y[3]*y[7])/(2*y[5]*y[6]) + 
    (4*y[1]*y[2]*y[7]*y[8]*y[9])/(9*y[10]*y[11]) + 
    (y[1]*y[2]*y[12])/(2*y[6]*y[11]) - (17*y[1]*y[2]*y[7]*y[8]*y[14])/
     (18*y[5]*y[13]) - (y[1]*y[2]*y[7]*y[8]*y[14])/(2*y[15]) + 
    (y[1]*y[2]*y[7]*y[8]*y[9])/(2*y[10]*y[16]) - 
    (y[1]*y[2]*y[7]*y[8]*y[14]*y[17])/(2*y[16]) + 
    (17*y[1]*y[2]*y[7]*y[8]*y[9]^2)/(18*y[10]*y[19]) - 
    (17*y[1]*y[2]*y[7]*y[8]*y[18])/(18*y[19]) + (y[1]*y[2]*y[7]*y[20])/
     (18*y[5]*y[11]), f[2] -> (3*y[1]*y[2]*y[7]*y[8]*y[9])/(2*y[10]*y[11]) - 
    (3*y[1]*y[2]*y[7]*y[8]*y[14])/(2*y[5]*y[13]) + 
    (3*y[1]*y[2]*y[7]*y[8]*y[9]^2)/(2*y[10]*y[19]) - 
    (3*y[1]*y[2]*y[7]*y[8]*y[18])/(2*y[19]) + (y[1]*y[2]*y[7]*y[21])/
     (2*y[5]) + (y[1]*y[2]*y[7]*y[22])/(2*y[6]) - 
    (y[1]*y[2]*y[4]*y[23]*y[24])/(2*y[5]^2) + (y[1]*y[2]*y[7]*y[23]*y[24])/
     (2*y[5]*y[6]^2) - (y[1]*y[2]*y[7]*y[23]*y[24])/(2*y[5]^2*y[6]) - 
    (y[1]*y[2]*y[7]*y[23]*y[24])/(2*y[5]*y[6]*y[11]) - 
    (y[1]*y[2]*y[7]*y[13]*y[24]*y[25])/(2*y[5]^2*y[11]) - 
    (y[1]*y[2]*y[7]*y[26])/(2*y[5]*y[6]) - (y[1]*y[2]*y[8]*y[27])/
     (2*y[15]^2) + (y[1]*y[2]*y[28])/(2*y[6]^2) + 
    (y[1]*y[2]*y[29])/(2*y[5]*y[11]) + (y[1]*y[2]*y[7]^2*y[31])/
     (2*y[5]*y[30]) + (y[1]*y[2]*y[8]*y[32])/(2*y[15]) + 
    (y[1]*y[2]*y[33])/(2*y[6]^2*y[11]) + (y[1]*y[2]*y[34])/(2*y[6]*y[11]) - 
    (y[1]*y[2]*y[8]*y[35])/(2*y[30]), 
  f[3] -> (y[1]*y[2]*y[7]*y[8]*y[14])/(2*y[5]*y[13]) + 
    (y[1]*y[2]*y[7]*y[8]^2*y[14]*y[17])/(2*y[5]*y[11]) - 
    (y[1]*y[2]*y[7]*y[8]*y[9]^2)/(2*y[10]*y[19]) + 
    (y[1]*y[2]*y[7]*y[8]*y[18])/(2*y[19]) + (y[1]*y[2]*y[7]*y[8]*y[36])/
     (2*y[10]*y[11]), f[6] -> (-3*y[1]*y[2]*y[7]*y[8]*y[9]^2)/
     (2*y[10]*y[19]) + (3*y[1]*y[2]*y[7]*y[8]*y[18])/(2*y[19]) - 
    (y[1]*y[2]*y[7]*y[21])/(2*y[5]) - (y[1]*y[2]*y[7]*y[22])/(2*y[6]) + 
    (y[1]*y[2]*y[4]*y[23]*y[24])/(2*y[5]^2) - (y[1]*y[2]*y[7]*y[23]*y[24])/
     (2*y[5]*y[6]^2) + (y[1]*y[2]*y[7]*y[23]*y[24])/(2*y[5]^2*y[6]) + 
    (y[1]*y[2]*y[7]*y[23]*y[24])/(2*y[5]*y[6]*y[11]) + 
    (y[1]*y[2]*y[7]*y[13]*y[24]*y[25])/(2*y[5]^2*y[11]) + 
    (y[1]*y[2]*y[7]*y[26])/(2*y[5]*y[6]) - (y[1]*y[2]*y[28])/(2*y[6]^2) - 
    (y[1]*y[2]*y[7]^2*y[31])/(2*y[5]*y[30]) - (y[1]*y[2]*y[33])/
     (2*y[6]^2*y[11]) - (y[1]*y[2]*y[34])/(2*y[6]*y[11]) + 
    (y[1]*y[2]*y[8]*y[35])/(2*y[30]) + (3*y[1]*y[2]*y[7]*y[8]*y[36])/
     (2*y[10]*y[16]) + (y[1]*y[2]*y[8]*y[17]*y[37])/(2*y[16]) - 
    (y[1]*y[2]*y[38])/(2*y[5]*y[11]) + (y[1]*y[2]*y[8]*y[17]*y[39])/
     (2*y[16]^2), f[7] -> (3*y[1]*y[2]*y[7]*y[8]*y[14])/(2*y[5]*y[13]) + 
    (y[1]*y[2]*y[8]*y[27])/(2*y[15]^2) - (y[1]*y[2]*y[7]^2*y[31])/
     (2*y[5]*y[30]) + (y[1]*y[2]*y[8]*y[35])/(2*y[30]) + 
    (2*y[1]*y[2]*y[7]*y[8]*y[40])/y[5] - (y[1]*y[2]*y[7]*y[41])/(2*y[5]^2) + 
    (y[1]*y[2]*y[8]*y[42])/(2*y[15]), 
  f[13] -> (y[1]*y[2]*y[7]*y[8]*y[14])/(y[5]*y[13]) + 
    (y[1]*y[2]*y[7]*y[8]^2*y[14]*y[17])/(2*y[5]*y[11]) + 
    (y[1]*y[2]*y[7]*y[8]*y[36])/(2*y[10]*y[11]) + (y[1]*y[2]*y[7]*y[8]*y[43])/
     (2*y[30]) - (y[1]*y[2]*y[7]*y[8]^2*y[14]*y[17]*y[44])/(2*y[5]*y[30])}, 
 {{f[1], f[2], f[6], f[7], f[13], f[3]}, {1, Fr[1, 1] - Fr[1, 2], 
   -Fr[1, 2] + Fr[1, 3], -Fr[1, 2] + Fr[1, 4], Fr[2, 2] - Fr[2, 3] + 
    Fr[2, 4] - Fr[2, 6], (6*Fr[1, 1]^2 + 8*Fr[1, 2] - 12*Fr[1, 2]^2 + 
     18*Fr[1, 5] - 6*Fr[1, 5]^2 + 18*Fr[1, 6] - 6*Fr[1, 6]^2 + 3*Fr[2, 1] + 
     12*Fr[2, 3] + 12*Fr[2, 6])/6}}}


==> anc/double_virtual/amplitudes/HelicityFiniteRemainder_4qvl_1L_nf0_-+-+-+_ep0.m <==
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[4], y[4] -> ex[5], 
  y[5] -> (1 + ex[3])*ex[5] - ex[2]*ex[3]*ex[6], 
  y[6] -> ex[5] + ex[3]*ex[5] + ex[2]*ex[3]*ex[5] - ex[2]*ex[3]*ex[6] - 
    ex[2]^2*ex[3]*ex[6], y[7] -> ex[2]*ex[6] - ex[5]*ex[7], 
  y[8] -> ex[2] - ex[5] + ex[8], y[9] -> ex[2]*ex[5] - ex[5]^2 + 
    ex[2]*ex[5]*ex[6] - ex[2]*ex[5]*ex[7] + ex[5]*ex[8] - ex[2]*ex[6]*ex[8], 
  y[10] -> -1 + ex[6], y[11] -> ex[5] - ex[2]*ex[6], 
  y[12] -> ex[2]*ex[5] + ex[2]^2*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 - 
    2*ex[2]*ex[3]*ex[5]^2 + ex[2]*ex[3]*ex[5]*ex[6] + 
    ex[2]^2*ex[3]*ex[5]*ex[6] - ex[2]^2*ex[3]*ex[5]*ex[7] + 
    ex[2]*ex[3]*ex[5]^2*ex[7] + ex[2]*ex[3]*ex[5]*ex[8] - 
    ex[2]^2*ex[3]*ex[6]*ex[8], y[13] -> ex[2] - ex[5] - ex[3]*ex[5] - 
    ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + ex[2]^2*ex[3]*ex[6], 
  y[14] -> -ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[5]*ex[7], y[15] -> 17*(1 + ex[3])^2*ex[5]^3 + 
    17*ex[2]^3*ex[3]*ex[6]*(ex[5] + ex[3]*ex[5]*(2 + ex[6] - 2*ex[8]) + 
      (1 + ex[3]*ex[6])*(-1 + ex[8])) + 17*ex[2]^4*ex[3]^2*ex[6]^2*
     (-1 + ex[8]) + 17*ex[2]*(1 + ex[3])*ex[5]^2*
     (-2 + ex[3]*(-1 + ex[5] - 2*ex[6] + ex[8])) + 
    ex[2]^2*ex[5]*(8 + 18*ex[6] - 9*ex[6]^2 - 
      17*ex[3]^2*(-(ex[6]*(2 + ex[6] - 2*ex[8])) + 
        ex[5]*(1 + 2*ex[6] - ex[8])) - 17*ex[3]*(-1 + ex[5]*(1 + ex[6]) + 
        ex[6]*(-3 + ex[8]) + ex[8])), 
  y[16] -> -ex[5] - ex[2]*ex[3]*ex[5] + ex[3]*ex[5]^2 - 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[3]*ex[5]*ex[8] + 
    ex[2]*ex[3]*ex[6]*ex[8], y[17] -> ex[2]^2*ex[3]*ex[6] + 
    ex[5]*(-1 + ex[3]*(ex[5] - ex[8])) + 
    ex[2]*(1 + ex[3]*(-(ex[5]*(1 + ex[6])) + ex[6]*ex[8])), 
  y[18] -> -2*(1 + ex[3])*ex[5] + 2*ex[2]^2*ex[3]*ex[6] - 
    ex[2]*(-3 + 2*ex[3]*(ex[5] - ex[6]) + ex[6]), 
  y[19] -> -((1 + ex[3])*ex[5]^2) + ex[2]*ex[5]*
     (1 + ex[3]*(1 + ex[6] - ex[8])) + ex[2]^2*ex[3]*ex[6]*(-1 + ex[8]), 
  y[20] -> 1 + ex[2], y[21] -> -ex[2] + ex[5], y[22] -> ex[7], 
  y[23] -> -ex[5] + ex[2]*ex[6], y[24] -> (1 + ex[3])*ex[5] + 
    ex[2]^2*ex[3]*ex[6] - ex[2]*(2*(-2 + ex[6]) + ex[3]*(ex[5] + ex[6])), 
  y[25] -> 1 + (1 + ex[2])*ex[3], y[26] -> (2 + ex[3] - ex[3]^2)*ex[5] + 
    ex[2]^2*ex[3]*(4 - ex[3]*(ex[5] - 2*ex[6]) - 3*ex[6]) + 
    ex[2]^3*ex[3]^2*ex[6] + ex[2]*ex[3]*(4 + (1 - 2*ex[3])*ex[5] + 
      (-3 + ex[3])*ex[6]), y[27] -> ex[2]*ex[5] + ex[2]*ex[3]*ex[5] + 
    ex[2]^2*ex[3]*ex[5] - ex[5]^2 - ex[3]*ex[5]^2 - ex[2]*ex[3]*ex[5]^2 + 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]^2*ex[3]*ex[5]*ex[6] - 
    ex[2]*ex[3]*ex[5]*ex[7] - ex[2]^2*ex[3]*ex[5]*ex[7] + ex[5]*ex[8] + 
    ex[3]*ex[5]*ex[8] + ex[2]*ex[3]*ex[5]*ex[8] - ex[2]*ex[3]*ex[6]*ex[8] - 
    ex[2]^2*ex[3]*ex[6]*ex[8], y[28] -> ex[2] - ex[5] - ex[3]*ex[5] - 
    2*ex[2]*ex[3]*ex[5] - ex[2]^2*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]^2*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] + 
    ex[2]^2*ex[3]*ex[5]*ex[7] - ex[2]*ex[8], 
  y[29] -> 4*ex[2]*ex[3]*ex[5] - 4*ex[3]*ex[5]^2 + ex[2]^2*ex[3]^2*ex[6]^2 - 
    4*ex[2]*ex[3]*ex[5]*ex[7] + 4*ex[3]*ex[5]^2*ex[7] - 
    2*ex[2]*ex[3]^2*ex[5]*ex[6]*ex[7] + ex[3]^2*ex[5]^2*ex[7]^2 + 
    4*ex[3]*ex[5]*ex[8] - 2*ex[2]*ex[3]*ex[6]*ex[8] - 
    2*ex[3]*ex[5]*ex[7]*ex[8] + ex[8]^2, 
  y[30] -> 3*ex[2]^12*ex[3]^6*ex[6]^4*(ex[6] + ex[5]*(-1 + ex[7])) + 
    (1 + ex[3])^3*(2 + ex[3])*ex[5]^5*(ex[5] - ex[8])*
     (ex[3]^2*ex[5]^2*ex[7]^2 + ex[8]^2 + 2*ex[3]*ex[5]*
       (2*ex[5]*(-1 + ex[7]) - (-2 + ex[7])*ex[8])) - 
    ex[2]*(1 + ex[3])^2*ex[5]^4*(2*ex[8]^2*(-2*ex[5]^2 + (-4 + ex[8])*ex[8] + 
        ex[5]*(5 - ex[7] + ex[8])) + ex[3]*(-16*ex[5]^4*(-1 + ex[7]) + 
        ex[5]^2*(82 + 4*ex[6] + 6*ex[7]^2 + 6*ex[7]*(-12 + ex[8]) - 13*ex[8])*
         ex[8] + ex[8]^3*(-9 - 6*ex[6] + ex[8]) + 2*ex[5]*ex[8]^2*
         (-11 + ex[6] + ex[7]*(8 - 3*ex[8]) + 10*ex[8]) - 
        8*ex[5]^3*(ex[7]^2 + 3*(2 + ex[8]) - ex[7]*(7 + 2*ex[8]))) + 
      ex[3]^4*ex[5]*ex[7]*(ex[5]^3*(-5 + ex[7])*ex[7] - 
        ex[5]*(2*(2 + ex[7]) + ex[6]*(2 + 3*ex[7]))*ex[8] + 2*ex[8]^2 + 
        ex[5]^2*(2 + ex[6]*(2 + 3*ex[7]) - ex[7]^2*ex[8] + 
          ex[7]*(3 + 5*ex[8]))) + ex[3]^3*
       (ex[5]^4*(20 - 24*ex[7] - 9*ex[7]^2 + 2*ex[7]^3) + 
        2*ex[5]*(ex[6]*(-7 + 3*ex[7]) + 2*(-7 + 5*ex[7]))*ex[8]^2 + 
        2*ex[8]^3 + ex[5]^2*ex[8]*(58 + ex[6]*(26 - 24*ex[7] - 6*ex[7]^2) + 
          20*ex[8] + 3*ex[7]^2*(1 + ex[8]) - 2*ex[7]*(31 + 7*ex[8])) + 
        2*ex[5]^3*(3*ex[6]*(-2 + 3*ex[7] + ex[7]^2) - ex[7]^3*ex[8] + 
          ex[7]^2*(-1 + 3*ex[8]) - 4*(4 + 5*ex[8]) + 
          ex[7]*(22 + 19*ex[8]))) + 
      ex[3]^2*(4*ex[5]^4*(13 - 15*ex[7] + ex[7]^2) - 
        3*ex[5]*(ex[6]*(9 - 4*ex[7]) + ex[7]*(-10 + ex[8]) - 3*(-5 + ex[8]))*
         ex[8]^2 - (2 + 3*ex[6])*ex[8]^3 + ex[5]^2*ex[8]*
         (116 + ex[6]*(54 - 40*ex[7]) + 39*ex[8] + ex[7]^2*(8 + 6*ex[8]) - 
          ex[7]*(112 + 27*ex[8])) + 2*ex[5]^3*(-34 + 2*ex[6]*(-6 + 7*ex[7]) - 
          50*ex[8] - 5*ex[7]^2*(1 + ex[8]) + ex[7]*(43 + 45*ex[8])))) + 
    ex[2]^11*ex[3]^5*ex[6]^2*
     (-(ex[5]^2*(-1 + ex[7])*(ex[6]^2*(4 + 7*ex[3] - 2*ex[7]) + 
         8*(-1 + ex[7]) + 4*ex[6]*(-1 + ex[7] + ex[3]*(2 + ex[7])))) + 
      ex[6]^2*(7 - 5*ex[8] + ex[6]*(2 - 4*ex[8] + ex[3]*(12 + 5*ex[8]))) + 
      ex[5]*ex[6]*(ex[6]^2*(-4 - 7*ex[3] + 2*ex[7]) - 
        2*(-1 + ex[7])*(2 + ex[8]) + ex[6]*(-2*(-1 + ex[7])*(1 + 2*ex[8]) + 
          ex[3]*(-23 - 5*ex[8] + ex[7]*(8 + 5*ex[8]))))) - 
    ex[2]^2*(1 + ex[3])*ex[5]^3*
     (-2*ex[8]^2*(ex[5]^2*(ex[7] + 2*(-5 + ex[8])) + 
        ex[8]*(-5 - ex[6] + 3*ex[8]) + ex[5]*(9 + ex[6] + 
          ex[7]*(-4 + ex[8]) + 4*ex[8] - 2*ex[8]^2)) + 
      ex[3]*(-8*ex[5]^4*(-1 + ex[7])*(ex[7] + 2*(-6 + ex[8])) + 
        2*(ex[6]*(11 - 2*ex[8]) - 5*(-2 + ex[8]))*ex[8]^3 + 
        ex[5]*ex[8]^2*(9 - 60*ex[8] + 9*ex[8]^2 + 2*ex[7]*(-8 + 7*ex[8]) - 
          2*ex[6]*(1 + 9*ex[8])) + ex[5]^2*ex[8]*
         (-152 + 6*ex[7]^2*(-4 + ex[8]) + 62*ex[8] + 25*ex[8]^2 + 
          2*ex[6]*(-18 + 8*ex[7] + 7*ex[8]) - 2*ex[7]*(-78 + 19*ex[8] + 
            7*ex[8]^2)) + 2*ex[5]^3*(56 + 20*ex[7]^2 + 62*ex[8] - 
          25*ex[8]^2 + ex[6]*(4 - 4*ex[7] + 4*ex[8]) + 
          ex[7]*(-76 - 44*ex[8] + 15*ex[8]^2))) + 
      ex[3]^5*ex[5]*(2*ex[5]^4*ex[7]^2*(-5 + 2*ex[7]) - 
        2*ex[6]*(1 + 4*ex[7])*ex[8]^2 + ex[5]^3*ex[7]*
         (10 - 2*ex[6]*(-5 - 6*ex[7] + ex[7]^2) - ex[7]^2*(3 + 4*ex[8]) + 
          ex[7]*(13 + 10*ex[8])) + ex[5]*ex[8]*
         (ex[6]^2*(1 + 6*ex[7] + 3*ex[7]^2) + ex[6]*(4 + 20*ex[7] + 
            6*ex[7]^2) + ex[7]*(4 + ex[7] + 10*ex[8] - 2*ex[7]*ex[8])) - 
        ex[5]^2*(ex[6]^2*(1 + 6*ex[7] + 3*ex[7]^2) + 
          ex[6]*(2 - 2*ex[7]^3*ex[8] + 3*ex[7]^2*(3 + 4*ex[8]) + 
            2*ex[7]*(7 + 5*ex[8])) + ex[7]*(4 + 20*ex[8] - 2*ex[7]^2*ex[8] + 
            ex[7]*(3 + 6*ex[8])))) + 
      ex[3]^2*(24*ex[5]^5*(3 - 4*ex[7] + ex[7]^2) + 
        2*(5 + 3*ex[6]^2 - ex[6]*(-12 + ex[8]) - 3*ex[8])*ex[8]^3 + 
        2*ex[5]^4*(3*ex[7]^3 + 4*ex[6]*(-9 + 10*ex[7]) - 
          20*ex[7]^2*(2 + ex[8]) - 2*(86 + 27*ex[8]) + 
          ex[7]*(218 + 60*ex[8])) - ex[5]^2*ex[8]*(380 + 10*ex[6]^2 + 
          55*ex[8] - 66*ex[8]^2 + 2*ex[7]^2*(29 + ex[8]) + 
          ex[7]*(-394 - 25*ex[8] + 30*ex[8]^2) + 
          2*ex[6]*(9*ex[7]^2 + 14*(10 + ex[8]) - 2*ex[7]*(59 + 2*ex[8]))) + 
        ex[5]*ex[8]^2*(97 + 6*ex[6]^2 - 78*ex[8] + 3*ex[8]^2 + 
          ex[7]*(-76 + 30*ex[8]) + ex[6]*(107 - 60*ex[8] + 
            4*ex[7]*(-14 + 3*ex[8]))) + ex[5]^3*(276 - 2*ex[6]^2 + 
          502*ex[8] - 4*ex[7]^3*ex[8] - 33*ex[8]^2 + 
          ex[7]*(-380 - 478*ex[8] + 6*ex[8]^2) + 2*ex[7]^2*
           (47 + 35*ex[8] + 8*ex[8]^2) + 2*ex[6]*(67 + 12*ex[7]^2 + 
            81*ex[8] - 2*ex[7]*(44 + 25*ex[8])))) + 
      ex[3]^4*(ex[5]^5*(40 - 56*ex[7] - 17*ex[7]^2 + 12*ex[7]^3) - 
        8*ex[6]*ex[8]^3 + 2*ex[5]*ex[8]^2*(8 + ex[6]*(49 - 36*ex[7]) - 
          3*ex[6]^2*(-3 + ex[7]) + ex[7]*(-7 + ex[8]) + 3*ex[8]) + 
        ex[5]^4*(ex[6]*(-56 + 100*ex[7] + 26*ex[7]^2 - 4*ex[7]^3) + 
          ex[7]^3*(1 - 12*ex[8]) + ex[7]^2*(-43 + 6*ex[8]) - 
          4*(39 + 20*ex[8]) + 4*ex[7]*(61 + 23*ex[8])) - 
        2*ex[5]^2*ex[8]*(38 + ex[6]^2*(13 - 18*ex[7] - 3*ex[7]^2) + 
          64*ex[8] + ex[7]^2*(1 + 9*ex[8]) - ex[7]*(45 + 56*ex[8]) + 
          ex[6]*(91 + 33*ex[8] + 3*ex[7]^2*(2 + ex[8]) - 
            2*ex[7]*(55 + 9*ex[8]))) + ex[5]^3*
         (64 + ex[6]^2*(8 - 30*ex[7] - 6*ex[7]^2) + 278*ex[8] - 
          2*ex[7]^3*ex[8] + 40*ex[8]^2 - 12*ex[7]*(8 + 29*ex[8] + 
            3*ex[8]^2) + ex[7]^2*(5 + 68*ex[8] + 11*ex[8]^2) + 
          ex[6]*(90 + ex[7]^2*(9 - 20*ex[8]) + 122*ex[8] + 4*ex[7]^3*ex[8] - 
            2*ex[7]*(79 + 68*ex[8])))) + 
      ex[3]^3*(6*ex[5]^5*(22 - 30*ex[7] + 5*ex[7]^2 + ex[7]^3) + 
        (-3 + 2*ex[6] + 3*ex[6]^2)*ex[8]^3 + ex[5]*ex[8]^2*
         (101 + ex[6]^2*(39 - 12*ex[7]) + 3*ex[6]*
           (59 + 2*ex[7]*(-18 + ex[8]) - 8*ex[8]) - 38*ex[8] + 
          ex[7]*(-72 + 22*ex[8])) - ex[5]^4*
         (372 + 2*ex[6]*(80 - 105*ex[7] + ex[7]^2) + 252*ex[8] + 
          ex[7]^3*(-8 + 6*ex[8]) + 7*ex[7]^2*(16 + 9*ex[8]) - 
          2*ex[7]*(263 + 141*ex[8])) - ex[5]^2*ex[8]*
         (328 + ex[6]^2*(61 - 48*ex[7]) + 169*ex[8] - 22*ex[8]^2 + 
          2*ex[7]^2*(20 + 9*ex[8]) + ex[7]*(-342 - 125*ex[8] + 10*ex[8]^2) + 
          2*ex[6]*(191 + 82*ex[8] + 3*ex[7]^2*(5 + 2*ex[8]) - 
            ex[7]*(192 + 41*ex[8]))) + ex[5]^3*
         (240 + ex[6]^2*(19 - 36*ex[7]) + 584*ex[8] - 6*ex[7]^3*ex[8] + 
          98*ex[8]^2 + ex[7]^2*(65 + 122*ex[8] + 33*ex[8]^2) - 
          2*ex[7]*(166 + 323*ex[8] + 46*ex[8]^2) + 
          2*ex[6]*(97 + 174*ex[8] + ex[7]^2*(18 + 7*ex[8]) - 
            ex[7]*(144 + 149*ex[8]))))) + ex[2]^10*ex[3]^4*ex[6]*
     (ex[5]^3*(-1 + ex[7])*(ex[6]*(-13 + 4*ex[6] - 3*ex[6]^2 + 16*ex[7] - 
          4*ex[7]^2) + ex[3]^2*ex[6]*(7 + 5*ex[6]^2 + 10*ex[7] + ex[7]^2 + 
          2*ex[6]*(9 + 5*ex[7])) - 2*ex[3]*(8 + ex[6]^3*(-4 + ex[7]) - 
          8*ex[7] + 2*ex[6]*(11 - 12*ex[7] + ex[7]^2) + 
          ex[6]^2*(-1 - 4*ex[7] + ex[7]^2))) + 
      ex[6]^2*(4 - 12*ex[8] + 3*ex[8]^2 + ex[6]*(6 - 10*ex[8] + 8*ex[8]^2 + 
          ex[3]*(21 - 8*ex[8] - 7*ex[8]^2)) + 
        ex[6]^2*(-1 - 2*ex[8] + 2*ex[3]^2*(9 + 10*ex[8] + ex[8]^2) - 
          2*ex[3]*(-3 + 5*ex[8] + 2*ex[8]^2))) + 
      ex[5]^2*(ex[6]^4*(-3 + 5*ex[3]^2 - 2*ex[3]*(-4 + ex[7])) - 
        16*(-1 + ex[7])^2 + ex[6]^3*(10 - 6*ex[7] + 
          ex[3]^2*(53 + 6*ex[8] - 6*ex[7]*(3 + ex[8])) + 
          2*ex[3]*(12 + ex[8] + ex[7]^2*(3 + ex[8]) - 2*ex[7]*(5 + ex[8]))) - 
        2*ex[6]*(-1 + ex[7])*(-3 - 2*ex[7]*(-2 + ex[8]) + 2*ex[8] + 
          3*ex[3]*(-3*(3 + ex[8]) + ex[7]*(7 + 2*ex[8]))) - 
        ex[6]^2*(15 + 2*ex[7]^2 + 4*ex[8] - 4*ex[7]*(4 + ex[8]) + 
          2*ex[3]*(-1 + ex[7])*(2*ex[7]*(5 + 2*ex[8]) - 3*(7 + 5*ex[8])) + 
          ex[3]^2*(-47 - 14*ex[8] + 3*ex[7]^2*(5 + 2*ex[8]) + 
            ex[7]*(2 + 8*ex[8])))) - ex[5]*ex[6]*
       (-((-1 + ex[7])*(-22 - 2*ex[8] + 3*ex[8]^2)) + 
        2*ex[6]*(-3 + 2*ex[8] + 2*ex[8]^2 - 2*ex[7]*(-2 + ex[8] + ex[8]^2) + 
          2*ex[3]*(-1 - 9*ex[8] + 4*ex[7]*(2 + ex[8]))) + 
        2*ex[6]^3*(3 + ex[3]^2*(14 + 3*ex[8]) + 
          ex[3]*(9 + ex[8] - ex[7]*(4 + ex[8]))) + 
        ex[6]^2*(1 - 10*ex[8] + ex[7]*(-3 + 4*ex[8]) + 
          ex[3]^2*(62 + 39*ex[8] + 2*ex[8]^2 - 2*ex[7]*(1 + 7*ex[8] + 
              ex[8]^2)) + ex[3]*(24 - 51*ex[8] - 4*ex[8]^2 + 
            2*ex[7]*(5 + 9*ex[8] + 2*ex[8]^2))))) - 
    ex[2]^3*ex[5]^2*(-2*ex[8]^2*(ex[5]^3*(-1 + ex[6]) + 
        ex[5]^2*(18 + ex[7]*(-4 + ex[8]) - ex[6]*(-2 + ex[8]) - 7*ex[8]) + 
        (2 - ex[6]*(-2 + ex[8]) - 2*ex[8])*ex[8] - 
        ex[5]*(7 + 3*ex[7]*(-2 + ex[8]) + 5*ex[8] - 6*ex[8]^2 + 
          ex[6]*(3 + ex[8]))) + ex[3]^6*ex[5]*
       (2*ex[5]^5*ex[7]^2*(-5 + 3*ex[7]) + 4*ex[6]^2*(2 + 3*ex[7])*ex[8]^2 - 
        ex[5]*ex[6]*ex[8]*(4 + 6*ex[6]*(3 + 6*ex[7] + ex[7]^2) + 
          ex[6]^2*(3 + 6*ex[7] + ex[7]^2) + ex[7]^2*(3 - 6*ex[8]) + 
          10*ex[8] + 18*ex[7]*(1 + 2*ex[8])) + 2*ex[5]^4*ex[7]*
         (10 + ex[6]*(10 + 9*ex[7] - 4*ex[7]^2) - 3*ex[7]^2*(2 + ex[8]) + 
          ex[7]*(11 + 5*ex[8])) + ex[5]^3*
         (ex[6]^2*(-5 - 27*ex[7] - 9*ex[7]^2 + ex[7]^3) + 
          ex[7]*(-20*(1 + 2*ex[8]) - ex[7]*(11 + 4*ex[8]) + 
            ex[7]^2*(3 + 8*ex[8])) + 2*ex[6]*(-5 - 3*ex[7]^2*(5 + 3*ex[8]) + 
            ex[7]^3*(3 + 4*ex[8]) - ex[7]*(33 + 10*ex[8]))) + 
        ex[5]^2*(ex[6]^3*(3 + 6*ex[7] + ex[7]^2) + 
          ex[6]^2*(11 + 5*ex[8] - ex[7]^3*ex[8] + 9*ex[7]^2*(1 + ex[8]) + 
            3*ex[7]*(10 + 9*ex[8])) + ex[6]*(4 + 20*ex[8] - 4*ex[7]^3*ex[8] + 
            3*ex[7]^2*(3 + 4*ex[8]) + ex[7]*(22 + 92*ex[8])) + 
          ex[7]*(2 + 20*ex[8] - ex[7]^2*ex[8] + 20*ex[8]^2 + 
            ex[7]*(1 + ex[8] - 8*ex[8]^2)))) - 
      ex[3]*(8*ex[5]^5*(-1 + ex[6])*(-1 + ex[7]) + 
        2*(9 + 2*ex[6]^2 + ex[6]*(12 - 8*ex[8]) - 7*ex[8])*ex[8]^3 + 
        2*ex[5]*ex[8]^2*(-13 + 2*ex[7] - 22*ex[8] + 16*ex[8]^2 + 
          ex[6]*(-3 + 2*ex[7] - 34*ex[8] + 6*ex[8]^2)) + 
        ex[5]^2*ex[8]*(-124 - 4*ex[6]^2 + 18*ex[7]^2*(-2 + ex[8]) + 
          111*ex[8] + 59*ex[8]^2 - 8*ex[8]^3 + 
          ex[6]*(-84 + ex[7]*(52 - 16*ex[8]) + 66*ex[8] + 4*ex[8]^2) - 
          2*ex[7]*(-78 + 39*ex[8] + 16*ex[8]^2)) - 
        2*ex[5]^4*(112 + ex[7]^2*(20 - 3*ex[8]) - 31*ex[8] - 2*ex[8]^2 + 
          2*ex[7]*(-66 + 18*ex[8] + ex[8]^2) + ex[6]*(8 - 8*ex[8] + 
            ex[7]*(-8 + 6*ex[8]))) + 2*ex[5]^3*(-4*ex[7]^2*(-10 + ex[8]^2) + 
          2*(32 + 58*ex[8] - 48*ex[8]^2 + ex[8]^3) + 
          ex[7]*(-104 - 88*ex[8] + 65*ex[8]^2 + 2*ex[8]^3) + 
          2*ex[6]*(8 + 16*ex[8] - 6*ex[8]^2 + ex[7]*(-8 - 5*ex[8] + 
              ex[8]^2)))) + ex[3]^3*(4*ex[5]^6*(33 - 54*ex[7] + 20*ex[7]^2 + 
          ex[7]^3) + ex[8]^3*(-1 - 2*ex[6]^3 + ex[6]^2*(-19 + ex[8]) + 
          16*ex[6]*(-1 + ex[8]) + ex[8]) - 2*ex[5]^5*
         (2*ex[6]*(77 - 102*ex[7] + 17*ex[7]^2) + ex[7]^3*(-13 + 2*ex[8]) + 
          12*(38 + 9*ex[8]) + ex[7]^2*(216 + 65*ex[8]) - 
          ex[7]*(682 + 159*ex[8])) - 2*ex[5]*ex[8]^2*(61 + 5*ex[6]^3 - 
          45*ex[8] + 9*ex[8]^2 + ex[7]*(-46 + 24*ex[8]) + 
          ex[6]^2*(94 - 30*ex[8] + ex[7]*(-38 + 3*ex[8])) + 
          ex[6]*(174 - 124*ex[8] + 3*ex[8]^2 + 6*ex[7]*(-19 + 7*ex[8]))) + 
        ex[5]^4*(1488 + ex[6]^2*(75 - 130*ex[7]) + 1198*ex[8] - 5*ex[8]^2 - 
          4*ex[7]^3*(15 + 4*ex[8]) - 2*ex[7]*(1097 + 721*ex[8] + 
            27*ex[8]^2) + ex[7]^2*(683 + 445*ex[8] + 50*ex[8]^2) - 
          2*ex[6]*(-555 + 7*ex[7]^3 - 319*ex[8] - 4*ex[7]^2*(29 + 14*ex[8]) + 
            ex[7]*(769 + 278*ex[8]))) + ex[5]^2*ex[8]*(650 + 6*ex[6]^3 + 
          194*ex[8] - 234*ex[8]^2 + 3*ex[8]^3 + 6*ex[7]^2*(15 + ex[8]) + 
          2*ex[7]*(-333 - 73*ex[8] + 67*ex[8]^2) + 
          ex[6]^2*(325 + 20*ex[7]^2 + 148*ex[8] - 2*ex[7]*(141 + 17*ex[8])) + 
          2*ex[6]*(568 + 72*ex[7]^2 + 250*ex[8] - 98*ex[8]^2 + 
            3*ex[7]*(-188 - 35*ex[8] + 11*ex[8]^2))) + 
        2*ex[5]^3*(-320 + 3*ex[6]^3 - 856*ex[8] + 16*ex[7]^3*ex[8] + 
          6*ex[8]^2 + 43*ex[8]^3 - 2*ex[7]^2*(56 + 111*ex[8] + 13*ex[8]^2) - 
          ex[7]*(-447 - 960*ex[8] + ex[8]^2 + 24*ex[8]^3) + 
          ex[6]^2*(-45 - 13*ex[7]^2 - 142*ex[8] + ex[7]*(97 + 85*ex[8])) + 
          ex[6]*(5*ex[7]^3*ex[8] - 32*(11 + 31*ex[8] + 2*ex[8]^2) - 
            ex[7]^2*(123 + 99*ex[8] + 22*ex[8]^2) + ex[7]*(527 + 898*ex[8] + 
              41*ex[8]^2)))) + ex[3]^5*
       (ex[5]^6*(40 - 64*ex[7] - 17*ex[7]^2 + 24*ex[7]^3) + 
        2*ex[5]*ex[6]*(-25 + ex[6]^2*(-5 + ex[7]) + 12*ex[6]*(-5 + 4*ex[7]) - 
          3*ex[7]*(-7 + ex[8]) - 13*ex[8])*ex[8]^2 + 12*ex[6]^2*ex[8]^3 - 
        2*ex[5]^5*(ex[6]*(52 - 111*ex[7] - 17*ex[7]^2 + 13*ex[7]^3) - 
          ex[7]^2*(-74 + ex[8]) + 3*ex[7]^3*(1 + 4*ex[8]) + 
          8*(19 + 5*ex[8]) - 2*ex[7]*(134 + 27*ex[8])) + 
        ex[5]^4*(308 + ex[6]^2*(29 - 160*ex[7] - 25*ex[7]^2 + 2*ex[7]^3) + 
          532*ex[8] + 40*ex[8]^2 - 2*ex[7]^3*(1 + ex[8]) + 
          ex[7]^2*(104 + 236*ex[8] + 15*ex[8]^2) - 
          2*ex[7]*(257 + 386*ex[8] + 22*ex[8]^2) + 
          2*ex[6]*(205 - 6*ex[7]^2*(-10 + ex[8]) + 114*ex[8] + 
            ex[7]^3*(-3 + 13*ex[8]) - ex[7]*(403 + 154*ex[8]))) + 
        ex[5]^2*ex[8]*(26 - 2*ex[6]^3*(-1 + 12*ex[7] + ex[7]^2) + 68*ex[8] + 
          4*ex[8]^2 + ex[7]^2*(-1 + 9*ex[8]) + 8*ex[7]*(-4 - 8*ex[8] + 
            ex[8]^2) + ex[6]^2*(173 + 81*ex[8] + ex[7]^2*(17 + 3*ex[8]) - 
            2*ex[7]*(142 + 15*ex[8])) + ex[6]*(226 + 430*ex[8] + 
            8*ex[7]^2*(1 + 6*ex[8]) - 2*ex[7]*(152 + 185*ex[8]))) + 
        2*ex[5]^3*(ex[6]^3*(4 + 11*ex[7] + ex[7]^2) - 7*ex[7]^2*ex[8]*
           (6 + 5*ex[8]) - 2*(12 + 89*ex[8] + 58*ex[8]^2) + 
          ex[7]*(37 + 237*ex[8] + 124*ex[8]^2) - 
          ex[6]^2*(28 + ex[7]^2*(7 - 11*ex[8]) + 55*ex[8] + ex[7]^3*ex[8] - 
            ex[7]*(103 + 95*ex[8])) + ex[6]*(4*ex[7]^3*ex[8] - 
            ex[7]^2*(10 + 94*ex[8] + 11*ex[8]^2) - 2*(43 + 206*ex[8] + 
              31*ex[8]^2) + ex[7]*(166 + 564*ex[8] + 43*ex[8]^2)))) + 
      ex[3]^2*(16*ex[5]^6*(-1 + ex[7])^2 + 2*ex[8]^3*
         (-8 + ex[6]^2*(-10 + ex[8]) + 6*ex[8] + 7*ex[6]*(-3 + 2*ex[8])) - 
        2*ex[5]^5*(184 - 5*ex[7]^3 + ex[6]*(16 - 16*ex[7] + ex[7]^2) + 
          ex[7]^2*(77 + 12*ex[8]) - ex[7]*(257 + 12*ex[8])) - 
        2*ex[5]*ex[8]^2*(34 + ex[6]^2*(22 - 4*ex[7] - 15*ex[8]) - 56*ex[8] + 
          18*ex[8]^2 + 3*ex[7]*(-12 + 7*ex[8]) + 
          ex[6]*(58 + 18*ex[7]*(-2 + ex[8]) - 107*ex[8] + 10*ex[8]^2)) + 
        ex[5]^4*(900 - 4*ex[6]^2 + 372*ex[8] - 81*ex[8]^2 - 
          6*ex[7]^3*(4 + ex[8]) + 2*ex[7]^2*(162 + 73*ex[8] + 4*ex[8]^2) + 
          ex[7]*(-1228 - 408*ex[8] + 45*ex[8]^2) + 
          2*ex[6]*(206 + 26*ex[8] + ex[7]^2*(22 + ex[8]) - 
            2*ex[7]*(124 + ex[8]))) + ex[5]^2*ex[8]*
         (ex[6]^2*(82 - 38*ex[7] + 6*ex[8]) - 2*(-259 + 53*ex[8] + 
            101*ex[8]^2 - 6*ex[8]^3 + 2*ex[7]^2*(-26 + 9*ex[8]) + 
            ex[7]*(283 - 53*ex[8] - 51*ex[8]^2)) + 
          ex[6]*(538 + ex[7]^2*(56 - 12*ex[8]) + 36*ex[8] - 131*ex[8]^2 + 
            4*ex[7]*(-121 + 5*ex[8] + 10*ex[8]^2))) + 
        ex[5]^3*(-492 + 2*ex[6]^2*(-3 + 9*ex[7] - 17*ex[8]) - 942*ex[8] + 
          12*ex[7]^3*ex[8] + 297*ex[8]^2 + 53*ex[8]^3 - 
          2*ex[7]^2*(117 + 76*ex[8] + 2*ex[8]^2) + 
          ex[7]*(728 + 932*ex[8] - 218*ex[8]^2 - 37*ex[8]^3) - 
          ex[6]*(304 + 788*ex[8] - 131*ex[8]^2 + ex[7]^2*(98 + 22*ex[8]) + 
            ex[7]*(-428 - 548*ex[8] + 68*ex[8]^2)))) + 
      ex[3]^4*(ex[5]^6*(164 - 260*ex[7] + 63*ex[7]^2 + 21*ex[7]^3) + 
        ex[6]*(9 + 6*ex[6] - ex[6]^2)*ex[8]^3 + ex[5]*ex[8]^2*
         (-37 + ex[6]^3*(-25 + 4*ex[7]) + ex[7]*(26 - 9*ex[8]) + 3*ex[8] + 
          ex[6]^2*(-257 + ex[7]*(146 - 3*ex[8]) + 21*ex[8]) + 
          ex[6]*(-297 + ex[7]*(200 - 60*ex[8]) + 92*ex[8])) - 
        ex[5]^5*(836 + ex[6]*(392 - 598*ex[7] + 63*ex[7]^2 + 16*ex[7]^3) + 
          316*ex[8] + ex[7]^3*(-20 + 21*ex[8]) + 3*ex[7]^2*(145 + 41*ex[8]) - 
          2*ex[7]*(673 + 213*ex[8])) + ex[5]^2*ex[8]*
         (274 + ex[6]^3*(19 - 24*ex[7]) + 321*ex[8] - 116*ex[8]^2 + 
          4*ex[7]^2*(5 + 9*ex[8]) + ex[7]*(-282 - 265*ex[8] + 80*ex[8]^2) + 
          ex[6]^2*(414 + 251*ex[8] + ex[7]^2*(40 + 6*ex[8]) - 
            ex[7]*(474 + 83*ex[8])) + 2*ex[6]*(468 + 393*ex[8] - 28*ex[8]^2 + 
            3*ex[7]^2*(17 + 8*ex[8]) + 5*ex[7]*(-100 - 51*ex[8] + 
              2*ex[8]^2))) + ex[5]^4*(ex[6]^2*(129 - 283*ex[7] - 8*ex[7]^2) + 
          ex[6]*(1102 + 846*ex[8] + 8*ex[7]^3*(-3 + 2*ex[8]) + 
            ex[7]^2*(322 + 135*ex[8]) - 6*ex[7]*(293 + 147*ex[8])) + 
          2*(568 + 624*ex[8] + 65*ex[8]^2 - 3*ex[7]^3*(7 + 3*ex[8]) + 
            ex[7]^2*(261 + 257*ex[8] + 30*ex[8]^2) - 
            ex[7]*(872 + 820*ex[8] + 77*ex[8]^2))) + 
        ex[5]^3*(ex[6]^3*(7 + 20*ex[7]) + ex[6]^2*
           (-139 + 2*ex[7]^2*(-23 + ex[8]) - 401*ex[8] + 
            ex[7]*(340 + 369*ex[8])) + 2*ex[6]*(-310 - 1016*ex[8] + 
            10*ex[7]^3*ex[8] - 199*ex[8]^2 - 3*ex[7]^2*(30 + 59*ex[8] + 
              12*ex[8]^2) + 2*ex[7]*(245 + 558*ex[8] + 66*ex[8]^2)) + 
          2*(-160 - 697*ex[8] + 11*ex[7]^3*ex[8] - 143*ex[8]^2 + 11*ex[8]^3 - 
            ex[7]^2*(35 + 194*ex[8] + 48*ex[8]^2) + ex[7]*(221 + 827*ex[8] + 
              141*ex[8]^2 - 6*ex[8]^3))))) - ex[2]^9*ex[3]^3*
     (ex[5]^4*(-1 + ex[7])*(-4*(1 - 4*ex[6] + 3*ex[6]^2)*(-1 + ex[7]) + 
        2*ex[3]^2*(2*ex[6]^4 + 4*(-1 + ex[7]) + ex[6]*(-38 + 42*ex[7] - 
            4*ex[7]^2) + ex[6]^3*(7 + 6*ex[7] - ex[7]^2) - 
          6*ex[6]^2*(5 - 7*ex[7] + ex[7]^2)) + ex[3]^3*ex[6]*
         (ex[6]^3 + 4*ex[6]^2*(3 + 2*ex[7]) + 2*(1 + 4*ex[7] + ex[7]^2) + 
          3*ex[6]*(5 + 8*ex[7] + ex[7]^2)) - ex[3]*ex[6]*
         (24 + 3*ex[6]^3 - 30*ex[7] + 8*ex[7]^2 + ex[6]^2*(-2 + 6*ex[7]) + 
          ex[6]*(39 - 56*ex[7] + 8*ex[7]^2))) + 
      ex[6]^2*(ex[8]*(6 - 7*ex[8] + ex[8]^2) + ex[3]*ex[6]^3*
         (2 + 5*ex[8] + 2*ex[8]^2 + 6*ex[3]*(-1 + ex[8] + 2*ex[8]^2) - 
          2*ex[3]^2*(6 + 15*ex[8] + 4*ex[8]^2)) + 
        ex[6]*(ex[3]*(-8 + 28*ex[8] + 6*ex[8]^2 - 3*ex[8]^3) + 
          2*(-2 + 8*ex[8] - 7*ex[8]^2 + 2*ex[8]^3)) + 
        ex[6]^2*(1 - ex[8] - 4*ex[8]^2 + ex[3]^2*(-21 - 6*ex[8] + 
            23*ex[8]^2 + 2*ex[8]^3) - 2*ex[3]*(6 - 9*ex[8] + 7*ex[8]^2 + 
            4*ex[8]^3))) + ex[5]^3*(-2*(-1 + ex[7])*(4*(-1 + ex[7]) + 
          ex[6]^2*(-19 + 12*ex[7] - 4*ex[8]) + ex[6]*(6 - 4*ex[7]^2 + 
            ex[8]) + ex[6]^3*(5 + 3*ex[8])) + ex[3]^3*ex[6]^2*
         (37 + ex[6]^3 + 13*ex[8] - ex[7]^3*(4 + ex[8]) + 
          3*ex[7]*(10 + ex[8]) - 3*ex[7]^2*(11 + 5*ex[8]) + 
          ex[6]^2*(37 + ex[8] - ex[7]*(12 + ex[8])) + 
          ex[6]*(105 + ex[7]*(2 - 8*ex[8]) + 16*ex[8] - 
            ex[7]^2*(37 + 8*ex[8]))) + 2*ex[3]^2*ex[6]*
         (2*ex[6]^4 + ex[6]^3*(3*ex[7]^2 - 2*ex[7]*(7 + ex[8]) + 
            2*(13 + ex[8])) - (-1 + ex[7])*(-47 + ex[7]^2 - 15*ex[8] + 
            4*ex[7]*(10 + 3*ex[8])) + ex[6]^2*(ex[7]^3*(4 + ex[8]) - 
            2*(5 + 4*ex[8]) - ex[7]^2*(25 + 7*ex[8]) + 
            ex[7]*(41 + 14*ex[8])) + ex[6]*(-1 + ex[7])*(139 + 50*ex[8] + 
            ex[7]^2*(9 + 2*ex[8]) - ex[7]*(121 + 31*ex[8]))) - 
        ex[3]*(3*ex[6]^5 + 16*(-1 + ex[7])^2 + ex[6]^4*
           (1 - 3*ex[7]*(-2 + ex[8]) + 3*ex[8]) + 
          ex[6]^3*(11 + 16*ex[7]^2 + 8*ex[8] - 8*ex[7]*(5 + ex[8])) - 
          4*ex[6]*(-1 + ex[7])*(24 + 2*ex[7]^2 - 2*ex[8] + 
            ex[7]*(-27 + 2*ex[8])) + ex[6]^2*(101 + 27*ex[8] - 
            2*ex[7]^3*(11 + ex[8]) + 2*ex[7]^2*(56 + 9*ex[8]) - 
            ex[7]*(188 + 43*ex[8])))) + ex[5]^2*(4*(-1 + ex[7])^2 - 
        ex[3]*ex[6]^5*(-3*ex[8] + ex[3]^2*(20 + ex[8]) + 
          ex[3]*(30 - 8*ex[7] + 4*ex[8])) + 2*ex[6]*(-1 + ex[7])*
         (2*(-7 + ex[7]*(5 - 2*ex[8]) + ex[8]) + ex[3]*(-49 - 14*ex[8] + 
            3*ex[8]^2 + 3*ex[7]*(9 + 4*ex[8]))) + 
        ex[6]^4*(5 - 9*ex[8] + 2*ex[3]^3*(-71 + ex[7] - 23*ex[8] + 
            8*ex[7]*ex[8]) + ex[3]*(-55 + 12*ex[8] + ex[7]*(9 + 2*ex[8])) + 
          ex[3]^2*(7*(-14 + ex[8]) - 2*ex[7]^2*(2 + 3*ex[8]) + 
            2*ex[7]*(11 + 5*ex[8]))) + ex[6]^3*(14 + 24*ex[8] - 
          4*ex[7]*(5 + 3*ex[8]) + ex[3]*(62 + 61*ex[8] + 2*ex[8]^2 - 
            36*ex[7]*(2 + ex[8]) - 2*ex[7]^2*(-7 + ex[8]^2)) + 
          ex[3]^3*(-108 - 83*ex[8] - 6*ex[8]^2 + 2*ex[7]*(-16 + 5*ex[8] + 
              2*ex[8]^2) + ex[7]^2*(20 + 23*ex[8] + 2*ex[8]^2)) + 
          2*ex[3]^2*(39 + 123*ex[8] + 11*ex[8]^2 + ex[7]^2*(21 + 20*ex[8] + 
              2*ex[8]^2) - ex[7]*(118 + 97*ex[8] + 13*ex[8]^2))) + 
        ex[6]^2*(1 - 25*ex[8] - 4*ex[8]^2 - 2*ex[7]^2*(-3 + 3*ex[8] + 
            ex[8]^2) + ex[7]*(-6 + 28*ex[8] + 6*ex[8]^2) + 
          ex[3]^2*(131 + 141*ex[8] + 4*ex[8]^2 + ex[7]^2*(77 + 63*ex[8] + 
              4*ex[8]^2) - 2*ex[7]*(125 + 87*ex[8] + 4*ex[8]^2)) + 
          ex[3]*(164 - 12*ex[8] - 23*ex[8]^2 - 4*ex[7]^2*(-12 + ex[8] + 
              ex[8]^2) + ex[7]*(-218 + 16*ex[8] + 27*ex[8]^2)))) + 
      ex[5]*ex[6]*(-2*(-1 + ex[7])*(-7 + 2*ex[8] + 3*ex[8]^2) + 
        ex[3]*ex[6]^4*(13 + 4*ex[8] - 4*ex[3]*ex[7]*(3 + 2*ex[8]) + 
          6*ex[3]*(5 + 2*ex[8]) + 6*ex[3]^2*(7 + 4*ex[8])) + 
        ex[6]^3*(10 - 18*ex[8] + 2*ex[3]^3*(39 + 53*ex[8] + 8*ex[8]^2 - 
            3*ex[7]*(-2 + ex[8] + ex[8]^2)) + ex[3]*(19 - 51*ex[8] - 
            6*ex[8]^2 + ex[7]*(-14 + 9*ex[8] + 2*ex[8]^2)) + 
          2*ex[3]^2*(42 - 58*ex[8] - 23*ex[8]^2 + ex[7]*(9 + 21*ex[8] + 
              8*ex[8]^2))) + ex[6]^2*(2 + 10*ex[8] + 10*ex[8]^2 - 
          2*ex[7]*(4 + ex[8] + 2*ex[8]^2) + 2*ex[3]^2*(6 - 51*ex[8] - 
            16*ex[8]^2 + ex[8]^3 + ex[7]*(36 + 35*ex[8] + 2*ex[8]^2 - 
              ex[8]^3)) + ex[3]*(12 - 94*ex[8] + 69*ex[8]^2 + 4*ex[8]^3 - 
            4*ex[7]*(-9 - 3*ex[8] + 7*ex[8]^2 + ex[8]^3))) - 
        ex[6]*(2*(11 + ex[8] - 3*ex[8]^2 + ex[7]*(-12 + 2*ex[8] + 
              3*ex[8]^2)) + ex[3]*(62 + 82*ex[8] - 25*ex[8]^2 - 3*ex[8]^3 + 
            ex[7]*(-74 - 46*ex[8] + 16*ex[8]^2 + 3*ex[8]^3))))) + 
    ex[2]^8*ex[3]^2*(ex[3]*ex[5]^5*(-1 + ex[7])*
       (-24*(-1 + ex[6])*ex[6]*(-1 + ex[7]) + 2*ex[3]^2*
         (4*ex[6]^3*(1 + ex[7]) + ex[6]*(-55 + 68*ex[7] - 9*ex[7]^2) - 
          2*ex[6]^2*(6 - 16*ex[7] + ex[7]^2) - 2*(9 - 10*ex[7] + ex[7]^2)) + 
        ex[3]^3*(2*ex[6]^3*(1 + ex[7]) + ex[7]*(2 + ex[7]) + 
          3*ex[6]^2*(3 + 6*ex[7] + ex[7]^2) + 2*ex[6]*(2 + 9*ex[7] + 
            3*ex[7]^2)) - ex[3]*(12 - 16*ex[7] + 5*ex[7]^2 + 
          ex[6]^3*(2 + 6*ex[7]) + 2*ex[6]*(40 - 49*ex[7] + 6*ex[7]^2) + 
          ex[6]^2*(42 - 52*ex[7] + 7*ex[7]^2))) + 
      ex[6]*(ex[3]^4*ex[6]^4*(3 + 20*ex[8] + 12*ex[8]^2) + 
        ex[3]^3*ex[6]^3*(7 + 16*ex[8] - 27*ex[8]^2 - 8*ex[8]^3 + 
          2*ex[6]*(1 + ex[8] - 6*ex[8]^2)) + ex[8]*(-2*(-1 + ex[8])*ex[8] + 
          ex[6]^2*(2 + ex[8] - 2*ex[8]^2) - 2*ex[6]*(4 - 7*ex[8] + 
            3*ex[8]^2)) - ex[3]^2*ex[6]^2*(-4 + 20*ex[8] + 32*ex[8]^2 - 
          6*ex[8]^3 + ex[6]^2*(1 + 2*ex[8])^2 - 6*ex[6]*(1 - ex[8] + 
            4*ex[8]^3)) + ex[3]*ex[6]*
         (-(ex[8]*(12 - 9*ex[8] - 4*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(-1 + 2*ex[8] + 9*ex[8]^2 + 4*ex[8]^3) + 
          2*ex[6]*(2 - 12*ex[8] + 7*ex[8]^2 + ex[8]^3 - 2*ex[8]^4))) + 
      ex[5]^4*(8*(-1 + ex[6])*(-1 + ex[7])^2 + ex[3]^4*ex[6]*
         (10 + ex[6]^3*(7 - 2*ex[7]) + 4*ex[8] - 2*ex[7]^3*(4 + ex[8]) - 
          3*ex[7]^2*(7 + 4*ex[8]) + 2*ex[7]*(17 + 5*ex[8]) + 
          ex[6]^2*(69 + 10*ex[7] + 2*ex[8] - ex[7]^2*(29 + 2*ex[8])) + 
          ex[6]*(79 + 14*ex[8] - 2*ex[7]^3*(6 + ex[8]) + 
            6*ex[7]*(13 + ex[8]) - 3*ex[7]^2*(25 + 6*ex[8]))) + 
        2*ex[3]*(-1 + ex[7])*(6 + 4*ex[7]^2 + 3*ex[7]*(-4 + ex[8]) - 
          4*ex[8] - ex[6]^3*(10 + 3*ex[8]) + ex[6]*(52 + 12*ex[7]^2 + 
            17*ex[8] - 2*ex[7]*(29 + 6*ex[8])) + ex[6]^2*(16 - 10*ex[8] + 
            ex[7]*(-10 + 9*ex[8]))) + ex[3]^2*(-11*ex[6]^4 + 
          2*(-1 + ex[7])*(44 + 3*ex[7]^2 + 2*ex[7]*(-24 + ex[8]) - 2*ex[8]) + 
          ex[6]^3*(-10*(1 + ex[8]) + 2*ex[7]*(7 + 2*ex[8]) + 
            ex[7]^2*(-5 + 6*ex[8])) + ex[6]^2*(-265 - 76*ex[8] + 
            2*ex[7]^3*(19 + ex[8]) + 32*ex[7]*(17 + 4*ex[8]) - 
            2*ex[7]^2*(151 + 27*ex[8])) + ex[6]*(-322 - 40*ex[8] + 
            4*ex[7]^3*(18 + ex[8]) + 14*ex[7]*(49 + 5*ex[8]) - 
            ex[7]^2*(439 + 34*ex[8]))) - 2*ex[3]^3*(ex[6]^4*(-13 + 3*ex[7]) - 
          ex[6]^3*(28 + 4*ex[7]^3 + 3*ex[8] + ex[7]*(25 + ex[8]) - 
            ex[7]^2*(27 + 4*ex[8])) + (-1 + ex[7])*(-22 + ex[7]^2 - 7*ex[8] + 
            ex[7]*(19 + 6*ex[8])) - ex[6]*(-1 + ex[7])*(215 + 63*ex[8] + 
            2*ex[7]^2*(7 + 2*ex[8]) - 2*ex[7]*(102 + 25*ex[8])) + 
          ex[6]^2*(190 + 42*ex[8] - 3*ex[7]^3*(9 + ex[8]) + 
            3*ex[7]^2*(77 + 13*ex[8]) - 2*ex[7]*(202 + 39*ex[8])))) + 
      ex[5]^3*(-((-1 + ex[7])*(-8 + 4*ex[7]^2 + 4*ex[8] + ex[8]^2 - 
           4*ex[6]*(-10 + 4*ex[7] + 3*ex[8] + ex[8]^2) + 
           ex[6]^2*(-20 + 8*ex[8] + 3*ex[8]^2))) - ex[3]^4*ex[6]^2*
         (78 + 4*ex[6]^3 + 69*ex[8] + 6*ex[8]^2 - 2*ex[7]^3*(3 + 2*ex[8]) + 
          6*ex[7]*(15 + 7*ex[8]) - 3*ex[7]^2*(14 + 19*ex[8] + 2*ex[8]^2) + 
          ex[6]^2*(-2*ex[7]*(-1 + ex[8]) + 7*(14 + ex[8])) + 
          ex[6]*(240 - 4*ex[7]*(-22 + ex[8]) + 94*ex[8] - 
            6*ex[7]^2*(8 + 5*ex[8]))) + ex[3]*(ex[6]^4*(10 - 9*ex[8]) - 
          4*(-1 + ex[7])*(19 + ex[7]^2 + 2*ex[8] - ex[7]*(18 + ex[8])) + 
          ex[6]^2*(200 + 85*ex[8] + ex[7]^2*(86 + 24*ex[8] - 2*ex[8]^2) + 
            2*ex[7]*(-150 - 41*ex[8] + ex[8]^2)) - 
          2*ex[6]*(-41 + 37*ex[8] + 5*ex[8]^2 + ex[7]^3*(15 + 2*ex[8]) + 
            ex[7]*(90 - 52*ex[8] - 7*ex[8]^2) + ex[7]^2*(-65 + 16*ex[8] + 
              2*ex[8]^2)) + 2*ex[6]^3*(5 - 11*ex[8] - 3*ex[8]^2 + 
            ex[7]*(-4 + 5*ex[8] + 3*ex[8]^2))) + 
        ex[3]^2*(6*ex[6]^5 + ex[6]^4*(-53 + 15*ex[7] + 23*ex[8]) + 
          (-1 + ex[7])*(-76 - 26*ex[8] + 3*ex[8]^2 + 6*ex[7]*(9 + 4*ex[8])) + 
          ex[6]^2*(553 + 201*ex[8] + 5*ex[8]^2 - ex[7]^3*(45 + 14*ex[8]) + 
            ex[7]^2*(323 + 104*ex[8] - 2*ex[8]^2) - 3*ex[7]*(277 + 84*ex[8] + 
              ex[8]^2)) + 2*ex[6]^3*(26 + 61*ex[8] + 4*ex[8]^2 + 
            ex[7]^2*(26 + 6*ex[8]) - 2*ex[7]*(57 + 19*ex[8] + 2*ex[8]^2)) - 
          2*ex[6]*(-292 - 42*ex[8] + 17*ex[8]^2 + 4*ex[7]^3*(3 + ex[8]) + 
            ex[7]*(492 + 90*ex[8] - 21*ex[8]^2) + ex[7]^2*(-209 - 52*ex[8] + 
              4*ex[8]^2))) + ex[3]^3*ex[6]*(-14*ex[6]^4 + 
          2*ex[7]^3*(3 + ex[8]) + 8*ex[7]^2*(17 + 15*ex[8] + ex[8]^2) + 
          8*(27 + 24*ex[8] + ex[8]^2) - 2*ex[7]*(193 + 147*ex[8] + 
            8*ex[8]^2) + ex[6]^3*(-144 - 4*ex[7]^2 - 23*ex[8] + 
            ex[7]*(22 + 6*ex[8])) - 2*ex[6]^2*(-17 - 78*ex[8] - ex[8]^2 + 
            ex[7]^3*(6 + 4*ex[8]) - ex[7]^2*(55 + 32*ex[8]) + 
            ex[7]*(176 + 84*ex[8] + ex[8]^2)) + ex[6]*(652 + 645*ex[8] + 
            48*ex[8]^2 - 6*ex[7]^3*(5 + 3*ex[8]) + ex[7]^2*(480 + 329*ex[8] + 
              18*ex[8]^2) - 2*ex[7]*(633 + 419*ex[8] + 33*ex[8]^2)))) + 
      ex[5]^2*(ex[6]^3*(-2 + 12*ex[8] - 9*ex[8]^2) + 
        2*(-8 + 2*ex[7]^2*(-2 + ex[8]) + 6*ex[8] + ex[8]^2 - 
          ex[7]*(-12 + 8*ex[8] + ex[8]^2)) + 
        ex[6]*(10 + 2*ex[8] - 3*ex[8]^2 - 4*ex[7]*(-1 + 3*ex[8] + ex[8]^2) + 
          2*ex[7]^2*(-7 + 6*ex[8] + 2*ex[8]^2)) - 
        2*ex[6]^2*(19 - ex[8] - 9*ex[8]^2 + ex[7]*(-20 + 8*ex[8] + 
            3*ex[8]^2)) + 2*ex[3]^4*ex[6]^3*(61 + 96*ex[8] + 18*ex[8]^2 + 
          ex[6]^2*(15 + 2*ex[8]) + ex[6]*(89 - 2*ex[7]*(-8 + ex[8]) + 
            62*ex[8]) + ex[7]*(34 + 20*ex[8] - 4*ex[8]^2) - 
          ex[7]^2*(5 + 16*ex[8] + 4*ex[8]^2)) - ex[3]^3*ex[6]^2*
         (149 + 374*ex[8] + 75*ex[8]^2 - 6*ex[8]^3 + 
          ex[6]^2*(-190 + ex[7]*(6 - 4*ex[8]) - 4*ex[7]^2*(-1 + ex[8]) + 
            12*ex[8] + 3*ex[8]^2) + ex[7]^2*(59 + 116*ex[8] + 21*ex[8]^2) + 
          ex[7]*(-334 - 442*ex[8] - 54*ex[8]^2 + 6*ex[8]^3) + 
          2*ex[6]^3*(6*ex[7] - 7*(3 + ex[8])) + 2*ex[6]*(11 + 306*ex[8] + 
            88*ex[8]^2 + ex[7]^2*(23 + 39*ex[8] + 10*ex[8]^2) - 
            ex[7]*(208 + 247*ex[8] + 58*ex[8]^2))) + 
        ex[3]*(ex[6]^4*(15 - 8*ex[8] + 9*ex[8]^2) - 2*(-1 + ex[7])*
           (-12 - ex[8] + 3*ex[8]^2 + ex[7]*(5 + 3*ex[8])) + 
          2*ex[6]*(-107 + 18*ex[8]^2 + ex[7]*(141 - 6*ex[8] - 22*ex[8]^2) + 
            4*ex[7]^2*(-8 + ex[8]^2)) + 2*ex[6]^3*(-5 - 74*ex[8] - ex[8]^2 + 
            ex[7]*(25 + 23*ex[8] + 4*ex[8]^2)) + ex[6]^2*(-81 + 72*ex[8] + 
            87*ex[8]^2 + 4*ex[8]^3 + 2*ex[7]^2*(-19 + 12*ex[8] + 8*ex[8]^2) - 
            2*ex[7]*(-54 + 43*ex[8] + 41*ex[8]^2 + 2*ex[8]^3))) - 
        ex[3]^2*ex[6]*(198 + 210*ex[8] - 33*ex[8]^2 - 6*ex[8]^3 + 
          ex[6]^4*(-11 + 6*ex[8]) + ex[7]^2*(62 + 82*ex[8] + 8*ex[8]^2) + 
          ex[6]^3*(-111 + ex[7]*(10 - 6*ex[8]) + 26*ex[8] + 12*ex[8]^2) + 
          2*ex[7]*(-136 - 128*ex[8] + 8*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]^2*(29 + 354*ex[8] + 7*ex[8]^2 + ex[7]^2*(37 + 8*ex[8] - 
              8*ex[8]^2) + 2*ex[7]*(-73 - 78*ex[8] + 4*ex[8]^2)) + 
          ex[6]*(432 + 414*ex[8] - 209*ex[8]^2 - 16*ex[8]^3 + 
            ex[7]^2*(90 + 42*ex[8] - 12*ex[8]^2) + 2*ex[7]*
             (-315 - 135*ex[8] + 73*ex[8]^2 + 8*ex[8]^3)))) - 
      ex[5]*(-2*(-1 + ex[7])*(-1 + ex[8])*ex[8] + 2*ex[3]^2*ex[6]^5*
         (4 + 5*ex[8] + 2*ex[3]^2*(7 + 9*ex[8]) + 
          ex[3]*(11 + 12*ex[8] - 2*ex[7]*(2 + 3*ex[8]))) + 
        ex[3]*ex[6]^4*(12 - 27*ex[8] - 14*ex[8]^2 + 
          ex[3]^3*(47 + 134*ex[8] + 44*ex[8]^2 + ex[7]*(13 + 16*ex[8] - 
              4*ex[8]^2)) + ex[3]*(35 - 67*ex[8] - 38*ex[8]^2 + 
            ex[7]*(-19 + 2*ex[8] + 4*ex[8]^2)) + 2*ex[3]^2*
           (44 - 41*ex[8] - 63*ex[8]^2 + ex[7]*(7 + 29*ex[8] + 
              16*ex[8]^2))) - 2*ex[6]*(8 - 2*ex[8] - 5*ex[8]^2 + 
          2*ex[7]*(-4 + 2*ex[8] + ex[8]^2) + ex[3]*(14 + 17*ex[8] - 
            21*ex[8]^2 - 2*ex[8]^3 + ex[7]*(-14 - 11*ex[8] + 14*ex[8]^2 + 
              3*ex[8]^3))) - 2*ex[6]^3*(-2 + 12*ex[8] - 9*ex[8]^2 + 
          ex[3]*(ex[7]*(10 + 2*ex[8] + 13*ex[8]^2) - 
            2*(5 - 4*ex[8] + 19*ex[8]^2 + 2*ex[8]^3)) + 
          ex[3]^3*(-10 + 55*ex[8] + 59*ex[8]^2 + ex[7]*(-32 - 67*ex[8] - 
              13*ex[8]^2 + 4*ex[8]^3)) + ex[3]^2*(-21 + 127*ex[8] - 
            45*ex[8]^2 - 31*ex[8]^3 + 2*ex[7]*(-12 - 21*ex[8] + 11*ex[8]^2 + 
              6*ex[8]^3))) - ex[6]^2*(-4 - 10*ex[8] + 3*ex[8]^2 + 4*ex[8]^3 + 
          ex[7]*(6 - 4*ex[8] + 7*ex[8]^2 - 2*ex[8]^3) + 
          ex[3]*(40 + 134*ex[8] - 98*ex[8]^2 + 9*ex[8]^3 + 
            ex[7]*(-56 - 44*ex[8] + 34*ex[8]^2 + 6*ex[8]^3)) + 
          ex[3]^2*(58 + 226*ex[8] + 6*ex[8]^2 - 27*ex[8]^3 + 
            2*ex[7]*(-41 - 71*ex[8] + 6*ex[8]^2 + 9*ex[8]^3))))) - 
    ex[2]^7*ex[3]*(-8*ex[5]^3 + 16*ex[5]^2*ex[6] + 8*ex[5]^3*ex[6] - 
      8*ex[5]^2*ex[7] + 8*ex[5]^3*ex[7] - 16*ex[5]^2*ex[6]*ex[7] - 
      8*ex[5]^3*ex[6]*ex[7] + 8*ex[5]^2*ex[7]^2 + 2*ex[5]^2*ex[8] + 
      8*ex[5]^3*ex[8] - 12*ex[5]^2*ex[6]*ex[8] - 8*ex[5]^3*ex[6]*ex[8] - 
      8*ex[5]*ex[6]^2*ex[8] - 4*ex[5]^2*ex[6]^2*ex[8] + 
      4*ex[5]^2*ex[7]*ex[8] - 8*ex[5]^3*ex[7]*ex[8] + 
      4*ex[5]*ex[6]*ex[7]*ex[8] + 16*ex[5]^2*ex[6]*ex[7]*ex[8] + 
      8*ex[5]^3*ex[6]*ex[7]*ex[8] - 6*ex[5]^2*ex[7]^2*ex[8] + 
      2*ex[5]*ex[8]^2 + ex[5]^2*ex[8]^2 + 2*ex[5]^3*ex[8]^2 - 
      4*ex[6]*ex[8]^2 - 4*ex[5]*ex[6]*ex[8]^2 - 14*ex[5]^2*ex[6]*ex[8]^2 - 
      2*ex[5]^3*ex[6]*ex[8]^2 + ex[6]^2*ex[8]^2 + 18*ex[5]*ex[6]^2*ex[8]^2 + 
      9*ex[5]^2*ex[6]^2*ex[8]^2 + 2*ex[5]^2*ex[7]*ex[8]^2 - 
      2*ex[5]^3*ex[7]*ex[8]^2 - 6*ex[5]*ex[6]*ex[7]*ex[8]^2 + 
      4*ex[5]^2*ex[6]*ex[7]*ex[8]^2 + 2*ex[5]^3*ex[6]*ex[7]*ex[8]^2 - 
      2*ex[5]^2*ex[7]^2*ex[8]^2 - 2*ex[5]*ex[8]^3 - ex[5]^2*ex[8]^3 + 
      4*ex[6]*ex[8]^3 + 4*ex[5]^2*ex[6]*ex[8]^3 + ex[6]^2*ex[8]^3 - 
      6*ex[5]*ex[6]^2*ex[8]^3 - 3*ex[5]^2*ex[6]^2*ex[8]^3 + 
      4*ex[5]*ex[6]*ex[7]*ex[8]^3 + 
      ex[3]^5*(ex[5]^6*(-1 + ex[7])*(ex[7]*(4 + 3*ex[7]) + 
          ex[6]^2*(1 + 4*ex[7] + ex[7]^2) + 2*ex[6]*(1 + 6*ex[7] + 
            3*ex[7]^2)) - ex[6]^5*ex[8]*(5 + 8*ex[8]) + 
        ex[5]*ex[6]^4*(11 + 81*ex[8] + 56*ex[8]^2 + ex[6]*(7 + 24*ex[8]) + 
          ex[7]*(4 + 19*ex[8] + 4*ex[8]^2)) - 
        ex[5]^5*(ex[6]^3*(-11 - 6*ex[7] + 7*ex[7]^2) + 
          ex[6]^2*(-47 - ex[8] + ex[7]^3*(12 + ex[8]) + 
            3*ex[7]^2*(17 + ex[8]) - 3*ex[7]*(22 + ex[8])) + 
          ex[7]*(3*ex[7]*(1 + ex[8]) + ex[7]^2*(4 + ex[8]) - 
            2*(5 + 2*ex[8])) + ex[6]*(-4*(5 + ex[8]) + 4*ex[7]^3*
             (6 + ex[8]) - 6*ex[7]*(13 + 2*ex[8]) + 3*ex[7]^2*
             (13 + 4*ex[8]))) - ex[5]^2*ex[6]^3*(68 + 218*ex[8] + 
          84*ex[8]^2 - 6*ex[7]^2*ex[8]*(3 + 2*ex[8]) + 
          ex[6]^2*(20 + 6*ex[8]) + 4*ex[7]*(13 + 25*ex[8] + 2*ex[8]^2) + 
          ex[6]*(107 + 156*ex[8] + 3*ex[7]*(11 + 8*ex[8]))) + 
        2*ex[5]^3*ex[6]^2*(41 + 3*ex[6]^3 + 73*ex[8] + 16*ex[8]^2 - 
          ex[7]^3*(2 + 3*ex[8]) - 3*ex[7]^2*(3 + 13*ex[8] + 4*ex[8]^2) + 
          ex[7]*(60 + 69*ex[8] + 6*ex[8]^2) + ex[6]^2*(61 + 9*ex[8] + 
            ex[7]*(14 + ex[8])) + ex[6]*(27*(5 + 4*ex[8]) - 
            ex[7]^2*(11 + 20*ex[8]) + ex[7]*(86 + 32*ex[8]))) - 
        ex[5]^4*ex[6]*(2*ex[6]^3*(9 + ex[7]) - 4*ex[7]^3*(3 + 2*ex[8]) + 
          2*(10 + 10*ex[8] + ex[8]^2) - 3*ex[7]^2*(8 + 15*ex[8] + 
            2*ex[8]^2) + ex[7]*(76 + 58*ex[8] + 4*ex[8]^2) + 
          ex[6]^2*(156 + 11*ex[8] + ex[7]*(80 + 6*ex[8]) - 
            ex[7]^2*(36 + 7*ex[8])) - 2*ex[6]*(-83 - 37*ex[8] + 
            ex[7]^3*(9 + 4*ex[8]) - 3*ex[7]*(37 + 10*ex[8]) + 
            ex[7]^2*(45 + 33*ex[8])))) + 
      ex[3]^4*(2*ex[5]^6*(-1 + ex[7])*(-26 + 31*ex[7] - 4*ex[7]^2 + 
          2*ex[6]^2*ex[7]*(5 + ex[7]) - ex[6]*(29 - 42*ex[7] + ex[7]^2)) + 
        ex[6]^4*ex[8]*(-7 + 13*ex[8] + 12*ex[8]^2 + ex[6]*(-2 + 4*ex[8])) - 
        2*ex[5]^5*(ex[6]^3*(-19 - 13*ex[7] + 12*ex[7]^2) + 
          ex[6]^2*(82 + 4*ex[8] + ex[7]^3*(-11 + 2*ex[8]) + 
            3*ex[7]^2*(49 + 3*ex[8]) - ex[7]*(248 + 15*ex[8])) - 
          (-1 + ex[7])*(96 + 26*ex[8] + ex[7]^2*(5 + 2*ex[8]) - 
            ex[7]*(93 + 23*ex[8])) + ex[6]*(306 + 56*ex[8] - 
            3*ex[7]^3*(12 + ex[8]) - 2*ex[7]*(316 + 53*ex[8]) + 
            ex[7]^2*(357 + 53*ex[8]))) - 2*ex[5]*ex[6]^3*
         (-4 + 24*ex[8] + 81*ex[8]^2 + 10*ex[8]^3 + 
          ex[6]^2*(-3 + ex[7] - 10*ex[8] + 4*ex[7]*ex[8]) + 
          ex[7]*(-10 - 56*ex[8] - 27*ex[8]^2 + 6*ex[8]^3) - 
          ex[6]*(15 - 71*ex[8]^2 + ex[7]*(2 + 21*ex[8] + 20*ex[8]^2))) + 
        ex[5]^4*(96 - ex[6]^4*(63 + 10*ex[7]) + 82*ex[8] + 4*ex[8]^2 + 
          2*ex[7]^3*(3 + ex[8]) - 8*ex[7]*(21 + 17*ex[8] + ex[8]^2) + 
          ex[7]^2*(59 + 57*ex[8] + 4*ex[8]^2) - 2*ex[6]^3*(57 + 6*ex[7]^3 + 
            9*ex[8] - 3*ex[7]^2*(15 + 4*ex[8]) + ex[7]*(124 + 17*ex[8])) + 
          ex[6]^2*(894 + 531*ex[8] + 8*ex[8]^2 - 2*ex[7]^3*(45 + 14*ex[8]) + 
            ex[7]^2*(846 + 361*ex[8] + 2*ex[8]^2) - 
            2*ex[7]*(965 + 399*ex[8] + 5*ex[8]^2)) + 
          ex[6]*(960 + 730*ex[8] + 46*ex[8]^2 - 6*ex[7]^3*(6 + 5*ex[8]) - 
            14*ex[7]*(128 + 82*ex[8] + 5*ex[8]^2) + 
            ex[7]^2*(762 + 520*ex[8] + 24*ex[8]^2))) + 
        2*ex[5]^3*ex[6]*(-122 + 9*ex[6]^4 - 234*ex[8] - 41*ex[8]^2 + 
          3*ex[8]^3 - 3*ex[7]^3*(1 + ex[8]) + ex[6]^3*(100 + ex[7] - 
            2*ex[7]^2 + 26*ex[8] + 5*ex[7]*ex[8]) - 
          ex[7]^2*(50 + 107*ex[8] + 21*ex[8]^2) + 
          ex[7]*(217 + 328*ex[8] + 48*ex[8]^2 - 3*ex[8]^3) + 
          ex[6]^2*(19 - 205*ex[8] - 10*ex[8]^2 + ex[7]^3*(4 + 6*ex[8]) - 
            5*ex[7]^2*(13 + 12*ex[8]) + ex[7]*(312 + 231*ex[8] + 
              4*ex[8]^2)) + ex[6]*(-364 - 775*ex[8] - 161*ex[8]^2 + 
            ex[7]^3*(11 + 15*ex[8]) - ex[7]^2*(200 + 302*ex[8] + 
              45*ex[8]^2) + ex[7]*(799 + 940*ex[8] + 156*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*(2*ex[6]^3*(-13 + 4*ex[7] - 9*ex[8]) + 
          ex[6]^2*(-162 - 26*ex[8] + 11*ex[8]^2 + ex[7]^2*(6 + 4*ex[8]) - 
            4*ex[7]*(1 + 8*ex[8])) + ex[6]*(-42 + 660*ex[8] + 460*ex[8]^2 + 
            ex[7]^2*(26 + 74*ex[8] + 36*ex[8]^2) - 2*ex[7]*(166 + 349*ex[8] + 
              120*ex[8]^2)) + 3*(27 + 152*ex[8] + 85*ex[8]^2 - 4*ex[8]^3 + 
            ex[7]^2*(5 + 30*ex[8] + 13*ex[8]^2) + 2*ex[7]*(-37 - 97*ex[8] - 
              26*ex[8]^2 + 4*ex[8]^3)))) + 
      ex[3]^3*(-(ex[5]^6*(-1 + ex[7])*(40 - 48*ex[7] + 7*ex[7]^2 + 
           2*ex[6]*(44 - 50*ex[7] + 3*ex[7]^2) + ex[6]^2*(16 - 12*ex[7] + 
             3*ex[7]^2))) + ex[6]^3*ex[8]*(4 + 34*ex[8] + 
          ex[6]^2*(1 + 2*ex[8]) - 2*ex[6]*(1 - 5*ex[8] + 12*ex[8]^2)) + 
        ex[5]^5*(ex[6]^3*(-14 - 10*ex[7] + 9*ex[7]^2) + 
          ex[7]^3*(46 + 3*ex[8]) - 2*(116 + 9*ex[8]) - 
          ex[7]^2*(317 + 19*ex[8]) + ex[7]*(502 + 34*ex[8]) + 
          ex[6]^2*(-266 - 48*ex[8] + ex[7]^3*(22 + 3*ex[8]) - 
            ex[7]^2*(273 + 23*ex[8]) + ex[7]*(526 + 68*ex[8])) + 
          ex[6]*(92*ex[7]^3 - 12*(49 + 10*ex[8]) - ex[7]^2*(719 + 92*ex[8]) + 
            2*ex[7]*(611 + 106*ex[8]))) + ex[5]^4*(ex[6]^4*(1 + 9*ex[7]) - 
          6*ex[7]^3*(3 + ex[8]) + ex[7]^2*(352 + 102*ex[8] - 4*ex[8]^2) - 
          15*(-28 - 6*ex[8] + ex[8]^2) + ex[7]*(-756 - 186*ex[8] + 
            19*ex[8]^2) + ex[6]^3*(14 + ex[7]^2*(38 - 9*ex[8]) + 90*ex[8] - 
            2*ex[7]*(100 + 9*ex[8])) + ex[6]*(-2*ex[7]^3*(87 + 22*ex[8]) + 
            4*(363 + 97*ex[8] + ex[8]^2) + ex[7]^2*(1308 + 369*ex[8] + 
              2*ex[8]^2) - 2*ex[7]*(1295 + 343*ex[8] + 3*ex[8]^2)) + 
          ex[6]^2*(891 + 484*ex[8] + 31*ex[8]^2 - ex[7]^3*(75 + 8*ex[8]) + 
            ex[7]^2*(629 + 242*ex[8] + 8*ex[8]^2) - ex[7]*(1601 + 628*ex[8] + 
              39*ex[8]^2))) + ex[5]^2*ex[6]*(166 + 462*ex[8] + 22*ex[8]^2 - 
          45*ex[8]^3 + ex[6]^4*(-10 + 3*ex[8]) + ex[7]^2*(26 + 94*ex[8] + 
            28*ex[8]^2) + ex[6]^3*(-97 + ex[7]*(17 - 20*ex[8]) + 2*ex[8] + 
            38*ex[8]^2) + 4*ex[7]*(-54 - 118*ex[8] - 8*ex[8]^2 + 9*ex[8]^3) + 
          ex[6]^2*(-68 + 651*ex[8] + 124*ex[8]^2 - 3*ex[8]^3 + 
            ex[7]^2*(40 + 29*ex[8] - 10*ex[8]^2) + 2*ex[7]*(-70 - 169*ex[8] + 
              2*ex[8]^2)) - 2*ex[6]*(-198 - 617*ex[8] + 113*ex[8]^2 + 
            81*ex[8]^3 + ex[7]^2*(-34 - 49*ex[8] + 3*ex[8]^2) + 
            ex[7]*(331 + 465*ex[8] - 89*ex[8]^2 - 48*ex[8]^3))) + 
        ex[5]*ex[6]^2*(ex[6]^3*(1 + 8*ex[8]) + ex[6]^2*(17 - 21*ex[8] - 
            68*ex[8]^2 + ex[7]*(-8 - 7*ex[8] + 4*ex[8]^2)) + 
          ex[6]*(24 - 210*ex[8] - 82*ex[8]^2 + 160*ex[8]^3 + 
            ex[7]*(20 + 116*ex[8] + 8*ex[8]^2 - 48*ex[8]^3)) + 
          2*(-9 - 107*ex[8] - 67*ex[8]^2 + 27*ex[8]^3 + 
            ex[7]*(15 + 77*ex[8] + 19*ex[8]^2 - 18*ex[8]^3))) - 
        ex[5]^3*(132 + 3*ex[6]^5 + 140*ex[8] - 11*ex[8]^2 - 3*ex[8]^3 + 
          ex[7]^2*(62 + 82*ex[8] + 8*ex[8]^2) + 3*ex[7]*(-66 - 70*ex[8] + 
            ex[8]^3) + ex[6]^4*(-123 + 39*ex[8] + ex[7]*(2 + 9*ex[8])) + 
          ex[6]^3*(-5 + 422*ex[8] + 73*ex[8]^2 + ex[7]^2*(83 + 32*ex[8]) - 
            2*ex[7]*(199 + 148*ex[8] + 14*ex[8]^2)) - 
          ex[6]^2*(-1133 - 1149*ex[8] + 23*ex[8]^2 + ex[8]^3 + 
            ex[7]^3*(40 + 33*ex[8]) + ex[7]^2*(-493 - 291*ex[8] + 
              4*ex[8]^2) - ex[7]*(-1786 - 1021*ex[8] + 24*ex[8]^2 + 
              ex[8]^3)) + ex[6]*(1176 + 904*ex[8] - 223*ex[8]^2 - 
            20*ex[8]^3 - 24*ex[7]^3*(1 + ex[8]) + ex[7]^2*(528 + 450*ex[8] - 
              4*ex[8]^2) + 4*ex[7]*(-444 - 291*ex[8] + 42*ex[8]^2 + 
              5*ex[8]^3)))) + ex[3]*(24*ex[5]^5*(-1 + ex[6])*(-1 + ex[7])^2 - 
        ex[5]^4*(-1 + ex[7])*(28 + 16*ex[7]^2 + 16*ex[8] - ex[8]^2 - 
          4*ex[7]*(10 + 3*ex[8]) - 2*ex[6]*(-48 + ex[7]*(20 - 6*ex[8]) + 
            16*ex[8] + ex[8]^2) + ex[6]^2*(-60 + 16*ex[8] + 3*ex[8]^2)) + 
        ex[6]*ex[8]*(2*ex[8]*(-2 + ex[8] + ex[8]^2) + 
          ex[6]^2*(-2 - 2*ex[8] + 3*ex[8]^2 + 2*ex[8]^3) + 
          2*ex[6]*(4 - 6*ex[8] - ex[8]^2 + 3*ex[8]^3)) - 
        ex[5]^3*(60 - 54*ex[8] + 5*ex[8]^2 + ex[8]^3 - 
          2*ex[7]^3*(5 + ex[8]) + ex[7]^2*(68 - 26*ex[8] - 4*ex[8]^2) + 
          3*ex[6]^3*(2 - 8*ex[8] + 3*ex[8]^2) - ex[7]*(118 - 80*ex[8] - 
            2*ex[8]^2 + ex[8]^3) + ex[6]*(136 + 8*ex[8] - 63*ex[8]^2 - 
            4*ex[8]^3 - 4*ex[7]^2*(-20 + 3*ex[8] + 2*ex[8]^2) + 
            4*ex[7]*(-55 + 6*ex[8] + 14*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(94 - 44*ex[8] + 17*ex[8]^2 + 3*ex[8]^3 - 
            ex[7]*(96 - 50*ex[8] + 14*ex[8]^2 + 3*ex[8]^3))) + 
        ex[5]^2*(ex[6]^3*(-12 + 40*ex[8] - 18*ex[8]^2 + 9*ex[8]^3) + 
          ex[6]*(60 - 42*ex[8] - 24*ex[8]^2 + 11*ex[8]^3 + 
            ex[7]^2*(40 - 20*ex[8] - 22*ex[8]^2) + ex[7]*(-96 + 48*ex[8] + 
              50*ex[8]^2 - 4*ex[8]^3)) + 2*(24 + ex[8] - 20*ex[8]^2 - 
            ex[8]^3 - 2*ex[7]^2*(-4 + ex[8]^2) + ex[7]*(-32 + ex[8] + 
              19*ex[8]^2 + ex[8]^3)) + ex[6]^2*(36 + 108*ex[8] - 
            121*ex[8]^2 - 10*ex[8]^3 + ex[7]*(-44 - 40*ex[8] + 57*ex[8]^2 + 
              4*ex[8]^3))) + ex[5]*(ex[6]^3*(2 - 22*ex[8] + 11*ex[8]^2 + 
            16*ex[8]^3) - 2*(-1 + ex[8])*ex[8]*(-2 + ex[7]*(2 + ex[8])) - 
          2*ex[6]*(8 + 24*ex[8] - 36*ex[8]^2 + 5*ex[8]^3 + 
            2*ex[7]*(-4 - 6*ex[8] + 6*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(4 - 8*ex[8] + 45*ex[8]^2 - 27*ex[8]^3 - 4*ex[8]^4 + 
            ex[7]*(-6 + 8*ex[8] - 24*ex[8]^2 + 9*ex[8]^3)))) - 
      ex[3]^2*(12*ex[5]^6*(-1 + ex[6]^2)*(-1 + ex[7])^2 + 
        ex[6]^2*ex[8]*(ex[6]^2*(1 + 7*ex[8] + 8*ex[8]^2) - 
          3*(2 + ex[8] - 4*ex[8]^2 + ex[8]^3) - 2*ex[6]*(4 + 5*ex[8] - 
            9*ex[8]^2 + 6*ex[8]^3)) - 2*ex[5]^5*(-1 + ex[7])*
         (-5*ex[6]^3 + 11*ex[7]^2 + 4*(10 + ex[8]) - ex[7]*(52 + 3*ex[8]) + 
          ex[6]*(13*ex[7]^2 - 2*ex[7]*(62 + 3*ex[8]) + 2*(63 + 5*ex[8])) + 
          ex[6]^2*(-25 - 14*ex[8] + ex[7]*(16 + 9*ex[8]))) + 
        ex[5]^4*(-236 - 5*ex[6]^4 + 26*ex[8] + 8*ex[8]^2 + 
          4*ex[7]^3*(12 + ex[8]) + ex[7]^2*(-315 + 3*ex[8] + 4*ex[8]^2) - 
          2*ex[7]*(-251 + 15*ex[8] + 6*ex[8]^2) + 
          ex[6]^3*(22 + 46*ex[8] - 22*ex[7]*(2 + ex[8])) + 
          2*ex[6]*(-259 - 79*ex[8] - 2*ex[8]^2 + ex[7]^3*(43 + 4*ex[8]) - 
            2*ex[7]^2*(124 + 34*ex[8] + ex[8]^2) + ex[7]*(469 + 134*ex[8] + 
              4*ex[8]^2)) + ex[6]^2*(-389 - 10*ex[8] + 20*ex[8]^2 + 
            ex[7]^2*(-143 + 13*ex[8] + 6*ex[8]^2) - 2*ex[7]*(-275 + 6*ex[8] + 
              13*ex[8]^2))) + ex[5]^2*(-36 - 42*ex[8] + 33*ex[8]^2 + 
          5*ex[8]^3 - 2*ex[7]^2*(4 + 7*ex[8] + ex[8]^2) + 
          3*ex[6]^4*(9 - 9*ex[8] + 5*ex[8]^2) + ex[7]*(44 + 50*ex[8] - 
            24*ex[8]^2 - 6*ex[8]^3) + 2*ex[6]^3*(19 - 136*ex[8] - 
            29*ex[8]^2 + 6*ex[8]^3 + ex[7]*(8 + 51*ex[8] + 2*ex[8]^2)) + 
          ex[6]^2*(-142 - 281*ex[8] + 395*ex[8]^2 + 49*ex[8]^3 + 
            ex[7]^2*(-63 + 9*ex[8] + 42*ex[8]^2) + ex[7]*(228 + 110*ex[8] - 
              276*ex[8]^2 - 28*ex[8]^3)) + 2*ex[6]*
           (2*ex[7]^2*(-16 - 13*ex[8] + 5*ex[8]^2) + 
            ex[7]*(214 + 160*ex[8] - 99*ex[8]^2 - 13*ex[8]^3) + 
            4*(-43 - 50*ex[8] + 33*ex[8]^2 + ex[8]^3))) - 
        2*ex[5]^3*(-136 - 32*ex[8] + 5*ex[6]^4*ex[8] + 13*ex[8]^2 + 
          2*ex[7]^3*(2 + ex[8]) + ex[7]*(213 + 64*ex[8] - 15*ex[8]^2) + 
          ex[7]^2*(-80 - 37*ex[8] + 2*ex[8]^2) + ex[6]^3*(-3 - 60*ex[8] + 
            24*ex[8]^2 + ex[7]*(51 + 2*ex[8] - 6*ex[8]^2)) + 
          ex[6]^2*(-218 - 228*ex[8] + 21*ex[8]^2 + 2*ex[8]^3 + 
            2*ex[7]^2*(-41 - 14*ex[8] + ex[8]^2) + ex[7]*(334 + 154*ex[8] - 
              11*ex[8]^2 - 2*ex[8]^3)) + ex[6]*(-351 + 66*ex[8] + 
            90*ex[8]^2 + 4*ex[8]^3 + ex[7]^3*(19 + 9*ex[8]) + 
            ex[7]^2*(-198 + 11*ex[8] + 24*ex[8]^2) - 
            2*ex[7]*(-264 + 44*ex[8] + 51*ex[8]^2 + 2*ex[8]^3))) + 
        2*ex[5]*ex[6]*(7 + 40*ex[8] - 20*ex[8]^2 - 16*ex[8]^3 + ex[8]^4 + 
          ex[6]^3*(-1 + 4*ex[8] + 15*ex[8]^2) + ex[7]*(-7 - 28*ex[8] + 
            11*ex[8]^2 + 12*ex[8]^3) + ex[6]^2*(-9 + 18*ex[8] - 47*ex[8]^2 - 
            28*ex[8]^3 + 2*ex[7]*(3 + ex[8] + 10*ex[8]^2 + ex[8]^3)) + 
          ex[6]*(9 + 127*ex[8] - 44*ex[8]^2 - 24*ex[8]^3 + 7*ex[8]^4 + 
            ex[7]*(-16 - 58*ex[8] + 11*ex[8]^2 + 15*ex[8]^3))))) + 
    ex[2]^4*ex[5]*(2*ex[8]^2*(ex[5]^3*(-1 + ex[6])*(-3 + ex[8]) + 
        ex[6]*(-1 + ex[8])*ex[8] + ex[5]*(2 + 2*ex[8] - 4*ex[8]^2 + 
          ex[7]*(-4 + 3*ex[8]) + ex[6]*(3 + 2*ex[8] - 2*ex[8]^2)) + 
        ex[5]^2*(-14 - 3*ex[7]*(-2 + ex[8]) + 8*ex[8] + ex[8]^2 - 
          ex[6]*(6 - 4*ex[8] + ex[8]^2))) + ex[3]^6*ex[5]*
       (ex[5]^6*(5 - 4*ex[7])*ex[7]^2 + 4*ex[6]^3*(3 + 2*ex[7])*ex[8]^2 + 
        ex[5]^5*ex[7]*(-20 + 4*ex[6]*(-5 - 3*ex[7] + 3*ex[7]^2) + 
          2*ex[7]^2*(9 + 2*ex[8]) - ex[7]*(18 + 5*ex[8])) - 
        ex[5]*ex[6]^2*ex[8]*(17 + ex[6]^2*(3 + 2*ex[7]) + 
          2*ex[6]*(15 + 14*ex[7] + ex[7]^2) + ex[7]^2*(3 - 6*ex[8]) + 
          38*ex[8] + 6*ex[7]*(5 + 8*ex[8])) - 2*ex[5]^4*
         (ex[6]^2*(-5 - 24*ex[7] - 3*ex[7]^2 + 2*ex[7]^3) + 
          ex[7]*(-20*(1 + ex[8]) + 6*ex[7]^2*(1 + ex[8]) + 
            ex[7]*(-7 + 2*ex[8])) + ex[6]*(-10 + 6*ex[7]^3*(2 + ex[8]) - 
            3*ex[7]^2*(5 + 2*ex[8]) - 2*ex[7]*(31 + 5*ex[8]))) + 
        ex[5]^2*ex[6]*(2 + ex[6]^3*(3 + 2*ex[7]) + 20*ex[8] - 
          2*ex[7]^3*ex[8] + 20*ex[8]^2 + ex[7]^2*(3 - 24*ex[8]^2) + 
          2*ex[7]*(5 + 41*ex[8] + 32*ex[8]^2) + ex[6]^2*(7*(3 + 2*ex[8]) + 
            ex[7]^2*(3 + 2*ex[8]) + ex[7]*(26 + 24*ex[8])) + 
          ex[6]*(19 + 86*ex[8] - 2*ex[7]^3*ex[8] + ex[7]^2*(9 + 6*ex[8]) + 
            6*ex[7]*(7 + 25*ex[8]))) - ex[5]^3*
         (2*ex[6]^3*(7 + 12*ex[7] + ex[7]^2) + ex[6]^2*(53 + 10*ex[8] + 
            3*ex[7]^2*(7 + 2*ex[8]) - ex[7]^3*(3 + 4*ex[8]) + 
            3*ex[7]*(43 + 16*ex[8])) - 2*ex[6]*(6*ex[7]^2*(-2 + ex[8]) - 
            10*(1 + 2*ex[8]) + ex[7]^3*(3 + 8*ex[8]) - 
            3*ex[7]*(17 + 28*ex[8])) - ex[7]*(ex[7]^2*(1 + 4*ex[8]) - 
            10*(1 + 4*ex[8] + 2*ex[8]^2) + 3*ex[7]*(-1 + 2*ex[8] + 
              4*ex[8]^2)))) + ex[3]*(8*ex[5]^5*(-1 + ex[6])*(-1 + ex[7])*
         (-4 + ex[8]) + ex[8]^3*(6*(-1 + ex[8]) + 10*ex[6]*(-1 + ex[8]) + 
          ex[6]^2*(-3 + 4*ex[8])) - ex[5]^3*(72 + 192*ex[8] - 233*ex[8]^2 + 
          ex[6]^2*ex[8]*(8 + ex[8]) + ex[7]^2*(80 - 24*ex[8]^2) - 
          2*ex[6]*ex[7]*(24 + 32*ex[8] - 22*ex[8]^2 + 3*ex[8]^3) + 
          4*ex[6]*(12 + 36*ex[8] - 33*ex[8]^2 + 5*ex[8]^3) + 
          2*ex[7]*(-76 - 80*ex[8] + 92*ex[8]^2 + 7*ex[8]^3)) + 
        ex[5]*ex[8]^2*(ex[6]^2*(-1 + 14*ex[8]) + 2*ex[6]*(6 + 22*ex[8] - 
            18*ex[8]^2 + ex[7]*(-4 + 3*ex[8])) + 2*(11 + ex[8] - 9*ex[8]^2 + 
            ex[7]*(-2 + 3*ex[8]))) + ex[5]^2*ex[8]*(40 - 68*ex[8] - 
          21*ex[8]^2 + 18*ex[8]^3 - 6*ex[7]^2*(-4 + 3*ex[8]) + 
          ex[6]^2*(12 - 10*ex[8] + 5*ex[8]^2) + ex[7]*(-72 + 60*ex[8] + 
            8*ex[8]^2) + ex[6]*(76 - 90*ex[8] - 42*ex[8]^2 + 6*ex[8]^3 + 
            ex[7]*(-60 + 42*ex[8] + 4*ex[8]^2))) - 
        2*ex[5]^4*(-128 + 44*ex[8] + 2*ex[6]^2*ex[8] + 19*ex[8]^2 + 
          ex[7]^2*(-40 + 12*ex[8] + ex[8]^2) - 2*ex[7]*(-84 + 31*ex[8] + 
            8*ex[8]^2) + ex[6]*(-32 + 30*ex[8] - 11*ex[8]^2 + 
            ex[7]*(32 - 26*ex[8] + 7*ex[8]^2)))) + 
      ex[3]^5*(-4*ex[5]^7*(5 - 9*ex[7] - ex[7]^2 + 4*ex[7]^3) + 
        8*ex[6]^3*ex[8]^3 - 2*ex[5]*ex[6]^2*ex[8]^2*
         (ex[6]^2 - 8*ex[6]*(-4 + 3*ex[7]) + 3*(9 + ex[7]*(-7 + ex[8]) + 
            7*ex[8])) + ex[5]^6*(ex[6]*(96 - 226*ex[7] + 6*ex[7]^2 + 
            42*ex[7]^3) + 8*(37 + 5*ex[8]) + ex[7]^2*(224 + 5*ex[8]) + 
          2*ex[7]^3*(3 + 8*ex[8]) - 2*ex[7]*(282 + 31*ex[8])) - 
        ex[5]^5*(592 + ex[6]^2*(45 - 284*ex[7] - 5*ex[7]^2 + 10*ex[7]^3) + 
          508*ex[8] + 20*ex[8]^2 - 2*ex[7]^3*(7 + 3*ex[8]) + 
          ex[7]^2*(370 + 326*ex[8] + 9*ex[8]^2) - 
          2*ex[7]*(528 + 404*ex[8] + 13*ex[8]^2) + 
          2*ex[6]*(380 + 106*ex[8] + ex[7]^2*(223 + 18*ex[8]) + 
            ex[7]^3*(-10 + 21*ex[8]) - 4*ex[7]*(191 + 41*ex[8]))) + 
        ex[5]^2*ex[6]*ex[8]*(-(ex[6]^3*(7 + 4*ex[7])) + 
          2*ex[6]^2*(19 + 6*ex[7]^2 + 22*ex[8] - ex[7]*(63 + 4*ex[8])) + 
          ex[6]*(215 + 538*ex[8] + ex[7]^2*(13 + 36*ex[8]) - 
            2*ex[7]*(169 + 201*ex[8])) + 2*(ex[7]^2*(-1 + 9*ex[8]) + 
            4*(9 + 26*ex[8] + 3*ex[8]^2) + ex[7]*(-49 - 87*ex[8] + 
              12*ex[8]^2))) - 2*ex[5]^4*(ex[6]^3*(19 + 46*ex[7] + 
            3*ex[7]^2) + ex[7]^3*(-1 + 2*ex[8]) - 
          ex[7]^2*(32 + 148*ex[8] + 45*ex[8]^2) - 
          2*(57 + 166*ex[8] + 52*ex[8]^2) + 2*ex[7]*(93 + 239*ex[8] + 
            63*ex[8]^2) - ex[6]^2*(130 + 5*ex[7]^3*(-1 + ex[8]) + 94*ex[8] + 
            3*ex[7]^2*(22 + ex[8]) - ex[7]*(425 + 174*ex[8])) + 
          ex[6]*(-399 - 758*ex[8] - 58*ex[8]^2 + 3*ex[7]^3*(3 + 5*ex[8]) - 
            ex[7]^2*(156 + 317*ex[8] + 15*ex[8]^2) + 
            ex[7]*(761 + 1078*ex[8] + 51*ex[8]^2))) + 
        ex[5]^3*(ex[6]^4*(9 + 4*ex[7]) - 2*ex[7]^3*ex[8] + 
          ex[7]^2*(1 - 18*ex[8] - 31*ex[8]^2) + 
          2*(-6 - 59*ex[8] - 56*ex[8]^2 + 2*ex[8]^3) - 
          2*ex[7]*(-9 - 77*ex[8] - 58*ex[8]^2 + 6*ex[8]^3) + 
          2*ex[6]^3*(-3*(-5 + ex[8]) + 3*ex[7]^2*(-2 + ex[8]) + 
            ex[7]*(43 + 50*ex[8])) + ex[6]^2*(-114 - 798*ex[8] + 
            10*ex[7]^3*ex[8] - 143*ex[8]^2 - ex[7]^2*(36 + 178*ex[8] + 
              11*ex[8]^2) + 2*ex[7]*(185 + 591*ex[8] + 32*ex[8]^2)) + 
          2*ex[6]*(-63 - 515*ex[8] + 3*ex[7]^3*ex[8] - 380*ex[8]^2 - 
            ex[7]^2*(3 + 110*ex[8] + 84*ex[8]^2) + ex[7]*(119 + 691*ex[8] + 
              350*ex[8]^2)))) + ex[3]^2*(-4*ex[5]^6*(-1 + ex[7])*
         (25 + 2*ex[6]*(-3 + ex[7]) - 22*ex[7] + ex[7]^2) + 
        ex[8]^3*(-2*ex[6]^3 + 2*(-1 + ex[8]) + 2*ex[6]*(-11 + 9*ex[8]) + 
          ex[6]^2*(-11 + 14*ex[8])) - 2*ex[5]^5*
         (342 + 2*ex[6]^2*(-5 + 6*ex[7]) + 17*ex[8] - 4*ex[8]^2 - 
          ex[7]^3*(20 + ex[8]) + ex[7]^2*(181 + 48*ex[8]) + 
          ex[7]*(-506 - 59*ex[8] + 4*ex[8]^2) + 
          ex[6]*(131 + ex[7]^2*(22 - 7*ex[8]) - 32*ex[8] + 
            2*ex[7]*(-76 + 17*ex[8]))) + ex[5]^4*(948 + 428*ex[8] - 
          247*ex[8]^2 - 4*ex[8]^3 - 18*ex[7]^3*(2 + ex[8]) + 
          4*ex[7]^2*(125 + 40*ex[8] + ex[8]^2) + ex[7]*(-1428 - 454*ex[8] + 
            175*ex[8]^2 + 8*ex[8]^3) + ex[6]^2*(36 - 20*ex[8] + 
            ex[7]*(-62 + 34*ex[8])) - 2*ex[6]*(-408 - 192*ex[8] + 
            59*ex[8]^2 + ex[7]*(528 + 94*ex[8] - 33*ex[8]^2) + 
            ex[7]^2*(-86 - 12*ex[8] + 3*ex[8]^2))) - 
        ex[5]*ex[8]^2*(22 + 6*ex[6]^3 - 56*ex[8] + 24*ex[8]^2 + 
          4*ex[7]*(-7 + 6*ex[8]) + ex[6]^2*(41 + 6*ex[7]*(-1 + ex[8]) - 
            106*ex[8] + 8*ex[8]^2) + 2*ex[6]*(ex[7]*(-22 + 9*ex[8]) + 
            4*(6 - 15*ex[8] + 8*ex[8]^2))) + ex[5]^2*ex[8]*
         (282 + 6*ex[6]^3 + ex[7]^2*(52 - 30*ex[8]) - 128*ex[8] - 
          93*ex[8]^2 + 24*ex[8]^3 + ex[6]^2*(136 + 10*ex[7]*(-8 + ex[8]) + 
            44*ex[8] - 41*ex[8]^2) + ex[7]*(-298 + 90*ex[8] + 66*ex[8]^2) + 
          ex[6]*(428 + ex[7]^2*(58 - 30*ex[8]) - 78*ex[8] - 316*ex[8]^2 + 
            22*ex[8]^3 + ex[7]*(-404 + 98*ex[8] + 96*ex[8]^2))) + 
        ex[5]^3*(-368 + 2*ex[6]^3 - 678*ex[8] + 12*ex[7]^3*ex[8] + 
          419*ex[8]^2 + 112*ex[8]^3 - 4*ex[8]^4 + 2*ex[7]^2*
           (-94 - 73*ex[8] + 32*ex[8]^2) + ex[7]*(552 + 730*ex[8] - 
            398*ex[8]^2 - 78*ex[8]^3) + ex[6]^2*(-26 - 256*ex[8] + 
            49*ex[8]^2 + ex[7]*(48 + 94*ex[8] - 10*ex[8]^2)) + 
          ex[6]*(-316 - 1126*ex[8] + 399*ex[8]^2 + 56*ex[8]^3 + 
            2*ex[7]^2*(-75 - 28*ex[8] + 10*ex[8]^2) + 
            ex[7]*(476 + 876*ex[8] - 284*ex[8]^2 - 30*ex[8]^3)))) + 
      ex[3]^4*(-8*ex[5]^7*(10 - 18*ex[7] + 7*ex[7]^2 + ex[7]^3) + 
        ex[6]^2*(9 + 2*ex[6])*ex[8]^3 + ex[5]*ex[6]*ex[8]^2*
         (-85 - 4*ex[6]^3 + ex[7]*(52 - 18*ex[8]) + 
          ex[6]^2*(-93 + 40*ex[7] + 6*ex[8]) + 
          ex[6]*(-247 + ex[7]*(142 - 48*ex[8]) + 96*ex[8])) + 
        ex[5]^6*(660 + 2*ex[6]*(180 - 297*ex[7] + 86*ex[7]^2 + 9*ex[7]^3) + 
          156*ex[8] + ex[7]^3*(-15 + 8*ex[8]) + ex[7]^2*(499 + 92*ex[8]) - 
          2*ex[7]*(589 + 122*ex[8])) - ex[5]^5*
         (1624 + ex[6]^2*(241 - 468*ex[7] + 47*ex[7]^2) + 892*ex[8] + 
          67*ex[8]^2 - 4*ex[7]^3*(31 + 3*ex[8]) + 
          ex[7]^2*(1157 + 550*ex[8] + 36*ex[8]^2) - 
          2*ex[7]*(1376 + 678*ex[8] + 47*ex[8]^2) + 
          ex[6]*(1690 + 778*ex[8] + 6*ex[7]^3*(-10 + 3*ex[8]) - 
            6*ex[7]*(469 + 157*ex[8]) + ex[7]^2*(811 + 278*ex[8]))) + 
        ex[5]^4*(1156 - 6*ex[6]^3*(3 + 14*ex[7]) + 1776*ex[8] + 86*ex[8]^2 - 
          9*ex[8]^3 - 2*ex[7]^3*(17 + 33*ex[8]) + 
          ex[7]^2*(514 + 871*ex[8] + 86*ex[8]^2) + 
          2*ex[7]*(-872 - 1202*ex[8] - 72*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]^2*(571 - 10*ex[7]^3 + 729*ex[8] + 3*ex[7]^2*(62 + 25*ex[8]) - 
            ex[7]*(1255 + 654*ex[8])) + ex[6]*(-2*ex[7]^3*(37 + 24*ex[8]) + 
            2*ex[7]^2*(483 + 440*ex[8] + 53*ex[8]^2) - 
            4*ex[7]*(885 + 835*ex[8] + 81*ex[8]^2) + 
            4*(552 + 708*ex[8] + 91*ex[8]^2))) + ex[5]^2*ex[8]*
         (62 - 2*ex[6]^4 + 109*ex[8] - 30*ex[8]^2 + 2*ex[7]^2*(1 + 6*ex[8]) + 
          ex[7]*(-60 - 87*ex[8] + 30*ex[8]^2) + 2*ex[6]^3*(35 + 5*ex[7]^2 + 
            61*ex[8] - 2*ex[7]*(28 + 5*ex[8])) + ex[6]^2*(648 + 747*ex[8] - 
            46*ex[8]^2 + ex[7]^2*(73 + 12*ex[8]) + ex[7]*(-690 - 361*ex[8] + 
              10*ex[8]^2)) + ex[6]*(604 + 770*ex[8] - 332*ex[8]^2 + 
            ex[7]^2*(38 + 42*ex[8]) + ex[7]*(-608 - 526*ex[8] + 
              200*ex[8]^2))) + ex[5]^3*(6*ex[6]^4 + 
          ex[6]^3*(37 - 12*ex[7]^2 - 110*ex[8] + 4*ex[7]*(17 + 26*ex[8])) + 
          ex[6]^2*(8*ex[7]^3*ex[8] - ex[7]^2*(137 + 180*ex[8] + 28*ex[8]^2) + 
            4*ex[7]*(160 + 401*ex[8] + 44*ex[8]^2) - 
            2*(143 + 763*ex[8] + 221*ex[8]^2)) + 
          2*(-78 - 462*ex[8] + 3*ex[7]^3*ex[8] - 123*ex[8]^2 + 68*ex[8]^3 - 
            ex[7]^2*(11 + 107*ex[8] + 44*ex[8]^2) + ex[7]*(102 + 528*ex[8] + 
              130*ex[8]^2 - 48*ex[8]^3)) + 2*ex[6]*(-315 - 1538*ex[8] + 
            19*ex[7]^3*ex[8] - 356*ex[8]^2 + 27*ex[8]^3 - 
            ex[7]^2*(79 + 326*ex[8] + 62*ex[8]^2) + ex[7]*(478 + 1678*ex[8] + 
              242*ex[8]^2 - 12*ex[8]^3)))) - 
      ex[3]^3*(32*ex[5]^7*(-1 + ex[7])^2 + ex[6]*(2 + 4*ex[6]^2 + 
          ex[6]*(11 - 14*ex[8]) - 2*ex[8])*ex[8]^3 + 
        2*ex[5]^6*(-274 + 9*ex[7]^3 + ex[6]*(-76 + 116*ex[7] - 43*ex[7]^2 + 
            ex[7]^3) - 24*ex[8] - 2*ex[7]^2*(103 + 12*ex[8]) + 
          ex[7]*(473 + 48*ex[8])) + ex[5]*ex[8]^2*(21 - 20*ex[8] + 
          3*ex[8]^2 + 4*ex[7]*(-4 + 3*ex[8]) - 2*ex[6]^3*(-24 + 4*ex[7] + 
            7*ex[8]) + 2*ex[6]*(99 - 82*ex[8] + 24*ex[8]^2 + 
            ex[7]*(-64 + 33*ex[8])) + ex[6]^2*(170 - 176*ex[8] + 3*ex[8]^2 + 
            ex[7]*(-82 + 36*ex[8]))) + ex[5]^5*
         (1592 + ex[6]^2*(82 - 110*ex[7] + 5*ex[7]^2) + 642*ex[8] - 
          20*ex[8]^2 - 8*ex[7]^3*(16 + ex[8]) - 4*ex[7]*(648 + 243*ex[8] + 
            2*ex[8]^2) + ex[7]^2*(1075 + 424*ex[8] + 16*ex[8]^2) - 
          2*ex[6]*(ex[7]^3*(16 + ex[8]) - 16*ex[7]^2*(15 + 4*ex[8]) - 
            3*(230 + 47*ex[8]) + 3*ex[7]*(328 + 53*ex[8]))) + 
        ex[5]^4*(-1664 + 18*ex[6]^3 - 1376*ex[8] + 136*ex[8]^2 + 35*ex[8]^3 + 
          ex[7]^3*(74 + 64*ex[8]) - ex[7]^2*(890 + 663*ex[8] + 48*ex[8]^2) + 
          ex[7]*(2526 + 1790*ex[8] - 68*ex[8]^2 - 24*ex[8]^3) - 
          ex[6]^2*(386 + 317*ex[8] - 136*ex[7]*(5 + ex[8]) + 
            ex[7]^2*(64 + 5*ex[8])) + ex[6]*(-2030 - 2170*ex[8] + 
            72*ex[8]^2 + 4*ex[7]^3*(11 + 5*ex[8]) + 
            4*ex[7]*(748 + 513*ex[8]) - 2*ex[7]^2*(376 + 221*ex[8] + 
              21*ex[8]^2))) - ex[5]^2*ex[8]*
         (ex[6]^3*(-26*ex[7] + 38*(1 + ex[8])) + 
          ex[6]^2*(462 + ex[7]^2*(45 - 6*ex[8]) + 420*ex[8] - 142*ex[8]^2 + 
            ex[7]*(-414 - 96*ex[8] + 26*ex[8]^2)) + 
          2*(140 + 68*ex[8] - 86*ex[8]^2 + 9*ex[8]^3 + 
            ex[7]^2*(13 + 6*ex[8]) + 2*ex[7]*(-67 - 30*ex[8] + 29*ex[8]^2)) + 
          ex[6]*(958 + ex[7]^2*(110 - 30*ex[8]) + 292*ex[8] - 486*ex[8]^2 + 
            6*ex[8]^3 + 2*ex[7]*(-453 - 67*ex[8] + 109*ex[8]^2))) + 
        ex[5]^3*(432 - 2*ex[6]^3*(11 + 5*ex[7] - 17*ex[8]) + 1420*ex[8] - 
          24*ex[7]^3*ex[8] - 290*ex[8]^2 - 168*ex[8]^3 + ex[8]^4 + 
          ex[7]^2*(128 + 382*ex[8] - 18*ex[8]^2) + 
          2*ex[7]*(-289 - 797*ex[8] + 124*ex[8]^2 + 58*ex[8]^3) + 
          ex[6]^2*(ex[7]^2*(83 + 44*ex[8]) - 2*ex[7]*(171 + 422*ex[8]) + 
            5*(31 + 226*ex[8] + 18*ex[8]^2)) + 2*ex[6]*(397 + 1348*ex[8] - 
            11*ex[7]^3*ex[8] + 31*ex[8]^2 - 98*ex[8]^3 + 
            2*ex[7]^2*(77 + 101*ex[8] + 3*ex[8]^2) + 
            ex[7]*(-589 - 1298*ex[8] + 56*ex[8]^2 + 43*ex[8]^3))))) + 
    ex[2]^5*(-2*ex[5]*ex[8]^2*(ex[5]^2*(-1 + ex[6])*(-3 + 2*ex[8]) - 
        (-1 + ex[8])*(ex[6] - ex[7] + 2*ex[6]*ex[8]) + 
        ex[5]*(-4 + ex[7]*(4 - 3*ex[8]) + 3*ex[8] + ex[8]^2 - 
          ex[6]*(6 - 5*ex[8] + ex[8]^2))) + ex[3]^6*ex[5]*
       (-(ex[5]^7*(-1 + ex[7])*ex[7]^2) - 2*ex[6]^4*(4 + ex[7])*ex[8]^2 + 
        ex[5]^6*ex[7]*(-10 + ex[6]*(-10 - 3*ex[7] + 8*ex[7]^2) - 
          ex[7]*(7 + ex[8]) + ex[7]^2*(12 + ex[8])) + ex[5]*ex[6]^3*ex[8]*
         (27 + ex[6]^2 + ex[6]*(22 + 8*ex[7]) + ex[7]^2*(1 - 2*ex[8]) + 
          54*ex[8] + ex[7]*(22 + 28*ex[8])) + 
        ex[5]^5*(ex[6]^2*(10 + 42*ex[7] - 6*ex[7]^2 - 6*ex[7]^3) + 
          2*ex[7]*(-3*ex[7]*(-1 + ex[8]) + 10*(2 + ex[8]) - 
            ex[7]^2*(9 + 4*ex[8])) + ex[6]*(20 + 3*ex[7]^2*ex[8] - 
            4*ex[7]^3*(9 + 2*ex[8]) + 2*ex[7]*(58 + 5*ex[8]))) - 
        ex[5]^2*ex[6]^2*(ex[6]^3 - ex[7]^3*ex[8] - 3*ex[7]^2*
           (-1 + ex[8] + 8*ex[8]^2) + 9*(1 + 9*ex[8] + 8*ex[8]^2) + 
          3*ex[7]*(6 + 41*ex[8] + 24*ex[8]^2) + ex[6]^2*(17 + 13*ex[8] + 
            ex[7]*(8 + 7*ex[8])) + ex[6]*(33 + 3*ex[7]^2 + 136*ex[8] + 
            2*ex[7]*(17 + 52*ex[8]))) + ex[5]^3*ex[6]*
         (ex[6]^3*(13 + 7*ex[7]) - 2*ex[7]^3*(1 + 4*ex[8]) + 
          10*(1 + 4*ex[8] + 2*ex[8]^2) - 6*ex[7]^2*(-1 + 5*ex[8] + 
            6*ex[8]^2) + 2*ex[7]*(23 + 74*ex[8] + 28*ex[8]^2) + 
          ex[6]^2*(96 - 2*ex[7]^2*(-2 + ex[8]) + 26*ex[8] + 
            4*ex[7]*(25 + 9*ex[8])) + ex[6]*(91 + ex[7]^2*(15 - 36*ex[8]) + 
            164*ex[8] - ex[7]^3*(3 + 8*ex[8]) + 3*ex[7]*(59 + 80*ex[8]))) + 
        2*ex[5]^4*(ex[6]^3*(-13 - 18*ex[7] + ex[7]^2) + 
          ex[6]^2*(-51 - 5*ex[8] + 3*ex[7]^2*(1 + ex[8]) + 
            3*ex[7]^3*(2 + ex[8]) - 3*ex[7]*(36 + 7*ex[8])) + 
          ex[6]*(-20*(1 + ex[8]) + 12*ex[7]^3*(1 + ex[8]) + 
            3*ex[7]^2*(-1 + 8*ex[8]) - 2*ex[7]*(47 + 38*ex[8])) + 
          ex[7]*(ex[7]^2*(2 + 3*ex[8]) - 5*(2 + 4*ex[8] + ex[8]^2) + 
            ex[7]*(-1 + 7*ex[8] + 4*ex[8]^2)))) + 
      ex[3]^5*(-4*ex[5]^8*(1 - 2*ex[7] + ex[7]^3) - 2*ex[6]^4*ex[8]^3 + 
        2*ex[5]*ex[6]^3*ex[8]^2*(11 + ex[6]*(6 - 4*ex[7]) + 
          ex[7]*(-7 + ex[8]) + 15*ex[8]) + 2*ex[5]^7*
         (ex[6]*(22 - 58*ex[7] + 11*ex[7]^2 + 15*ex[7]^3) + 4*(18 + ex[8]) + 
          ex[7]^2*(72 + ex[8]) + ex[7]^3*(1 + 2*ex[8]) - 
          ex[7]*(148 + 7*ex[8])) + ex[5]^2*ex[6]^2*ex[8]*
         (-59 + 2*ex[6]^3 + ex[7]^2*(1 - 9*ex[8]) + 
          ex[6]^2*(21 + 10*ex[7] - 2*ex[7]^2 - 9*ex[8]) - 225*ex[8] - 
          48*ex[8]^2 - 4*ex[7]*(-25 - 39*ex[8] + 6*ex[8]^2) - 
          2*ex[6]*(27 + 151*ex[8] + ex[7]^2*(3 + 4*ex[8]) - 
            7*ex[7]*(10 + 13*ex[8]))) - ex[5]^6*
         (568 + ex[6]^2*(31 - 252*ex[7] + 45*ex[7]^2 + 18*ex[7]^3) + 
          242*ex[8] + 4*ex[8]^2 - 6*ex[7]^3*(5 + ex[8]) + 
          ex[7]^2*(506 + 197*ex[8] + 2*ex[8]^2) - 
          2*ex[7]*(542 + 211*ex[8] + 3*ex[8]^2) + 
          2*ex[6]*(3*ex[7]^3*(-4 + 5*ex[8]) + 7*(50 + 7*ex[8]) + 
            ex[7]^2*(309 + 20*ex[8]) - 2*ex[7]*(367 + 44*ex[8]))) + 
        2*ex[5]^5*(216 + ex[6]^3*(-37 - 72*ex[7] + ex[7]^2) + 
          ex[7]^3*(1 - 6*ex[8]) + 308*ex[8] + 46*ex[8]^2 + 
          ex[7]^2*(118 + 197*ex[8] + 25*ex[8]^2) - 
          2*ex[7]*(187 + 241*ex[8] + 32*ex[8]^2) + 
          ex[6]^2*(234 + 77*ex[8] + 10*ex[7]^2*(19 + 3*ex[8]) + 
            ex[7]^3*(-17 + 9*ex[8]) - ex[7]*(701 + 162*ex[8])) + 
          ex[6]*(736 + 692*ex[8] + 27*ex[8]^2 - 3*ex[7]^3*(12 + 7*ex[8]) - 
            30*ex[7]*(47 + 35*ex[8] + ex[8]^2) + ex[7]^2*(485 + 417*ex[8] + 
              9*ex[8]^2))) + ex[5]^4*(-56 + ex[6]^4*(41 + 18*ex[7]) - 
          212*ex[8] - 88*ex[8]^2 + 6*ex[8]^3 - 2*ex[7]^3*(1 + 3*ex[8]) - 
          3*ex[7]^2*(3 + 24*ex[8] + 13*ex[8]^2) - 
          8*ex[7]*(-11 - 37*ex[8] - 13*ex[8]^2 + ex[8]^3) + 
          2*ex[6]^3*(52 + ex[7]^3 - ex[7]^2*(24 + ex[8]) + 
            ex[7]*(157 + 79*ex[8])) + ex[6]^2*(-542 - 1440*ex[8] - 
            123*ex[8]^2 + 18*ex[7]^3*(1 + 2*ex[8]) - 3*ex[7]^2*
             (94 + 170*ex[8] + 5*ex[8]^2) + 2*ex[7]*(743 + 999*ex[8] + 
              36*ex[8]^2)) + 2*ex[6]*(ex[7]^3*(2 + 13*ex[8]) - 
            10*(29 + 93*ex[8] + 33*ex[8]^2) - ex[7]^2*(89 + 360*ex[8] + 
              108*ex[8]^2) + 2*ex[7]*(268 + 637*ex[8] + 170*ex[8]^2))) - 
        2*ex[5]^3*ex[6]*(-15 + ex[6]^4 - 159*ex[8] - ex[7]^3*ex[8] - 
          166*ex[8]^2 + 2*ex[8]^3 + ex[6]^3*(18 + ex[7] - ex[7]^2 + 
            16*ex[8] + 9*ex[7]*ex[8]) + ex[7]^2*(1 - 21*ex[8] - 31*ex[8]^2) + 
          ex[7]*(28 + 213*ex[8] + 143*ex[8]^2 - 18*ex[8]^3) + 
          ex[6]^2*(19 - 111*ex[8] + ex[7]^3*ex[8] - 37*ex[8]^2 - 
            ex[7]^2*(10 + 29*ex[8]) + ex[7]*(71 + 231*ex[8] + 7*ex[8]^2)) + 
          ex[6]*(-41 - 495*ex[8] + 3*ex[7]^3*ex[8] - 471*ex[8]^2 - 
            ex[7]^2*(6 + 85*ex[8] + 63*ex[8]^2) + ex[7]*(129 + 683*ex[8] + 
              348*ex[8]^2)))) + 
      ex[3]*(-(ex[6]*ex[8]^3*(-4 + ex[6] + 4*ex[8] + ex[6]*ex[8])) - 
        2*ex[5]^5*(-1 + ex[6])*(-1 + ex[7])*(-24 + 12*ex[8] + ex[8]^2) + 
        2*ex[5]*ex[8]^2*(-3 - ex[8] + 4*ex[8]^2 + 
          ex[6]^2*(1 - 6*ex[8] + 5*ex[8]^2) + 
          ex[6]*(-6 + ex[7]*(2 - 3*ex[8]) + 3*ex[8] + 5*ex[8]^2)) + 
        ex[5]^2*ex[8]*(-2 + 6*ex[7]^2*(-1 + ex[8]) + 26*ex[8] - 23*ex[8]^2 - 
          3*ex[8]^3 + 2*ex[7]*(6 - 8*ex[8] + 5*ex[8]^2) + 
          ex[6]^2*(-12 + 19*ex[8] + 3*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]*(-24 + 42*ex[8] + 26*ex[8]^2 - 24*ex[8]^3 + 
            ex[7]*(28 - 36*ex[8] + 6*ex[8]^2))) + 
        ex[5]^4*(-144 + 52*ex[8] + 3*ex[6]^2*(4 - 3*ex[8])*ex[8] + 
          63*ex[8]^2 + ex[7]^2*(-80 + 36*ex[8] + 6*ex[8]^2) - 
          2*ex[7]*(-112 + 50*ex[8] + 27*ex[8]^2 + ex[8]^3) + 
          2*ex[6]*(-48 + 42*ex[8] - 15*ex[8]^2 + ex[7]*(48 - 42*ex[8] + 
              12*ex[8]^2 + ex[8]^3))) + 2*ex[5]^3*(8 + 32*ex[8] - 
          46*ex[8]^2 + ex[8]^4 - 4*ex[7]^2*(-5 + 3*ex[8]^2) + 
          ex[6]^2*ex[8]*(12 - 8*ex[8] + 3*ex[8]^2) + 
          ex[7]*(-28 - 32*ex[8] + 49*ex[8]^2 + 3*ex[8]^3) - 
          ex[6]*(-16 - 64*ex[8] + 94*ex[8]^2 - 15*ex[8]^3 + ex[8]^4 + 
            ex[7]*(16 + 36*ex[8] - 41*ex[8]^2 + 3*ex[8]^3)))) + 
      ex[3]^3*(-2*ex[5]^7*(-1 + ex[7])*(3*(24 - 24*ex[7] + ex[7]^2) + 
          ex[6]*(4 - 8*ex[7] + ex[7]^2)) - ex[6]^2*ex[8]^3*
         (-1 + ex[8] + ex[6]*(-2 + 4*ex[8])) + 2*ex[5]*ex[6]*ex[8]^2*
         (13 + 2*ex[6]^3 - 14*ex[8] + 3*ex[8]^2 + ex[7]*(-8 + 6*ex[8]) + 
          ex[6]*(43 + 9*ex[7]*(-2 + ex[8]) - 44*ex[8] + 21*ex[8]^2) + 
          ex[6]^2*(9 - 24*ex[8] + ex[7]*(-1 + 2*ex[8]))) + 
        ex[5]^6*(-796 + ex[6]^2*(8 - 32*ex[7] + 11*ex[7]^2) - 174*ex[8] + 
          4*ex[8]^2 + 2*ex[7]^3*(44 + ex[8]) - ex[7]^2*(759 + 158*ex[8]) + 
          ex[7]*(1474 + 324*ex[8] - 4*ex[8]^2) + 
          2*ex[6]*(-371 + ex[7]^3*(15 + ex[8]) - 6*ex[7]^2*(39 + 2*ex[8]) + 
            ex[7]*(593 + 14*ex[8]))) + 2*ex[5]^5*
         (744 + ex[6]^3*(-10 + 11*ex[7]) + 228*ex[8] - 20*ex[8]^2 - 
          2*ex[8]^3 - ex[7]^3*(81 + 19*ex[8]) + ex[7]^2*(605 + 207*ex[8] + 
            9*ex[8]^2) + ex[7]*(-1277 - 389*ex[8] + 5*ex[8]^2 + 2*ex[8]^3) + 
          ex[6]^2*(ex[7]^2*(49 - 10*ex[8]) + 31*ex[7]*(-12 + ex[8]) + 
            4*(63 + 4*ex[8])) + ex[6]*(1076 + 528*ex[8] - 45*ex[8]^2 - 
            ex[7]^3*(51 + 8*ex[8]) + ex[7]^2*(512 + 232*ex[8] + 3*ex[8]^2) + 
            ex[7]*(-1623 - 616*ex[8] + 21*ex[8]^2))) + 
        ex[5]^4*(-1064 + ex[6]^3*(46 - 28*ex[7]*(-2 + ex[8]) - 30*ex[8]) - 
          880*ex[8] + 378*ex[8]^2 + 43*ex[8]^3 + ex[7]^3*(34 + 50*ex[8]) + 
          ex[7]^2*(-512 - 477*ex[8] + 49*ex[8]^2) - 
          2*ex[7]*(-781 - 594*ex[8] + 177*ex[8]^2 + 19*ex[8]^3) + 
          ex[6]^2*(-609 - 1337*ex[8] + 107*ex[8]^2 + 
            ex[7]*(1086 + 864*ex[8] - 68*ex[8]^2) + 
            ex[7]^2*(-191 - 79*ex[8] + 9*ex[8]^2)) + 
          2*ex[6]*(-973 - 1037*ex[8] + 118*ex[8]^2 + 40*ex[8]^3 + 
            23*ex[7]^3*(1 + ex[8]) - ex[7]^2*(440 + 231*ex[8] + 14*ex[8]^2) + 
            ex[7]*(1451 + 1002*ex[8] - 97*ex[8]^2 - 23*ex[8]^3))) - 
        2*ex[5]^3*(-72 + 2*ex[6]^4 - 304*ex[8] + 2*ex[7]^3*ex[8] + 
          60*ex[8]^2 + 51*ex[8]^3 - 3*ex[8]^4 - ex[7]^2*(14 + 63*ex[8] + 
            8*ex[8]^2) + ex[7]*(89 + 320*ex[8] - 33*ex[8]^2 - 44*ex[8]^3) + 
          ex[6]^3*(ex[7]*(4 + 48*ex[8] - 3*ex[8]^2) - 
            2*(-9 + 51*ex[8] + 4*ex[8]^2)) + ex[6]*(-251 - 963*ex[8] + 
            6*ex[7]^3*ex[8] + 310*ex[8]^2 + 170*ex[8]^3 - ex[8]^4 + 
            ex[7]^2*(-74 - 142*ex[8] + 55*ex[8]^2) + 
            ex[7]*(347 + 893*ex[8] - 287*ex[8]^2 - 96*ex[8]^3)) + 
          ex[6]^2*(-63 - 628*ex[8] - 116*ex[8]^2 + 72*ex[8]^3 + 
            ex[7]^2*(-44 - 39*ex[8] + 5*ex[8]^2) + ex[7]*(139 + 487*ex[8] - 
              27*ex[8]^2 - 19*ex[8]^3))) - ex[5]^2*ex[8]*
         (38 + 21*ex[8] - 42*ex[8]^2 + 3*ex[8]^3 + 2*ex[7]^2*(1 + ex[8]) + 
          ex[7]*(-34 - 20*ex[8] + 30*ex[8]^2) - 2*ex[6]^3*(-17 - 75*ex[8] + 
            17*ex[8]^2 + 4*ex[7]*(3 + ex[8])) + ex[6]^2*(324 + 116*ex[8] - 
            336*ex[8]^2 + 3*ex[8]^3 - 5*ex[7]^2*(-5 + 3*ex[8]) + 
            2*ex[7]*(-124 - 7*ex[8] + 46*ex[8]^2)) + 
          2*ex[6]*(10*ex[7]^2 + ex[7]*(-162 - 69*ex[8] + 79*ex[8]^2) + 
            2*(97 + 51*ex[8] - 72*ex[8]^2 + 12*ex[8]^3)))) - 
      ex[3]^2*(8*ex[5]^7*(-1 + ex[6])*(-1 + ex[7])^2 + 
        ex[6]*ex[8]^3*(2*(-1 + ex[8]) + 6*ex[6]*(-1 + ex[8]) + 
          ex[6]^2*(1 + 2*ex[8])) + 4*ex[5]^6*(-1 + ex[7])*
         (-49 + 5*ex[6]^2 - 4*ex[7]^2 - 2*ex[8] + 3*ex[7]*(14 + ex[8]) + 
          ex[6]*(2*(4 + ex[8]) - ex[7]*(2 + 3*ex[8]))) - 
        ex[5]*ex[8]^2*(ex[6]^3*(5 - 16*ex[8]) + 2*(-1 + ex[8])*
           (ex[7] + 2*ex[8]) + ex[6]^2*(5 + ex[7]*(2 - 3*ex[8]) - 27*ex[8] + 
            32*ex[8]^2) + 2*ex[6]*(6 - 29*ex[8] + 18*ex[8]^2 + 
            ex[7]*(-8 + 6*ex[8]))) - 2*ex[5]^5*(290 + ex[6]^3 + 19*ex[8] - 
          19*ex[8]^2 - 3*ex[7]^3*(10 + ex[8]) + ex[7]^2*(205 + 51*ex[8]) + 
          2*ex[7]*(-234 - 29*ex[8] + 8*ex[8]^2) + 
          ex[6]^2*(-11 - 20*ex[8] + ex[7]*(16 + 9*ex[8])) + 
          ex[6]*(292 - 58*ex[8] + 3*ex[8]^2 + ex[7]^2*(67 - 8*ex[8] - 
              2*ex[8]^2) + 2*ex[7]*(-181 + 34*ex[8] + ex[8]^2))) + 
        ex[5]^2*ex[8]*(74 - 4*ex[7]^2*(-2 + ex[8]) - 40*ex[8] - 50*ex[8]^2 + 
          12*ex[8]^3 + ex[6]^3*(10 + 12*ex[8] + 3*ex[8]^2) + 
          2*ex[7]*(-35 + 5*ex[8] + 21*ex[8]^2) + 
          ex[6]*(196 + ex[7]^2*(20 - 18*ex[8]) - 146*ex[8] - 45*ex[8]^2 + 
            44*ex[8]^3 + 2*ex[7]*(-82 + 37*ex[8] + 6*ex[8]^2)) + 
          ex[6]^2*(74 + 7*ex[8] - 170*ex[8]^2 + 10*ex[8]^3 + 
            ex[7]*(-46 + 29*ex[8] + 20*ex[8]^2))) + 
        ex[5]^4*(584 + 106*ex[8] - 229*ex[8]^2 - 22*ex[8]^3 - 
          4*ex[6]^3*(1 + 2*ex[8]) - 6*ex[7]^3*(4 + 3*ex[8]) + 
          ex[7]^2*(376 + 42*ex[8] - 34*ex[8]^2) + 
          ex[7]*(-936 - 94*ex[8] + 223*ex[8]^2 + 22*ex[8]^3) + 
          ex[6]^2*(128 + 88*ex[8] - 19*ex[8]^2 + ex[7]*(-180 + 36*ex[8] - 
              11*ex[8]^2)) + ex[6]*(712 + 578*ex[8] - 388*ex[8]^2 + 
            14*ex[8]^3 + ex[7]^2*(252 + 22*ex[8] - 20*ex[8]^2) + 
            2*ex[7]*(-504 - 166*ex[8] + 127*ex[8]^2))) + 
        ex[5]^3*(-160 - 298*ex[8] + 4*ex[7]^3*ex[8] + 301*ex[8]^2 + 
          5*ex[8]^3 - 4*ex[8]^4 + ex[6]^3*(6 - 26*ex[8] + 7*ex[8]^2) + 
          ex[7]^2*(-68 - 66*ex[8] + 60*ex[8]^2) + 
          ex[7]*(226 + 322*ex[8] - 288*ex[8]^2 - 23*ex[8]^3) + 
          ex[6]^2*(-22 - 402*ex[8] + 153*ex[8]^2 - 11*ex[8]^3 + 
            ex[7]*(36 + 196*ex[8] - 76*ex[8]^2 + 9*ex[8]^3)) + 
          ex[6]*(-184 - 616*ex[8] + 419*ex[8]^2 + 182*ex[8]^3 - 8*ex[8]^4 + 
            2*ex[7]^2*(-51 - 23*ex[8] + 28*ex[8]^2) - 
            4*ex[7]*(-70 - 133*ex[8] + 89*ex[8]^2 + 22*ex[8]^3)))) + 
      ex[3]^4*(-16*ex[5]^8*(-1 + ex[7])^2 - 3*ex[6]^3*ex[8]^3 + 
        2*ex[5]^7*(-3*ex[7]^3 + ex[6]*(84 - 152*ex[7] + 67*ex[7]^2 + 
            2*ex[7]^3) + 4*(33 + 4*ex[8]) - 7*ex[7]*(37 + 4*ex[8]) + 
          3*ex[7]^2*(43 + 4*ex[8])) + ex[5]*ex[6]^2*ex[8]^2*
         (59 - 2*ex[6]^2*(-5 + ex[7]) + 9*ex[8] + ex[7]*(-26 + 9*ex[8]) + 
          ex[6]*(71 - 44*ex[8] + 4*ex[7]*(-7 + 3*ex[8]))) + 
        ex[5]^6*(-1096 + ex[6]^2*(-219 + 379*ex[7] - 109*ex[7]^2 + 
            3*ex[7]^3) - 328*ex[8] - 15*ex[8]^2 + ex[7]^3*(129 + 2*ex[8]) - 
          ex[7]^2*(1083 + 258*ex[8] + 8*ex[8]^2) + 
          ex[7]*(2072 + 568*ex[8] + 23*ex[8]^2) - 
          2*ex[6]*(649 + 184*ex[8] + ex[7]^3*(-27 + 2*ex[8]) + 
            ex[7]^2*(471 + 101*ex[8]) - ex[7]*(1163 + 262*ex[8]))) + 
        ex[5]^5*(1560 + ex[6]^3*(-5 - 106*ex[7] + 3*ex[7]^2) + 1004*ex[8] - 
          3*ex[8]^2 - ex[8]^3 - ex[7]^3*(104 + 69*ex[8]) + 
          ex[7]^2*(1093 + 765*ex[8] + 28*ex[8]^2) + 
          ex[7]*(-2608 - 1608*ex[8] - 30*ex[8]^2 + ex[8]^3) + 
          ex[6]^2*(907 + 651*ex[8] - ex[7]^3*(28 + 3*ex[8]) + 
            ex[7]^2*(389 + 155*ex[8]) - ex[7]*(1828 + 605*ex[8])) + 
          ex[6]*(2984 + 1944*ex[8] + 179*ex[8]^2 - 36*ex[7]^3*(6 + ex[8]) + 
            ex[7]^2*(1891 + 958*ex[8] + 68*ex[8]^2) - 
            2*ex[7]*(2503 + 1306*ex[8] + 104*ex[8]^2))) - 
        ex[5]^2*ex[6]*ex[8]*(-2*ex[6]^3*(7 + ex[7] - 11*ex[8]) + 
          ex[6]^2*(110 + 13*ex[7]^2 + 302*ex[8] - 12*ex[8]^2 - 
            2*ex[7]*(59 + 46*ex[8])) + 2*(63 + 120*ex[8] - 30*ex[8]^2 + 
            ex[7]^2*(1 + 6*ex[8]) + ex[7]*(-58 - 75*ex[8] + 30*ex[8]^2)) + 
          ex[6]*(386 + 617*ex[8] - 340*ex[8]^2 + 6*ex[7]^2*(3 + ex[8]) + 
            ex[7]*(-374 - 317*ex[8] + 160*ex[8]^2))) + 
        ex[5]^4*(24*ex[6]^4 + ex[6]^3*(86 - 233*ex[8] - 
            ex[7]^2*(34 + 3*ex[8]) + 2*ex[7]*(142 + 73*ex[8])) + 
          ex[6]^2*(ex[7]^3*(23 + 20*ex[8]) - ex[7]^2*(491 + 374*ex[8] + 
              46*ex[8]^2) - 6*(175 + 357*ex[8] + 65*ex[8]^2) + 
            ex[7]*(2078 + 2158*ex[8] + 214*ex[8]^2)) + 
          2*(-278 - 562*ex[8] + 9*ex[8]^2 + 31*ex[8]^3 + 
            ex[7]^3*(3 + 9*ex[8]) - ex[7]^2*(96 + 239*ex[8] + 32*ex[8]^2) + 
            ex[7]*(398 + 734*ex[8] + 25*ex[8]^2 - 24*ex[8]^3)) + 
          ex[6]*(-2140 - 3652*ex[8] - 170*ex[8]^2 + 21*ex[8]^3 + 
            2*ex[7]^3*(27 + 56*ex[8]) - ex[7]^2*(860 + 1299*ex[8] + 
              106*ex[8]^2) + ex[7]*(3292 + 4258*ex[8] + 164*ex[8]^2 - 
              12*ex[8]^3))) + ex[5]^3*(2*ex[6]^4*(-13 + ex[7] - ex[8]) + 
          ex[6]^3*(-60 + 342*ex[8] + 226*ex[8]^2 + ex[7]^2*(27 + 28*ex[8]) - 
            2*ex[7]*(39 + 196*ex[8] + 20*ex[8]^2)) + 
          ex[6]^2*(278 + 2124*ex[8] - 11*ex[7]^3*ex[8] + 690*ex[8]^2 - 
            42*ex[8]^3 + ex[7]^2*(103 + 283*ex[8] + 24*ex[8]^2) + 
            2*ex[7]*(-286 - 1013*ex[8] - 127*ex[8]^2 + 6*ex[8]^3)) + 
          2*(14 + 106*ex[8] + 51*ex[8]^2 - 21*ex[8]^3 + 
            ex[7]^2*(1 + 19*ex[8] + 16*ex[8]^2) + ex[7]*(-17 - 115*ex[8] - 
              51*ex[8]^2 + 18*ex[8]^3)) + ex[6]*(296 + 1920*ex[8] - 
            8*ex[7]^3*ex[8] + 494*ex[8]^2 - 384*ex[8]^3 + 
            ex[7]^2*(40 + 294*ex[8] + 96*ex[8]^2) + 
            4*ex[7]*(-105 - 493*ex[8] - 92*ex[8]^2 + 60*ex[8]^3))))) + 
    ex[2]^6*(2*ex[5]*(ex[5]*(-1 + ex[6]) + 2*ex[6] - ex[7])*(-1 + ex[8])*
       ex[8]^2 + ex[3]^6*(ex[5]^7*(-1 + ex[7])*ex[7]*(2 + 3*ex[7] + 
          2*ex[6]*(1 + ex[7])) + 2*ex[6]^5*ex[8]^2 - ex[5]*ex[6]^4*ex[8]*
         (19 + 6*ex[6] + 34*ex[8] + 6*ex[7]*(1 + ex[8])) - 
        ex[5]^6*(ex[6]^2*(-5 - 18*ex[7] + 9*ex[7]^2 + 4*ex[7]^3) + 
          ex[6]*(-10 + 15*ex[7]^2 + 2*ex[7]^3*(12 + ex[8]) - 
            2*ex[7]*(27 + ex[8])) + ex[7]*(-4*(5 + ex[8]) + 
            2*ex[7]^2*(6 + ex[8]) + ex[7]*(1 + 2*ex[8]))) + 
        ex[5]^2*ex[6]^3*(15 + 122*ex[8] + 96*ex[8]^2 + 
          ex[6]^2*(5 + 4*ex[8]) + ex[7]^2*(1 - 2*ex[8] - 8*ex[8]^2) + 
          2*ex[7]*(7 + 40*ex[8] + 16*ex[8]^2) + ex[6]*(25 + 94*ex[8] + 
            2*ex[7]*(5 + 13*ex[8]))) + 2*ex[5]^4*ex[6]*
         (ex[6]^3*(11 + 4*ex[7]) - 2*ex[7]^3*(2 + 3*ex[8]) + 
          5*(2 + 4*ex[8] + ex[8]^2) + 6*ex[7]*(7 + 11*ex[8] + 2*ex[8]^2) - 
          3*ex[7]^2*(1 + 10*ex[8] + 4*ex[8]^2) + ex[6]^2*(87 + 12*ex[8] - 
            ex[7]^2*(7 + 4*ex[8]) + 2*ex[7]*(35 + 6*ex[8])) - 
          3*ex[6]*(-29 - 26*ex[8] + 2*ex[7]^3*(1 + ex[8]) - 
            6*ex[7]*(8 + 5*ex[8]) + ex[7]^2*(5 + 14*ex[8]))) - 
        ex[5]^3*ex[6]^2*(43 + 4*ex[6]^3 + 154*ex[8] + 68*ex[8]^2 - 
          ex[7]^3*(1 + 4*ex[8]) + ex[7]^2*(3 - 42*ex[8] - 36*ex[8]^2) + 
          3*ex[7]*(25 + 64*ex[8] + 16*ex[8]^2) + ex[6]^2*(73 + 22*ex[8] + 
            ex[7]*(27 + 8*ex[8])) + 2*ex[6]*(75 + ex[7]^2*(1 - 10*ex[8]) + 
            122*ex[8] + ex[7]*(64 + 68*ex[8]))) + 
        ex[5]^5*(8*ex[6]^3*(-3 - 3*ex[7] + ex[7]^2) + 
          ex[6]^2*(-98 - 5*ex[8] + 9*ex[7]^2*(6 + ex[8]) + 
            2*ex[7]^3*(9 + 2*ex[8]) - 6*ex[7]*(29 + 3*ex[8])) + 
          2*ex[6]*(-10*(2 + ex[8]) + 2*ex[7]^3*(9 + 4*ex[8]) + 
            3*ex[7]^2*(6 + 7*ex[8]) - 2*ex[7]*(43 + 17*ex[8])) + 
          ex[7]*(ex[7]^2*(6 + 4*ex[8]) - 2*(10 + 10*ex[8] + ex[8]^2) + 
            ex[7]*(2 + 11*ex[8] + 2*ex[8]^2)))) + 
      ex[3]^5*(2*ex[5]^7*(-1 + ex[7])*(-14 + 17*ex[7] + 
          4*ex[6]*(-1 + 2*ex[7] + ex[7]^2)) - 2*ex[6]^4*ex[8]^2*
         (1 + 4*ex[8]) + ex[5]*ex[6]^3*ex[8]*(6 + 2*ex[6]^2*(-3 + ex[7]) + 
          98*ex[8] + 40*ex[8]^2 + ex[7]*(-34 - 46*ex[8] + 8*ex[8]^2) - 
          ex[6]*(13 - 70*ex[8] + 4*ex[7]*(3 + 7*ex[8]))) - 
        2*ex[5]^6*(136 + ex[6]^2*(4 - 56*ex[7] + 25*ex[7]^2 + 7*ex[7]^3) + 
          23*ex[8] + 22*ex[7]^2*(7 + ex[8]) - ex[7]^3*(13 + ex[8]) - 
          2*ex[7]*(139 + 22*ex[8]) + ex[6]*(160 + 9*ex[8] + 
            3*ex[7]^2*(63 + 2*ex[8]) + ex[7]^3*(-6 + 4*ex[8]) - 
            ex[7]*(358 + 19*ex[8]))) + ex[5]^5*
         (2*ex[6]^3*(-37 - 50*ex[7] + 11*ex[7]^2) - 6*ex[7]^3*(1 + 2*ex[8]) + 
          4*(102 + 71*ex[8] + 4*ex[8]^2) + ex[7]^2*(324 + 231*ex[8] + 
            10*ex[8]^2) - 2*ex[7]*(376 + 243*ex[8] + 13*ex[8]^2) + 
          ex[6]^2*(404 + 14*ex[7]^3*(-3 + ex[8]) + 59*ex[8] - 
            22*ex[7]*(53 + 7*ex[8]) + ex[7]^2*(488 + 59*ex[8])) - 
          2*ex[6]*(-674 - 313*ex[8] - 5*ex[8]^2 + ex[7]^3*(54 + 13*ex[8]) - 
            ex[7]^2*(619 + 244*ex[8] + 2*ex[8]^2) + ex[7]*(1324 + 522*ex[8] + 
              7*ex[8]^2))) + ex[5]^4*(ex[6]^4*(73 + 26*ex[7]) - 
          6*ex[7]^3*(1 + ex[8]) - ex[7]^2*(41 + 98*ex[8] + 21*ex[8]^2) + 
          ex[7]*(172 + 284*ex[8] + 46*ex[8]^2 - 2*ex[8]^3) + 
          2*(-52 - 94*ex[8] - 16*ex[8]^2 + ex[8]^3) + 
          2*ex[6]^3*(73 + 4*ex[7]^3 + 8*ex[8] - ex[7]^2*(43 + 11*ex[8]) + 
            ex[7]*(212 + 57*ex[8])) + ex[6]^2*(-1002 - 1262*ex[8] - 
            51*ex[8]^2 + 6*ex[7]^3*(11 + 8*ex[8]) - 
            ex[7]^2*(726 + 632*ex[8] + 9*ex[8]^2) + 
            2*ex[7]*(1191 + 871*ex[8] + 21*ex[8]^2)) + 
          2*ex[6]*(ex[7]^3*(10 + 21*ex[8]) - 5*ex[7]^2*(59 + 92*ex[8] + 
              12*ex[8]^2) - 10*(53 + 83*ex[8] + 14*ex[8]^2) + 
            2*ex[7]*(487 + 598*ex[8] + 85*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*(-17 - 2*ex[6]^3*(-3 + ex[7] - 5*ex[8]) - 264*ex[8] - 
          355*ex[8]^2 - 12*ex[8]^3 + ex[7]^2*(1 - 24*ex[8] - 31*ex[8]^2) + 
          ex[7]*(58 + 384*ex[8] + 224*ex[8]^2 - 36*ex[8]^3) + 
          ex[6]^2*(50 + 50*ex[8] - 15*ex[8]^2 - 2*ex[7]^2*(1 + 3*ex[8]) + 
            ex[7]*(2 + 32*ex[8])) + ex[6]*(24 - 318*ex[8] - 544*ex[8]^2 - 
            2*ex[7]^2*(3 + 17*ex[8] + 14*ex[8]^2) + 
            ex[7]*(98 + 500*ex[8] + 284*ex[8]^2))) - 2*ex[5]^3*ex[6]*
         (5*ex[6]^4 - ex[7]^3*(1 + 3*ex[8]) - 3*ex[7]^2*(4 + 27*ex[8] + 
            13*ex[8]^2) + 3*ex[7]*(41 + 124*ex[8] + 39*ex[8]^2 - 4*ex[8]^3) + 
          4*(-17 - 69*ex[8] - 31*ex[8]^2 + 2*ex[8]^3) + 
          ex[6]^3*(68 - 3*ex[7]^2 + 29*ex[8] + ex[7]*(4 + 13*ex[8])) + 
          ex[6]^2*(44 - 227*ex[8] - 29*ex[8]^2 + ex[7]^3*(1 + 4*ex[8]) - 
            2*ex[7]^2*(20 + 29*ex[8]) + 7*ex[7]*(35 + 47*ex[8] + ex[8]^2)) + 
          ex[6]*(-196 - 890*ex[8] - 399*ex[8]^2 + ex[7]^3*(3 + 11*ex[8]) - 
            ex[7]^2*(70 + 249*ex[8] + 81*ex[8]^2) + ex[7]*(509 + 1116*ex[8] + 
              318*ex[8]^2)))) + 
      ex[3]*(-(ex[6]*ex[8]^2*(1 + ex[8])*(-4 + ex[6] + 4*ex[8] + 
           ex[6]*ex[8])) + 4*ex[5]^4*(-1 + ex[6])*(-1 + ex[7])*
         (-8 + 6*ex[8] + ex[8]^2) + ex[5]*ex[8]*
         (2*ex[8]*(-4 + 3*ex[8] + ex[8]^2) + ex[6]^2*(4 - 8*ex[8] - 
            7*ex[8]^2 + 6*ex[8]^3) - 2*ex[6]*(4*(1 - 2*ex[8])*ex[8] + 
            ex[7]*(2 - 5*ex[8] + 5*ex[8]^2))) + 
        ex[5]^2*(2*ex[7]*(-2 + ex[8])^2*(1 + 2*ex[8]) + 
          8*ex[7]^2*(-1 + ex[8]^2) + ex[8]*(-4 + 3*ex[8] - 6*ex[8]^2 + 
            ex[8]^3) + ex[6]^2*ex[8]*(-24 + 35*ex[8] - 12*ex[8]^2 + 
            3*ex[8]^3) + 2*ex[6]*(-4 - 20*ex[8] + 38*ex[8]^2 - 5*ex[8]^3 - 
            2*ex[8]^4 + 2*ex[7]*(2 + 8*ex[8] - 12*ex[8]^2 + ex[8]^3))) - 
        ex[5]^3*(-32 + 8*ex[8] + 28*ex[8]^2 + ex[8]^3 + 3*ex[6]^2*ex[8]*
           (4 - 6*ex[8] + ex[8]^2) + ex[7]^2*(-40 + 24*ex[8] + 6*ex[8]^2) - 
          2*ex[7]*(-36 + 18*ex[8] + 14*ex[8]^2 + ex[8]^3) + 
          2*ex[6]*(-32 + 26*ex[8] + 3*ex[8]^2 - 2*ex[8]^3 + 
            ex[7]*(32 - 30*ex[8] + 3*ex[8]^2 + ex[8]^3)))) + 
      ex[3]^2*(24*ex[5]^6*(-1 + ex[6])*(-1 + ex[7])^2 - 
        2*ex[5]^5*(-1 + ex[7])*(74 + 12*ex[7]^2 + 10*ex[8] - ex[8]^2 - 
          4*ex[7]*(17 + 3*ex[8]) + ex[6]^2*(-30 + 4*ex[8]) + 
          ex[6]*(24 + 12*ex[7]*(-1 + ex[8]) - 14*ex[8] + ex[8]^2)) + 
        ex[6]*ex[8]^2*(2 + 2*ex[8] - 4*ex[8]^2 + 
          ex[6]^2*(1 - 2*ex[8] - 4*ex[8]^2) - 2*ex[6]*(1 - 7*ex[8] + 
            6*ex[8]^2)) + ex[5]*ex[8]*(ex[6]^3*(2 + 10*ex[8] - 30*ex[8]^2) + 
          2*(-1 + ex[8])*(-1 + ex[7] + 2*ex[7]*ex[8] + ex[8]^2) + 
          ex[6]^2*(18 - 43*ex[8] + 7*ex[8]^2 + 22*ex[8]^3 + 
            ex[7]*(-4 + 19*ex[8] - 10*ex[8]^2)) + 
          2*ex[6]*(26 - 25*ex[8] - 13*ex[8]^2 + 9*ex[8]^3 + 
            2*ex[7]*(-8 + ex[8] + 4*ex[8]^2))) + 
        ex[5]^4*(-236 + 38*ex[8] + 23*ex[8]^2 + 2*ex[8]^3 + 
          6*ex[6]^3*(-1 + 2*ex[8]) + ex[7]^3*(40 + 6*ex[8]) + 
          ex[7]^2*(-238 - 8*ex[8] + 4*ex[8]^2) - 2*ex[7]*(-218 + 21*ex[8] + 
            12*ex[8]^2 + ex[8]^3) + ex[6]^2*(-54 + 82*ex[8] - 35*ex[8]^2 + 
            4*ex[7]*(12 - 13*ex[8] + 5*ex[8]^2)) + 
          2*ex[6]*(-250 + 21*ex[8] + 30*ex[8]^2 - ex[8]^3 + 
            ex[7]^2*(-79 + ex[8] + 4*ex[8]^2) + ex[7]*(334 - 40*ex[8] - 
              28*ex[8]^2 + ex[8]^3))) - ex[5]^2*
         (ex[6]^3*(-6 + 50*ex[8] - 17*ex[8]^2 + 12*ex[8]^3) + 
          ex[6]^2*ex[8]*(180 - 135*ex[8] - 94*ex[8]^2 + 4*ex[8]^3 + 
            2*ex[7]*(-55 + 45*ex[8] + 9*ex[8]^2)) + 
          ex[6]*(70 + 156*ex[8] - 221*ex[8]^2 + 44*ex[8]^3 + 8*ex[8]^4 + 
            ex[7]^2*(26 + 12*ex[8] - 36*ex[8]^2) - 2*ex[7]*(46 + 64*ex[8] - 
              82*ex[8]^2 + 5*ex[8]^3)) + 2*(16 + 44*ex[8] - 50*ex[8]^2 - 
            6*ex[8]^3 + ex[7]^2*(4 + 6*ex[8] - 4*ex[8]^2) + 
            ex[7]*(-20 - 42*ex[8] + 37*ex[8]^2 + 10*ex[8]^3))) + 
        ex[5]^3*(228 - 42*ex[8] - 101*ex[8]^2 + 7*ex[8]^3 - 
          6*ex[7]^3*(1 + ex[8]) + 4*ex[6]^3*(-3 + 2*ex[8]) - 
          2*ex[7]^2*(-66 + 6*ex[8] + 17*ex[8]^2) + 
          ex[7]*(-352 + 60*ex[8] + 129*ex[8]^2 - 2*ex[8]^3) - 
          2*ex[6]*(-140 - 104*ex[8] + 142*ex[8]^2 + 19*ex[8]^3 + 
            2*ex[7]^2*(-41 + 5*ex[8] + 9*ex[8]^2) + 
            ex[7]*(224 + 54*ex[8] - 117*ex[8]^2 - 16*ex[8]^3)) + 
          ex[6]^2*(128 + 226*ex[8] - 143*ex[8]^2 + 31*ex[8]^3 - 
            ex[7]*(168 + 34*ex[8] - 39*ex[8]^2 + 12*ex[8]^3)))) - 
      ex[3]^3*(8*ex[5]^7*(-1 + ex[6])*(-1 + ex[7])^2 + 
        ex[6]^2*ex[8]^2*(5 - 8*ex[8] + 3*ex[8]^2 - 2*ex[6]^2*(1 + 2*ex[8]) + 
          2*ex[6]*(5 - 7*ex[8] + 6*ex[8]^2)) - 4*ex[5]^6*(-1 + ex[7])*
         (47 + 5*ex[7]^2 + ex[6]^2*(-11 + 7*ex[7]) + 4*ex[8] - 
          ex[7]*(50 + 3*ex[8]) + ex[6]*(3*ex[7]^2 - 4*(-9 + ex[8]) + 
            ex[7]*(-37 + 3*ex[8]))) + ex[5]^5*
         (-544 + ex[6]^3*(18 - 32*ex[7]) - 92*ex[8] + 
          2*ex[7]^3*(55 + 3*ex[8]) + 2*ex[7]*(553 + 93*ex[8] + ex[8]^2) - 
          ex[7]^2*(670 + 103*ex[8] + 2*ex[8]^2) + 
          ex[6]^2*(ex[7]*(224 - 122*ex[8]) + ex[7]^2*(-52 + 43*ex[8]) + 
            2*(-91 + 50*ex[8])) + 2*ex[6]*(-527 - 114*ex[8] + 8*ex[8]^2 + 
            3*ex[7]^3*(14 + ex[8]) + ex[7]*(880 + 194*ex[8] - 10*ex[8]^2) + 
            2*ex[7]^2*(-192 - 46*ex[8] + ex[8]^2))) - ex[5]*ex[6]*ex[8]*
         (42 + 22*ex[8] - 54*ex[8]^2 + 6*ex[8]^3 + ex[6]^3*(-1 + 20*ex[8]) + 
          2*ex[7]*(-15 - 8*ex[8] + 15*ex[8]^2) + 2*ex[6]^2*
           (5 - 5*ex[8] - 46*ex[8]^2 + ex[7]*(1 + 8*ex[8] + 4*ex[8]^2)) + 
          2*ex[6]*(61 + 45*ex[8] - 67*ex[8]^2 + 21*ex[8]^3 + 
            ex[7]*(-34 - 21*ex[8] + 21*ex[8]^2))) + 
        ex[5]^3*(-348 - 384*ex[8] + 160*ex[8]^2 + 13*ex[8]^3 + 
          ex[6]^4*(14 + ex[8]) + ex[7]^3*(4 + 8*ex[8]) - 
          10*ex[7]^2*(12 + 17*ex[8]) - 4*ex[7]*(-118 - 122*ex[8] + 
            31*ex[8]^2 + 5*ex[8]^3) + ex[6]^3*(50 - 302*ex[8] + 54*ex[8]^2 + 
            ex[7]*(92 + 78*ex[8] - 12*ex[8]^2)) + 
          2*ex[6]*(-555 - 454*ex[8] + 367*ex[8]^2 + 42*ex[8]^3 + 
            ex[7]^3*(8 + 13*ex[8]) + ex[7]^2*(-211 - 92*ex[8] + 62*ex[8]^2) + 
            ex[7]*(779 + 403*ex[8] - 335*ex[8]^2 - 33*ex[8]^3)) + 
          ex[6]^2*(-400 - 1173*ex[8] + 42*ex[8]^2 + 57*ex[8]^3 + 
            ex[7]^2*(-190 - 65*ex[8] + 6*ex[8]^2) + ex[7]*(708 + 794*ex[8] - 
              94*ex[8]^2 - 22*ex[8]^3))) + ex[5]^4*(5*ex[6]^4 - 
          2*ex[7]^3*(37 + 15*ex[8]) + ex[7]^2*(663 + 188*ex[8] - 
            29*ex[8]^2) - 4*(-213 - 23*ex[8] + 25*ex[8]^2 + ex[8]^3) + 
          2*ex[7]*(-721 - 122*ex[8] + 60*ex[8]^2 + 2*ex[8]^3) + 
          ex[6]^3*(-26 - 38*ex[8] + 22*ex[7]*(-1 + 2*ex[8])) + 
          ex[6]^2*(799 + 562*ex[8] - 114*ex[8]^2 + ex[7]^2*(219 + 60*ex[8] - 
              15*ex[8]^2) + 2*ex[7]*(-609 - 164*ex[8] + 36*ex[8]^2)) + 
          ex[6]*(1582 + 638*ex[8] - 78*ex[8]^2 - 8*ex[8]^3 - 
            4*ex[7]^3*(27 + 8*ex[8]) + ex[7]^2*(944 + 314*ex[8] + 
              20*ex[8]^2) + ex[7]*(-2474 - 746*ex[8] + 28*ex[8]^2 + 
              8*ex[8]^3))) + ex[5]^2*(16 + 78*ex[8] - 27*ex[8]^2 - 
          28*ex[8]^3 + ex[8]^4 + ex[6]^4*(-7 + 10*ex[8] - 6*ex[8]^2) + 
          2*ex[7]^2*(1 + 5*ex[8] + 2*ex[8]^2) + 2*ex[7]*(-9 - 38*ex[8] + 
            7*ex[8]^2 + 12*ex[8]^3) + 2*ex[6]^3*(-17 + 91*ex[8] + 
            79*ex[8]^2 - 17*ex[8]^3 + ex[7]*(7 - 46*ex[8] + 2*ex[8]^2)) - 
          2*ex[6]*(-79 - 392*ex[8] + 111*ex[8]^2 + 74*ex[8]^3 - 8*ex[8]^4 + 
            2*ex[7]^2*(-5 - 16*ex[8] + 3*ex[8]^2) + 
            ex[7]*(97 + 322*ex[8] - 72*ex[8]^2 - 59*ex[8]^3)) + 
          ex[6]^2*(62 + 652*ex[8] - 366*ex[8]^2 - 224*ex[8]^3 + ex[8]^4 + 
            ex[7]^2*(31 + 34*ex[8] - 43*ex[8]^2) + 2*ex[7]*(-63 - 208*ex[8] + 
              134*ex[8]^2 + 40*ex[8]^3)))) + 
      ex[3]^4*(-2*ex[5]^7*(-1 + ex[7])*(22 - 24*ex[7] + ex[7]^2 + 
          ex[6]*(16 - 16*ex[7] + ex[7]^2)) + ex[6]^3*ex[8]^2*
         (-11 - 6*ex[8] + ex[6]*(-4 + 8*ex[8])) + 
        ex[5]^6*(-344 + 54*ex[7]^3 + 3*ex[6]^2*(-32 + 52*ex[7] - 25*ex[7]^2 + 
            2*ex[7]^3) - 54*ex[8] - ex[7]^2*(433 + 44*ex[8]) + 
          ex[7]*(724 + 98*ex[8]) + 2*ex[6]*(-257 - 36*ex[8] + 
            ex[7]^3*(12 + ex[8]) - ex[7]^2*(257 + 25*ex[8]) + 
            ex[7]*(506 + 60*ex[8]))) + ex[5]*ex[6]^2*ex[8]*
         (68 - 2*ex[6]^3 + 165*ex[8] - 30*ex[8]^2 + 
          ex[6]^2*(-5 - 4*ex[7]*(-1 + ex[8]) + 46*ex[8]) + 
          ex[7]*(-56 - 63*ex[8] + 30*ex[8]^2) + 2*ex[6]*(27 + 89*ex[8] - 
            74*ex[8]^2 + 4*ex[7]*(-6 - 7*ex[8] + 5*ex[8]^2))) + 
        ex[5]^5*(944 + ex[6]^3*(18 - 36*ex[7]) + 236*ex[8] + ex[8]^2 - 
          ex[7]^3*(111 + 28*ex[8]) + ex[7]^2*(945 + 259*ex[8] + 2*ex[8]^2) - 
          ex[7]*(1780 + 460*ex[8] + 3*ex[8]^2) + ex[6]^2*(699 + 284*ex[8] - 
            3*ex[7]^3*(11 + 2*ex[8]) + ex[7]^2*(463 + 107*ex[8]) - 
            ex[7]*(1345 + 304*ex[8])) - 2*ex[6]*(-952 - 350*ex[8] - 
            19*ex[8]^2 + ex[7]^3*(111 + 4*ex[8]) - ex[7]^2*(857 + 241*ex[8] + 
              8*ex[8]^2) + ex[7]*(1745 + 556*ex[8] + 27*ex[8]^2))) + 
        ex[5]^4*(-732 + ex[6]^4*(25 - 6*ex[7]) - 568*ex[8] + 75*ex[8]^2 + 
          8*ex[8]^3 + 18*ex[7]^3*(1 + ex[8]) - 2*ex[7]^2*(210 + 195*ex[8] + 
            4*ex[8]^2) + ex[7]*(1164 + 888*ex[8] - 50*ex[8]^2 - 8*ex[8]^3) + 
          ex[6]^3*(47 - 49*ex[7]^2 - 222*ex[8] + ex[7]*(394 + 80*ex[8])) + 
          ex[6]^2*(-1429 - 1438*ex[8] - 173*ex[8]^2 + 2*ex[7]^3*
             (34 + 9*ex[8]) - ex[7]^2*(745 + 422*ex[8] + 32*ex[8]^2) + 
            2*ex[7]*(1295 + 764*ex[8] + 71*ex[8]^2)) + 
          ex[6]*(-2664 - 1860*ex[8] + 27*ex[8]^2 + 2*ex[8]^3 + 
            2*ex[7]^3*(82 + 57*ex[8]) - ex[7]^2*(1609 + 1084*ex[8] + 
              32*ex[8]^2) + ex[7]*(4294 + 2518*ex[8] + 16*ex[8]^2 - 
              2*ex[8]^3))) + ex[5]^3*(100 + 264*ex[8] + 22*ex[8]^2 - 
          21*ex[8]^3 + ex[7]^2*(26 + 94*ex[8] + 28*ex[8]^2) + 
          2*ex[7]*(-67 - 165*ex[8] - 22*ex[8]^2 + 9*ex[8]^3) + 
          ex[6]^4*(-98 + 19*ex[8] + ex[7]*(-2 + 6*ex[8])) + 
          2*ex[6]^3*(-51 + 290*ex[8] + 97*ex[8]^2 + ex[7]^2*(37 + 19*ex[8]) - 
            2*ex[7]*(73 + 127*ex[8] + 11*ex[8]^2)) - 
          2*ex[6]*(-492 - 1064*ex[8] + 84*ex[8]^2 + 85*ex[8]^3 + 
            4*ex[7]^3*(1 + 3*ex[8]) - ex[7]^2*(133 + 297*ex[8] + 
              29*ex[8]^2) + ex[7]*(708 + 1166*ex[8] - 42*ex[8]^2 - 
              60*ex[8]^3)) + ex[6]^2*(946 + 2451*ex[8] + 172*ex[8]^2 - 
            15*ex[8]^3 - ex[7]^3*(13 + 32*ex[8]) + 5*ex[7]^2*
             (73 + 83*ex[8] + 2*ex[8]^2) + 6*ex[7]*(-281 - 358*ex[8] - 
              2*ex[8]^2 + ex[8]^3))) + ex[5]^2*ex[6]*(2*ex[6]^4 + 
          ex[6]^3*(31 + 26*ex[8] - 44*ex[8]^2 + 2*ex[7]*(-5 + 7*ex[8])) + 
          ex[6]^2*(50 - 464*ex[8] - 328*ex[8]^2 + 10*ex[8]^3 + 
            ex[7]^2*(-15 - 34*ex[8] + 4*ex[8]^2) + ex[7]*(50 + 332*ex[8] + 
              56*ex[8]^2)) - 2*(25 + 203*ex[8] + 102*ex[8]^2 - 45*ex[8]^3 + 
            ex[7]^2*(1 + 19*ex[8] + 16*ex[8]^2) + 2*ex[7]*(-16 - 96*ex[8] - 
              35*ex[8]^2 + 18*ex[8]^3)) - 2*ex[6]*(61 + 599*ex[8] + 
            165*ex[8]^2 - 192*ex[8]^3 + ex[7]^2*(9 + 37*ex[8] + 4*ex[8]^2) + 
            ex[7]*(-118 - 513*ex[8] - 58*ex[8]^2 + 96*ex[8]^3))))), 
  y[31] -> 1 + ex[5] - ex[8], 
  y[32] -> (1 + ex[3])*(5*(1 + ex[3]) + ex[2]*(2 + 5*ex[3]))*ex[5]^2 - 
    ex[2]*ex[3]*(10*(1 + ex[3]) + ex[2]*(7 + 10*ex[3]))*ex[5]*ex[6] + 
    5*ex[2]^2*(1 + ex[2])*ex[3]^2*ex[6]^2, y[33] -> ex[3], 
  y[34] -> -(ex[2]^4*ex[3]^2*ex[6]^2) + ex[2]^3*ex[3]*ex[6]*
     (2*(-2 + ex[6]) + ex[3]*(ex[5]*(2 + ex[6]) - ex[6]*(-1 + ex[8]))) - 
    (1 + ex[3])*ex[5]^2*(-2 + ex[3]*(ex[5] - ex[8])) + 
    ex[2]*ex[5]*(1 - 2*ex[6] + ex[3]^2*(ex[5]^2 + 
        ex[5]*(1 + 2*ex[6] - ex[8]) - 2*ex[6]*ex[8]) + 
      ex[3]*(-2 + 3*ex[5]*(-1 + ex[6]) + 4*ex[8] - ex[6]*(2 + 3*ex[8]))) + 
    ex[2]^2*(-3 + 2*ex[6] - ex[3]^2*(ex[5]^2*(1 + 2*ex[6]) + 
        ex[5]*ex[6]*(2 + ex[6] - 2*ex[8]) - ex[6]^2*ex[8]) + 
      ex[3]*(ex[5]*(4 + ex[6] - 2*ex[6]^2) + 
        2*ex[6]*(1 + (-2 + ex[6])*ex[8]))), 
  y[35] -> -3*(1 + ex[3])^3*(2 + ex[3])*ex[5]^7*(1 + ex[5] - ex[8]) - 
    3*ex[2]^10*ex[3]^4*ex[6]^3*(1 + ex[5] - ex[8])*
     (ex[5]*(1 + ex[6] - ex[7]) - ex[6]*ex[8]) + 3*ex[2]*(1 + ex[3])^2*
     ex[5]^6*(ex[3]^2*(1 + ex[5] - ex[8])*(2 + 4*ex[6] + ex[5]*(-5 + ex[7]) + 
        ex[8]) + 2*(1 - 2*ex[5]^2 + ex[6] - ex[6]*ex[8] + 
        ex[5]*(-2 + ex[6] + 2*ex[8])) + ex[3]*(3 + ex[5]^2*(-13 + 2*ex[7]) - 
        9*ex[6]*(-1 + ex[8]) + ex[8] - 2*ex[8]^2 + 
        ex[5]*(-12 + 9*ex[6] + 2*ex[7] + 15*ex[8] - 2*ex[7]*ex[8]))) + 
    3*ex[2]^2*(1 + ex[3])*ex[5]^5*(2 - 4*ex[6] + 4*ex[5]^2*(1 + ex[6]) - 
      2*ex[8] + 2*ex[5]*(5 + ex[6] - 2*ex[8] - 2*ex[6]*ex[8]) + 
      ex[3]^3*(1 + ex[5] - ex[8])*(-1 - 6*ex[6]^2 + 3*ex[5]^2*(-3 + ex[7]) - 
        2*ex[8] - 4*ex[6]*(2 + ex[8]) + ex[5]*(11 + ex[6]*(19 - 3*ex[7]) - 
          3*ex[7] + 3*ex[8])) + ex[3]*(1 + 4*ex[5]^3*(-4 + ex[7]) + 
        6*ex[6]^2*(-1 + ex[8]) + ex[8] - 2*ex[8]^2 + 
        ex[5]^2*(-11 + ex[6]*(35 - 2*ex[7]) - 4*ex[7]*(-1 + ex[8]) + 
          20*ex[8]) + ex[5]*(20 - 6*ex[6]^2 - 2*ex[7] + 
          ex[6]*(32 + 2*ex[7]*(-1 + ex[8]) - 39*ex[8]) + ex[8] - 4*ex[8]^2) + 
        ex[6]*(-13 - 5*ex[8] + 4*ex[8]^2)) + 
      ex[3]^2*(ex[5]^3*(-30 + 9*ex[7]) + 2*(-1 + ex[8]) + 
        15*ex[6]^2*(-1 + ex[8]) + ex[5]^2*(-20 + ex[6]*(58 - 7*ex[7]) + 
          ex[7]*(6 - 9*ex[8]) + 39*ex[8]) + 5*ex[6]*(-3 - ex[8] + 
          2*ex[8]^2) - ex[5]*(-18 + 15*ex[6]^2 + ex[7]*(5 - 3*ex[8]) + 
          ex[8] + 9*ex[8]^2 + ex[6]*(-51 - 7*ex[7]*(-1 + ex[8]) + 
            68*ex[8])))) + ex[2]^9*ex[3]^2*ex[6]^2*
     (ex[5]^3*(4*(-1 + ex[6])^2 + 3*ex[3]^2*(3 + 2*ex[6]^2 + 
          ex[6]*(7 - 3*ex[7]) - 3*ex[7]) - 6*ex[3]*(-1 + ex[6])*ex[6]*
         (-2 + ex[7])) - 9*ex[3]^2*ex[6]^2*(-1 + ex[8])*ex[8] - 
      ex[5]^2*(4*(-1 + ex[6])^2*(-1 + ex[8]) + 3*ex[3]*ex[6]*
         (3 - 2*ex[8] + 2*ex[6]*(-3 + ex[7] + ex[8])) + 
        3*ex[3]^2*(-3*(-1 + ex[7])*(-1 + ex[8]) + ex[6]^2*(2 + 4*ex[8]) + 
          ex[6]*(-4 + (11 - 3*ex[7])*ex[8]))) + 3*ex[3]*ex[5]*ex[6]*
       (-1 + ex[8] - 2*ex[6]^2*ex[8] + 
        ex[3]*(-((-3 + 3*ex[7] - 4*ex[8])*(-1 + ex[8])) + 
          ex[6]*(-4 + 5*ex[8] + 2*ex[8]^2)))) + ex[2]^6*ex[3]*ex[5]*
     (3*ex[3]*ex[5]^5*(-((-1 + ex[6])*(ex[7] + ex[6]*(-12 + 5*ex[7]))) + 
        2*ex[3]*(2 + 6*ex[6]^2*(-3 + ex[7]) - ex[7] + ex[6]*(-8 + 7*ex[7])) + 
        ex[3]^2*(-4 + 3*ex[6]^2*(-3 + ex[7]) + 3*ex[7] + 
          ex[6]*(-17 + 9*ex[7]))) + 3*ex[3]^2*ex[6]^3*
       (-1 + (-1 + 2*ex[6] - 2*ex[6]^2)*ex[8] - 2*(-1 + ex[6])*ex[8]^2 + 
        ex[3]*(-1 + ex[8])*(ex[6] + 4*ex[8] + 2*ex[6]*ex[8])) + 
      ex[3]*ex[5]*ex[6]^2*(28 - 25*ex[8] - 3*ex[8]^2 + 
        ex[6]^2*(34 + 8*ex[8]) + 4*ex[6]*(-11 + 8*ex[8] + 3*ex[8]^2) + 
        3*ex[3]^2*(3*(-1 + ex[7] - 6*ex[8])*(-1 + ex[8]) + 
          ex[6]*(19 + 3*ex[7]*(-1 + ex[8]) + ex[8] - 24*ex[8]^2) + 
          ex[6]^2*(7 - 7*ex[8] - 3*ex[8]^2)) + 
        3*ex[3]*((-11 + 2*ex[7] - 12*ex[8])*(-1 + ex[8]) - 
          2*ex[6]^2*(-6 + ex[7] - 16*ex[8] + 4*ex[8]^2) + 
          ex[6]*(4 - 2*ex[7]*(-1 + ex[8]) - 15*ex[8] + 8*ex[8]^2))) + 
      ex[5]^2*ex[6]*(-3*ex[3]^2*(ex[6]*(-2 + 2*ex[7] - 21*ex[8]) + 
          2*ex[6]^3*(7 + ex[7] - 13*ex[8]) + (-17 + 8*ex[7] - 6*ex[8])*
           (-1 + ex[8]) + ex[6]^2*(106 + 4*ex[7]*(-8 + ex[8]) + 49*ex[8] - 
            42*ex[8]^2)) - 3*(7 - 7*ex[8] - 2*ex[6]*(6 - 7*ex[8] + ex[8]^2) + 
          ex[6]^2*(9 - 7*ex[8] + 2*ex[8]^2)) + 3*ex[3]^3*
         (-3*(-3 + 3*ex[7] - 4*ex[8])*(-1 + ex[8]) + ex[6]^3*(2 + 9*ex[8]) + 
          3*ex[6]*(-20 + ex[7]*(8 - 9*ex[8]) + 15*ex[8] + 12*ex[8]^2) + 
          ex[6]^2*(-38 + ex[7]*(6 - 9*ex[8]) + 69*ex[8] + 12*ex[8]^2)) + 
        ex[3]*(ex[6]^3*(43 - 9*ex[8]) - 3*(-1 + ex[8])*(-21 + ex[7] + 
            2*ex[8]) + ex[6]^2*(-302 + 24*ex[7] + 60*ex[8]) + 
          ex[6]*(172 + 12*ex[7]*(-1 + ex[8]) - 171*ex[8] + 30*ex[8]^2))) + 
      ex[5]^4*(-((-1 + ex[6])*(5 + 15*ex[6]^2 + ex[6]*(10 - 6*ex[7]))) - 
        3*ex[3]^3*(1 + ex[6]^3*(-19 + 3*ex[7]) + (-5 + 3*ex[7])*ex[8] + 
          ex[6]*(-26 - 25*ex[8] + 9*ex[7]*(2 + ex[8])) + 
          3*ex[6]^2*(-22 - 5*ex[8] + ex[7]*(8 + ex[8]))) + 
        ex[3]*(13 + 3*ex[6]^3*(-7 + 3*ex[7]) + ex[6]^2*
           (235 + 15*ex[7]*(-4 + ex[8]) - 57*ex[8]) - 3*ex[7]*(-2 + ex[8]) - 
          3*ex[8] + ex[6]*(-131 + 60*ex[8] - 3*ex[7]*(-7 + 4*ex[8]))) - 
        3*ex[3]^2*(-5 + 2*ex[7] + ex[6]^3*(-69 + 10*ex[7]) + 2*ex[8] + 
          ex[6]*(51 - 14*ex[8] + 4*ex[7]*(-8 + 3*ex[8])) + 
          3*ex[6]^2*(4*ex[7]*(3 + ex[8]) - 5*(3 + 4*ex[8])))) - 
      ex[5]^3*(-((-1 + ex[6])*(21*ex[6]^2*(-2 + ex[8]) + 5*(-1 + ex[8]) + 
           ex[6]*(11 - 6*ex[7]*(-1 + ex[8]) + 10*ex[8]))) + 
        3*ex[3]^3*(6*ex[6]^4 - (-3 + 3*ex[7] - ex[8])*(-1 + ex[8]) + 
          3*ex[6]^2*(-4 + (35 - 9*ex[7])*ex[8] + 2*ex[8]^2) + 
          ex[6]^3*(38 + 31*ex[8] - 3*ex[7]*(2 + ex[8])) + 
          ex[6]*(-34 + 47*ex[8] + 8*ex[8]^2 - 9*ex[7]*(-2 + 3*ex[8]))) + 
        3*ex[3]^2*(18*ex[6]^4 - (-3 + 2*ex[7])*(-1 + ex[8]) + 
          ex[6]^2*(-156 + ex[7]*(84 - 30*ex[8]) + 31*ex[8] + 24*ex[8]^2) + 
          ex[6]*(20 + 3*ex[8] - 2*ex[7]*(1 + 3*ex[8])) - 
          ex[6]^3*(14 - 111*ex[8] + 2*ex[7]*(6 + 5*ex[8]))) - 
        ex[3]*(9*ex[6]^4 - (13 + 3*ex[7] - 3*ex[8])*(-1 + ex[8]) - 
          3*ex[6]^3*(69 - 7*ex[8] + ex[7]*(-11 + 3*ex[8])) + 
          ex[6]*(-116 + 83*ex[8] - 24*ex[8]^2 + 3*ex[7]*(-4 + 5*ex[8])) + 
          ex[6]^2*(487 - 208*ex[8] + 21*ex[8]^2 + 3*ex[7]*
             (-31 + 7*ex[8]))))) + ex[2]^7*ex[3]*
     (ex[5]^3*ex[6]*(-5 + 4*ex[6] + ex[6]^2)*(1 + ex[5] - ex[8]) - 
      3*ex[3]^3*(1 + ex[5] - ex[8])*(ex[5]^4*(-1 + ex[6]^3*(-5 + ex[7]) + 
          ex[7] + 3*ex[6]^2*(-7 + 3*ex[7]) + ex[6]*(-13 + 9*ex[7])) - 
        ex[6]^4*ex[8] + ex[5]*ex[6]^3*(1 - ex[7] + 12*ex[8] + 
          ex[6]*(4 + 6*ex[8])) - 3*ex[5]^2*ex[6]^2*(3 - 3*ex[7] + 6*ex[8] + 
          ex[6]^2*(4 + ex[8]) + ex[6]*(11 - 3*ex[7] + 8*ex[8])) + 
        ex[5]^3*ex[6]*(9 + 4*ex[6]^3 - 9*ex[7] + 4*ex[8] + 
          ex[6]^2*(41 - 9*ex[7] + 4*ex[8]) + ex[6]*(51 - 27*ex[7] + 
            12*ex[8]))) - 3*ex[3]^2*ex[5]*ex[6]*
       (2*ex[5]^4*(6 + 2*ex[6]^2*(-5 + ex[7]) - 3*ex[7] + 
          3*ex[6]*(-4 + 3*ex[7])) + ex[6]^2*(3 + (1 - 4*ex[6] + 6*ex[6]^2)*
           ex[8] + 4*(-1 + ex[6])*ex[8]^2) + ex[5]*ex[6]*
         (-((-13 + 4*ex[7] - 6*ex[8])*(-1 + ex[8])) + 
          ex[6]*(4 + 4*ex[7]*(-1 + ex[8]) + 7*ex[8] - 4*ex[8]^2) + 
          2*ex[6]^2*(-12 + 3*ex[7] - 16*ex[8] + 5*ex[8]^2)) + 
        ex[5]^3*(13 + 14*ex[6]^3 - 4*ex[7] - 6*ex[8] - 
          3*ex[6]*(23 - 6*ex[8] + 2*ex[7]*(-7 + 2*ex[8])) + 
          ex[6]^2*(29 + 36*ex[8] - 2*ex[7]*(11 + 2*ex[8]))) + 
        ex[5]^2*(ex[6]^3*(2 + 6*ex[7] - 24*ex[8]) + (-7 + 4*ex[7])*
           (-1 + ex[8]) + ex[6]*(-22 + 4*ex[7] + 3*ex[8]) + 
          ex[6]^2*(94 + ex[8] - 16*ex[8]^2 + ex[7]*(-42 + 8*ex[8])))) + 
      ex[3]*ex[5]^2*(ex[5]^3*(-1 + ex[6])*(-1 - 3*ex[7] + 
          2*ex[6]*(-1 + 6*ex[7]) + ex[6]^2*(-33 + 9*ex[7])) + 
        3*ex[6]^2*(10 - 11*ex[8] + ex[8]^2 - 2*ex[6]*(9 - 11*ex[8] + 
            2*ex[8]^2) + ex[6]^2*(14 - 7*ex[8] + 3*ex[8]^2)) + 
        ex[5]^2*(18*ex[6]^4 + ex[6]^2*(131 - 3*ex[7]*(-1 + ex[8]) - 
            61*ex[8]) - (1 + 3*ex[7])*(-1 + ex[8]) + 
          ex[6]^3*(-134 + ex[7]*(12 - 9*ex[8]) + 57*ex[8]) + 
          ex[6]*(-28 + 5*ex[8] + 3*ex[7]*(-6 + 5*ex[8]))) + 
        ex[5]*ex[6]*(ex[6]^3*(60 - 27*ex[8]) + (29 + 3*ex[7] - 6*ex[8])*
           (-1 + ex[8]) + ex[6]*(100 - 12*ex[7]*(-1 + ex[8]) - 103*ex[8] + 
            30*ex[8]^2) + ex[6]^2*(-191 + 107*ex[8] - 24*ex[8]^2 + 
            ex[7]*(3 + 9*ex[8]))))) + ex[2]^5*ex[5]^2*
     (-3*ex[3]^2*ex[5]^5*(-2*(-1 + ex[6])*(-2 + ex[7]) + 
        4*ex[3]*(-1 + ex[7] + ex[6]*(-7 + 3*ex[7])) + 
        ex[3]^2*(-5 + 3*ex[7] + ex[6]*(-7 + 3*ex[7]))) + 
      ex[3]^2*ex[6]^2*(10 - 7*ex[8] - 3*ex[8]^2 + 2*ex[6]^2*(5 + 4*ex[8]) + 
        2*ex[6]*(-7 + ex[8] + 6*ex[8]^2) - 3*ex[3]^2*(-1 + ex[8])*
         (6*ex[8] + ex[6]^2*(2 + ex[8]) + ex[6]*(4 + 8*ex[8])) + 
        3*ex[3]*(3 + 3*ex[8] - 6*ex[8]^2 - 2*ex[6]^2*(-1 - 5*ex[8] + 
            ex[8]^2) + ex[6]*(3 - 7*ex[8] + 4*ex[8]^2))) + 
      ex[3]*ex[5]*ex[6]*(27*(-1 + ex[8]) - 60*ex[6]*(-1 + ex[8]) + 
        6*ex[6]^2*(-8 + 3*ex[8]) + ex[3]*(10*ex[6]^3 - 
          (-59 + 3*ex[7] - 6*ex[8])*(-1 + ex[8]) + 
          ex[6]*(116 + 12*ex[7]*(-1 + ex[8]) - 73*ex[8] - 30*ex[8]^2) + 
          4*ex[6]^2*(-49 + 3*ex[7] - 16*ex[8] + 9*ex[8]^2)) + 
        3*ex[3]^3*(-3*(-1 + ex[7] - 4*ex[8])*(-1 + ex[8]) + 
          ex[6]^3*(-2 + 5*ex[8]) + 3*ex[6]*(-11 - 3*ex[7]*(-1 + ex[8]) + 
            ex[8] + 12*ex[8]^2) + ex[6]^2*(-31 - 3*ex[7]*(-1 + ex[8]) + 
            31*ex[8] + 12*ex[8]^2)) + 3*ex[3]^2*
         (-((-13 + 4*ex[7] - 12*ex[8])*(-1 + ex[8])) + 
          9*ex[6]*(-2 + 3*ex[8]) + 2*ex[6]^3*(-5 + 6*ex[8]) + 
          ex[6]^2*(-58 + 8*ex[7] - 55*ex[8] + 36*ex[8]^2))) + 
      3*ex[3]*ex[5]^4*(-((-1 + ex[6])*(-3 + 2*ex[7] + 
           ex[6]*(-11 + 2*ex[7]))) + ex[3]*(ex[6]^2*(-25 + 3*ex[7]) + 
          (-3 + ex[7])*(-5 + 2*ex[8]) + ex[6]*(-62 - 2*ex[7]*(-13 + ex[8]) + 
            6*ex[8])) + ex[3]^3*(-8 + ex[6]^2*(-33 + 9*ex[7]) - 7*ex[8] + 
          3*ex[7]*(2 + ex[8]) + ex[6]*(-52 - 11*ex[8] + 
            3*ex[7]*(8 + ex[8]))) + ex[3]^2*(13 + ex[6]^2*(-125 + 32*ex[7]) + 
          4*ex[7]*(-2 + ex[8]) - 4*ex[8] + ex[6]*(-35 - 44*ex[8] + 
            6*ex[7]*(5 + 2*ex[8])))) - 
      ex[5]^2*(-2*(-2 + ex[6] + ex[6]^2)*(-1 + ex[8]) - 
        3*ex[3]*(7 - 7*ex[8] + ex[6]^3*(-21 + 5*ex[8]) + 
          ex[6]*(-22 + 17*ex[8] - 4*ex[8]^2) + ex[6]^2*(63 - 2*ex[7] - 
            23*ex[8] + 4*ex[8]^2)) + 3*ex[3]^4*(4*ex[6]^4 + 
          ex[6]^3*(8 - 3*(-13 + ex[7])*ex[8]) + 3*(-1 + ex[7] - ex[7]*ex[8] + 
            ex[8]^2) + 3*ex[6]^2*(-22 + ex[7]*(6 - 9*ex[8]) + 39*ex[8] + 
            6*ex[8]^2) + 3*ex[6]*(-16 + ex[7]*(8 - 9*ex[8]) + 13*ex[8] + 
            8*ex[8]^2)) + ex[3]^2*(-3*(-1 + ex[8])*(-11 + ex[7] + ex[8]) + 
          ex[6]^3*(56 - 12*ex[7] + 102*ex[8]) + 
          ex[6]^2*(-670 - 24*ex[7]*(-5 + ex[8]) + 93*ex[8] + 51*ex[8]^2) + 
          ex[6]*(176 - 135*ex[8] + 24*ex[8]^2 + 3*ex[7]*(-6 + 5*ex[8]))) + 
        3*ex[3]^3*(10*ex[6]^4 - (-7 + 4*ex[7] - 2*ex[8])*(-1 + ex[8]) + 
          ex[6]^3*(-62 + ex[7]*(2 - 8*ex[8]) + 125*ex[8]) + 
          ex[6]*(-8 + ex[7]*(8 - 12*ex[8]) + 29*ex[8] + 4*ex[8]^2) - 
          3*ex[6]^2*(60 + ex[8] - 22*ex[8]^2 + ex[7]*(-22 + 8*ex[8])))) + 
      ex[5]^3*(-2*(-2 + ex[6] + ex[6]^2) - 3*ex[3]^4*
         (3*ex[6]^3*(-9 + ex[7]) + ex[7]*(-6 + 9*ex[8]) + 
          ex[6]*(8 + (-79 + 27*ex[7])*ex[8] - 4*ex[8]^2) - 
          2*(-5 + 7*ex[8] + ex[8]^2) + 3*ex[6]^2*(-22 - 17*ex[8] + 
            3*ex[7]*(2 + ex[8]))) + 3*ex[3]^2*(16 + 22*ex[6]^3 - 
          (8 + ex[7])*ex[8] + 2*ex[8]^2 + 
          ex[6]*(-157 + ex[7]*(53 - 20*ex[8]) + 62*ex[8] - 2*ex[8]^2) + 
          ex[6]^2*(79 + 42*ex[8] - 3*ex[7]*(7 + ex[8]))) - 
        3*ex[3]*(-4 + 5*ex[6]^3 + ex[6]*(31 - 2*ex[7] - 12*ex[8]) + 
          2*ex[7]*(-1 + ex[8]) - 3*ex[8] + ex[6]^2*(-2*ex[7]*(-2 + ex[8]) + 
            5*(-8 + 3*ex[8]))) - 3*ex[3]^3*(-6 + ex[6]^3*(-89 + 8*ex[7]) + 
          (-3 + 4*ex[7])*ex[8] + ex[6]*(110 - 43*ex[8] - 16*ex[8]^2 + 
            6*ex[7]*(-11 + 6*ex[8])) + ex[6]^2*(20 - 191*ex[8] + 
            2*ex[7]*(5 + 16*ex[8]))))) + ex[2]^3*ex[5]^4*
     (3*ex[3]^4*(1 + ex[5] - ex[8])*(4*ex[6]^3 + ex[5]^3*(-7 + 3*ex[7]) + 
        ex[5]*(-7 + 3*ex[6]^2*(-9 + ex[7]) + 3*ex[7] + 
          ex[6]*(-41 + 9*ex[7] - 12*ex[8]) - 6*ex[8]) + ex[8] + 
        6*ex[6]^2*(2 + ex[8]) + 3*ex[5]^2*(7 + ex[6]*(11 - 3*ex[7]) - 
          3*ex[7] + ex[8]) + ex[6]*(4 + 8*ex[8])) + 
      2*(2 - 3*ex[5]^3*(-1 + ex[6]) + ex[6]^2*(5 - 2*ex[8]) + 
        3*ex[5]^2*(2 + ex[6]*(-4 + ex[8]) - ex[8]) + 7*ex[6]*(-1 + ex[8]) - 
        2*ex[8] + ex[5]*(2 + 5*ex[6]^2 + ex[6]*(-22 + 6*ex[8]))) + 
      ex[3]*(-12*ex[5]^3*(-4 + ex[6]*(-6 + ex[7]) + ex[7]) - 
        11*(-1 + ex[8]) + ex[6]^2*(50 + 10*ex[8] - 6*ex[8]^2) + 
        ex[6]*(-37 + 25*ex[8] + 12*ex[8]^2) - 3*ex[5]^2*(-41 + 18*ex[6]^2 + 
          ex[7]*(10 - 4*ex[8]) + 16*ex[8] + ex[6]*(5 + ex[7]*(2 - 4*ex[8]) + 
            32*ex[8])) + ex[5]*(32 + 6*ex[7]*(-1 + ex[8]) - 21*ex[8] + 
          ex[6]^2*(-22 + 60*ex[8]) + ex[6]*(-226 + 12*ex[7] + 15*ex[8] + 
            24*ex[8]^2))) + 3*ex[3]^3*(1 + ex[5]^4*(-29 + 12*ex[7]) - 
        11*ex[6]^3*(-1 + ex[8]) + ex[8] - 2*ex[8]^2 + 
        ex[6]^2*(27 + 11*ex[8] - 18*ex[8]^2) + 
        ex[6]*(9 - 5*ex[8] - 4*ex[8]^2) + 
        ex[5]^3*(2 + ex[6]*(131 - 32*ex[7]) + 41*ex[8] - 
          4*ex[7]*(1 + 3*ex[8])) + ex[5]*(-10 + 11*ex[6]^3 - 
          4*ex[7]*(-1 + ex[8]) + 9*ex[8] + 4*ex[8]^2 + 
          ex[6]^2*(-80 - 8*ex[7]*(-1 + ex[8]) + 113*ex[8]) + 
          ex[6]*(-90 + 13*ex[8] + 44*ex[8]^2 - 4*ex[7]*(-5 + 3*ex[8]))) + 
        ex[5]^2*(40 + ex[6]^2*(-95 + 8*ex[7]) - 23*ex[8] - 12*ex[8]^2 + 
          4*ex[7]*(-5 + 4*ex[8]) + ex[6]*(70 - 175*ex[8] + 
            2*ex[7]*(-9 + 16*ex[8])))) + 
      ex[3]^2*(10 + 12*ex[5]^4*(-5 + 2*ex[7]) - 18*ex[6]^3*(-1 + ex[8]) - 
        7*ex[8] - 3*ex[8]^2 + ex[6]^2*(88 + 59*ex[8] - 39*ex[8]^2) + 
        8*ex[6]*(-1 - 2*ex[8] + 3*ex[8]^2) - 3*ex[5]^3*
         (-5 + ex[6]*(-119 + 25*ex[7]) - 28*ex[8] + ex[7]*(3 + 8*ex[8])) + 
        ex[5]*(19 + 18*ex[6]^3 + 3*ex[7]*(-1 + ex[8]) - 6*ex[8]^2 + 
          ex[6]^2*(-212 - 12*ex[7]*(-1 + ex[8]) + 285*ex[8]) + 
          ex[6]*(-347 - 9*ex[7]*(-5 + ex[8]) - 57*ex[8] + 114*ex[8]^2)) + 
        3*ex[5]^2*(64 + ex[6]^2*(-82 + 4*ex[7]) - 15*ex[8] - 8*ex[8]^2 + 
          ex[7]*(-24 + 11*ex[8]) + ex[6]*(74 - 157*ex[8] + 
            ex[7]*(-18 + 25*ex[8]))))) + ex[2]^4*ex[5]^3*
     (3*ex[3]^3*(4 + ex[3])*ex[5]^5*(-2 + ex[7]) - 
      3*ex[3]*ex[5]^4*(-2*(-1 + ex[6])*(-3 + ex[7]) + 
        2*ex[3]*(-9 + 5*ex[7] + ex[6]*(-23 + 7*ex[7])) + 
        ex[3]^3*(ex[6]*(-25 + 9*ex[7]) - 3*(5 + ex[8]) + ex[7]*(8 + ex[8])) + 
        ex[3]^2*(-11 + ex[6]*(-99 + 34*ex[7]) - 12*ex[8] + 
          2*ex[7]*(5 + 2*ex[8]))) + ex[3]*ex[6]*(2*ex[6]^2*(-10 + ex[8]) + 
        11*(-1 + ex[8]) + ex[6]*(28 - 22*ex[8] - 6*ex[8]^2) + 
        3*ex[3]^3*(ex[6]^3*(-1 + ex[8]) + 4*(-1 + ex[8])*ex[8] + 
          4*ex[6]^2*(-2 + ex[8] + ex[8]^2) + 6*ex[6]*(-1 - ex[8] + 
            2*ex[8]^2)) + ex[3]*(-20 + 14*ex[8] + 6*ex[8]^2 + 
          5*ex[6]*(5 + ex[8] - 6*ex[8]^2) + 4*ex[6]^2*(-11 - 10*ex[8] + 
            3*ex[8]^2)) + 3*ex[3]^2*(-3 + 9*ex[6]*(-1 + ex[8]) + 
          2*ex[6]^3*(-1 + ex[8]) - 3*ex[8] + 6*ex[8]^2 + 
          ex[6]^2*(-13 - 17*ex[8] + 10*ex[8]^2))) - 
      ex[5]*(2*(4*(-1 + ex[8]) - 8*ex[6]*(-1 + ex[8]) + 
          ex[6]^2*(-7 + 4*ex[8])) + ex[3]*(20*ex[6]^3 + 
          ex[6]*(92 + 6*ex[7]*(-1 + ex[8]) - 81*ex[8]) + 27*(-1 + ex[8]) + 
          2*ex[6]^2*(-92 + 3*ex[7] + 12*ex[8] + 6*ex[8]^2)) + 
        3*ex[3]^3*(2*ex[6]^4 - (-5 + 2*ex[7] - 4*ex[8])*(-1 + ex[8]) + 
          ex[6]^3*(-46 - 2*ex[7]*(-1 + ex[8]) + 61*ex[8]) - 
          3*ex[6]^2*(36 + 2*ex[7]*(-3 + ex[8]) + 9*ex[8] - 20*ex[8]^2) + 
          ex[6]*(-24 - 6*ex[7]*(-1 + ex[8]) + 25*ex[8] + 8*ex[8]^2)) + 
        3*ex[3]^4*(ex[6]^4 - (-1 + ex[7] - 3*ex[8])*(-1 + ex[8]) + 
          ex[6]^3*(-9 + ex[7] + 21*ex[8] - ex[7]*ex[8]) + 
          ex[6]^2*(-51 - 9*ex[7]*(-1 + ex[8]) + 51*ex[8] + 18*ex[8]^2) + 
          ex[6]*(-25 - 9*ex[7]*(-1 + ex[8]) + 5*ex[8] + 24*ex[8]^2)) + 
        ex[3]^2*(-((-31 + 3*ex[7] - 3*ex[8])*(-1 + ex[8])) + 
          ex[6]^3*(-46 + 84*ex[8]) + ex[6]*(91 + 15*ex[7]*(-1 + ex[8]) - 
            41*ex[8] - 24*ex[8]^2) + ex[6]^2*(-395 + 36*ex[7] - 113*ex[8] + 
            111*ex[8]^2))) + ex[5]^2*(-2*(-1 + ex[6])*(1 + 3*ex[8] + 
          ex[6]*(-10 + 3*ex[8])) - 3*ex[3]*
         (-10 + ex[6]^2*(-33 + 2*ex[7] - 7*ex[8]) + 3*ex[8] - 2*ex[8]^2 + 
          ex[6]*(95 + 4*ex[7]*(-3 + ex[8]) - 32*ex[8] + 2*ex[8]^2)) + 
        ex[3]^2*(58 + 72*ex[6]^3 + 3*ex[7]*(-2 + ex[8]) - 30*ex[8] + 
          6*ex[8]^2 + ex[6]^2*(-116 + ex[7]*(12 - 36*ex[8]) + 405*ex[8]) + 
          ex[6]*(-602 + ex[7]*(168 - 57*ex[8]) + 99*ex[8] + 66*ex[8]^2)) - 
        3*ex[3]^4*(ex[6]^3*(-17 + ex[7]) + ex[7]*(-8 + 9*ex[8]) + 
          3*ex[6]^2*(-4 + 3*(-7 + ex[7])*ex[8]) - 
          2*(-7 + 6*ex[8] + 3*ex[8]^2) + ex[6]*(50 - 87*ex[8] - 12*ex[8]^2 + 
            9*ex[7]*(-2 + 3*ex[8]))) - 3*ex[3]^3*
         (6 + ex[6]^3*(-51 + 2*ex[7]) - 13*ex[8] - 2*ex[8]^2 + 
          ex[7]*(-6 + 8*ex[8]) + ex[6]*(138 - 43*ex[8] - 46*ex[8]^2 + 
            12*ex[7]*(-5 + 3*ex[8])) + ex[6]^2*(100 - 223*ex[8] + 
            4*ex[7]*(-4 + 7*ex[8])))) + 3*ex[5]^3*(2*(-1 + ex[6]^2) + 
        ex[3]*(13 - 3*ex[6]^2 + 2*ex[7]*(-2 + ex[8]) - 8*ex[8] + 
          ex[6]*(-42 - 2*ex[7]*(-4 + ex[8]) + 8*ex[8])) + 
        ex[3]^4*(2 + 9*ex[6]^2*(-5 + ex[7]) + (-22 + 9*ex[7])*ex[8] - 
          ex[8]^2 + ex[6]*(-50 - 37*ex[8] + 9*ex[7]*(2 + ex[8]))) + 
        ex[3]^2*(51 + 2*ex[6]^2*(-49 + 6*ex[7]) - 20*ex[8] + 
          ex[7]*(-23 + 10*ex[8]) + ex[6]*(-35 - 68*ex[8] + 
            ex[7]*(13 + 14*ex[8]))) + ex[3]^3*
         (28 + ex[6]^2*(-163 + 28*ex[7]) - 17*ex[8] - 4*ex[8]^2 + 
          2*ex[7]*(-9 + 7*ex[8]) + ex[6]*(6 - 145*ex[8] + 
            ex[7]*(8 + 34*ex[8]))))) - ex[2]^8*ex[3]^2*ex[6]*
     (ex[5]^4*(6*ex[3]*ex[6]*(2*ex[6]^2 + ex[6]*(8 - 5*ex[7]) + 
          3*(-2 + ex[7])) + 3*ex[3]^2*(3 + ex[6]^3 + ex[6]*(15 - 9*ex[7]) + 
          ex[6]^2*(11 - 3*ex[7]) - 3*ex[7]) - (-1 + ex[6])*
         (5 + 9*ex[6]^2 + 3*ex[7] - ex[6]*(2 + 9*ex[7]))) + 
      9*ex[3]^2*ex[6]^3*(-1 + ex[8])*ex[8] - 3*ex[3]*ex[5]*ex[6]^2*
       (-3 + (1 + 2*ex[6] - 6*ex[6]^2)*ex[8] - 2*(-1 + ex[6])*ex[8]^2 + 
        3*ex[3]*(-((-1 + ex[7] - 4*ex[8])*(-1 + ex[8])) + 
          ex[6]*(-2 + ex[8] + 2*ex[8]^2))) + 
      ex[5]^3*((-1 + ex[6])*(ex[6]*(18 - 9*ex[7]*(-1 + ex[8]) - 5*ex[8]) + 
          (5 + 3*ex[7])*(-1 + ex[8]) + ex[6]^2*(-31 + 18*ex[8])) + 
        3*ex[3]*ex[6]*(-11 + 2*ex[7] + ex[6]*(37 + 4*ex[7]*(-5 + ex[8]) - 
            10*ex[8]) + 6*ex[8] + ex[6]^2*(6*ex[7] - 8*(1 + ex[8]))) - 
        3*ex[3]^2*(-3*(-1 + ex[7])*(-1 + ex[8]) + ex[6]^3*(7 + 2*ex[8]) - 
          3*ex[6]*(2 + (-7 + 3*ex[7])*ex[8]) + ex[6]^2*(14 + 19*ex[8] - 
            3*ex[7]*(2 + ex[8])))) + ex[5]^2*ex[6]*(-16 + 19*ex[8] - 
        3*ex[8]^2 + ex[6]^2*(-22 + 25*ex[8] - 9*ex[8]^2) + 
        4*ex[6]*(8 - 11*ex[8] + 3*ex[8]^2) + 3*ex[3]^2*
         (-3*(-3 + 3*ex[7] - 2*ex[8])*(-1 + ex[8]) + 
          ex[6]^2*(-2 + 13*ex[8] + ex[8]^2) + 
          ex[6]*(-22 + ex[7]*(6 - 9*ex[8]) + 29*ex[8] + 8*ex[8]^2)) + 
        3*ex[3]*(ex[6]*(8 + 2*ex[7]*(-1 + ex[8]) - 3*ex[8]) - 
          (-5 + 2*ex[7])*(-1 + ex[8]) + ex[6]^2*(6*ex[7] + 
            4*(-5 - 2*ex[8] + ex[8]^2))))), 
  y[36] -> (1 + ex[3])*ex[5]^2 - ex[2]*ex[5]*
     (1 + ex[3]*(1 + ex[6] - ex[8])) - ex[2]^2*ex[3]*ex[6]*(-1 + ex[8]), 
  y[37] -> ((1 + ex[3])^2 + 2*ex[2]*(1 + ex[3])^2 + 
      ex[2]^2*(2 + 2*ex[3] + ex[3]^2))*ex[5]^2 - 2*ex[2]*(1 + ex[2])^2*ex[3]*
     (1 + ex[3])*ex[5]*ex[6] + ex[2]^2*(1 + ex[2])^2*ex[3]^2*ex[6]^2, 
  y[38] -> -((1 + ex[3])^2*ex[5]^4*(-1 + ex[5]^2*(-2 + ex[7]) + 2*ex[8] - 
       2*ex[8]^2 - ex[5]*(2 + (-4 + ex[7])*ex[8]))) + 
    ex[2]^5*ex[3]^2*ex[6]*(4*ex[5]^3*(1 + ex[6] - ex[7])*(-1 + ex[7]) + 
      ex[6]*ex[8]*(1 + (-2 - 2*ex[6] + ex[6]^2)*ex[8] + 
        (1 + 2*ex[6])*ex[8]^2) + ex[5]^2*(2*(2 - 3*ex[7] + ex[7]^2)*
         (-1 + ex[8]) - ex[6]^2*(-1 - 3*ex[8] + ex[7]*(1 + ex[8])) + 
        ex[6]*(-3 + 11*ex[8] - 10*ex[7]*ex[8] + ex[7]^2*(1 + ex[8]))) + 
      ex[5]*((-1 + ex[7])*(-1 + ex[8])^2 - ex[6]^3*ex[8] + 
        ex[6]*(-1 + ex[8])*(1 + (-7 + 4*ex[7])*ex[8]) + 
        ex[6]^2*ex[8]*(-5*ex[8] + ex[7]*(2 + ex[8])))) + 
    ex[2]*(1 + ex[3])*ex[5]^3*(-2 - 2*ex[5]^3*(-2 + ex[7]) + 4*ex[8] - 
      2*(1 + ex[6])*ex[8]^2 + ex[5]^2*(2 + ex[6]*(-1 + ex[7]) + 
        2*(-4 + ex[7])*ex[8]) - ex[5]*(2 + ex[6]*(-3 + ex[7])*ex[8] + 
        ex[7]*ex[8] - 4*ex[8]^2) + 
      ex[3]*(-1 + ex[5]^3*(6 - 5*ex[7] + ex[7]^2) + 2*ex[8] + ex[8]^2 - 
        2*ex[8]^3 + ex[5]^2*(3 + ex[7] + ex[6]*(-5 + 3*ex[7]) - 14*ex[8] + 
          8*ex[7]*ex[8] - ex[7]^2*ex[8]) + ex[6]*(-2 + 4*ex[8] - 6*ex[8]^2) - 
        ex[5]*(ex[6]*(4 + (-11 + 3*ex[7])*ex[8]) + 
          ex[8]*(4 + (-10 + 3*ex[7])*ex[8])))) + 
    ex[2]^2*ex[5]^2*(2 - 2*ex[6] + ex[6]^2 + 
      2*ex[5]^3*(-3 + ex[6]*(-1 + ex[7]) + ex[7]) - 4*ex[8] + 4*ex[6]*ex[8] - 
      2*ex[6]^2*ex[8] + 2*ex[8]^2 - 2*ex[6]*ex[8]^2 + 2*ex[6]^2*ex[8]^2 + 
      ex[5]^2*(-7 + ex[6]^2 + ex[7] + 10*ex[8] - 2*ex[7]*ex[8] - 
        2*ex[6]*(1 + (-3 + ex[7])*ex[8])) + 
      ex[5]*(ex[6]^2*(2 - 3*ex[8]) - 4*(-1 + ex[8])*ex[8] + 
        ex[6]*(-4 + (5 + ex[7])*ex[8] - 4*ex[8]^2)) + 
      ex[3]*(2*ex[5]^4*(-2 + ex[7])^2 + (-1 + ex[8])^2 + 6*ex[6]^2*ex[8]^2 + 
        ex[5]^3*(-1 + ex[7] - ex[6]*(13 - 10*ex[7] + ex[7]^2) - 20*ex[8] + 
          14*ex[7]*ex[8] - 2*ex[7]^2*ex[8]) + ex[6]*(3 - 6*ex[8] - ex[8]^2 + 
          4*ex[8]^3) + ex[5]*(2*ex[6]^2*(-4 + ex[7])*ex[8] - 
          (-1 + ex[8])*(-3 + (5 - 2*ex[7])*ex[8] + 4*ex[8]^2) + 
          ex[6]*(2 + (5 + 4*ex[7])*ex[8] + (-25 + 4*ex[7])*ex[8]^2)) - 
        ex[5]^2*(7 + 2*ex[6]^2*(-1 + ex[7]) - 2*ex[8] - ex[7]^2*ex[8] - 
          16*ex[8]^2 + ex[7]*(1 + 3*ex[8] + 6*ex[8]^2) + 
          ex[6]*(4 - 34*ex[8] - ex[7]^2*ex[8] + 2*ex[7]*(1 + 7*ex[8])))) + 
      ex[3]^2*(ex[5]^4*(-2 + ex[7])^2 + (-1 + ex[8])^2*ex[8] + 
        ex[6]^2*(1 - 2*ex[8] + 7*ex[8]^2) + ex[6]*(2 - 4*ex[8] - 4*ex[8]^2 + 
          6*ex[8]^3) - ex[5]^3*(7 + ex[6]*(13 - 11*ex[7] + 2*ex[7]^2) + 
          10*ex[8] + ex[7]^2*(4 + ex[8]) - ex[7]*(13 + 7*ex[8])) - 
        ex[5]^2*(8 + ex[6]^2*(-4 + 3*ex[7]) + ex[7]^2*(1 - 3*ex[8]) - 
          13*ex[8] - 8*ex[8]^2 + ex[7]*(-6 + 16*ex[8] + 3*ex[8]^2) + 
          ex[6]*(5 - 34*ex[8] - 2*ex[7]^2*ex[8] + 3*ex[7]*(1 + 6*ex[8]))) + 
        ex[5]*(ex[6]^2*(2 + (-11 + 3*ex[7])*ex[8]) - (-1 + ex[8])*
           (-3 + ex[7] + 9*ex[8] - 5*ex[7]*ex[8] + 2*ex[8]^2) + 
          ex[6]*ex[8]*(8 - 27*ex[8] + ex[7]*(2 + 7*ex[8]))))) + 
    ex[2]^4*(ex[5]^4*(2*(-1 + ex[6])^2 + 2*ex[3]*ex[6]*(-2 + ex[7])^2 + 
        ex[3]^2*(ex[6]^2*(-2 + ex[7])^2 + 4*(-1 + ex[7])^2 + 
          4*ex[6]*(3 - 4*ex[7] + ex[7]^2))) + ex[3]^2*ex[6]^2*ex[8]*
       (1 + (-2 - 2*ex[6] + ex[6]^2)*ex[8] + (1 + 2*ex[6])*ex[8]^2) - 
      ex[3]*ex[5]*ex[6]*(1 - (2 - 2*ex[6] + ex[6]^2)*ex[8] + 
        (1 - 6*ex[6] + 3*ex[6]^2)*ex[8]^2 + 4*ex[6]*ex[8]^3 + 
        ex[3]*(-((-1 + ex[7] - 2*ex[8])*(-1 + ex[8])^2) + ex[6]^3*ex[8] + 
          2*ex[6]*(-1 + ex[8])*(-1 - 2*(-2 + ex[7])*ex[8] + 3*ex[8]^2) - 
          ex[6]^2*ex[8]*(-9*ex[8] + ex[7]*(2 + ex[8])))) + 
      ex[5]^3*(-4*(-1 + ex[6])^2*(-1 + ex[8]) + ex[3]*ex[6]*
         (9 + ex[7]^2*(1 - 2*ex[8]) - 14*ex[8] + 6*ex[7]*(-1 + 2*ex[8]) + 
          ex[6]*(-3 - 6*ex[8] + ex[7]*(3 + 2*ex[8]))) + 
        ex[3]^2*(ex[6]^3*(-1 + ex[7]) - 2*(2 - 3*ex[7] + ex[7]^2)*
           (-1 + ex[8]) - ex[6]^2*(5 + 16*ex[8] + ex[7]^2*ex[8] - 
            ex[7]*(7 + 9*ex[8])) + ex[6]*(6 - 26*ex[8] - 
            4*ex[7]^2*(1 + ex[8]) + ex[7]*(2 + 26*ex[8])))) + 
      ex[5]^2*(2*(-1 + ex[6])^2*(-1 + ex[8])^2 + 
        ex[3]^2*(-((-1 + ex[7])*(-1 + ex[8])^2) - 
          ex[6]^3*(-1 + ex[7] - 8*ex[8] + 2*ex[7]*ex[8]) + 
          ex[6]^2*(-4 + 9*ex[8] + 18*ex[8]^2 + ex[7]^2*(1 + ex[8]) - 
            ex[7]*ex[8]*(14 + 5*ex[8])) + ex[6]*(-1 + ex[8])*
           (1 + 2*ex[7]^2 + 15*ex[8] - ex[7]*(5 + 9*ex[8]))) + 
        ex[3]*ex[6]*(3*ex[6]^2*ex[8] - 2*(-1 + ex[8])*(1 - 3*ex[8] + 
            ex[7]*(-1 + 2*ex[8])) + ex[6]*(-1 - 3*ex[8] + 10*ex[8]^2 + 
            ex[7]*(1 - 3*ex[8] - 2*ex[8]^2))))) - 
    ex[2]^3*ex[5]*(2*ex[3]*ex[5]^4*(ex[3]*(ex[6]*(-2 + ex[7]) + 
          2*(-1 + ex[7])) + (1 + ex[6])*(-2 + ex[7]))*(-2 + ex[7]) + 
      ex[3]*ex[6]*(1 - 2*ex[8] + (1 - 2*ex[6] + 2*ex[6]^2)*ex[8]^2 + 
        2*ex[6]*ex[8]^3 + ex[3]*(2*(-1 + ex[8])^2*ex[8] + 4*ex[6]^2*ex[8]^2 + 
          ex[6]*(1 - 2*ex[8] - 5*ex[8]^2 + 6*ex[8]^3))) + 
      ex[5]*(-4*(-1 + ex[8])^2 + 4*ex[6]*(-1 + ex[8])^2 + 
        ex[6]^2*(-2 + 5*ex[8] - 4*ex[8]^2) + ex[3]*(-(-1 + ex[8])^2 - 
          2*ex[6]^3*ex[8] - ex[6]*(-1 + ex[8])*(-3 + (3 - 2*ex[7])*ex[8] + 
            8*ex[8]^2) + ex[6]^2*ex[8]*(2 - 14*ex[8] + ex[7]*(3 + ex[8]))) + 
        ex[3]^2*((-1 + ex[7] - ex[8])*(-1 + ex[8])^2 + ex[6]^3*(-5 + ex[7])*
           ex[8] - ex[6]*(-1 + ex[8])*(-5 + ex[7] + 17*ex[8] - 
            9*ex[7]*ex[8] + 6*ex[8]^2) + ex[6]^2*ex[8]*(4 - 25*ex[8] + 
            ex[7]*(4 + 5*ex[8])))) - 
      ex[5]^3*(2*(2 + ex[6]^2 - ex[6]*(1 + ex[7])) + 
        ex[3]*(-9 - 3*ex[6]^2*(-1 + ex[7]) + ex[7]*(6 - 12*ex[8]) + 
          14*ex[8] + ex[7]^2*(-1 + 2*ex[8]) + 2*ex[6]*(2 + 13*ex[8] + 
            ex[7]^2*ex[8] - 2*ex[7]*(1 + 4*ex[8]))) + 
        ex[3]^2*(-3 + ex[6]^2*(8 - 7*ex[7] + ex[7]^2) + 15*ex[8] + 
          3*ex[7]^2*(1 + ex[8]) - 2*ex[7]*(1 + 8*ex[8]) + 
          ex[6]*(11 + 23*ex[8] + 2*ex[7]^2*(2 + ex[8]) - 
            ex[7]*(19 + 15*ex[8])))) - ex[5]^2*(8 + ex[6]^2*(4 - 6*ex[8]) - 
        8*ex[8] + ex[6]*(-7 + 6*ex[8] + ex[7]*(-1 + 2*ex[8])) + 
        ex[3]*(ex[6]^2*(-1 + ex[7] - 15*ex[8] + 4*ex[7]*ex[8]) + 
          ex[6]*(8 + (1 + 6*ex[7] - ex[7]^2)*ex[8] + (-26 + 8*ex[7])*
             ex[8]^2) + 2*(-1 + ex[8])*(1 - 3*ex[8] + 
            ex[7]*(-1 + 2*ex[8]))) + ex[3]^2*(ex[6]^3*(-1 + ex[7]) + 
          (-1 + ex[8])*(-2 - 2*ex[7]^2 - 8*ex[8] + 5*ex[7]*(1 + ex[8])) + 
          ex[6]^2*(1 - 27*ex[8] - ex[7]^2*ex[8] + 3*ex[7]*(1 + 4*ex[8])) + 
          ex[6]*(12 - 22*ex[8] - 4*ex[7]^2*ex[8] - 21*ex[8]^2 + 
            ex[7]*(-6 + 28*ex[8] + 7*ex[8]^2))))), 
  y[39] -> -3*(1 + ex[3])*ex[5] + 3*ex[2]^2*ex[3]*ex[6] - 
    ex[2]*(-4 + 3*ex[3]*(ex[5] - ex[6]) + ex[6]), 
  y[40] -> ex[2] - ex[5] + ex[2]*ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + 
    ex[2]*ex[3]*ex[6] + ex[2]*ex[3]*ex[5]*ex[7] - ex[2]*ex[8], 
  y[41] -> (1 + ex[3])^4*(2 + ex[3])*ex[5]^6*(1 + ex[5] - ex[8]) - 
    2*ex[2]*(1 + ex[3])^3*ex[5]^5*(5 + 3*ex[5] - ex[5]^2 + 
      ex[3]^2*(2*(1 + ex[6]) + ex[5]*(-3 + ex[7]))*(1 + ex[5] - ex[8]) - 
      6*ex[8] - ex[5]*ex[8] + 2*ex[8]^2 + ex[3]*(5 + ex[5]^2*(-7 + 2*ex[7]) - 
        4*ex[6]*(-1 + ex[8]) - 5*ex[8] + ex[8]^2 + 
        ex[5]*(-3 + 4*ex[6] - 2*ex[7]*(-1 + ex[8]) + 6*ex[8]))) + 
    ex[2]^10*ex[3]^3*ex[6]^2*(ex[6] + ex[5]*(-1 + ex[7]))*
     (-2*ex[5]*ex[7]*(1 + ex[5] - ex[8]) + ex[3]^2*(ex[5]*(-1 + ex[7]) + 
        ex[6]*(3 - 2*ex[8]))*(1 + ex[5] - ex[8]) + 
      ex[3]*(3 + ex[5]^2*(9 - 6*ex[7]) + 2*(-3 - 2*ex[6] + ex[6]^2)*ex[8] + 
        (3 + 4*ex[6])*ex[8]^2 + 2*ex[5]*((-5 + 2*ex[7])*(-1 + ex[8]) + 
          ex[6]*(-1 + (-3 + ex[7])*ex[8])))) + ex[2]^2*(1 + ex[3])^2*ex[5]^4*
     (ex[3]^3*(3 + 16*ex[6] + 6*ex[6]^2 + 2*ex[5]*(1 + ex[6])*
         (-11 + 3*ex[7]) + ex[5]^2*(15 - 10*ex[7] + ex[7]^2) - 2*ex[8])*
       (1 + ex[5] - ex[8]) - 2*(-9 + 2*ex[5]^3 - ex[6] + 
        ex[5]^2*(6 + 2*ex[7] - 5*ex[8]) + 15*ex[8] - 9*ex[8]^2 + ex[8]^3 + 
        ex[5]*(-ex[6] + 2*ex[7] + ex[8] - 2*ex[7]*ex[8] + 2*ex[8]^2)) + 
      ex[3]*(29 + ex[5]^3*(9 - 8*ex[7]) - 2*ex[5]^2*(16 + 8*ex[6] + 
          ex[7]*(3 - 2*ex[8]) - 7*ex[8]) - 49*ex[8] + 25*ex[8]^2 - ex[8]^3 + 
        12*ex[6]*(3 - 3*ex[8] + ex[8]^2) + 2*ex[5]*(-18 + 20*ex[8] - 
          11*ex[8]^2 + 2*ex[6]*(3 + ex[8]) + ex[7]*(3 - 3*ex[8] + 
            2*ex[8]^2))) + ex[3]^2*(ex[5]^3*(41 - 26*ex[7] + 2*ex[7]^2) + 
        2*ex[5]^2*(2 + ex[6]*(-28 + 6*ex[7]) - ex[7]^2*(-1 + ex[8]) - 
          16*ex[8] + 2*ex[7]*(-5 + 6*ex[8])) + 
        ex[5]*(-31 + 12*ex[6]^2 - 2*ex[6]*(13 + 6*ex[7]*(-1 + ex[8]) - 
            25*ex[8]) + 30*ex[8] - 9*ex[8]^2 + 2*ex[7]*(5 - 4*ex[8] + 
            ex[8]^2)) + 2*(-6*ex[6]^2*(-1 + ex[8]) + 
          ex[6]*(19 - 17*ex[8] + 3*ex[8]^2) + 
          2*(5 - 9*ex[8] + 4*ex[8]^2)))) - ex[2]^9*ex[3]^2*ex[6]*
     (2*ex[5]*ex[7]*(2*ex[5]*(-1 + ex[7]) - ex[6]*(-3 + ex[8]))*
       (1 + ex[5] - ex[8]) + 2*ex[3]^3*(1 + ex[5] - ex[8])*
       (ex[5]^3*(1 + ex[6])*(-1 + ex[7])^2 + 2*ex[5]*ex[6]^2*
         (7 + ex[6] + 2*ex[7]*(-2 + ex[8]) - 4*ex[8]) + 
        ex[5]^2*ex[6]*(-1 + ex[7])*(8 + 3*ex[6] - 2*ex[7] - 3*ex[8]) + 
        2*ex[6]^3*(-3 + 2*ex[8])) + 
      ex[3]^2*(-2*ex[5]^4*(-1 + ex[7])*(-9 + ex[6]*(-3 + ex[7]) + 6*ex[7]) - 
        ex[6]^2*(19 - 36*ex[8] + 8*ex[6]^2*ex[8] + 17*ex[8]^2 + 
          ex[6]*(2 - 22*ex[8] + 20*ex[8]^2)) + 
        ex[5]^3*(4*ex[6]^2 + 2*(-1 + ex[7])*(11 - 10*ex[8] + 
            ex[7]*(-5 + 4*ex[8])) + ex[6]*(62 + 26*ex[8] + 
            ex[7]^2*(26 + 6*ex[8]) - ex[7]*(79 + 32*ex[8]))) + 
        ex[5]^2*(2*ex[6]^3 + 2*(-1 + ex[7])*(-1 + ex[8])*(-4 + ex[7] + 
            3*ex[8]) + ex[6]^2*(-45 - 66*ex[8] - 8*ex[7]^2*ex[8] + 
            12*ex[7]*(3 + 4*ex[8])) - 2*ex[6]*(-38 + 9*ex[7]^2*(-1 + ex[8]) + 
            28*ex[8] + 8*ex[8]^2 + ex[7]*(38 - 28*ex[8] - 8*ex[8]^2))) + 
        ex[5]*ex[6]*(ex[6]^2*(10 + (42 - 16*ex[7])*ex[8]) - 
          (-1 + ex[8])*(30 - 26*ex[8] + ex[7]*(-21 + 17*ex[8])) + 
          ex[6]*(-40 - 4*ex[8] + 42*ex[8]^2 + 4*ex[7]*(4 + ex[8] - 
              5*ex[8]^2)))) + ex[3]*(-2*ex[5]^4*(-1 + ex[7])*
         (ex[6]*(-2 + ex[7]) + 2*ex[7]) + 
        ex[6]*((-7 + ex[8])*(-1 + ex[8])^2 - 4*ex[6]^2*ex[8] + 
          2*ex[6]*(-1 + 8*ex[8] - 9*ex[8]^2 + 2*ex[8]^3)) + 
        2*ex[5]*(-3*(-1 + ex[7])*(-1 + ex[8])^2 + 2*ex[6]^3*ex[8] + 
          ex[6]^2*(2 + ex[7]*(5 - 9*ex[8]) + 8*ex[8]) - ex[6]*(-1 + ex[8])*
           (-2*(6 + ex[8]) + ex[7]*(5 + 3*ex[8]))) - 
        2*ex[5]^3*(ex[6]^2*(-2 + ex[7]) - (-1 + ex[7])*
           (-9 + 2*ex[7]*(2 + ex[8])) + ex[6]*(1 - 4*ex[8] - 
            ex[7]^2*(4 + ex[8]) + ex[7]*(6 + 5*ex[8]))) + 
        ex[5]^2*(-4*(5 - 7*ex[7] + 2*ex[7]^2)*(-1 + ex[8]) + 
          2*ex[6]^2*(1 - 6*ex[8] + ex[7]*(4 + 3*ex[8])) + 
          ex[6]*(-27 - 3*ex[8] - 4*ex[8]^2 - 2*ex[7]^2*(-5 + 7*ex[8]) + 
            4*ex[7]*(1 + 6*ex[8] + ex[8]^2))))) + ex[2]^3*(1 + ex[3])*ex[5]^3*
     (2*ex[3]^4*(-(ex[5]^2*(1 + ex[6])*(25 - 14*ex[7] + ex[7]^2)) + 
        2*ex[5]^3*(5 - 5*ex[7] + ex[7]^2) + ex[5]*(8 + ex[6]*(41 - 9*ex[7]) - 
          3*ex[6]^2*(-5 + ex[7]) + ex[7]*(-2 + ex[8]) - 5*ex[8]) - 
        2*ex[6]*(3 + 6*ex[6] + ex[6]^2 - 2*ex[8]))*(1 + ex[5] - ex[8]) + 
      2*(-7 - 3*ex[6] + 16*ex[8] + 3*ex[6]*ex[8] - 13*ex[8]^2 - 
        2*ex[6]*ex[8]^2 + 3*ex[8]^3 + ex[5]^2*(14 - ex[6]*(-2 + ex[8]) - 
          23*ex[8] + 4*ex[8]^2 + ex[7]*(5 + ex[8])) + 
        ex[5]^3*(ex[6] - 2*(-4 + ex[7] + ex[8])) + 
        ex[5]*(9 - 12*ex[8] + 12*ex[8]^2 - 2*ex[8]^3 + ex[6]*(-2 + 3*ex[8]) + 
          ex[7]*(7 - 8*ex[8] + ex[8]^2))) + 
      ex[3]*(-38 + 2*ex[5]^4*(-7 + ex[7]) + 88*ex[8] - 62*ex[8]^2 + 
        10*ex[8]^3 - 2*ex[6]^2*(3 + ex[8]) + 4*ex[6]*(-14 + 22*ex[8] - 
          14*ex[8]^2 + ex[8]^3) + ex[5]^3*(10*ex[6] + 4*ex[7]^2 - 
          2*ex[7]*(1 + 6*ex[8]) + 5*(-5 + 7*ex[8])) + 
        2*ex[5]^2*(2 + ex[6]*(36 + 5*ex[7] - 20*ex[8]) - 
          2*ex[7]^2*(-1 + ex[8]) - 31*ex[8] - 6*ex[8]^2 + 
          ex[7]*(16 + ex[8] + 5*ex[8]^2)) + ex[5]*(57 - 6*ex[6]^2 - 
          99*ex[8] + 93*ex[8]^2 - 9*ex[8]^3 - 8*ex[7]*(-2 + 2*ex[8] + 
            ex[8]^2) + 2*ex[6]*(23 + ex[7]*(5 - 7*ex[8]) - 10*ex[8] + 
            13*ex[8]^2))) + ex[3]^3*(ex[5]^4*(64 - 65*ex[7] + 12*ex[7]^2) - 
        ex[5]^3*(4 + ex[6]*(157 - 80*ex[7] + 4*ex[7]^2) + 
          2*ex[7]*(20 - 29*ex[8]) + 48*ex[8] + 2*ex[7]^2*(-7 + 6*ex[8])) + 
        2*(-5 + 4*ex[6]^3*(-1 + ex[8]) + 9*ex[8] - 4*ex[8]^2 + 
          ex[6]*(-34 + 64*ex[8] - 30*ex[8]^2) + ex[6]^2*(-27 + 20*ex[8] - 
            3*ex[8]^2)) + ex[5]^2*(-20 - 12*ex[6]^2*(-7 + ex[7]) + 6*ex[8] - 
          2*ex[7]^2*ex[8] - 16*ex[8]^2 + 2*ex[6]*
           (-5 + ex[7]*(33 - 38*ex[8]) + 2*ex[7]^2*(-1 + ex[8]) + 66*ex[8]) + 
          ex[7]*(29 - 16*ex[8] + 7*ex[8]^2)) + 
        ex[5]*(80 - 8*ex[6]^3 + 6*ex[6]^2*(7 + 2*ex[7]*(-1 + ex[8]) - 
            13*ex[8]) - 160*ex[8] + 78*ex[8]^2 - 
          4*ex[7]*(5 - 9*ex[8] + 4*ex[8]^2) + ex[6]*(131 - 100*ex[8] + 
            25*ex[8]^2 - 2*ex[7]*(13 - 7*ex[8] + 2*ex[8]^2)))) + 
      ex[3]^2*(-38 + 3*ex[5]^4*(6 - 11*ex[7] + 2*ex[7]^2) + 84*ex[8] - 
        52*ex[8]^2 + 6*ex[8]^3 - 4*ex[6]^2*(12 - 8*ex[8] + 3*ex[8]^2) + 
        2*ex[6]*(-47 + 83*ex[8] - 45*ex[8]^2 + ex[8]^3) + 
        ex[5]^3*(-53 + ex[6]*(-73 + 36*ex[7]) - 6*ex[7]^2*(-2 + ex[8]) + 
          33*ex[8] + 4*ex[7]*(-5 + 3*ex[8])) + 
        ex[5]^2*(-54 + 36*ex[6]^2 + ex[7]^2*(4 - 6*ex[8]) + 2*ex[8] - 
          48*ex[8]^2 + 7*ex[7]*(7 - 2*ex[8] + 3*ex[8]^2) + 
          ex[6]*(ex[7]*(38 - 28*ex[8]) + 2*(44 + ex[8]))) - 
        ex[5]*(-81 + 169*ex[8] + 24*ex[6]^2*ex[8] - 117*ex[8]^2 + 3*ex[8]^3 + 
          4*ex[7]*(2 - 5*ex[8] + 5*ex[8]^2) + ex[6]*(-159 + 116*ex[8] - 
            69*ex[8]^2 + 2*ex[7]*(5 + ex[8] + 4*ex[8]^2))))) + 
    ex[2]^8*ex[3]*(-2*ex[5]*ex[7]*(ex[5]*(-1 + ex[7]) + ex[6]*(3 - 2*ex[8]))*
       (1 + ex[5] - ex[8]) + ex[3]^4*(1 + ex[5] - ex[8])*
       (ex[5]^4*(1 + 4*ex[6] + ex[6]^2)*(-1 + ex[7])^2 - 
        4*ex[5]*ex[6]^3*(18 + 4*ex[6] + 3*ex[7]*(-2 + ex[8]) - 11*ex[8]) + 
        2*ex[5]^3*ex[6]*(-1 + ex[7])*(10 + ex[6]^2 + ex[6]*(13 - 4*ex[7]) - 
          4*ex[7] - 3*ex[8]) + 6*ex[6]^4*(3 - 2*ex[8]) + 
        ex[5]^2*ex[6]^2*(ex[6]^2 - 8*ex[6]*(-5 + 3*ex[7]) + 
          6*(ex[7]^2 - 6*(-2 + ex[8]) + 2*ex[7]*(-5 + 2*ex[8])))) + 
      ex[3]^3*(ex[5]^5*(-1 + ex[7])*(9 - 4*ex[6]*(-3 + ex[7]) - 6*ex[7] + 
          ex[6]^2*(-3 + 4*ex[7])) + 3*ex[6]^3*(13 - 24*ex[8] + 
          4*ex[6]^2*ex[8] + 11*ex[8]^2 + 2*ex[6]*(1 - 7*ex[8] + 6*ex[8]^2)) + 
        ex[5]^4*(ex[6]^3*(-7 + 8*ex[7]) - 2*ex[6]^2*
           (-20 + ex[7]*(22 - 3*ex[8]) + 2*ex[7]^2*(-4 + ex[8]) + ex[8]) + 
          2*(-1 + ex[7])*(6 - 5*ex[8] + ex[7]*(-3 + 2*ex[8])) + 
          ex[6]*(85 + 34*ex[8] + ex[7]^2*(46 + 6*ex[8]) - 
            2*ex[7]*(61 + 20*ex[8]))) + ex[5]^2*ex[6]*
         (-4*ex[6]^3*(1 + ex[8]) + ex[6]^2*(62 + 224*ex[8] + 
            12*ex[7]^2*ex[8] + ex[8]^2 - 4*ex[7]*(15 + 28*ex[8])) - 
          (-1 + ex[8])*(57 + 6*ex[7]^2 - 43*ex[8] + ex[7]*(-54 + 34*ex[8])) + 
          2*ex[6]*(-85 + 15*ex[7]^2*(-1 + ex[8]) + 14*ex[8] + 62*ex[8]^2 + 
            ex[7]*(64 - 17*ex[8] - 41*ex[8]^2))) + 
        ex[5]^3*(4*ex[6]^4 + (-1 + ex[7])*(-1 + ex[8])*(-5 + 2*ex[7] + 
            3*ex[8]) - 2*ex[6]^3*(7 - 3*ex[8] + ex[7]*(-6 + 4*ex[8])) - 
          2*ex[6]*(-61 + 44*ex[8] + 10*ex[8]^2 + 3*ex[7]^2*(-6 + 5*ex[8]) - 
            10*ex[7]*(-7 + 5*ex[8] + ex[8]^2)) - ex[6]^2*(123 + 188*ex[8] + 
            ex[8]^2 + ex[7]^2*(38 + 28*ex[8]) - ex[7]*(146 + 162*ex[8] + 
              ex[8]^2))) + ex[5]*ex[6]^2*
         (ex[6]^2*(-22 + 12*(-7 + 2*ex[7])*ex[8]) + 3*(-1 + ex[8])*
           (34 - 28*ex[8] + ex[7]*(-15 + 11*ex[8])) + 
          2*ex[6]*(14 + 62*ex[8] - 73*ex[8]^2 + 6*ex[7]*(-2 - ex[8] + 
              3*ex[8]^2)))) + ex[3]^2*
       (-(ex[5]^5*(-1 + ex[7])*(-1 - 4*ex[6] + 3*ex[7] + 
           ex[6]^2*(-7 + 3*ex[7]))) + ex[6]^2*
         (-((-1 + ex[8])^2*(-25 + 3*ex[8])) + ex[6]^2*(-1 + 11*ex[8] + 
            2*ex[8]^2) - 12*ex[6]*(-1 + 5*ex[8] - 5*ex[8]^2 + ex[8]^3)) + 
        ex[5]^4*(ex[6]^3*(10 - 6*ex[7]) + 2*ex[6]*(20 + 22*ex[7]^2 + 
            6*ex[8] - 3*ex[7]*(15 + 2*ex[8])) + 
          ex[6]^2*(3 + ex[7]*(2 - 14*ex[8]) + 11*ex[8] + 
            ex[7]^2*(1 + 3*ex[8])) + (-1 + ex[7])*(-15 - ex[8] + 
            ex[7]*(7 + 3*ex[8]))) + ex[5]*ex[6]*
         (2*(-1 + ex[8])^2*(-18 + 11*ex[7] + ex[8]) - 
          ex[6]^3*(7 + 16*ex[8]) + 2*ex[6]*(-1 + ex[8])*(-19 - 42*ex[8] + 
            7*ex[8]^2 + 12*ex[7]*(1 + ex[8])) + 2*ex[6]^2*(-6 - 19*ex[8] - 
            13*ex[8]^2 + ex[7]*(-11 + 22*ex[8] + ex[8]^2))) - 
        ex[5]^3*(3*ex[6]^4 + 6*(3 - 4*ex[7] + ex[7]^2)*(-1 + ex[8]) - 
          2*ex[6]^3*(7 - 7*ex[8] + ex[7]*(-4 + 3*ex[8])) + 
          ex[6]^2*(65 + 52*ex[8] + 4*ex[8]^2 + ex[7]^2*(17 + 8*ex[8]) - 
            2*ex[7]*(47 + 22*ex[8] + 2*ex[8]^2)) + 
          4*ex[6]*(14 + 13*ex[8] + 11*ex[7]^2*ex[8] + 2*ex[8]^2 - 
            ex[7]*(9 + 26*ex[8] + 2*ex[8]^2))) + 
        ex[5]^2*(3*ex[6]^4*(-3 + ex[8]) - 6*(-1 + ex[7])*(-1 + ex[8])^2 + 
          ex[6]^3*(20 + 66*ex[8] + 4*ex[8]^2 - 24*ex[7]*(1 + ex[8])) + 
          2*ex[6]*(-1 + ex[8])*(46 + 12*ex[7]^2 + 11*ex[8] - 
            ex[7]*(44 + 13*ex[8])) + ex[6]^2*(22 + 116*ex[8] + 20*ex[8]^2 + 
            3*ex[7]^2*(-7 + 11*ex[8]) - 6*ex[7]*(-3 + 19*ex[8] + 
              4*ex[8]^2)))) - ex[3]*(ex[5]^5*(1 - 4*ex[6] + 3*ex[6]^2)*
         (-1 + ex[7]) + ex[5]^4*(3*ex[6]^3 - 2*ex[6]^2*
           (8 + 3*ex[7]*(-2 + ex[8]) - 3*ex[8]) - 2*(-1 + ex[7])*
           (-2 + 2*ex[7] + ex[8]) + ex[6]*(9 - 8*ex[7]^2 - 8*ex[8] + 
            8*ex[7]*ex[8])) + ex[6]*(2*(-2 + ex[8])*(-1 + ex[8])^2 + 
          ex[6]^2*(1 - 2*ex[8] - 3*ex[8]^2 + 2*ex[8]^3) + 
          ex[6]*(-6 + 22*ex[8] - 22*ex[8]^2 + 6*ex[8]^3)) + 
        ex[5]^2*(-2*(-1 + ex[7])*(-3 + 2*ex[7] - ex[8])*(-1 + ex[8]) + 
          ex[6]^3*(16 - 18*ex[8] + 3*ex[8]^2) + 
          ex[6]^2*(4*ex[7]*(5 + ex[8]^2) - 2*(11 + ex[8]^2)) + 
          ex[6]*(1 - 18*ex[8] + ex[8]^2 - 2*ex[7]^2*(-8 + 9*ex[8]) - 
            4*ex[7]*(7 - 12*ex[8] + ex[8]^2))) + 
        ex[5]^3*(-6*ex[6]^3*(-2 + ex[8]) + (-1 + ex[7])*(-3 - 6*ex[8] + 
            ex[8]^2 + ex[7]*(2 + 4*ex[8])) + 2*ex[6]*(12 - 5*ex[8] + 
            2*ex[8]^2 + 4*ex[7]^2*(1 + ex[8]) - 2*ex[7]*(10 - ex[8] + 
              ex[8]^2)) + ex[6]^2*(-20 + 22*ex[8] - 3*ex[8]^2 + 
            ex[7]*(4 - 16*ex[8] + 3*ex[8]^2))) + 
        ex[5]*(-2*(-1 + ex[7])*(-1 + ex[8])^2 + 2*ex[6]^3*
           (4 - ex[8] + ex[8]^2) + 2*ex[6]*(-5 + 4*ex[8] + ex[8]^2 - 
            2*ex[7]*(-1 + ex[8]^2)) + ex[6]^2*(-9 + 18*ex[8] + 5*ex[8]^2 - 
            4*ex[8]^3 + ex[7]*(25 - 38*ex[8] + 9*ex[8]^2))))) + 
    ex[2]^4*ex[5]^2*(ex[3]^5*(1 + ex[5] - ex[8])*
       (-4*ex[5]^3*(1 + ex[6])*(15 - 13*ex[7] + 2*ex[7]^2) + 
        ex[5]^4*(15 - 20*ex[7] + 6*ex[7]^2) + 
        ex[6]^2*(18 + 16*ex[6] + ex[6]^2 - 12*ex[8]) + 
        2*ex[5]*ex[6]*(-30 + ex[6]^2*(-9 + ex[7]) + ex[6]*(-57 + 9*ex[7]) - 
          3*ex[7]*(-2 + ex[8]) + 19*ex[8]) + ex[5]^2*(35 + ex[7]^2 + 
          ex[6]^2*(61 - 26*ex[7] + ex[7]^2) + 4*ex[6]*(43 - 20*ex[7] + 
            ex[7]^2) - 20*ex[8] + 2*ex[7]*(-9 + 4*ex[8]))) - 
      2*(ex[5]^4*(-1 + ex[6]) + ex[5]^3*(9 + ex[7]*(-7 + ex[8]) - 
          3*ex[6]*(-2 + ex[8]) - 3*ex[8]) + 2*(-1 + ex[8])^3 + 
        ex[6]*(-3 + 6*ex[8] - 5*ex[8]^2 + ex[8]^3) + 
        ex[5]^2*(13 - 31*ex[8] + 10*ex[8]^2 + ex[7]*(2 + 5*ex[8] - ex[8]^2) + 
          ex[6]*(9 - 11*ex[8] + 2*ex[8]^2)) + 
        ex[5]*(11 - 24*ex[8] + 22*ex[8]^2 - 6*ex[8]^3 + 
          3*ex[7]*(3 - 4*ex[8] + ex[8]^2) + ex[6]*(1 + ex[8] + 2*ex[8]^2))) + 
      ex[3]*(24 + 40*ex[6] + 11*ex[6]^2 + 4*ex[5]^5*(-1 + ex[7]) - 66*ex[8] - 
        96*ex[6]*ex[8] - 9*ex[6]^2*ex[8] + 56*ex[8]^2 + 80*ex[6]*ex[8]^2 + 
        10*ex[6]^2*ex[8]^2 - 14*ex[8]^3 - 16*ex[6]*ex[8]^3 - 
        2*ex[5]^4*(-20 + 2*ex[6]*(-4 + ex[7]) - 3*ex[7]^2 + 
          4*ex[7]*(2 + ex[8])) + ex[5]^3*(13 - 7*ex[6]^2 - 116*ex[8] + 
          12*ex[8]^2 - 6*ex[7]^2*(1 + ex[8]) + ex[7]*(58 + 36*ex[8] + 
            4*ex[8]^2) + 2*ex[6]*(-4 - 8*ex[8] + ex[7]*(5 + 2*ex[8]))) + 
        ex[5]^2*(23 + 7*ex[6]^2*(-3 + ex[8]) + 12*ex[7]^2*(-1 + ex[8]) + 
          53*ex[8] + 44*ex[8]^2 - 8*ex[8]^3 - 2*ex[7]*ex[8]*(21 + 10*ex[8]) - 
          2*ex[6]*(45 - 87*ex[8] + 6*ex[8]^2 + 2*ex[7]*(4 + 5*ex[8]))) - 
        ex[5]*(ex[6]^2*(3 + 16*ex[8]) + 2*ex[6]*(53 - 64*ex[8] + 61*ex[8]^2 - 
            6*ex[8]^3 + ex[7]*(15 - 20*ex[8] + ex[8]^2)) + 
          2*(21 - 65*ex[8] + 70*ex[8]^2 - 16*ex[8]^3 + 
            ex[7]*(19 - 23*ex[8] + 2*ex[8]^2)))) + 
      ex[3]^4*(ex[5]^5*(56 - 79*ex[7] + 24*ex[7]^2) - 
        ex[5]^4*(6 + ex[6]*(227 - 194*ex[7] + 26*ex[7]^2) + 
          ex[7]*(36 - 70*ex[8]) + 42*ex[8] + ex[7]^2*(-26 + 24*ex[8])) + 
        2*ex[6]*(-(ex[6]^3*(-1 + ex[8])) + 42*ex[6]*(-1 + ex[8])^2 + 
          ex[6]^2*(17 - 8*ex[8] + ex[8]^2) + 3*(5 - 9*ex[8] + 4*ex[8]^2)) + 
        ex[5]^3*(25 + ex[6]^2*(221 - 82*ex[7] + 2*ex[7]^2) - 76*ex[8] - 
          14*ex[8]^2 - 2*ex[7]^2*(4 + ex[8]) + ex[7]*(33 + 10*ex[8] + 
            9*ex[8]^2) + 2*ex[6]*(34 + ex[7]*(56 - 90*ex[8]) + 93*ex[8] + 
            ex[7]^2*(-16 + 13*ex[8]))) + ex[5]*(2*ex[6]^4 + 
          ex[6]*(-266 + 44*ex[7]*(-1 + ex[8])^2 + 554*ex[8] - 282*ex[8]^2) + 
          (-1 + ex[8])*(45 - 35*ex[8] + 4*ex[7]*(-3 + 2*ex[8])) + 
          ex[6]^3*(-4*ex[7]*(-1 + ex[8]) + 6*(-5 + 9*ex[8])) + 
          ex[6]^2*(-211 + 118*ex[8] - 23*ex[8]^2 + 2*ex[7]*(11 + ex[8]^2))) + 
        ex[5]^2*(4*ex[6]^3*(-14 + ex[7]) - 2*ex[6]^2*
           (1 + ex[7]*(36 - 40*ex[8]) + ex[7]^2*(-1 + ex[8]) + 99*ex[8]) + 
          2*(56 - 137*ex[8] + 76*ex[8]^2 + ex[7]*(-29 + 62*ex[8] - 
              31*ex[8]^2)) + ex[6]*(143 - 24*ex[8] + 41*ex[8]^2 + 
            ex[7]^2*(-2 + 8*ex[8]) - 2*ex[7]*(53 - 16*ex[8] + 7*ex[8]^2)))) + 
      ex[3]^2*(ex[5]^5*(-21 + 5*ex[7] + 4*ex[7]^2) + 
        ex[5]^4*(2 + 3*ex[6]*(11 + 4*ex[7]) - 4*ex[7]^2*(-5 + ex[8]) + 
          54*ex[8] - 2*ex[7]*(5 + 17*ex[8])) + 
        2*(16 - 40*ex[8] + 30*ex[8]^2 - 6*ex[8]^3 + 3*ex[6]^3*(1 + ex[8]) + 
          ex[6]*(52 - 126*ex[8] + 91*ex[8]^2 - 14*ex[8]^3) - 
          ex[6]^2*(-29 + 45*ex[8] - 35*ex[8]^2 + ex[8]^3)) + 
        ex[5]^3*(-69 + 4*ex[6]^2 - 194*ex[8] - 21*ex[8]^2 - 
          2*ex[7]^2*(11 + 8*ex[8]) + ex[7]*(173 + 56*ex[8] + 29*ex[8]^2) - 
          2*ex[6]*(-89 + 4*ex[7]^2 + 69*ex[8] - 2*ex[7]*(5 + 4*ex[8]))) + 
        2*ex[5]*(-52 + 3*ex[6]^3 + 151*ex[8] - 124*ex[8]^2 + 18*ex[8]^3 + 
          2*ex[7]*(-1 - 5*ex[8] + 7*ex[8]^2) + ex[6]^2*(-65 + 9*ex[8] - 
            20*ex[8]^2 + 2*ex[7]*(-2 + 5*ex[8])) + 
          ex[6]*(-119 + 198*ex[8] - 178*ex[8]^2 + 10*ex[8]^3 + 
            2*ex[7]*(-13 + 16*ex[8] + 5*ex[8]^2))) - 
        ex[5]^2*(2*ex[6]^2*(62 + 4*ex[7] - 19*ex[8]) - 
          4*ex[7]^2*(-7 + 8*ex[8]) + ex[7]*(-44 + 74*ex[8] + 70*ex[8]^2) + 
          2*(-11 + 4*ex[8] - 90*ex[8]^2 + 6*ex[8]^3) + 
          ex[6]*(-103 + ex[7]^2*(8 - 10*ex[8]) - 186*ex[8] - 85*ex[8]^2 + 
            4*ex[7]*(26 + 9*ex[8] + 7*ex[8]^2)))) + 
      ex[3]^3*(ex[5]^5*(20 - 54*ex[7] + 21*ex[7]^2) - 
        (-11 + ex[8])*(-1 + ex[8])^2 + 4*ex[6]^3*(7 + ex[8]^2) - 
        ex[6]^2*(-107 + 207*ex[8] - 125*ex[8]^2 + ex[8]^3) - 
        8*ex[6]*(-13 + 29*ex[8] - 18*ex[8]^2 + 2*ex[8]^3) + 
        ex[5]^4*(-13 - 4*ex[6]*(35 - 37*ex[7] + 4*ex[7]^2) + 
          ex[7]^2*(39 - 21*ex[8]) + 35*ex[8] + 6*ex[7]*(-8 + 3*ex[8])) - 
        ex[5]^3*(75 + 2*ex[6]^2*(-79 + 24*ex[7]) - 
          2*ex[6]*(84 + ex[7]*(62 - 51*ex[8]) + 8*ex[7]^2*(-2 + ex[8]) - 
            6*ex[8]) + 162*ex[8] + 52*ex[8]^2 + 2*ex[7]^2*(10 + 9*ex[8]) - 
          2*ex[7]*(73 + 28*ex[8] + 18*ex[8]^2)) + 
        2*ex[5]*(2*ex[6]^3*(-3 + 7*ex[8]) + (-1 + ex[8])*(68 - 90*ex[8] + 
            9*ex[8]^2 + 3*ex[7]*(-5 + 6*ex[8])) + 
          ex[6]^2*(-133 + 41*ex[8] - 36*ex[8]^2 + ex[7]*(1 + 15*ex[8] + 
              2*ex[8]^2)) + ex[6]*(-159 + 341*ex[8] - 231*ex[8]^2 + 
            3*ex[8]^3 + 2*ex[7]*(1 - 9*ex[8] + 14*ex[8]^2))) - 
        ex[5]^2*(-31 + 32*ex[6]^3 + ex[7]^2*(18 - 22*ex[8]) + 187*ex[8] - 
          235*ex[8]^2 + 3*ex[8]^3 + ex[6]^2*(83 + ex[7]*(58 - 44*ex[8]) + 
            85*ex[8]) + 2*ex[7]*(-5 - 21*ex[8] + 49*ex[8]^2) - 
          2*ex[6]*(125 + 46*ex[8] + 73*ex[8]^2 + 2*ex[7]^2*(-3 + 5*ex[8]) - 
            ex[7]*(74 + 17*ex[8] + 23*ex[8]^2))))) + 
    ex[2]^6*(ex[3]^5*(1 + ex[5] - ex[8])*(ex[5]^6*(-1 + ex[7])^2 - 
        2*ex[5]^5*(1 + ex[6])*(7 - 11*ex[7] + 4*ex[7]^2) - 
        2*ex[5]*ex[6]^3*(26 + 8*ex[6] + ex[7]*(-2 + ex[8]) - 17*ex[8]) + 
        ex[6]^4*(3 - 2*ex[8]) + 4*ex[5]^3*ex[6]*(-32 - 2*ex[7]^2 + 
          ex[6]^2*(-7 + 3*ex[7]) + ex[6]*(-53 + 31*ex[7] - 2*ex[7]^2) + 
          ex[7]*(22 - 9*ex[8]) + 17*ex[8]) + ex[5]^4*(25 + 6*ex[7]^2 + 
          6*ex[6]^2*(6 - 6*ex[7] + ex[7]^2) + 8*ex[6]*(14 - 15*ex[7] + 
            3*ex[7]^2) - 10*ex[8] + 4*ex[7]*(-7 + 2*ex[8])) + 
        ex[5]^2*ex[6]^2*(157 + 6*ex[6]^2 - 24*ex[6]*(-5 + ex[7]) + ex[7]^2 - 
          96*ex[8] + ex[7]*(-50 + 24*ex[8]))) + 
      2*ex[5]*(ex[5]^3*(-1 + ex[6])*(-1 + ex[8]) + 
        (-ex[7] + 2*ex[6]*(-1 + ex[8]))*(-1 + ex[8])^2 + 
        ex[5]^2*(1 + ex[7]*(5 - 3*ex[8]) - 4*ex[8] + 2*ex[8]^2 - 
          2*ex[6]*(2 - 3*ex[8] + ex[8]^2)) + 
        ex[5]*(-((ex[7]*(4 - 3*ex[8]) + (-1 + ex[8])^2)*(-1 + ex[8])) + 
          ex[6]*(-5 + 12*ex[8] - 7*ex[8]^2 + ex[8]^3))) + 
      ex[3]*(2*ex[5]^6*(-1 + ex[6])*(-1 + ex[7]) - ex[6]*(-1 + ex[8])^2*
         (-4 + ex[6] + 4*ex[8] + ex[6]*ex[8]) + 
        ex[5]^5*(-7 + 5*ex[6]^2 - 6*ex[7]^2 - 2*ex[8] + 
          2*ex[6]*(-5 - 2*ex[7]*(-2 + ex[8]) + ex[8]) + 
          2*ex[7]*(5 + 2*ex[8])) + 2*ex[5]*(4*(-1 + ex[8])^3 + 
          ex[6]*(-1 + ex[8])*(2 + ex[7]*(5 - 3*ex[8]) - 11*ex[8] + 
            5*ex[8]^2) + ex[6]^2*(-9 + 18*ex[8] - 18*ex[8]^2 + 5*ex[8]^3)) - 
        2*ex[5]^4*(-4 + 5*ex[6]^2*(-2 + ex[8]) - 11*ex[8] + ex[8]^2 - 
          3*ex[7]^2*(2 + ex[8]) + ex[7]*(19 + 7*ex[8] + ex[8]^2) - 
          ex[6]*(14 - 6*ex[8] + ex[8]^2 + ex[7]*(-9 - 2*ex[8] + ex[8]^2))) + 
        ex[5]^3*(ex[6]^2*(15 - 20*ex[8] + 2*ex[8]^2) - 
          2*(11 - 2*ex[8] + 6*ex[8]^2 - ex[8]^3 + ex[7]^2*(-7 + 9*ex[8]) + 
            ex[7]*(1 - 14*ex[8] - 2*ex[8]^2)) - 2*ex[6]*(-20 + 66*ex[8] - 
            23*ex[8]^2 + ex[8]^3 + ex[7]*(-10 - 13*ex[8] + 2*ex[8]^2))) + 
        ex[5]^2*(ex[6]^2*(-17 + 51*ex[8] - 17*ex[8]^2 + 3*ex[8]^3) + 
          (-1 + ex[8])*(19 + 4*ex[7]^2 - 4*ex[8] - 3*ex[8]^2 + 
            2*ex[7]*(-14 + 5*ex[8])) + 2*ex[6]*(18 - 31*ex[8] + 41*ex[8]^2 - 
            12*ex[8]^3 + ex[7]*(17 - 28*ex[8] + 5*ex[8]^2)))) + 
      ex[3]^4*(ex[5]^7*(3 - 7*ex[7] + 4*ex[7]^2) + 
        ex[5]^5*(-27 + 3*ex[6]^2*(40 - 41*ex[7] + 6*ex[7]^2) - 74*ex[8] - 
          ex[8]^2 - 2*ex[7]^2*(13 + 3*ex[8]) + 2*ex[6]*
           (-49 - 34*ex[7]*(-2 + ex[8]) + 15*ex[7]^2*(-2 + ex[8]) + 
            16*ex[8]) + ex[7]*(50 + 66*ex[8] + ex[8]^2)) + 
        2*ex[6]^3*(5 - 9*ex[8] + ex[6]^2*ex[8] + 4*ex[8]^2 + 
          ex[6]*(1 - 5*ex[8] + 4*ex[8]^2)) + 
        ex[5]^6*(ex[6]*(-45 + 78*ex[7] - 30*ex[7]^2) - 
          2*(-13 + ex[7]*(16 - 3*ex[8]) + ex[8] + ex[7]^2*(-5 + 2*ex[8]))) + 
        ex[5]^2*ex[6]*(-2*ex[6]^3*(-5 + 9*ex[8]) + 
          ex[6]^2*(93 + 186*ex[8] + 2*ex[7]^2*ex[8] + 9*ex[8]^2 - 
            12*ex[7]*(1 + 6*ex[8])) - (-1 + ex[8])*(197 + 2*ex[7]^2 - 
            153*ex[8] + ex[7]*(-82 + 54*ex[8])) + 
          2*ex[6]*(100 + 3*ex[7]^2*(-1 + ex[8]) - 359*ex[8] + 248*ex[8]^2 + 
            ex[7]*(-7 + 68*ex[8] - 59*ex[8]^2))) + ex[5]*ex[6]^2*
         (4*ex[6]^2*(-4 + (-9 + ex[7])*ex[8]) + (-1 + ex[8])*
           (111 - 89*ex[8] + 4*ex[7]*(-3 + 2*ex[8])) + 
          2*ex[6]*(-43 + 125*ex[8] - 81*ex[8]^2 + ex[7]*(-2 - 2*ex[8] + 
              4*ex[8]^2))) + ex[5]^4*(-78 + ex[6]^3*(-93 + 36*ex[7]) + 
          6*ex[8] + 52*ex[8]^2 + 6*ex[7]^2*(-3 + 2*ex[8]) - 
          6*ex[7]*(-12 + ex[8] + 7*ex[8]^2) - 2*ex[6]^2*
           (-21 + ex[7]*(70 - 57*ex[8]) + 48*ex[8] + 
            ex[7]^2*(-19 + 9*ex[8])) + ex[6]*(-18 + 432*ex[8] + 13*ex[8]^2 + 
            6*ex[7]^2*(6 + 7*ex[8]) - 2*ex[7]*(46 + 140*ex[8] + 
              5*ex[8]^2))) + ex[5]^3*(18*ex[6]^4 + 
          ex[6]^3*(-4 + ex[7]*(48 - 36*ex[8]) + 84*ex[8]) + 
          (-1 + ex[8])*(70 + 6*ex[7]^2 - 50*ex[8] + ex[7]*(-57 + 33*ex[8])) - 
          2*ex[6]*(-16 - 187*ex[8] + 181*ex[8]^2 + ex[7]^2*(-14 + 13*ex[8]) + 
            ex[7]*(16 + 94*ex[8] - 96*ex[8]^2)) + 
          ex[6]^2*(-17 + ex[7]^2*(4 - 36*ex[8]) - 514*ex[8] - 24*ex[8]^2 + 
            ex[7]*(97 + 230*ex[8] + 9*ex[8]^2)))) + 
      ex[3]^2*(2*ex[5]^6*(9 - 9*ex[7] + ex[7]^2 + 
          ex[6]*(3 - 5*ex[7] + ex[7]^2)) - 
        2*ex[6]*((-2 + ex[8])*(-1 + ex[8])^2 + ex[6]^2*(1 - ex[8] - 
            2*ex[8]^2 + ex[8]^3) + ex[6]*(-5 + 15*ex[8] - 13*ex[8]^2 + 
            3*ex[8]^3)) + ex[5]^5*(-17 + ex[6]^2*(-17 + 10*ex[7]) - 
          38*ex[8] - 2*ex[7]^2*(19 + ex[8]) + ex[7]*(64 + 38*ex[8]) - 
          2*ex[6]*(43 - ex[8] - 6*ex[7]*(4 + ex[8]) + ex[7]^2*(6 + ex[8]))) + 
        ex[5]*(2*(-1 + ex[8])^2*(-5 + ex[7] + 2*ex[8]) - 
          2*ex[6]^3*(12 - 5*ex[8] + 10*ex[8]^2) + 2*ex[6]*(-1 + ex[8])*
           (35 + (-67 + 4*ex[7])*ex[8] + 18*ex[8]^2) + 
          ex[6]^2*(-27 + 112*ex[8] - 139*ex[8]^2 + 32*ex[8]^3 - 
            4*ex[7]*(4 - 6*ex[8] + ex[8]^2))) + 
        2*ex[5]^4*(59 + 4*ex[6]^3 + 17*ex[8] + 8*ex[8]^2 + 
          ex[7]^2*(12 + 19*ex[8]) - ex[7]*(64 + 35*ex[8] + 10*ex[8]^2) + 
          ex[6]^2*(20 + ex[8] - 2*ex[7]*(2 + ex[8])) + 
          ex[6]*(-16 + 123*ex[8] - 8*ex[8]^2 + 4*ex[7]^2*(3 + 2*ex[8]) - 
            ex[7]*(50 + 66*ex[8] + ex[8]^2))) - 
        2*ex[5]^2*(ex[6]^3*(8 - 30*ex[8] + 3*ex[8]^2) + 
          (-1 + ex[8])*(13 - 2*ex[7]^2 - 37*ex[8] + 6*ex[8]^2 + 
            ex[7]*(-3 + 17*ex[8])) + ex[6]*(34 + ex[7]^2*(5 - 6*ex[8]) + 
            8*ex[8] - 95*ex[8]^2 + 22*ex[8]^3 + ex[7]*(-57 + 72*ex[8] + 
              ex[8]^2)) + ex[6]^2*(-76 + 40*ex[8] - 72*ex[8]^2 + 5*ex[8]^3 + 
            ex[7]*(-12 + 33*ex[8] + 5*ex[8]^2))) + 
        ex[5]^3*(97 + ex[7]^2*(40 - 50*ex[8]) - 2*ex[6]^3*(-7 + ex[8]) - 
          128*ex[8] - 23*ex[8]^2 + 4*ex[8]^3 + 2*ex[7]*(-59 + 74*ex[8] + 
            10*ex[8]^2) + ex[6]^2*(126 - 298*ex[8] + 25*ex[8]^2 + 
            ex[7]*(22 + 62*ex[8] - 6*ex[8]^2)) + 
          ex[6]*(-174 + ex[7]^2*(28 - 46*ex[8]) - 84*ex[8] - 98*ex[8]^2 + 
            8*ex[8]^3 + 4*ex[7]*(19 + 27*ex[8] + 16*ex[8]^2)))) + 
      ex[3]^3*(4*ex[5]^7*(-1 + ex[7]) - 2*ex[5]^6*(-5 - ex[7]^2 + 
          ex[6]*(-17 + 9*ex[7] + 2*ex[7]^2) - 4*ex[8] + 
          ex[7]*(5 + 4*ex[8])) + ex[6]^2*(-((-11 + ex[8])*(-1 + ex[8])^2) + 
          ex[6]^2*(-1 + 3*ex[8] + 2*ex[8]^2) - 4*ex[6]*(-2 + 7*ex[8] - 
            6*ex[8]^2 + ex[8]^3)) + ex[5]^5*(-143 + 
          ex[6]^2*(-47 + 10*ex[7] - 3*ex[7]^2) - 46*ex[8] - 4*ex[8]^2 - 
          ex[7]^2*(83 + 2*ex[8]) + ex[7]*(218 + 44*ex[8] + 4*ex[8]^2) + 
          2*ex[6]*(7 + 2*ex[7]^2*(-7 + ex[8]) - 41*ex[8] + 
            ex[7]*(1 + 28*ex[8]))) - ex[5]*ex[6]*
         (-2*(-1 + ex[8])^2*(-34 + 5*ex[7] + 3*ex[8]) + 
          ex[6]^3*(11 + 20*ex[8]) - 2*ex[6]^2*(-18 + 33*ex[8] - 49*ex[8]^2 + 
            ex[7]*(-4 + 7*ex[8] + ex[8]^2)) - 2*ex[6]*(-1 + ex[8])*
           (ex[7]*(2 + 6*ex[8]) + 3*(23 - 44*ex[8] + 7*ex[8]^2))) + 
        ex[5]^2*(ex[6]^4*(-13 + 3*ex[8]) - (-1 + ex[8])^2*(-51 + 26*ex[7] + 
            3*ex[8]) + 2*ex[6]*(-1 + ex[8])*(-74 + 4*ex[7]^2 + 
            ex[7]*(10 - 61*ex[8]) + 209*ex[8] - 24*ex[8]^2) + 
          2*ex[6]^3*(74 + 55*ex[8] + 14*ex[8]^2 - 5*ex[7]*(1 + 4*ex[8])) + 
          ex[6]^2*(37 - 127*ex[8] + 359*ex[8]^2 - 3*ex[8]^3 + 
            ex[7]^2*(-7 + 11*ex[8]) - 4*ex[7]*(-24 + 35*ex[8] + 
              15*ex[8]^2))) + ex[5]^4*(-70 + ex[6]^3*(14 - 6*ex[7]) + 
          184*ex[8] + 30*ex[8]^2 + 3*ex[7]^2*(-9 + 23*ex[8]) + 
          ex[7]*(88 - 214*ex[8] - 34*ex[8]^2) + 
          ex[6]^2*(ex[7]*(36 - 38*ex[8]) + ex[7]^2*(5 + 3*ex[8]) + 
            2*(-88 + 65*ex[8])) + 2*ex[6]*(191 + 148*ex[8] + 23*ex[8]^2 + 
            2*ex[7]^2*(25 + 9*ex[8]) - ex[7]*(243 + 89*ex[8] + 
              19*ex[8]^2))) + ex[5]^3*(-3*ex[6]^4 + 
          2*ex[6]^3*(-21*(-3 + ex[8]) + ex[7]*(-4 + 3*ex[8])) + 
          2*(-1 + ex[8])*(-9*ex[7]^2 + ex[7]*(15 + 38*ex[8]) + 
            3*(-5 - 18*ex[8] + ex[8]^2)) + ex[6]^2*
           (-303 + ex[7]^2*(1 - 20*ex[8]) - 354*ex[8] - 80*ex[8]^2 + 
            2*ex[7]*(123 + 63*ex[8] + 14*ex[8]^2)) + 
          2*ex[6]*(109 + ex[7]^2*(38 - 56*ex[8]) - 171*ex[8] - 119*ex[8]^2 + 
            ex[8]^3 + 2*ex[7]*(-54 + 84*ex[8] + 37*ex[8]^2))))) + 
    ex[2]^5*ex[5]*(2*ex[3]^5*(1 + ex[5] - ex[8])*
       (ex[5]^5*(3 - 5*ex[7] + 2*ex[7]^2) - 2*ex[5]^4*(1 + ex[6])*
         (10 - 12*ex[7] + 3*ex[7]^2) + ex[5]*ex[6]^2*(42 + 2*ex[6]^2 + 
          ex[6]*(35 - 3*ex[7]) + 3*ex[7]*(-2 + ex[8]) - 27*ex[8]) - 
        2*ex[6]^3*(3 + ex[6] - 2*ex[8]) + ex[5]^2*ex[6]*
         (-61 + 4*ex[6]^2*(-4 + ex[7]) - ex[7]^2 - 
          ex[6]*(109 - 38*ex[7] + ex[7]^2) + ex[7]*(26 - 12*ex[8]) + 
          36*ex[8]) + 2*ex[5]^3*(ex[7]^2 + ex[6]^2*(16 - 11*ex[7] + 
            ex[7]^2) + ex[6]*(47 - 35*ex[7] + 4*ex[7]^2) - 5*(-2 + ex[8]) + 
          ex[7]*(-8 + 3*ex[8]))) - 2*(ex[5]^4*(-1 + ex[6])*(-2 + ex[8]) - 
        ex[6]*(-1 + ex[8])^3 - ex[5]^3*(2 + 3*ex[7]*(-3 + ex[8]) + 3*ex[8] - 
          2*ex[8]^2 + ex[6]*(9 - 9*ex[8] + 2*ex[8]^2)) + 
        ex[5]^2*(-3 + 10*ex[8] - 3*ex[8]^2 - ex[8]^3 + 
          ex[7]*(4 - 9*ex[8] + 3*ex[8]^2) + ex[6]*(-12 + 22*ex[8] - 
            9*ex[8]^2 + ex[8]^3)) + 
        ex[5]*((ex[7]*(5 - 3*ex[8]) + 4*(-1 + ex[8])^2)*(-1 + ex[8]) + 
          2*ex[6]*(-2 + 4*ex[8] - 4*ex[8]^2 + ex[8]^3))) - 
      2*ex[3]*(ex[5]^5*(-8 + 2*ex[6] + 7*ex[7] - ex[7]^2) - 
        3*(-1 + ex[8])^3 + ex[6]*(7 - 21*ex[8] + 19*ex[8]^2 - 5*ex[8]^3) + 
        ex[6]^2*(2 - 5*ex[8] + 7*ex[8]^2 - 2*ex[8]^3) + 
        ex[5]^2*(-1 + ex[7]*(26 - 36*ex[8]) + 6*ex[7]^2*(-1 + ex[8]) - 
          2*ex[8] + 30*ex[8]^2 - 9*ex[8]^3 + ex[6]^2*(-25 + 34*ex[8] - 
            5*ex[8]^2) + ex[6]*(8 + ex[7]*(6 - 25*ex[8]) + 39*ex[8] + 
            11*ex[8]^2 - 3*ex[8]^3)) + ex[5]^4*(10*(1 + ex[8]) + 
          ex[7]^2*(8 + ex[8]) - ex[7]*(17 + 13*ex[8]) + 
          ex[6]*(32 - 10*ex[8] + ex[7]*(-9 + 2*ex[8]))) + 
        ex[5]^3*(-13 + ex[7]^2*(3 - 9*ex[8]) - 42*ex[8] + 7*ex[8]^2 + 
          ex[6]^2*(-9 + 5*ex[8]) + ex[7]*(29 + 16*ex[8] + 6*ex[8]^2) + 
          ex[6]*(33 - 68*ex[8] + 11*ex[8]^2 + ex[7]*(12 + 13*ex[8] - 
              2*ex[8]^2))) - ex[5]*(ex[6]^2*(14 - 9*ex[8] + 10*ex[8]^2) + 
          (-1 + ex[8])*(-7 + 22*ex[8] - 9*ex[8]^2 + ex[7]*(-7 + 3*ex[8])) + 
          ex[6]*(28 - 69*ex[8] + 73*ex[8]^2 - 18*ex[8]^3 + 
            ex[7]*(15 - 21*ex[8] + 4*ex[8]^2)))) + 
      ex[3]^4*(ex[5]^6*(20 - 37*ex[7] + 16*ex[7]^2) + 
        ex[5]^5*(32 + ex[6]*(-139 + 174*ex[7] - 42*ex[7]^2) + 
          ex[7]^2*(22 - 16*ex[8]) - 14*ex[8] + ex[7]*(-46 + 32*ex[8])) - 
        2*ex[6]^2*(ex[6]^2*(2 + 3*ex[8]) + 3*(5 - 9*ex[8] + 4*ex[8]^2) + 
          2*ex[6]*(8 - 19*ex[8] + 11*ex[8]^2)) + 
        ex[5]^4*(30 + ex[6]^2*(222 - 145*ex[7] + 10*ex[7]^2) - 134*ex[8] - 
          6*ex[8]^2 - 6*ex[7]^2*(3 + ex[8]) + ex[7]*(16 + 82*ex[8] + 
            5*ex[8]^2) + 2*ex[6]*(-10 + ex[7]*(68 - 78*ex[8]) + 53*ex[8] + 
            ex[7]^2*(-32 + 21*ex[8]))) + ex[5]^3*(ex[6]^3*(-103 + 20*ex[7]) - 
          2*ex[6]^2*(16 + ex[7]*(64 - 69*ex[8]) + 94*ex[8] + 
            ex[7]^2*(-8 + 5*ex[8])) + 2*(4 - 78*ex[8] + 64*ex[8]^2 + 
            ex[7]^2*(-3 + 2*ex[8]) + ex[7]*(-6 + 53*ex[8] - 39*ex[8]^2)) + 
          ex[6]*(-46 + 346*ex[8] + 33*ex[8]^2 + ex[7]^2*(4 + 30*ex[8]) - 
            2*ex[7]*(43 + 68*ex[8] + 9*ex[8]^2))) + 
        ex[5]*ex[6]*(ex[6]^3*(8 - 10*ex[8]) + ex[6]^2*
           (95 - 2*(-7 + 8*ex[7])*ex[8] + 7*ex[8]^2) - (-1 + ex[8])*
           (123 - 97*ex[8] + 8*ex[7]*(-3 + 2*ex[8])) + 
          ex[6]*(250 - 584*ex[8] + 328*ex[8]^2 - 2*ex[7]*(8 - 25*ex[8] + 
              17*ex[8]^2))) + ex[5]^2*(10*ex[6]^4 - 
          4*ex[6]^3*(5 - 24*ex[8] + ex[7]*(-6 + 5*ex[8])) + 
          (-1 + ex[8])*(80 + 2*ex[7]^2 - 60*ex[8] + ex[7]*(-43 + 27*ex[8])) + 
          ex[6]^2*(ex[7]^2*(4 - 10*ex[8]) + ex[7]*(65 + 66*ex[8] + 
              7*ex[8]^2) - 2*(78 + 70*ex[8] + 17*ex[8]^2)) + 
          ex[6]*(-262 - 6*ex[7]^2*(-1 + ex[8]) + 746*ex[8] - 458*ex[8]^2 + 
            8*ex[7]*(11 - 31*ex[8] + 19*ex[8]^2)))) + 
      ex[3]^3*(ex[5]^6*(-8 - 4*ex[7] + 8*ex[7]^2) + 
        ex[5]^5*(17 + 4*ex[7]*(-7 + 14*ex[6] - 4*ex[8]) + 31*ex[8] - 
          2*ex[7]^2*(-10 + 9*ex[6] + 4*ex[8])) - 
        2*ex[6]*(-((-11 + ex[8])*(-1 + ex[8])^2) + ex[6]^3*(1 + 3*ex[8]) + 
          2*ex[6]^2*(4 - 9*ex[8] + 9*ex[8]^2) + ex[6]*(32 - 79*ex[8] + 
            54*ex[8]^2 - 7*ex[8]^3)) - 2*ex[5]^4*
         (86 + ex[6]^2*(-26 + 24*ex[7]) + 72*ex[8] + 11*ex[8]^2 + 
          ex[7]^2*(39 + 6*ex[8]) - ex[7]*(125 + 48*ex[8] + 10*ex[8]^2) - 
          ex[6]*(49 + 9*ex[7]^2*(-3 + ex[8]) - 60*ex[8] + 
            ex[7]*(26 + 4*ex[8]))) + ex[5]*(-2*ex[6]^4 - 
          (-1 + ex[8])^2*(-39 + 10*ex[7] + 3*ex[8]) + 
          2*ex[6]^3*(52 + ex[7] + 17*ex[8] - 7*ex[7]*ex[8] + 9*ex[8]^2) - 
          2*ex[6]*(-1 + ex[8])*(128 - 195*ex[8] + 24*ex[8]^2 + 
            ex[7]*(-13 + 24*ex[8])) + ex[6]^2*(195 - 429*ex[8] + 
            361*ex[8]^2 - 3*ex[8]^3 + ex[7]*(32 - 34*ex[8] - 22*ex[8]^2))) + 
        ex[5]^3*(-138 - 30*ex[6]^3 + 154*ex[8] + 125*ex[8]^2 - ex[8]^3 + 
          22*ex[7]^2*(-2 + 3*ex[8]) - 2*ex[7]*(-63 + 77*ex[8] + 46*ex[8]^2) + 
          ex[6]^2*(-219 + 4*ex[7]^2 + 61*ex[8] + ex[7]*(-52 + 30*ex[8])) + 
          2*ex[6]*(143 + 206*ex[8] + 57*ex[8]^2 + ex[7]^2*(7 + 24*ex[8]) - 
            ex[7]*(176 + 79*ex[8] + 32*ex[8]^2))) + 
        2*ex[5]^2*(ex[6]^3*(25 + ex[7] + 6*ex[8]) + (-1 + ex[8])*
           (51 - 3*ex[7]^2 - 108*ex[8] + 9*ex[8]^2 + 
            ex[7]*(-21 + 46*ex[8])) + ex[6]^2*(-156 + ex[7]^2*(2 - 4*ex[8]) - 
            90*ex[8] - 55*ex[8]^2 + ex[7]*(44 + 48*ex[8] + 9*ex[8]^2)) + 
          ex[6]*(-17 + ex[7]^2*(15 - 19*ex[8]) + 145*ex[8] - 254*ex[8]^2 + 
            3*ex[8]^3 + ex[7]*(-47 + 33*ex[8] + 77*ex[8]^2)))) + 
      2*ex[3]^2*(4*ex[5]^6*(-1 + ex[7]) + (-2 + ex[8])*(-1 + ex[8])^2 - 
        2*ex[6]^3*(1 + 2*ex[8]^2) + ex[6]^2*(-13 + 39*ex[8] - 36*ex[8]^2 + 
          7*ex[8]^3) + ex[6]*(-21 + 55*ex[8] - 43*ex[8]^2 + 9*ex[8]^3) + 
        ex[5]^5*(19 + 4*ex[7]^2 + ex[6]*(22 - 12*ex[7] + ex[7]^2) + 6*ex[8] - 
          ex[7]*(13 + 8*ex[8])) + ex[5]^4*(ex[6]^2*(-21 + 5*ex[7]) - 
          ex[7]^2*(31 + 4*ex[8]) - 13*(3 + 5*ex[8]) + 
          ex[7]*(85 + 43*ex[8] + 4*ex[8]^2) - ex[6]*(4 + 36*ex[8] - 
            24*ex[7]*ex[8] + ex[7]^2*(7 + ex[8]))) + 
        ex[5]^2*(23 + ex[7]^2*(11 - 12*ex[8]) + ex[6]^3*(15 - 4*ex[8]) + 
          24*ex[8] - 78*ex[8]^2 + 12*ex[8]^3 + ex[7]*(-38 + 26*ex[8] + 
            24*ex[8]^2) + ex[6]^2*(-15 - 90*ex[8] - 11*ex[8]^2 + 
            ex[7]*(8 + 21*ex[8])) + ex[6]*(-72 + ex[7]^2*(9 - 11*ex[8]) + 
            25*ex[8] - 145*ex[8]^2 + 11*ex[8]^3 + 6*ex[7]*(-5 + 13*ex[8] + 
              5*ex[8]^2))) + ex[5]^3*(27 + 4*ex[6]^3 + 66*ex[8] + 
          34*ex[8]^2 - 2*ex[8]^3 + 2*ex[7]^2*(-7 + 16*ex[8]) + 
          ex[6]^2*(-61 + ex[7] + 36*ex[8] - 5*ex[7]*ex[8]) - 
          ex[7]*(11 + 72*ex[8] + 30*ex[8]^2) + ex[6]*(4 + 202*ex[8] + 
            3*ex[8]^2 + ex[7]^2*(1 + 10*ex[8]) - 2*ex[7]*(49 + 24*ex[8] + 
              6*ex[8]^2))) + ex[5]*(ex[6]^3*(9 + 11*ex[8]) - 
          (-1 + ex[8])*(32 - 54*ex[8] + 12*ex[8]^2 + ex[7]*(-5 + 9*ex[8])) + 
          ex[6]*(57 - 191*ex[8] + 182*ex[8]^2 - 32*ex[8]^3 - 
            4*ex[7]*(-5 + 5*ex[8] + ex[8]^2)) - 
          ex[6]^2*(ex[7]*(-12 + 19*ex[8] + ex[8]^2) + 
            4*(-18 + 21*ex[8] - 22*ex[8]^2 + ex[8]^3))))) - 
    ex[2]^7*(-2*ex[5]*ex[7]*(1 + ex[5] - ex[8])*(-1 + ex[8]) + 
      2*ex[3]^5*(1 + ex[5] - ex[8])*(ex[5]^5*(1 + ex[6])*(-1 + ex[7])^2 + 
        2*ex[5]^3*ex[6]*(18 + ex[6]^2*(3 - 2*ex[7]) + 3*ex[7]^2 + 
          3*ex[6]*(9 - 8*ex[7] + ex[7]^2) + 6*ex[7]*(-3 + ex[8]) - 8*ex[8]) + 
        4*ex[5]*ex[6]^3*(11 + 3*ex[6] + ex[7]*(-2 + ex[8]) - 7*ex[8]) - 
        ex[5]^4*(-1 + ex[7])*(-4 + 2*ex[7] + ex[6]^2*(-5 + 2*ex[7]) + 
          ex[6]*(-17 + 8*ex[7]) + ex[8]) + 2*ex[6]^4*(-3 + 2*ex[8]) - 
        2*ex[5]^2*ex[6]^2*(37 + ex[6]^2 + ex[6]*(25 - 9*ex[7]) + ex[7]^2 - 
          21*ex[8] + ex[7]*(-20 + 9*ex[8]))) + 
      ex[3]*(2*ex[5]^5*(-1 + ex[6])*(-1 + ex[7]) + ex[6]*(-1 + ex[8])^2*
         (-4 + ex[6] + 4*ex[8] + ex[6]*ex[8]) + 
        ex[5]^4*(5 - 6*ex[7]^2 + ex[6]^2*(5 - 3*ex[8]) - 5*ex[8] + 
          ex[7]*(2 + 4*ex[8]) + ex[6]*(-14 - 4*ex[7]*(-2 + ex[8]) + 
            8*ex[8])) - ex[5]^2*((6*ex[7]^2 + 4*ex[7]*(-4 + ex[8]) + 
            (-3 + ex[8])^2)*(-1 + ex[8]) - 2*ex[6]*
           (-11 + (12 + 7*ex[7])*ex[8] - (9 + 2*ex[7])*ex[8]^2 + 2*ex[8]^3) + 
          ex[6]^2*(-26 + 48*ex[8] - 23*ex[8]^2 + 3*ex[8]^3)) - 
        2*ex[5]*((-1 + ex[8])^3 + ex[6]^2*(-6 + 11*ex[8] - 10*ex[8]^2 + 
            3*ex[8]^3) - ex[6]*(-1 + ex[8])*(5 - 3*ex[8] + 
            ex[7]*(-8 + 5*ex[8]))) + 2*ex[5]^3*(7 - 5*ex[8] + 
          3*ex[7]^2*ex[8] + 2*ex[8]^2 + ex[7]*(-8 + ex[8] - ex[8]^2) + 
          ex[6]^2*(10 - 11*ex[8] + 3*ex[8]^2) + ex[6]*(-10 + 16*ex[8] - 
            5*ex[8]^2 + ex[7]*(-5 - 2*ex[8] + ex[8]^2)))) + 
      ex[3]^3*(-2*ex[5]^6*(-1 + ex[6]*(-5 + ex[7]))*(-1 + ex[7]) + 
        ex[6]^2*((-1 + ex[8])^2*(-29 + 3*ex[8]) - 2*ex[6]^2*
           (-1 + 5*ex[8] + 2*ex[8]^2) + 6*ex[6]*(-3 + 12*ex[8] - 11*ex[8]^2 + 
            2*ex[8]^3)) + 2*ex[5]^5*(19 + 16*ex[7]^2 + 
          ex[6]^2*(19 - 16*ex[7] + 3*ex[7]^2) + 3*ex[8] - 
          3*ex[7]*(12 + ex[8]) + ex[6]*(4 + 9*ex[8] + ex[7]^2*(1 + ex[8]) - 
            2*ex[7]*(1 + 5*ex[8]))) + 2*ex[5]*ex[6]*
         (-((-1 + ex[8])^2*(-38 + 13*ex[7] + 3*ex[8])) + 
          ex[6]^3*(8 + 13*ex[8]) - ex[6]*(-1 + ex[8])*(30 - 125*ex[8] + 
            21*ex[8]^2 + 3*ex[7]*(3 + 5*ex[8])) + 
          ex[6]^2*(14 - 4*ex[8] + 44*ex[8]^2 + ex[7]*(11 - 21*ex[8] - 
              2*ex[8]^2))) + ex[5]^4*(-25 + 6*ex[6]^3*(-5 + 2*ex[7]) - 
          47*ex[8] - 4*ex[8]^2 - 2*ex[7]^2*(3 + 14*ex[8]) + 
          ex[6]^2*(53 + 50*ex[7]*(-1 + ex[8]) - 67*ex[8] - 6*ex[7]^2*ex[8]) + 
          ex[7]*(22 + 78*ex[8] + 4*ex[8]^2) - 2*ex[6]*(112 + 42*ex[8] + 
            4*ex[8]^2 + ex[7]^2*(57 + 4*ex[8]) - ex[7]*(166 + 39*ex[8] + 
              4*ex[8]^2))) + 2*ex[5]^3*(3*ex[6]^4 + 
          ex[6]^3*(-45 + ex[7]*(10 - 6*ex[8]) + 24*ex[8]) + 
          (-1 + ex[8])*(31 + 9*ex[7]^2 + 9*ex[8] - ex[7]*(33 + 10*ex[8])) + 
          ex[6]*(-29 + 148*ex[8] + 25*ex[8]^2 + 3*ex[7]^2*(-9 + 19*ex[8]) + 
            ex[7]*(54 - 167*ex[8] - 29*ex[8]^2)) + 
          ex[6]^2*(111 + 104*ex[8] + 14*ex[8]^2 + ex[7]^2*(7 + 9*ex[8]) - 
            ex[7]*(122 + 47*ex[8] + 9*ex[8]^2))) + 
        ex[5]^2*(ex[6]^4*(20 - 6*ex[8]) + (-1 + ex[8])^2*(-29 + 22*ex[7] + 
            ex[8]) + 2*ex[6]^3*(-47 - 65*ex[8] - 9*ex[8]^2 + 
            ex[7]*(15 + 22*ex[8])) + 2*ex[6]*(-1 + ex[8])*(-38 - 12*ex[7]^2 - 
            89*ex[8] + 8*ex[8]^2 + ex[7]*(33 + 50*ex[8])) + 
          ex[6]^2*(56 - 208*ex[8] - 139*ex[8]^2 + ex[8]^3 - 
            4*ex[7]^2*(-5 + 8*ex[8]) + 2*ex[7]*(-44 + 99*ex[8] + 
              29*ex[8]^2)))) + ex[3]^4*(2*ex[5]^6*(-1 + ex[7])*
         (3 - ex[7] + ex[6]*(-3 + 4*ex[7])) - 
        ex[6]^3*(33 - 60*ex[8] + 8*ex[6]^2*ex[8] + 27*ex[8]^2 + 
          ex[6]*(6 - 34*ex[8] + 28*ex[8]^2)) + 
        ex[5]^5*(34 + ex[6]^2*(-32 + 49*ex[7] - 14*ex[7]^2) + 14*ex[8] + 
          2*ex[7]^2*(10 + ex[8]) - ex[7]*(51 + 16*ex[8]) + 
          ex[6]*(62 + ex[7]^2*(26 - 8*ex[8]) - 4*ex[8] + 
            4*ex[7]*(-19 + 3*ex[8]))) - ex[5]^4*(ex[6]^3*(-41 + 28*ex[7]) - 
          2*ex[6]^2*(-41 + ex[7]*(51 - 22*ex[8]) + 12*ex[8] + 
            ex[7]^2*(-19 + 7*ex[8])) + 2*(-28 + 19*ex[8] + 4*ex[8]^2 + 
            ex[7]^2*(-9 + 6*ex[8]) + ex[7]*(34 - 22*ex[8] - 4*ex[8]^2)) + 
          ex[6]*(107 + 204*ex[8] + 2*ex[8]^2 + ex[7]^2*(64 + 26*ex[8]) - 
            2*ex[7]*(80 + 92*ex[8] + ex[8]^2))) + 
        ex[5]^3*(-14*ex[6]^4 + 4*ex[6]^3*(3 - 9*ex[8] + 
            ex[7]*(-10 + 7*ex[8])) - (-1 + ex[8])*(30 + 6*ex[7]^2 - 
            20*ex[8] + ex[7]*(-33 + 17*ex[8])) + 2*ex[6]*(-104 + 17*ex[8] + 
            69*ex[8]^2 + 3*ex[7]^2*(-8 + 7*ex[8]) + 
            ex[7]*(92 - 22*ex[8] - 52*ex[8]^2)) + 
          ex[6]^2*(64 + 482*ex[8] + 8*ex[8]^2 + 6*ex[7]^2*(3 + 8*ex[8]) - 
            ex[7]*(136 + 294*ex[8] + 5*ex[8]^2))) + ex[5]*ex[6]^2*
         (ex[6]^2*(26 - 16*(-5 + ex[7])*ex[8]) - 3*(-1 + ex[8])*
           (52 - 42*ex[8] + ex[7]*(-13 + 9*ex[8])) + 
          ex[6]*(56 - 288*ex[8] + 226*ex[8]^2 - 4*ex[7]*(-4 - 3*ex[8] + 
              7*ex[8]^2))) + ex[5]^2*ex[6]*(2*ex[6]^3*(-1 + 7*ex[8]) + 
          3*(-1 + ex[8])*(51 + 2*ex[7]^2 - 39*ex[8] + 
            ex[7]*(-34 + 22*ex[8])) - ex[6]^2*(8*ex[7]^2*ex[8] - 
            4*ex[7]*(11 + 32*ex[8]) + 5*(12 + 64*ex[8] + ex[8]^2)) + 
          ex[6]*(70 - 22*ex[7]^2*(-1 + ex[8]) + 320*ex[8] - 360*ex[8]^2 + 
            2*ex[7]*(-34 - 47*ex[8] + 75*ex[8]^2)))) + 
      ex[3]^2*(-2*ex[5]^6*(-1 + ex[6])*(-1 + ex[7]) + 
        ex[5]^5*(6*ex[7]^2 + ex[6]^2*(-8 + 3*ex[7]) + 
          ex[6]*(6*ex[7]^2 - 4*(-9 + ex[8]) + 4*ex[7]*(-9 + ex[8])) + 
          4*(-1 + ex[8]) - ex[7]*(3 + 4*ex[8])) + 
        ex[6]*(4*(-2 + ex[8])*(-1 + ex[8])^2 + 4*ex[6]*(-4 + 13*ex[8] - 
            12*ex[8]^2 + 3*ex[8]^3) + ex[6]^2*(3 - 4*ex[8] - 7*ex[8]^2 + 
            4*ex[8]^3)) + ex[5]^4*(3*ex[6]^3 - 2*ex[7]^2*(14 + 3*ex[8]) - 
          2*(24 - 2*ex[8] + ex[8]^2) + 2*ex[7]*(39 + ex[8] + ex[8]^2) + 
          ex[6]^2*(-72 + 26*ex[8] - 6*ex[7]*(-5 + 2*ex[8])) + 
          ex[6]*(39 - 66*ex[8] + 2*ex[8]^2 - 2*ex[7]^2*(11 + 3*ex[8]) + 
            ex[7]*(8 + 64*ex[8] - 2*ex[8]^2))) + 
        ex[5]^2*(ex[6]^3*(44 - 62*ex[8] + 9*ex[8]^2) - 2*(-1 + ex[8])*
           (6 + 4*ex[7]^2 + 8*ex[8] - ex[7]*(7 + 9*ex[8])) + 
          ex[6]*(79 + ex[7]^2*(22 - 26*ex[8]) - 132*ex[8] - 7*ex[8]^2 + 
            8*ex[8]^3 - 2*ex[7]*(49 - 74*ex[8] + 5*ex[8]^2)) + 
          2*ex[6]^2*(-44 + ex[8] - 20*ex[8]^2 + 2*ex[8]^3 + 
            ex[7]*(7 + 15*ex[8] + 6*ex[8]^2))) + 
        ex[5]^3*(-20 + ex[6]^3*(22 - 12*ex[8]) + 52*ex[8] + 
          2*ex[7]^2*(-8 + 15*ex[8]) + ex[7]*(41 - 86*ex[8] + ex[8]^2) + 
          2*ex[6]*(71 - 9*ex[8] + 11*ex[8]^2 + ex[7]^2*(-3 + 16*ex[8]) - 
            2*ex[7]*(30 + 3*ex[8] + 7*ex[8]^2)) + 
          ex[6]^2*(ex[7]*(6 - 56*ex[8] + 9*ex[8]^2) - 
            2*(50 - 76*ex[8] + 11*ex[8]^2))) + 
        ex[5]*(-2*(-1 + ex[8])^2*(-4 + 2*ex[7] + ex[8]) + 
          2*ex[6]^3*(14 - 6*ex[8] + 7*ex[8]^2) - 2*ex[6]*(-1 + ex[8])*
           (9 - 34*ex[8] + 9*ex[8]^2 + ex[7]*(2 + 6*ex[8])) + 
          ex[6]^2*(ex[7]*(35 - 54*ex[8] + 11*ex[8]^2) - 
            2*(4 + 8*ex[8] - 36*ex[8]^2 + 11*ex[8]^3))))), 
  y[42] -> (1 + ex[3])^4*ex[5]^5*(ex[5] - ex[8])*(ex[5]*(-1 + ex[7]) + 
      ex[8]) - ex[2]*(1 + ex[3])^3*ex[5]^4*
     (ex[5]^3*(-1 + ex[7])*(-1 + ex[3]*(-7 + 3*ex[7])) - 
      ex[8]^2*(2 + ex[6] - 2*ex[8] + ex[3]*(-2 + 5*ex[6] + 2*ex[8])) + 
      ex[5]*ex[8]*(4 + ex[6] - 3*ex[7] - 3*ex[8] + 2*ex[7]*ex[8] + 
        ex[3]*(-2 + ex[6]*(9 - 4*ex[7]) + (11 - 5*ex[7])*ex[8])) + 
      ex[5]^2*(-2 - ex[7]*(-2 + ex[8]) + ex[3]*(4*ex[6]*(-1 + ex[7]) + 
          ex[7] - 16*ex[8] + 15*ex[7]*ex[8] - 3*ex[7]^2*ex[8]))) + 
    ex[2]^7*ex[3]^4*(4*ex[5]^5*(1 + ex[6] - ex[7])*(-1 + ex[7])^3 + 
      ex[6]^3*ex[8]^2*(-1 + ex[6] + ex[8])^2 - ex[5]*ex[6]^2*ex[8]*
       (-1 + ex[6] + ex[8])*(ex[6]^2 - (-1 + ex[7])*(-2 + ex[8] + ex[8]^2) + 
        ex[6]*(1 + 6*ex[8] - ex[7]*(2 + 3*ex[8]))) + 
      ex[5]^4*(-1 + ex[7])*(2*(-2 + ex[7])*(-1 + ex[7])^2*(-1 + ex[8]) - 
        ex[6]^2*(ex[7]^2*(1 + ex[8]) + 4*(2 + ex[8]) - 
          2*ex[7]*(5 + 2*ex[8])) + ex[6]*(-1 + ex[7])*(4 + 12*ex[8] + 
          ex[7]^2*(1 + ex[8]) - 2*ex[7]*(4 + 5*ex[8]))) + 
      ex[5]^2*ex[6]*((-1 + ex[7])^2*(-1 + ex[8])^2*(1 + 2*ex[8]) - 
        ex[6]^3*(-1 + ex[7] - 5*ex[8] + 3*ex[7]*ex[8]) + 
        ex[6]*(-1 + ex[7])*(-1 + ex[8])*(-1 - 12*ex[8] - 5*ex[8]^2 + 
          2*ex[7]*(1 + 4*ex[8] + ex[8]^2)) + ex[6]^2*(-1 + 6*ex[8] + 
          14*ex[8]^2 - 14*ex[7]*ex[8]*(1 + ex[8]) + 
          ex[7]^2*(1 + 5*ex[8] + 3*ex[8]^2))) + 
      ex[5]^3*((-1 + ex[7])^3*(-1 + ex[8])^2 + ex[6]*(-1 + ex[7])^2*
         (-1 + ex[8])*(-5 - 9*ex[8] + 4*ex[7]*(1 + ex[8])) - 
        ex[6]^3*(5 + 8*ex[8] + ex[7]^2*(2 + 3*ex[8]) - 
          2*ex[7]*(4 + 5*ex[8])) + ex[6]^2*(-1 + ex[7])*
         (-1 + 18*ex[8] + 8*ex[8]^2 + ex[7]^2*(2 + 4*ex[8] + ex[8]^2) - 
          2*ex[7]*(2 + 11*ex[8] + 3*ex[8]^2)))) + 
    ex[2]^2*(1 + ex[3])^2*ex[5]^3*(ex[3]*ex[5]^4*(-1 + ex[7])*
       (8 - 5*ex[7] + ex[3]*(19 - 16*ex[7] + 3*ex[7]^2)) - 
      (ex[3]*(4*ex[6]^2 - 6*ex[6]*(-1 + ex[8]) - 4*(-1 + ex[8])^2) + 
        ex[3]^2*(10*ex[6]^2 + 8*ex[6]*(-1 + ex[8]) + (-1 + ex[8])^2) - 
        2*ex[6]*(-1 + ex[8]))*ex[8]^2 + 
      ex[5]^3*(2*(-1 + ex[7])*(-1 + ex[8]) + 
        ex[3]*(10 - 5*ex[6]*(-1 + ex[7]) + 8*ex[8] + ex[7]^2*(4 + ex[8]) - 
          2*ex[7]*(7 + 3*ex[8])) + ex[3]^2*
         (4 + ex[6]*(23 - 32*ex[7] + 9*ex[7]^2) + 48*ex[8] - 
          3*ex[7]^3*ex[8] - 13*ex[7]*(1 + 5*ex[8]) + 
          ex[7]^2*(6 + 26*ex[8]))) + ex[5]*ex[8]*
       (-((-1 + ex[8])*(2 + ex[6] - 2*ex[7] + 2*ex[8])) - 
        ex[3]^2*(2*ex[6]^2*(-8 + 3*ex[7]) + (-1 + ex[8])*(-2 + 3*ex[7] - 
            12*ex[8] + 5*ex[7]*ex[8]) + 2*ex[6]*(3 + ex[7] - 22*ex[8] + 
            9*ex[7]*ex[8])) + ex[3]*(4*ex[6]^2 + 2*(-2 + ex[7])*
           (1 - 5*ex[8] + 4*ex[8]^2) + ex[6]*(13 + ex[8] + 
            ex[7]*(-11 + 3*ex[8])))) + ex[5]^2*(-1 + ex[7] - 2*ex[8] - 
        ex[6]*ex[8] + ex[7]*ex[8] + 4*ex[8]^2 - 2*ex[7]*ex[8]^2 + 
        ex[3]*(ex[7]^2*ex[8]*(-7 + 4*ex[8]) + 2*ex[8]*(-11 + 6*ex[8]) + 
          ex[7]*(3 + 26*ex[8] - 15*ex[8]^2) + ex[6]*(-7 - 12*ex[8] + 
            ex[7]*(7 + 2*ex[8]))) + ex[3]^2*(2 + 6*ex[6]^2*(-1 + ex[7]) + 
          4*ex[8] - 40*ex[8]^2 + ex[7]^2*(1 - 3*ex[8] - 7*ex[8]^2) + 
          ex[7]*(-3 + 6*ex[8] + 35*ex[8]^2) + ex[6]*(-1 - 59*ex[8] - 
            9*ex[7]^2*ex[8] + ex[7]*(4 + 50*ex[8]))))) + 
    ex[2]^6*ex[3]^3*(ex[5]^6*(ex[3]*(ex[6]*(-2 + ex[7]) + 4*(-1 + ex[7])) + 
        2*(-2 + ex[7]))*(-2 + ex[7])*(-1 + ex[7])^2 + 
      2*ex[6]^2*(1 + ex[3]*ex[6] - ex[8])*ex[8]^2*(-1 + ex[6] + ex[8])^2 - 
      ex[5]*ex[6]*ex[8]*(-1 + ex[6] + ex[8])*(2*ex[3]*ex[6]^3 + 
        4*(-1 + ex[7])*(-1 + ex[8])^2 - ex[6]*(-1 + ex[8])*
         (3 + 9*ex[8] - 4*ex[7]*(1 + ex[8]) + ex[3]*(-4 - 5*ex[8] + 
            2*ex[7]*(2 + ex[8]))) + ex[6]^2*(1 + ex[8] + 
          ex[3]*(2 + 17*ex[8] - 2*ex[7]*(2 + 3*ex[8])))) + 
      ex[5]^5*(-1 + ex[7])*(ex[6]*(-2 + ex[7])*(-4*(2 + ex[8]) + 
          ex[7]*(7 + 2*ex[8])) - (-1 + ex[7])*(ex[7]*(6 - 12*ex[8]) + 
          ex[7]^2*(-1 + 2*ex[8]) + 4*(-3 + 4*ex[8])) + 
        ex[3]*(ex[6]^2*(8 - 10*ex[7] + 3*ex[7]^2) - (-1 + ex[7])*
           (8 + 16*ex[8] + ex[7]^2*(7 + 3*ex[8]) - 2*ex[7]*(9 + 8*ex[8])) + 
          ex[6]*(-(ex[7]^3*ex[8]) + 9*ex[7]^2*(2 + ex[8]) + 4*(7 + 4*ex[8]) - 
            2*ex[7]*(24 + 11*ex[8])))) + 
      ex[5]^2*(-2*(-1 + ex[7])^2*(-1 + ex[8])^3 + ex[6]*(-1 + ex[7])*
         (-1 + ex[8])^2*(3 + 19*ex[8] - 2*ex[8]^2 - 4*ex[7]*(1 + 2*ex[8]) + 
          2*ex[3]*(-1 + ex[7] - 4*ex[8] + 2*ex[7]*ex[8] - ex[8]^2)) + 
        ex[6]^4*(3*ex[8] + ex[3]*(2 + 16*ex[8] - ex[7]*(2 + 7*ex[8]))) + 
        ex[6]^3*(1 + ex[8] + 8*ex[8]^2 - ex[7]*(1 + 3*ex[8] + 4*ex[8]^2) + 
          2*ex[3]*(-1 + 5*ex[8] + 29*ex[8]^2 - ex[7]*ex[8]*(17 + 21*ex[8]) + 
            ex[7]^2*(1 + 5*ex[8] + 3*ex[8]^2))) + ex[6]^2*(-1 + ex[8])*
         (-5*ex[8]*(3 + ex[8]) - 2*ex[7]^2*(1 + 3*ex[8] + ex[8]^2) + 
          ex[7]*(2 + 24*ex[8] + 4*ex[8]^2) + ex[3]*(2 + 32*ex[8] + 
            32*ex[8]^2 + 4*ex[7]^2*(1 + 4*ex[8] + ex[8]^2) - 
            3*ex[7]*(2 + 17*ex[8] + 9*ex[8]^2)))) + 
      ex[5]^4*(-2*(-1 + ex[7])^2*(-1 + ex[8])*(8 - 5*ex[8] + 
          ex[7]*(-5 + 2*ex[8])) + ex[6]^2*(4*(3 + 4*ex[8]) + 
          ex[7]^2*(8 + 7*ex[8]) - 2*ex[7]*(10 + 11*ex[8])) - 
        ex[6]*(-1 + ex[7])*(-8 + 6*ex[8] + 16*ex[8]^2 + 
          ex[7]^2*(-3 + 7*ex[8] + 2*ex[8]^2) - 2*ex[7]*(-3 + 8*ex[8] + 
            6*ex[8]^2)) + ex[3]*(ex[6]^3*(5 - 8*ex[7] + 3*ex[7]^2) + 
          (-1 + ex[7])^2*(-1 + ex[8])*(4*ex[7]^2 - 5*ex[7]*(3 + ex[8]) + 
            2*(6 + 5*ex[8])) + ex[6]^2*(30 + 46*ex[8] - 
            ex[7]^3*(2 + 5*ex[8]) + 4*ex[7]^2*(8 + 9*ex[8]) - 
            ex[7]*(63 + 74*ex[8])) + ex[6]*(-1 + ex[7])*(-1 - 60*ex[8] - 
            21*ex[8]^2 + 2*ex[7]^3*(1 + ex[8]) - 2*ex[7]^2*(9 + 16*ex[8] + 
              2*ex[8]^2) + ex[7]*(23 + 90*ex[8] + 19*ex[8]^2)))) + 
      ex[5]^3*(-2*(-1 + ex[7])^2*(-1 + ex[8])^2*(-5 + 2*ex[7] + ex[8]) + 
        ex[6]^3*(-3*(1 + 4*ex[8]) + ex[7]*(3 + 8*ex[8])) - 
        ex[6]*(-1 + ex[7])*(-1 + ex[8])*(7 + 21*ex[8] - 10*ex[8]^2 + 
          2*ex[7]^2*(1 + ex[8]) + 2*ex[7]*(-6 - 7*ex[8] + 2*ex[8]^2)) + 
        ex[6]^2*(-18*ex[8]^2 + ex[7]^2*(1 - 7*ex[8] - 5*ex[8]^2) + 
          ex[7]*(2 + 6*ex[8] + 22*ex[8]^2)) + ex[3]*(ex[6]^4*(-1 + ex[7]) + 
          (-1 + ex[7])^2*(-3 + 2*ex[7] - 2*ex[8])*(-1 + ex[8])^2 - 
          ex[6]^3*(13 + 43*ex[8] + ex[7]^2*(4 + 9*ex[8]) - 
            2*ex[7]*(10 + 21*ex[8])) + ex[6]*(-1 + ex[7])*(-1 + ex[8])*
           (11 + 42*ex[8] + 11*ex[8]^2 + 8*ex[7]^2*(1 + ex[8]) - 
            ex[7]*(21 + 42*ex[8] + 5*ex[8]^2)) + ex[6]^2*(6 - 48*ex[8] - 
            65*ex[8]^2 + 2*ex[7]^3*(2 + 4*ex[8] + ex[8]^2) + 
            3*ex[7]*(1 + 38*ex[8] + 27*ex[8]^2) - ex[7]^2*(13 + 65*ex[8] + 
              27*ex[8]^2))))) - ex[2]^3*(1 + ex[3])*ex[5]^2*
     (ex[5]*(ex[5]*(-1 + ex[7]) + ex[6]*ex[8])*(-2*(-1 + ex[8])*ex[8] + 
        ex[5]*(-1 + 2*ex[8])) - ex[3]^2*
       (ex[5]^5*(-23 + 50*ex[7] - 34*ex[7]^2 + 7*ex[7]^3) + 
        (6*ex[6]^3 - 6*ex[6]^2*(-1 + ex[8]) - 11*ex[6]*(-1 + ex[8])^2 - 
          2*(-1 + ex[8])^3)*ex[8]^2 + ex[5]^4*
         (20 + ex[6]*(29 - 45*ex[7] + 16*ex[7]^2) + 42*ex[8] - 
          ex[7]^3*(2 + 5*ex[8]) - 3*ex[7]*(12 + 23*ex[8]) + 
          ex[7]^2*(18 + 35*ex[8])) + ex[5]*ex[8]*(-6*ex[6]^3 - 
          ex[6]*(-1 + ex[8])*(9 - 31*ex[8] + 4*ex[7]*(-1 + 4*ex[8])) + 
          ex[6]^2*(3*ex[7]*(5 + ex[8]) - 5*(3 + 5*ex[8])) - 
          (-1 + ex[8])^2*(-4 - 15*ex[8] + ex[7]*(5 + 6*ex[8]))) + 
        ex[5]^3*(9*ex[6]^2*(-1 + ex[7]) + ex[7]^3*(5 - 2*ex[8])*ex[8] + 
          ex[7]*(27 + 47*ex[8]) + 5*ex[7]^2*(-3 - 5*ex[8] + ex[8]^2) - 
          2*(3 + 15*ex[8] + 2*ex[8]^2) - ex[6]*(31 + 71*ex[8] + 
            ex[7]^2*(10 + 11*ex[8]) - 4*ex[7]*(11 + 15*ex[8]))) + 
        ex[5]^2*(ex[6]^2*(9 + 40*ex[8] - 3*ex[7]*(3 + 4*ex[8])) + 
          ex[6]*(2*ex[8]*(26 + 11*ex[8]) + ex[7]^2*(1 + 19*ex[8] - 
              5*ex[8]^2) + ex[7]*(-7 - 74*ex[8] + ex[8]^2)) - 
          (-1 + ex[8])*(-4 - 2*ex[8] + 28*ex[8]^2 + 
            ex[7]*(8 - 5*ex[8] - 25*ex[8]^2) + 2*ex[7]^2*(-2 + ex[8] + 
              3*ex[8]^2)))) + ex[3]*(2*ex[5]^5*(-1 + ex[7])^2 + 
        2*ex[6]*(-1 + ex[8])*ex[8]^2*(-2 + 3*ex[6] + 2*ex[8]) + 
        ex[5]^4*(-1 + ex[7])*(ex[6] + (-2 + ex[7])*(-5 + 2*ex[8])) + 
        ex[5]^3*(3 + 12*ex[8] - 18*ex[8]^2 + ex[6]*(8 - 8*ex[7] + 4*ex[8]) + 
          ex[7]^2*(3 + 3*ex[8] - 4*ex[8]^2) + ex[7]*(-6 - 13*ex[8] + 
            18*ex[8]^2)) + ex[5]*ex[8]*(-(ex[6]^2*(-3 + ex[8])) + 
          4*(-1 + ex[7] - ex[8])*(-1 + ex[8])^2 + 2*ex[6]*(-1 + ex[8])*
           (-3 - 10*ex[8] + 2*ex[7]*(2 + ex[8]))) + 
        ex[5]^2*(-5*ex[6]^2*ex[8] + ex[6]*(-3 - 11*ex[8] + 13*ex[8]^2 + 
            ex[7]*(3 + 6*ex[8] - 5*ex[8]^2)) - (-1 + ex[8])*
           (ex[7]^2*(1 - 5*ex[8]) - 2*ex[8]*(5 + 8*ex[8]) + 
            2*ex[7]*(1 + 8*ex[8] + 4*ex[8]^2)))) + 
      ex[3]^3*(ex[5]^5*(25 - 56*ex[7] + 42*ex[7]^2 - 12*ex[7]^3 + ex[7]^4) - 
        ex[6]*(10*ex[6]^2 + 12*ex[6]*(-1 + ex[8]) + 3*(-1 + ex[8])^2)*
         ex[8]^2 + ex[5]^4*(ex[6]*(-50 + 88*ex[7] - 44*ex[7]^2 + 6*ex[7]^3) - 
          ex[7]^4*ex[8] + 3*ex[7]^3*(3 + 5*ex[8]) - 4*(5 + 17*ex[8]) - 
          ex[7]^2*(43 + 69*ex[8]) + ex[7]*(57 + 119*ex[8])) - 
        ex[5]*ex[8]*(2*ex[6]^3*(-7 + 2*ex[7]) + (-1 + ex[8])^2*
           (-2 - 3*ex[8] + ex[7]*(2 + ex[8])) + ex[6]^2*(6 - 68*ex[8] + 
            6*ex[7]*(1 + 4*ex[8])) + ex[6]*(-1 + ex[8])*(-7 - 39*ex[8] + 
            2*ex[7]*(5 + 7*ex[8]))) + ex[5]^3*
         (9*ex[6]^2*(3 - 4*ex[7] + ex[7]^2) + ex[7]*(17 - 54*ex[8] - 
            81*ex[8]^2) + ex[7]^3*(2 - 6*ex[8] - 3*ex[8]^2) + 
          ex[7]^2*(-9 + 36*ex[8] + 30*ex[8]^2) + 
          2*(-5 + 8*ex[8] + 32*ex[8]^2) + ex[6]*(15 + 143*ex[8] - 
            6*ex[7]^3*ex[8] + ex[7]^2*(14 + 61*ex[8]) - 
            2*ex[7]*(19 + 87*ex[8]))) + ex[5]^2*(4*ex[6]^3*(-1 + ex[7]) + 
          ex[6]^2*(-3 - 83*ex[8] - 9*ex[7]^2*ex[8] + ex[7]*(6 + 60*ex[8])) - 
          (-1 + ex[8])*(8*ex[8]*(2 + 3*ex[8]) + ex[7]^2*(1 + 8*ex[8] + 
              3*ex[8]^2) - ex[7]*(1 + 26*ex[8] + 19*ex[8]^2)) + 
          ex[6]*(5 + 6*ex[8] - 129*ex[8]^2 + ex[7]^2*(1 - 11*ex[8] - 
              17*ex[8]^2) + 2*ex[7]*(-3 + 15*ex[8] + 50*ex[8]^2))))) + 
    ex[2]^5*ex[3]^2*(-(ex[5]*(4*ex[5]^5*(-2 + ex[7])*(-1 + ex[7])^2 - 
         2*ex[6]*(3*ex[6]^2 + 4*ex[6]*(-1 + ex[8]) + (-1 + ex[8])^2)*
          (-1 + ex[8])*ex[8]^2 + ex[5]*(-1 + ex[8])*ex[8]*
          (3*ex[6]^3 - 2*(-1 + ex[7])*(-1 + ex[8])^2 + ex[6]*(-1 + ex[8])*
            (11 + ex[7]^2 + 10*ex[8] - 4*ex[7]*(3 + ex[8])) + 
           ex[6]^2*(6 + 22*ex[8] - 2*ex[7]*(5 + 4*ex[8]))) + 
         ex[5]^4*(-1 + ex[7])*(7 - 2*ex[7]^2*(-1 + ex[8]) - 4*ex[8] + 
           2*ex[7]*(-5 + 4*ex[8]) + ex[6]*(-9 - 8*ex[8] + 
             ex[7]*(7 + 4*ex[8]))) + ex[5]^3*(-2*(-1 + ex[7])*(-1 + ex[8])*
            (4 + 6*ex[8] + ex[7]^2*(1 + ex[8]) - ex[7]*(7 + 4*ex[8])) + 
           ex[6]^2*(-3 - 9*ex[8] + ex[7]*(3 + 7*ex[8])) - 
           ex[6]*(3 - 12*ex[8] + 4*ex[8]^2 - 4*ex[7]*(1 - 4*ex[8] + 2*
                ex[8]^2) + ex[7]^2*(1 - 3*ex[8] + 2*ex[8]^2))) + 
         ex[5]^2*(3*ex[6]^3*ex[8] + (-1 + ex[7])*(-1 + ex[8])^2*
            (3 + ex[7]^2 + 10*ex[8] - 4*ex[7]*(1 + ex[8])) + 
           ex[6]^2*(3 - 5*ex[8]^2 + ex[7]*(-3 + 2*ex[8] + ex[8]^2)) - 
           ex[6]*(-1 + ex[8])*(6*ex[8]*(5 + 2*ex[8]) - 
             4*ex[7]*(1 + 11*ex[8] + 2*ex[8]^2) + ex[7]^2*(1 + 13*ex[8] + 2*
                ex[8]^2))))) + ex[3]^2*
       (-(ex[5]^7*(2 - 3*ex[7] + ex[7]^2)^2) + ex[6]^3*ex[8]^2*
         (-1 + ex[6] + ex[8])^2 + ex[5]^6*(-1 + ex[7])*
         (2*ex[6]*(-12 + 18*ex[7] - 8*ex[7]^2 + ex[7]^3) + 
          ex[7]^3*(8 + ex[8]) - 4*(7 + 3*ex[8]) - ex[7]^2*(41 + 8*ex[8]) + 
          2*ex[7]*(31 + 9*ex[8])) - ex[5]*ex[6]^2*ex[8]*(-1 + ex[6] + ex[8])*
         (ex[6]^2 - (-1 + ex[8])*(-2 - 7*ex[8] + ex[7]*(2 + ex[8])) + 
          ex[6]*(1 + 16*ex[8] - ex[7]*(2 + 3*ex[8]))) + 
        ex[5]^2*ex[6]*(-(ex[6]^3*(-1 + ex[7] - 17*ex[8] + 5*ex[7]*ex[8])) + 
          (-1 + ex[8])^2*(1 + 10*ex[8] + 7*ex[8]^2 + ex[7]^2*(1 + 2*ex[8]) - 
            2*ex[7]*(1 + 6*ex[8] + 2*ex[8]^2)) + ex[6]^2*(-1 + 2*ex[8] + 
            84*ex[8]^2 - 2*ex[7]*ex[8]*(13 + 21*ex[8]) + 
            ex[7]^2*(1 + 5*ex[8] + 3*ex[8]^2)) + ex[6]*(-1 + ex[8])*
           (1 + 28*ex[8] + 61*ex[8]^2 + 2*ex[7]^2*(1 + 4*ex[8] + ex[8]^2) - 
            3*ex[7]*(1 + 14*ex[8] + 11*ex[8]^2))) + 
        ex[5]^5*(ex[6]^2*(-31 + 60*ex[7] - 35*ex[7]^2 + 6*ex[7]^3) + 
          ex[6]*(-57 - 84*ex[8] - 2*ex[7]^4*ex[8] - 5*ex[7]^2*
             (22 + 21*ex[8]) + ex[7]^3*(24 + 26*ex[8]) + 
            2*ex[7]*(73 + 81*ex[8])) - (-1 + ex[7])*(2 - 50*ex[8] - 
            13*ex[8]^2 + ex[7]^3*(2 + 6*ex[8]) - ex[7]^2*(12 + 44*ex[8] + 
              3*ex[8]^2) + ex[7]*(11 + 88*ex[8] + 13*ex[8]^2))) + 
        ex[5]^3*(2*ex[6]^4*(-1 + ex[7]) + (-1 + ex[7])*(-1 + ex[8])^2*
           (3 + ex[7]^2 + 6*ex[8] + ex[8]^2 - 4*ex[7]*(1 + ex[8])) - 
          ex[6]^3*(11 + 76*ex[8] + ex[7]^2*(2 + 9*ex[8]) - 
            2*ex[7]*(8 + 29*ex[8])) + ex[6]*(-1 + ex[8])*(-7 - 64*ex[8] - 
            45*ex[8]^2 + 4*ex[7]^3*(1 + ex[8]) - ex[7]^2*(19 + 49*ex[8] + 
              10*ex[8]^2) + 2*ex[7]*(11 + 56*ex[8] + 23*ex[8]^2)) + 
          ex[6]^2*(9 - 36*ex[8] - 154*ex[8]^2 + ex[7]^3*(2 + 4*ex[8] + 
              ex[8]^2) - ex[7]^2*(8 + 52*ex[8] + 33*ex[8]^2) + 
            3*ex[7]*(-1 + 38*ex[8] + 48*ex[8]^2))) + 
        ex[5]^4*(2*ex[6]^3*(7 - 10*ex[7] + 3*ex[7]^2) - 
          ex[6]^2*(-39 - 131*ex[8] + ex[7]^3*(1 + 7*ex[8]) - 
            ex[7]^2*(31 + 66*ex[8]) + 2*ex[7]*(39 + 86*ex[8])) + 
          (-1 + ex[7])*(-1 + ex[8])*(2*ex[7]^3 - 2*ex[7]^2*(7 + 5*ex[8]) - 
            2*(6 + 16*ex[8] + 3*ex[8]^2) + ex[7]*(25 + 38*ex[8] + 
              3*ex[8]^2)) + ex[6]*(-15 + 90*ex[8] + 98*ex[8]^2 + 
            ex[7]^4*(1 + ex[8]) - 2*ex[7]^3*(5 + 16*ex[8] + 4*ex[8]^2) + 
            3*ex[7]^2*(6 + 52*ex[8] + 21*ex[8]^2) - 2*ex[7]*(-3 + 112*ex[8] + 
              72*ex[8]^2)))) + ex[3]*(-2*ex[5]^7*(2 - 3*ex[7] + ex[7]^2)^2 - 
        2*ex[6]^2*(-1 + ex[8])*ex[8]^2*(-1 + ex[6] + ex[8])^2 + 
        ex[5]^6*(-1 + ex[7])*(ex[6]*(-16 + 22*ex[7] - 7*ex[7]^2) + 
          2*ex[7]^3*(1 + ex[8]) - 8*(2 + 3*ex[8]) + 4*ex[7]*(7 + 9*ex[8]) - 
          ex[7]^2*(15 + 16*ex[8])) - ex[5]*ex[6]*ex[8]*(-1 + ex[6] + ex[8])*
         (4*(-1 + ex[7] - ex[8])*(-1 + ex[8])^2 + ex[6]^2*(1 + 5*ex[8]) + 
          ex[6]*(-1 + ex[8])*(4*ex[7]*(1 + ex[8]) - 3*(1 + 5*ex[8]))) + 
        ex[5]^2*(-2*(-1 + ex[7])*(-1 + ex[7] - 2*ex[8])*(-1 + ex[8])^3 + 
          7*ex[6]^4*ex[8] - ex[6]^2*(-1 + ex[8])*(ex[8]*(9 + 19*ex[8]) + 
            2*ex[7]^2*(1 + 3*ex[8] + ex[8]^2) - 2*ex[7]*(1 + 11*ex[8] + 
              6*ex[8]^2)) + ex[6]*(-1 + ex[8])^2*(-3 - 28*ex[8] - 
            17*ex[8]^2 - 4*ex[7]^2*(1 + 2*ex[8]) + ex[7]*(7 + 38*ex[8] + 
              7*ex[8]^2)) - ex[6]^3*(-1 - 8*ex[8] - 31*ex[8]^2 + 
            ex[7]*(1 + 12*ex[8] + 11*ex[8]^2))) + 
        ex[5]^5*(-4*ex[6]^2*(3 - 5*ex[7] + 2*ex[7]^2) + 
          2*ex[6]*(-24 - 31*ex[8] + ex[7]^3*(5 + 4*ex[8]) - 
            ex[7]^2*(31 + 28*ex[8]) + ex[7]*(50 + 54*ex[8])) - 
          (-1 + ex[7])*(ex[7]^3*(-1 + 3*ex[8]) - 2*ex[8]*(2 + 13*ex[8]) - 
            2*ex[7]^2*(4 + 7*ex[8] + 3*ex[8]^2) + 2*ex[7]*(7 + 9*ex[8] + 
              13*ex[8]^2))) + ex[5]^3*(2*ex[6]^3*(-4*(1 + 5*ex[8]) + 
            ex[7]*(4 + 9*ex[8])) - (-1 + ex[7])*(-1 + ex[8])^2*
           (4*ex[7]^2 - ex[7]*(15 + 7*ex[8]) - 2*(-5 - 9*ex[8] + ex[8]^2)) + 
          2*ex[6]*(-1 + ex[8])*(1 + 13*ex[8] + 2*ex[8]^2 - 
            ex[7]^3*(1 + ex[8]) - ex[7]*(5 + 23*ex[8]) + 
            ex[7]^2*(5 + 8*ex[8] + ex[8]^2)) - ex[6]^2*
           (2*ex[8]*(15 + 31*ex[8]) + ex[7]^2*(1 + 24*ex[8] + 7*ex[8]^2) - 
            ex[7]*(7 + 63*ex[8] + 50*ex[8]^2))) + 
        ex[5]^4*(-3*ex[6]^3*(-1 + ex[7]) + ex[6]^2*(36 + 76*ex[8] + 
            ex[7]^2*(16 + 17*ex[8]) - ex[7]*(55 + 78*ex[8])) + 
          (-1 + ex[7])*(-1 + ex[8])*(8 + 4*ex[7]^2 + 18*ex[8] - 12*ex[8]^2 + 
            3*ex[7]*(-5 - 3*ex[8] + 2*ex[8]^2)) + 
          ex[6]*(-3 + 36*ex[8] + 55*ex[8]^2 - ex[7]^3*(-1 + 16*ex[8] + 
              ex[8]^2) + ex[7]^2*(11 + 74*ex[8] + 25*ex[8]^2) - 
            ex[7]*(15 + 92*ex[8] + 77*ex[8]^2))))) + 
    ex[2]^4*ex[3]*ex[5]*(ex[5]*(2*ex[5]^4*(-1 + ex[7])^2 - 
        2*ex[6]*(-1 + ex[8])*ex[8]^2*(-2 + 3*ex[6] + 2*ex[8]) + 
        ex[5]^3*(-1 + ex[7])*(2 + 2*(-3 + ex[7])*ex[8] + 
          ex[6]*(1 + 2*ex[8])) + ex[5]^2*(ex[6]^2*ex[8] - 
          2*(-1 + ex[7])*(-1 + ex[8])*(ex[7] - 6*ex[8] + 2*ex[7]*ex[8]) + 
          ex[6]*(-1 + 2*ex[8])*(-3*(1 + ex[8]) + ex[7]*(3 + ex[8]))) + 
        ex[5]*(ex[7]^2*(-1 + ex[8])^2 - 4*ex[7]*(-1 + ex[8])*ex[8]*
           (-1 + ex[8] + ex[6]*(2 + ex[8])) + ex[8]*(4*(-1 + ex[8])^2 + 
            ex[6]^2*(-3 + 5*ex[8]) + 6*ex[6]*(-1 - ex[8] + 2*ex[8]^2)))) + 
      ex[3]*(4*ex[5]^6*(-2 + ex[7])*(-1 + ex[7])^2 + 
        2*ex[6]*(3*ex[6]^2 + 4*ex[6]*(-1 + ex[8]) + (-1 + ex[8])^2)*
         (-1 + ex[8])*ex[8]^2 - ex[5]^5*(-1 + ex[7])*(ex[6]*(9 - 7*ex[7]) + 
          6*(3 + 2*ex[8]) + ex[7]^2*(5 + 2*ex[8]) - ex[7]*(19 + 12*ex[8])) + 
        ex[5]*ex[8]*(2*(-1 + ex[7] - ex[8])*(-1 + ex[8])^3 + 
          3*ex[6]^3*(1 + ex[8]) + ex[6]*(-1 + ex[8])^2*(-11 - 25*ex[8] + 
            4*ex[7]*(3 + ex[8])) + 2*ex[6]^2*(-1 + ex[8])*(-3 - 17*ex[8] + 
            ex[7]*(5 + 4*ex[8]))) + ex[5]^4*(-3 + 3*ex[6]^2*(-1 + ex[7]) - 
          10*ex[8] + 8*ex[8]^2 + ex[7]*(12 + 22*ex[8] - 12*ex[8]^2) + 
          ex[7]^3*(1 + 5*ex[8] - 2*ex[8]^2) + 2*ex[7]^2*(-5 - 9*ex[8] + 
            4*ex[8]^2) - ex[6]*(33 + 29*ex[8] - 10*ex[7]*(5 + 3*ex[8]) + 
            ex[7]^2*(17 + 6*ex[8]))) - ex[5]^2*(9*ex[6]^3*ex[8] + 
          ex[6]^2*(3 + 18*ex[8] + ex[8]^2 - ex[7]*(3 + 13*ex[8] + 
              2*ex[8]^2)) + (-1 + ex[8])^2*(-(ex[7]^2*(4 + 5*ex[8])) - 
            3*(1 + 6*ex[8] + 4*ex[8]^2) + ex[7]*(7 + 23*ex[8] + 6*ex[8]^2)) - 
          ex[6]*(-1 + ex[8])*(3*ex[8]*(9 + 19*ex[8]) + 
            ex[7]^2*(1 + 11*ex[8] + 2*ex[8]^2) - 4*ex[7]*(1 + 12*ex[8] + 
              7*ex[8]^2))) + ex[5]^3*(ex[6]^2*(6*(2 + 5*ex[8]) - 
            ex[7]*(12 + 13*ex[8])) + ex[6]*(6 + 30*ex[8] - 14*ex[8]^2 + 
            ex[7]^2*(2 + 17*ex[8] - 3*ex[8]^2) + 2*ex[7]*(-7 - 20*ex[8] + 
              5*ex[8]^2)) - (-1 + ex[8])*(4 + ex[7]^3*(1 - 3*ex[8]) + 
            28*ex[8] + 22*ex[8]^2 + ex[7]^2*(8 + 20*ex[8] + 6*ex[8]^2) - 
            2*ex[7]*(8 + 23*ex[8] + 11*ex[8]^2)))) - 
      ex[3]^3*(ex[5]^6*(16 - 42*ex[7] + 39*ex[7]^2 - 15*ex[7]^3 + 
          2*ex[7]^4) + ex[6]^2*(5*ex[6]^2 + 8*ex[6]*(-1 + ex[8]) + 
          3*(-1 + ex[8])^2)*ex[8]^2 - ex[5]^5*
         (36 + ex[6]*(51 - 108*ex[7] + 74*ex[7]^2 - 18*ex[7]^3 + ex[7]^4) + 
          46*ex[8] + 2*ex[7]^4*(2 + ex[8]) + 8*ex[7]^2*(13 + 9*ex[8]) - 
          ex[7]^3*(38 + 21*ex[8]) - ex[7]*(107 + 98*ex[8])) + 
        ex[5]*ex[6]*ex[8]*(ex[6]^3*(-6 + ex[7]) + 2*(-1 + ex[8])^2*
           (-2 - 4*ex[8] + ex[7]*(2 + ex[8])) + 2*ex[6]^2*
           (1 - 25*ex[8] + ex[7]*(3 + 7*ex[8])) + ex[6]*(-1 + ex[8])*
           (-8 - 46*ex[8] + ex[7]*(11 + 13*ex[8]))) + 
        ex[5]^4*(-14 + ex[6]^2*(44 - 72*ex[7] + 31*ex[7]^2 - 3*ex[7]^3) + 
          52*ex[8] + 47*ex[8]^2 + ex[7]^4*(-1 + 3*ex[8]) + 
          ex[7]*(23 - 138*ex[8] - 77*ex[8]^2) + ex[7]^3*(4 - 34*ex[8] - 
            6*ex[8]^2) + 3*ex[7]^2*(-4 + 38*ex[8] + 13*ex[8]^2) + 
          ex[6]*(47 + 161*ex[8] + ex[7]^4*ex[8] + 14*ex[7]^2*(5 + 9*ex[8]) - 
            2*ex[7]^3*(5 + 11*ex[8]) - 4*ex[7]*(29 + 63*ex[8]))) + 
        ex[5]^2*(-(ex[6]^4*(-1 + ex[7])) + ex[6]^3*(3 + 55*ex[8] + 
            3*ex[7]^2*ex[8] - 2*ex[7]*(2 + 15*ex[8])) + (-1 + ex[8])^2*
           (1 + 6*ex[8] + 3*ex[8]^2 + ex[7]^2*(1 + 2*ex[8]) - 
            2*ex[7]*(1 + 4*ex[8] + ex[8]^2)) + ex[6]*(-1 + ex[8])*
           (1 + 38*ex[8] + 65*ex[8]^2 + ex[7]^2*(3 + 16*ex[8] + 5*ex[8]^2) - 
            4*ex[7]*(1 + 15*ex[8] + 11*ex[8]^2)) + 
          ex[6]^2*(-4 + 155*ex[8]^2 + ex[7]*(3 - 46*ex[8] - 101*ex[8]^2) + 
            ex[7]^2*(1 + 13*ex[8] + 13*ex[8]^2))) - 
        ex[5]^3*(ex[6]^3*(13 - 16*ex[7] + 3*ex[7]^2) + 
          ex[6]^2*(-3*ex[7]^3*ex[8] + 2*ex[7]^2*(5 + 22*ex[8]) + 
            4*(5 + 39*ex[8]) - ex[7]*(39 + 160*ex[8])) + 
          (-1 + ex[8])*(-(ex[7]^3*(3 + 5*ex[8])) + 6*ex[7]^2*
             (2 + 6*ex[8] + ex[8]^2) + 4*(1 + 9*ex[8] + 5*ex[8]^2) - 
            ex[7]*(13 + 68*ex[8] + 23*ex[8]^2)) + 
          ex[6]*(-17 + 42*ex[8] + 167*ex[8]^2 - 2*ex[7]^3*ex[8]*
             (5 + 2*ex[8]) + ex[7]^2*(-3 + 78*ex[8] + 57*ex[8]^2) - 
            2*ex[7]*(-10 + 68*ex[8] + 93*ex[8]^2)))) + 
      ex[3]^2*(ex[5]^6*(-28 + 74*ex[7] - 68*ex[7]^2 + 25*ex[7]^3 - 
          3*ex[7]^4) - 2*ex[6]*(2*ex[6]^3 - ex[6]^2*(-1 + ex[8]) - 
          5*ex[6]*(-1 + ex[8])^2 - 2*(-1 + ex[8])^3)*ex[8]^2 + 
        ex[5]^5*(32 + ex[6]*(56 - 114*ex[7] + 71*ex[7]^2 - 13*ex[7]^3) + 
          70*ex[8] + 3*ex[7]^4*ex[8] - 16*ex[7]^3*(1 + 2*ex[8]) + 
          2*ex[7]^2*(31 + 56*ex[8]) - 2*ex[7]*(39 + 76*ex[8])) + 
        ex[5]*ex[8]*(4*ex[6]^4 + 2*(-2 + 2*ex[7] - ex[8])*(-1 + ex[8])^3 + 
          2*ex[6]^2*(-1 + ex[8])*(3 - 4*ex[8] + ex[7]*(-1 + 4*ex[8])) + 
          ex[6]^3*(7 + 39*ex[8] - ex[7]*(9 + 7*ex[8])) + ex[6]*(-1 + ex[8])^2*
           (-9*(1 + 3*ex[8]) + ex[7]*(11 + 9*ex[8]))) - 
        ex[5]^4*(ex[6]^2*(36 - 53*ex[7] + 17*ex[7]^2) + ex[7]^4*ex[8] - 
          ex[7]^3*(13 + 12*ex[8] + 7*ex[8]^2) + 
          2*(6 + 9*ex[8] + 26*ex[8]^2) + ex[7]^2*(55 + 38*ex[8] + 
            47*ex[8]^2) - ex[7]*(57 + 44*ex[8] + 91*ex[8]^2) + 
          ex[6]*(69 + 166*ex[8] - 3*ex[7]^3*(1 + 4*ex[8]) + 
            ex[7]^2*(57 + 100*ex[8]) - ex[7]*(129 + 236*ex[8]))) + 
        ex[5]^2*(ex[6]^3*(-5 - 48*ex[8] + ex[7]*(5 + 14*ex[8])) + 
          (-1 + ex[8])^2*(2*ex[8]*(11 + 4*ex[8]) + ex[7]^2*(1 + 9*ex[8]) - 
            ex[7]*(1 + 32*ex[8] + 3*ex[8]^2)) + ex[6]*(-1 + ex[8])*
           (-5 - 11*ex[8] + 16*ex[8]^2 + ex[7]*(9 + 3*ex[8] - 16*ex[8]^2) + 
            ex[7]^2*(-4 + 6*ex[8]^2)) - ex[6]^2*(ex[8]*(39 + 113*ex[8]) + 
            ex[7]^2*(2 + 17*ex[8] + 2*ex[8]^2) - ex[7]*(5 + 78*ex[8] + 
              55*ex[8]^2))) + ex[5]^3*(-7*ex[6]^3*(-1 + ex[7]) + 
          ex[6]^2*(36 + 147*ex[8] + ex[7]^2*(8 + 19*ex[8]) - 
            2*ex[7]*(25 + 58*ex[8])) + (-1 + ex[8])*(ex[7]^3*(-6 + 4*ex[8]) + 
            2*(6 - 9*ex[8] + 2*ex[8]^2) + ex[7]^2*(22 - 21*ex[8] + 
              3*ex[8]^2) - 2*ex[7]*(14 - 19*ex[8] + 5*ex[8]^2)) + 
          ex[6]*(3*ex[8]*(25 + 39*ex[8]) + ex[7]^3*(-2 - 9*ex[8] + ex[8]^2) + 
            ex[7]^2*(20 + 81*ex[8] + 23*ex[8]^2) - ex[7]*(30 + 159*ex[8] + 
              115*ex[8]^2))))), y[43] -> ex[5] - ex[2]*ex[3]*ex[6] + 
    ex[3]*ex[5]*ex[7], y[44] -> 3*ex[2]^9*ex[3]^4*ex[6]^3 + 
    (1 + ex[3])^2*(2 + ex[3])*ex[5]^5*(1 + ex[3]*ex[7])*(ex[5] - ex[8]) - 
    ex[2]^8*ex[3]^3*ex[6]^2*
     (ex[5]*(3 + 4*ex[6] + ex[3]*(8 + 7*ex[6] + ex[7])) - 
      ex[3]*ex[6]*(9 + 5*ex[8])) + ex[2]*(1 + ex[3])*ex[5]^3*
     ((4 + 9*ex[3] + 3*ex[3]^2)*ex[5]^3*(1 + ex[3]*ex[7]) + 
      ex[5]*(2 + 2*ex[3]*(6 + 3*ex[6] - ex[7]) + 
        ex[3]^3*(4 + ex[6] + 2*ex[7] + 2*ex[6]*ex[7]) + 
        ex[3]^2*(14 + ex[6]*(5 + 4*ex[7])))*ex[8] - 2*ex[3]*(1 + ex[3])^2*
       ex[8]^2 - ex[5]^2*(4 - 2*ex[7] + 4*ex[8] + 
        ex[3]*(13 + 6*ex[6] + 4*ex[7]*(-1 + ex[8]) + 9*ex[8]) + 
        ex[3]^2*(11 + ex[7] + ex[6]*(5 + 4*ex[7]) + 3*ex[8] + 
          9*ex[7]*ex[8]) + ex[3]^3*(2 + ex[6]*(1 + 2*ex[7]) + 
          3*ex[7]*(1 + ex[8])))) + ex[2]^7*ex[3]^2*ex[6]*
     (ex[5]^2*(-1 + 8*ex[6] - 3*ex[6]^2 + ex[3]*(6 + 19*ex[6] + 6*ex[6]^2) + 
        ex[3]^2*(7 + 5*ex[6]^2 + 2*ex[7] + 3*ex[6]*(6 + ex[7]))) + 
      ex[3]^2*ex[6]^2*(9 + 15*ex[8] + 2*ex[8]^2) - ex[3]*ex[5]*ex[6]*
       (15 + 10*ex[6] + 5*ex[8] + 4*ex[6]*ex[8] + 
        ex[3]*(24 + 14*ex[8] + ex[7]*(3 + ex[8]) + 3*ex[6]*(7 + 2*ex[8])))) - 
    ex[2]^6*ex[3]*(ex[5]^3*(-1 + 4*ex[6] - 3*ex[6]^2 + 
        ex[3]^3*(2 + ex[6]^3 + ex[7] + 3*ex[6]^2*(4 + ex[7]) + 
          3*ex[6]*(5 + 2*ex[7])) + ex[3]^2*(3 + 26*ex[6] + 4*ex[6]^3 + 
          ex[6]^2*(21 + 2*ex[7])) - ex[3]*(3*ex[6]^3 + 
          5*ex[6]^2*(-2 + ex[7]) + ex[7] - ex[6]*(9 + 4*ex[7]))) - 
      3*ex[3]^3*ex[6]^3*(1 + 5*ex[8] + 2*ex[8]^2) + ex[3]^2*ex[5]*ex[6]^2*
       (21 + 25*ex[8] + 2*ex[8]^2 + 2*ex[6]*(4 + 5*ex[8]) + 
        3*ex[3]*(8 + ex[7] + 14*ex[8] + ex[7]*ex[8] + 2*ex[8]^2 + 
          ex[6]*(7 + 6*ex[8]))) - ex[3]*ex[5]^2*ex[6]*
       (5 - ex[8] - 3*ex[6]^2*(1 + ex[8]) + ex[6]*(22 + 8*ex[8]) + 
        ex[3]*(2*ex[6]^2*(7 + 2*ex[8]) + 2*(14 + ex[7] + 5*ex[8]) + 
          ex[6]*(67 - 2*ex[7] + 18*ex[8])) + ex[3]^2*(21 + 13*ex[8] + 
          2*ex[7]*(3 + ex[8]) + ex[6]^2*(15 + ex[8]) + 
          ex[6]*(54 + 16*ex[8] + ex[7]*(9 + 2*ex[8]))))) + 
    ex[2]^2*ex[5]^2*(ex[3]*(8 + 12*ex[3] + 3*ex[3]^2)*ex[5]^4*
       (1 + ex[3]*ex[7]) + 6*ex[3]^2*(1 + ex[3])^2*ex[6]*ex[8]^2 - 
      ex[3]*ex[5]*ex[8]*(5 + 6*ex[6] + 2*ex[8] + 
        ex[3]^3*(4 + ex[7] + ex[6]^2*(2 + ex[7]) + 2*ex[6]*(7 + 2*ex[7]) + 
          6*ex[8]) + ex[3]*(14 + 6*ex[6]^2 + ex[6]*(34 - 4*ex[7]) + ex[7] + 
          10*ex[8]) + ex[3]^2*(13 + 42*ex[6] + 2*ex[7] + 
          ex[6]^2*(7 + 2*ex[7]) + 14*ex[8])) - 
      ex[5]^3*(8 - 2*ex[7] + ex[3]*(33 + 16*ex[6] - 6*ex[7] + 8*ex[8]) + 
        3*ex[3]^4*(2 + ex[6]*(1 + 2*ex[7]) + ex[7]*(3 + ex[8])) + 
        ex[3]^3*(35 + 2*ex[6]*(9 + 10*ex[7]) + 3*ex[8] + 
          2*ex[7]*(5 + 6*ex[8])) + ex[3]^2*(3*ex[6]*(11 + 4*ex[7]) + 
          6*(9 + 2*ex[8]) + ex[7]*(-3 + 8*ex[8]))) + 
      ex[5]^2*(2 + 4*ex[8] + ex[3]*(15 - 2*ex[7] + 22*ex[8] + 
          ex[6]*(10 - 4*ex[7] + 16*ex[8])) + 
        ex[3]^3*(19 + ex[6]^2*(7 + 2*ex[7]) + 46*ex[8] + 
          4*ex[7]*(1 + ex[8]) + 2*ex[6]*(17 + ex[7] + 9*ex[8] + 
            10*ex[7]*ex[8])) + ex[3]^4*(4 + ex[6]^2*(2 + ex[7]) + 12*ex[8] + 
          ex[7]*(3 + 6*ex[8]) + 3*ex[6]*(3 + ex[8] + 2*ex[7]*(1 + ex[8]))) + 
        ex[3]^2*(28 + 6*ex[6]^2 + 52*ex[8] - ex[7]*(1 + 2*ex[8]) + 
          ex[6]*(35 + 33*ex[8] + 4*ex[7]*(-2 + 3*ex[8]))))) + 
    ex[2]^4*(-2*ex[5]^4*(-1 + ex[6]) + ex[3]*ex[5]^3*
       (-3 + 2*ex[5]^2*(-1 + ex[6]) + ex[8] + 5*ex[6]^2*ex[8] - 
        2*ex[6]*(8 + 7*ex[8]) + ex[5]*(9 - 5*ex[6]^2 + 2*ex[7] + 2*ex[8] - 
          2*ex[6]*(-10 + 3*ex[7] + ex[8]))) + ex[3]^2*ex[5]^2*
       (2*ex[5]^3*(-4 + ex[6]*(-4 + ex[7])) + 
        ex[6]*(9 + 25*ex[8] + 4*ex[8]^2 + ex[6]*(6 + 20*ex[8])) + 
        ex[5]*(ex[7]*(-1 + ex[8]) + ex[6]^2*(-16 + 3*ex[7])*(2 + ex[8]) - 
          2*(7 + 5*ex[8]) - ex[6]*(79 + 4*ex[7]*(-1 + ex[8]) + 50*ex[8])) + 
        ex[5]^2*(32 + ex[6]^2*(16 - 3*ex[7]) + ex[7] + 4*ex[8] + 
          2*ex[7]*ex[8] + ex[6]*(-2*ex[7]*(3 + ex[8]) + 8*(9 + ex[8])))) + 
      ex[3]^4*(-(ex[5]^5*(2 + ex[6] + 3*ex[7] + 2*ex[6]*ex[7])) + 
        2*ex[6]^3*ex[8]^2 - ex[5]*ex[6]^2*ex[8]*(14 + 6*ex[6] + ex[7] + 
          18*ex[8]) + ex[5]^2*ex[6]*(7 + 39*ex[8] + 18*ex[8]^2 + 
          ex[6]^2*(5 + 3*ex[8]) + ex[7]*(2 + 6*ex[8]) + 
          3*ex[6]*(6 + ex[7] + 16*ex[8] + 2*ex[7]*ex[8])) + 
        ex[5]^4*(3*ex[6]^2*(2 + ex[7]) + 4*(3 + ex[8]) + 
          ex[7]*(9 + 2*ex[8]) + ex[6]*(27 + ex[8] + 2*ex[7]*(9 + ex[8]))) - 
        ex[5]^3*(3*ex[6]^3 + 3*ex[7]*(1 + ex[8]) + 
          2*(3 + 6*ex[8] + ex[8]^2) + 3*ex[6]^2*(ex[7]*(3 + ex[8]) + 
            2*(6 + ex[8])) + 3*ex[6]*(15 + 14*ex[8] + 
            ex[7]*(6 + 4*ex[8])))) - ex[3]^3*ex[5]*
       (ex[5]^4*(9 + 2*ex[7] + ex[6]*(6 + 8*ex[7])) + 
        ex[6]^2*ex[8]*(15 + 2*ex[6] + 14*ex[8]) - ex[5]*ex[6]*
         (ex[6]^2*(2 + 8*ex[8]) + 2*(8 + ex[7] + 33*ex[8] + 2*ex[7]*ex[8] + 
            10*ex[8]^2) + ex[6]*(29 + 70*ex[8] - 2*ex[7]*(1 + 2*ex[8]))) - 
        ex[5]^3*(41 + 4*ex[7] + 5*ex[6]^2*(5 + 2*ex[7]) + 10*ex[8] + 
          2*ex[6]*(41 + 3*ex[8] + ex[7]*(5 + 4*ex[8]))) + 
        ex[5]^2*(17 + 8*ex[6]^3 + 23*ex[8] + 2*ex[8]^2 + 
          2*ex[7]*(2 + ex[8]) + 2*ex[6]*(59 + 2*ex[7] + 45*ex[8]) + 
          ex[6]^2*(67 + 25*ex[8] + 2*ex[7]*(-1 + 5*ex[8]))))) + 
    ex[2]^5*ex[3]*(ex[5]^4*(1 + 2*ex[6] - 3*ex[6]^2 + 
        ex[3]*(4 + ex[6]^2*(2 - 3*ex[7]) - 2*ex[6]*(-9 + ex[7]) + ex[7]) + 
        ex[3]^2*(11 + 4*ex[6]*(6 + ex[7]) + ex[6]^2*(9 + 4*ex[7])) + 
        ex[3]^3*(4 + 3*ex[7] + ex[6]^2*(2 + ex[7]) + ex[6]*(9 + 6*ex[7]))) + 
      ex[3]^3*ex[6]^3*ex[8]*(5 + 6*ex[8]) - ex[3]^2*ex[5]*ex[6]^2*
       (9 + 35*ex[8] + 10*ex[8]^2 + ex[6]*(2 + 8*ex[8]) + 
        ex[3]*(8 + ex[7] + 42*ex[8] + 3*ex[7]*ex[8] + 18*ex[8]^2 + 
          ex[6]*(7 + 18*ex[8]))) - ex[5]^3*(-1 + 14*ex[6] - 5*ex[6]^2 - 
        ex[8] + 4*ex[6]*ex[8] - 3*ex[6]^2*ex[8] + 
        ex[3]*(6 - 3*ex[6]^3 - ex[7]*(1 + ex[8]) + 
          ex[6]*(51 + 10*ex[8] + 4*ex[7]*(1 + ex[8])) + 
          ex[6]^2*(-3*ex[7]*(3 + ex[8]) + 2*(17 + ex[8]))) + 
        ex[3]^3*(6 + 3*ex[6]^3 + 4*ex[8] + ex[7]*(3 + ex[8]) + 
          ex[6]^2*(ex[7]*(9 + ex[8]) + 2*(18 + ex[8])) + 
          ex[6]*(45 + 14*ex[8] + 2*ex[7]*(9 + 2*ex[8]))) + 
        ex[3]^2*(13 + 10*ex[6]^3 + 2*ex[7] + 5*ex[8] + 
          2*ex[6]*(49 + ex[7] + 12*ex[8]) + ex[6]^2*(65 + 9*ex[8] + 
            ex[7]*(2 + 4*ex[8])))) + ex[3]*ex[5]^2*ex[6]*
       (15 + 20*ex[6] + 9*ex[8] + 22*ex[6]*ex[8] - 3*ex[6]^2*ex[8] + 
        ex[3]*(38 + 48*ex[8] + 4*ex[8]^2 + 10*ex[6]^2*(1 + ex[8]) + 
          2*ex[7]*(2 + ex[8]) + ex[6]*(77 + 62*ex[8] - 
            2*ex[7]*(2 + ex[8]))) + 3*ex[3]^2*(7 + 13*ex[8] + 2*ex[8]^2 + 
          2*ex[7]*(1 + ex[8]) + ex[6]^2*(5 + ex[8]) + 
          ex[6]*(ex[7]*(3 + 2*ex[8]) + 2*(9 + 8*ex[8]))))) + 
    ex[2]^3*ex[5]*(2*ex[5]^3*(2 + ex[5]*(-1 + ex[6]) + ex[8] - ex[6]*ex[8]) + 
      ex[3]*ex[5]^2*(-3 - 6*ex[6] + 2*ex[5]^2*(-9 + ex[6]*(-3 + ex[7]) + 
          ex[7]) - 5*ex[8] - 16*ex[6]*ex[8] + 
        ex[5]*(23 + 2*(5 + ex[7])*ex[8] + ex[6]*(-2*ex[7]*(4 + ex[8]) + 
            6*(5 + ex[8])))) + ex[3]^2*ex[5]*(4*ex[5]^4 - 
        2*ex[5]^3*(19 + 3*ex[6]*(5 + ex[7]) + 2*ex[8]) + 
        ex[6]*ex[8]*(15 + 6*ex[6] + 10*ex[8]) + 
        ex[5]^2*(56 + 20*ex[6]^2 + 30*ex[8] + ex[7]*(-1 + 2*ex[8]) + 
          ex[6]*(89 + 6*ex[7]*(-2 + ex[8]) + 30*ex[8])) + 
        ex[5]*(2*ex[6]^2*(-4 + ex[7] - 10*ex[8]) - ex[7]*(1 + ex[8]) - 
          4*(2 + 6*ex[8] + ex[8]^2) + ex[6]*(4*ex[7]*(1 + ex[8]) - 
            37*(1 + 2*ex[8])))) + ex[3]^4*(ex[5]^5*ex[7] - 
        6*ex[6]^2*ex[8]^2 + ex[5]*ex[6]*ex[8]*(13 + ex[6]^2 + 2*ex[7] + 
          2*ex[6]*(8 + ex[7]) + 18*ex[8]) - 
        ex[5]^4*(6 + ex[6]*(3 + 6*ex[7]) + ex[7]*(9 + ex[8])) + 
        3*ex[5]^3*(ex[6]^2*(2 + ex[7]) + 4*(1 + ex[8]) + 
          ex[7]*(3 + 2*ex[8]) + ex[6]*(9 + ex[8] + 2*ex[7]*(3 + ex[8]))) - 
        ex[5]^2*(2 + ex[6]^3 + ex[7] + 12*ex[8] + 3*ex[7]*ex[8] + 6*ex[8]^2 + 
          3*ex[6]^2*(4 + ex[7] + 2*ex[8] + ex[7]*ex[8]) + 
          3*ex[6]*(5 + 14*ex[8] + ex[7]*(2 + 4*ex[8])))) + 
      ex[3]^3*(ex[5]^5*(1 + 4*ex[7]) - 6*ex[6]^2*ex[8]^2 + 
        2*ex[5]*ex[6]*ex[8]*(ex[6]^2 - ex[6]*(-13 + ex[7]) + ex[7] + 
          14*(1 + ex[8])) - ex[5]^4*(31 + 2*ex[6]*(9 + 11*ex[7]) + ex[8] + 
          4*ex[7]*(2 + ex[8])) - ex[5]^2*(7 + 2*ex[6]^3 + 31*ex[8] + 
          10*ex[8]^2 + ex[7]*(2 + 4*ex[8]) + 2*ex[6]*(23 + ex[7] + 
            54*ex[8]) + ex[6]^2*(23*(1 + ex[8]) + ex[7]*(-2 + 8*ex[8]))) + 
        ex[5]^3*(49 + ex[6]^2*(23 + 8*ex[7]) + 38*ex[8] + 
          2*ex[7]*(4 + ex[8]) + 2*ex[6]*(46 + 9*ex[8] + 
            ex[7]*(4 + 11*ex[8]))))), 
  y[45] -> -((1 + ex[3] + ex[2]*(2 + ex[3]))*ex[5]) + 
    ex[2]*(1 + ex[2])*ex[3]*ex[6], y[46] -> ex[2]^3*ex[3]*(-2 + ex[6]) - 
    (1 + ex[3])*ex[5]*(ex[5] - ex[8]) + 
    ex[2]^2*(2*ex[5] + ex[3]*(-2 + ex[6] + ex[5]*(3 + ex[6]) - 2*ex[8] - 
        ex[6]*ex[8])) + ex[2]*(-((2 + ex[3])*ex[5]^2) - 
      ex[3]*(2 + ex[6])*ex[8] + ex[5]*(1 + 2*ex[8] + 
        ex[3]*(3 + ex[6] + ex[8]))), 
  y[47] -> ex[2]^4*ex[3] - 2*(1 + ex[3])*ex[5]*(ex[5] - ex[8])^2 + 
    ex[2]^3*(2*ex[5]*(-2 + ex[6]) + ex[3]*(1 + ex[5]*(-4 - ex[6] + ex[6]^2) + 
        (2 + 2*ex[6] - ex[6]^2)*ex[8])) - ex[2]*(ex[5] - ex[8])*
     (2*(2 + ex[3])*ex[5]^2 + ex[3]*(1 + 2*ex[6])*ex[8] - 
      ex[5]*(4 - ex[6] + 4*ex[8] + ex[3]*(5 + ex[6] + 2*ex[8]))) + 
    ex[2]^2*(ex[5]^2*(8 - 2*ex[6] + ex[3]*(5 + ex[6])) + 
      ex[3]*ex[8]*(2 - ex[6]^2 + ex[8] + 2*ex[6]*(1 + ex[8])) + 
      ex[5]*(-2 + ex[6] - 8*ex[8] + 2*ex[6]*ex[8] + 
        ex[3]*(-4 + ex[6]^2 - 6*ex[8] - ex[6]*(1 + 3*ex[8])))), 
  y[48] -> (1 + ex[3])*(1 + ex[3] + ex[2]*(3 + ex[3]))*ex[5]^2 - 
    2*ex[2]*ex[3]*(1 + ex[3] + ex[2]*(2 + ex[3]))*ex[5]*ex[6] + 
    ex[2]^2*(1 + ex[2])*ex[3]^2*ex[6]^2, 
  y[49] -> ex[2]^7*ex[3]^5*ex[6]^3*(ex[6] + ex[5]*(-1 + ex[7])) + 
    (1 + ex[3])^2*ex[5]^2*(ex[5] - ex[8])*
     (ex[3]^3*ex[5]^2*ex[7]^2*(ex[5] - ex[8]) + ex[5]*ex[8]^2 + 
      ex[3]^2*ex[5]*(ex[5]^2*(-4 + 6*ex[7] - 2*ex[7]^2 + ex[7]^3) + 
        ex[5]*(8 - 8*ex[7] + ex[7]^2)*ex[8] + 2*(-2 + ex[7])*ex[8]^2) - 
      ex[3]*(2*ex[5]^3*(3 - 4*ex[7] + ex[7]^2) + 
        ex[5]^2*(-6 + 3*ex[7] + ex[7]^2)*ex[8] + ex[5]*(-1 + ex[7])*ex[8]^2 + 
        ex[8]^3)) - ex[2]*(1 + ex[3])*ex[5]*
     (ex[5]*ex[8]^2*(-(ex[5]^2*(-1 + ex[7])) + ex[8]*(-2 + ex[6] + 2*ex[8]) + 
        ex[5]*(3 - ex[6] + (-3 + ex[7])*ex[8])) - 
      ex[3]^3*ex[5]*(ex[5]^4*(-8 + 16*ex[7] - 9*ex[7]^2 + 2*ex[7]^3) + 
        2*ex[6]*(-5 + 2*ex[7])*ex[8]^3 + ex[5]*ex[8]^2*
         (12 + ex[6]*(26 - 20*ex[7] + ex[7]^2) + 8*ex[8] - 
          8*ex[7]*(1 + ex[8]) + ex[7]^2*(-1 + 3*ex[8])) + 
        ex[5]^2*ex[8]*(ex[7]^3 + ex[6]*(-22 + 26*ex[7]) + 
          ex[7]^2*(1 - 13*ex[8]) - 24*(1 + ex[8]) + 8*ex[7]*(3 + 4*ex[8])) + 
        ex[5]^3*(12 - ex[6]*(-6 + 10*ex[7] + ex[7]^2) + 24*ex[8] - 
          2*ex[7]^3*(1 + ex[8]) - 8*ex[7]*(2 + 5*ex[8]) + 
          ex[7]^2*(1 + 19*ex[8]))) + ex[3]*(-2*ex[5]^5*(-1 + ex[7])^2 + 
        ex[5]*(ex[6]*(-2 + ex[7]) + 2*(-2 + ex[8]))*ex[8]^3 - 
        (-1 + ex[8])*ex[8]^4 + ex[5]^2*ex[8]^2*(-6 + ex[6]*(3 - 2*ex[7]) + 
          ex[7]^2 + ex[7]*(4 - 7*ex[8]) + 10*ex[8]) + ex[5]^4*(-1 + ex[7])*
         (20 - 4*ex[6] - 13*ex[8] + ex[7]*(-4 + 6*ex[8])) + 
        ex[5]^3*ex[8]*(30 + 5*ex[6]*(-1 + ex[7]) + ex[7]^2*(1 - 4*ex[8]) - 
          22*ex[8] + ex[7]*(-25 + 22*ex[8]))) - 
      ex[3]^2*(ex[5]^5*(-12 + 25*ex[7] - 18*ex[7]^2 + 5*ex[7]^3) - 
        2*ex[6]*ex[8]^4 + ex[5]*ex[8]^3*(-2 - ex[6]*(-1 + ex[7]) + 
          ex[7]*(2 - 3*ex[8]) + 6*ex[8]) + ex[5]^3*ex[8]*
         (ex[7]^3 + ex[6]*(-27 + 31*ex[7] - 8*ex[7]^2) + 2*(-24 + ex[8]) - 
          7*ex[7]^2*ex[8] + ex[7]*(41 + 4*ex[8])) + ex[5]^2*ex[8]^2*
         (22 - ex[7]^2 + ex[6]*(18 - 12*ex[7] + ex[7]^2) - 16*ex[8] + 
          ex[7]*(-13 + 11*ex[8])) + ex[5]^4*
         (ex[6]*(10 - 18*ex[7] + 7*ex[7]^2) - ex[7]^3*(3 + 5*ex[8]) + 
          4*(7 + 5*ex[8]) + ex[7]^2*(6 + 25*ex[8]) - 
          ex[7]*(34 + 37*ex[8]))) + ex[3]^4*ex[5]^2*ex[7]*(ex[5] - ex[8])*
       (ex[5]^2*(-2 + ex[7])*ex[7] - 2*ex[6]*(1 + ex[7])*ex[8] + 
        ex[5]*(2*ex[6]*(1 + ex[7]) + ex[7]*(2 - (-2 + ex[7])*ex[8])))) + 
    ex[2]^6*ex[3]^4*ex[6]*(-(ex[5]^2*(-1 + ex[7])*(2*ex[3]*ex[6]^2 + 
         4*(-1 + ex[7]) + ex[6]*(2 + ex[3] + 2*ex[3]*ex[7]))) + 
      ex[6]^2*(1 - 3*ex[8] + ex[3]*ex[6]*(1 + 2*ex[8])) - 
      ex[5]*ex[6]*(2*ex[3]*ex[6]^2 + 2*(-1 + ex[7])*(2 + ex[8]) + 
        ex[6]*(2 + ex[3]*(3 + ex[7] + 2*ex[8] - 2*ex[7]*ex[8])))) + 
    ex[2]^2*(-(ex[5]^2*ex[8]^2*(-2 + ex[6] + ex[5]*(-1 + ex[7]) + 2*ex[8])) + 
      ex[3]^5*ex[5]^2*(-(ex[5]^4*(-1 + ex[7])*ex[7]^2) + 
        ex[6]^2*(1 + 4*ex[7] + ex[7]^2)*ex[8]^2 + ex[5]^3*ex[7]*
         (ex[6]*(-4 - ex[7] + ex[7]^2) + 2*ex[7]*(-2 + ex[7] - ex[8] + 
            ex[7]*ex[8])) + ex[5]^2*(ex[6]^2*(1 + 4*ex[7] + ex[7]^2) + 
          ex[7]^2*(1 - 2*(-2 + ex[7])*ex[8] - (-1 + ex[7])*ex[8]^2) + 
          2*ex[6]*ex[7]*(2 + 4*ex[8] - ex[7]^2*ex[8] + ex[7]*(2 + ex[8]))) - 
        ex[5]*ex[6]*ex[8]*(2*ex[6]*(1 + 4*ex[7] + ex[7]^2) + 
          ex[7]*(-(ex[7]^2*ex[8]) + 4*(1 + ex[8]) + ex[7]*(4 + ex[8])))) + 
      ex[3]*ex[5]*(ex[5]*(5 + ex[6]^2 + 2*ex[6]*(-1 + ex[8]) - 4*ex[8])*
         ex[8]^2 + (ex[6]^2 + 2*(-1 + ex[8]) + 2*ex[6]*(-1 + ex[8]))*
         ex[8]^3 - ex[5]^4*(-1 + ex[7])^2*(4 + ex[8]) + 
        ex[5]^3*(-1 + ex[7])*(22 - 19*ex[8] - 3*ex[8]^2 - ex[6]*(8 + ex[8]) + 
          ex[7]*(-2 + 6*ex[8] + ex[8]^2)) + ex[5]^2*ex[8]*
         (-2*ex[6]^2 - ex[7]^2*ex[8] - 2*(-9 + 8*ex[8] + ex[8]^2) + 
          ex[7]*(-14 + 13*ex[8] + 2*ex[8]^2) + ex[6]*(-1 - 5*ex[8] + 
            ex[7]*(5 + ex[8])))) + ex[3]^2*(3*ex[5]^6*(-2 + ex[7])*
         (-1 + ex[7])^2 - ex[6]*(-1 + ex[8])*ex[8]^4 - 
        ex[5]*ex[8]^3*(2 - 2*ex[8] + ex[6]*(4 + ex[8])) - 
        ex[5]^5*(-1 + ex[7])*(18 + ex[6]*(1 + ex[7]) + 11*ex[8] + 
          ex[7]^2*(7 + 3*ex[8]) - ex[7]*(15 + 13*ex[8])) + 
        ex[5]^2*ex[8]^2*(-8 + ex[6]^2*(1 + ex[7]) + 14*ex[8] + ex[8]^2 + 
          ex[6]*(-17 + ex[7]*(4 - 8*ex[8]) + 20*ex[8]) - 
          ex[7]*(-8 + 10*ex[8] + ex[8]^2)) - 
        ex[5]^4*(ex[6]^2*(-6 + 7*ex[7]) - 2*ex[7]^3*(1 + ex[8]) + 
          ex[7]*(-58 + 7*ex[8] - 6*ex[8]^2) + 2*(27 - 5*ex[8] + ex[8]^2) + 
          ex[7]^2*(4 + 9*ex[8] + 4*ex[8]^2) + 
          ex[6]*(18 + ex[7]^2*(9 - 2*ex[8]) + ex[8] + 
            ex[7]*(-32 + 6*ex[8]))) + ex[5]^3*ex[8]*
         (56 + ex[6]^2*(-7 + 6*ex[7]) - 46*ex[8] - 4*ex[8]^2 - 
          2*ex[7]^2*(1 + ex[8]) + ex[7]*(-43 + 40*ex[8] + 4*ex[8]^2) + 
          ex[6]*(46 - ex[7]^2*(-6 + ex[8]) - 18*ex[8] + 
            2*ex[7]*(-19 + 7*ex[8])))) + ex[3]^4*ex[5]*
       (-2*ex[5]^5*(2 - 5*ex[7] + 3*ex[7]^2) - 2*ex[6]^2*(-4 + ex[7])*
         ex[8]^3 + ex[5]*ex[6]*ex[8]^2*(3*ex[6]*(-5 + 4*ex[7]) + 
          ex[7]^2*(1 - 3*ex[8]) - 4*(7 + 4*ex[8]) + 2*ex[7]*(9 + 5*ex[8])) + 
        ex[5]^4*(2*ex[6]*(4 - 9*ex[7] + 2*ex[7]^2) + ex[7]^3*(-2 + ex[8]) + 
          12*(2 + ex[8]) + ex[7]^2*(18 + 13*ex[8]) - 
          2*ex[7]*(22 + 13*ex[8])) + ex[5]^2*ex[8]*(ex[6]^2*(7 - 19*ex[7]) + 
          2*ex[7]^2*(-1 + 5*ex[8] + ex[8]^2) + 4*(3 + 6*ex[8] + ex[8]^2) - 
          2*ex[7]*(5 + 14*ex[8] + 3*ex[8]^2) + 2*ex[6]*(4*(6 + 5*ex[8]) + 
            ex[7]^2*(-3 + 7*ex[8]) - 3*ex[7]*(9 + 7*ex[8]))) + 
        ex[5]^3*(9*ex[6]^2*ex[7] + ex[7]^2*(2 - 26*ex[8] - 9*ex[8]^2) - 
          ex[7]^3*(-1 + ex[8]^2) - 12*(1 + 4*ex[8] + ex[8]^2) + 
          2*ex[7]*(7 + 36*ex[8] + 11*ex[8]^2) + 
          ex[6]*(ex[7]^2*(7 - 15*ex[8]) - 4*(5 + 8*ex[8]) + 
            ex[7]*(34 + 50*ex[8])))) + 
      ex[3]^3*(ex[5]^6*(-10 + 25*ex[7] - 19*ex[7]^2 + 4*ex[7]^3) + 
        ex[6]^2*ex[8]^4 + ex[5]*ex[6]*ex[8]^3*(2 + 3*ex[6] - 9*ex[8] + 
          ex[7]*(-2 + 3*ex[8])) + ex[5]^5*(ex[7]^4 + 
          ex[6]*(15 - 27*ex[7] + 13*ex[7]^2 - 3*ex[7]^3) + 24*(2 + ex[8]) - 
          4*ex[7]^3*(4 + ex[8]) - 4*ex[7]*(23 + 13*ex[8]) + 
          ex[7]^2*(57 + 32*ex[8])) + ex[5]^2*ex[8]^2*
         (-11 + ex[6]^2*(-13 + 6*ex[7]) + 16*ex[8] + ex[8]^2 + 
          ex[6]*(-47 + ex[7]*(25 - 9*ex[8]) + 13*ex[8]) - 
          ex[7]*(-8 + 10*ex[8] + ex[8]^2)) + ex[5]^3*ex[8]*
         (ex[6]^2*(6 - 8*ex[7] + 3*ex[7]^2) + 2*(24 - 2*ex[8] + ex[8]^2) - 
          4*ex[7]*(9 + ex[8] + ex[8]^2) + ex[7]^2*(-5 + 10*ex[8] + 
            2*ex[8]^2) + ex[6]*(95 + 24*ex[8] + 2*ex[7]^2*(2 + 5*ex[8]) - 
            ex[7]*(93 + 20*ex[8]))) + ex[5]^4*
         (-42 + ex[6]^2*(3 + 2*ex[7] - 3*ex[7]^2) - 60*ex[8] - 17*ex[8]^2 + 
          ex[7]^3*(2 + 6*ex[8]) + ex[7]^2*(2 - 52*ex[8] - 15*ex[8]^2) + 
          ex[7]*(44 + 98*ex[8] + 32*ex[8]^2) + ex[6]*(-46 - 43*ex[8] + 
            ex[7]^3*(1 + 3*ex[8]) - ex[7]^2*(7 + 23*ex[8]) + 
            ex[7]*(70 + 53*ex[8]))))) + ex[2]^4*ex[3]^2*
     (-(ex[5]^4*(-1 + ex[7])*(-((-4 + ex[6])*(-1 + ex[7])) + 
         ex[3]^3*(ex[7]^2 + 2*ex[6]*ex[7]*(2 + ex[7]) + 
           ex[6]^2*(1 + 2*ex[7])) + ex[3]*(-18 - 2*ex[6]^2*(-1 + ex[7]) + 
           23*ex[7] - 4*ex[7]^2 + ex[6]*(-6 + 8*ex[7])) + 
         2*ex[3]^2*(-6 + ex[6]^2 + 7*ex[7] + ex[6]*(-4 + 8*ex[7])))) + 
      ex[6]*ex[8]^2*(1 + ex[3]^3*ex[6]^3 - ex[8] - 3*ex[3]^2*ex[6]^2*
         (1 + ex[8]) + 3*ex[3]*ex[6]*(-1 + 2*ex[8])) - 
      ex[5]*ex[6]*ex[8]*(-2 - 4*ex[6] + 2*ex[6]^2 + 3*ex[8] + 4*ex[6]*ex[8] + 
        ex[3]^3*ex[6]^2*(4 + 2*ex[6] + 3*ex[8] + ex[7]*(4 + ex[8])) - 
        2*ex[3]^2*ex[6]*(7 + 2*ex[6]*(-1 + ex[8]) + 13*ex[8] + ex[8]^2 - 
          ex[7]*(7 + 4*ex[8] + ex[8]^2)) - ex[3]*(14 + ex[6]^3 + 
          2*ex[6]^2*(-1 + ex[8]) - 17*ex[8] - 2*ex[8]^2 + 
          ex[6]*(7 + 2*ex[8]) + ex[7]*(-10 + 11*ex[8] + 2*ex[8]^2))) + 
      ex[5]^3*(-((-1 + ex[7])*(2 - ex[8] + ex[6]*(ex[8] + 
             ex[7]*(2 + ex[8])))) - ex[3]^3*ex[6]*(ex[6]^2*(3 + ex[7]) + 
          ex[7]*(ex[7]*(1 - 2*ex[8]) + 4*(1 + ex[8]) - 
            ex[7]^2*(1 + 2*ex[8])) + 2*ex[6]*(2 + ex[8] + ex[7]*(5 + ex[8]) - 
            ex[7]^2*(1 + 2*ex[8]))) + ex[3]^2*(-2*ex[6]^3 + 
          ex[6]^2*(2 - 3*ex[8] + ex[7]*(-14 + 3*ex[8])) + 
          2*(-1 + ex[7])*(-4 - 6*ex[8] + ex[7]*(2 + 5*ex[8])) + 
          2*ex[6]*(-25*ex[7]*(1 + ex[8]) + 4*(4 + 3*ex[8]) + 
            ex[7]^2*(6 + 13*ex[8]))) + ex[3]*(ex[6]^3*(-1 + ex[7]) + 
          ex[6]^2*(1 + 2*ex[7]*ex[8] - ex[7]^2*(3 + 2*ex[8])) + 
          (-1 + ex[7])*(-4*(2 + 3*ex[8]) + ex[7]*(2 + 11*ex[8])) + 
          ex[6]*(27 + 13*ex[8] + 2*ex[7]^2*(4 + 5*ex[8]) - 
            ex[7]*(37 + 23*ex[8])))) + 
      ex[5]^2*(-ex[6]^3 - (-1 + ex[7])*(-4 + 4*ex[8] + ex[8]^2) - 
        ex[6]^2*(-6 + ex[8] + ex[7]*(4 + ex[8])) + 
        ex[6]*(-8 + 5*ex[8] + 2*ex[8]^2 - 2*ex[7]*(-4 + 3*ex[8] + ex[8]^2)) + 
        ex[3]^3*ex[6]^2*(1 + ex[6]^2 + 4*ex[8] + ex[8]^2 + 
          ex[7]^2*(1 - 2*ex[8] - 2*ex[8]^2) + ex[7]*(4 + 10*ex[8] + 
            ex[8]^2) + 2*ex[6]*(2 + 3*ex[8] + ex[7]*(2 + ex[8]))) - 
        ex[3]*(ex[6]^4 + (-1 + ex[7])*(-4 + 4*ex[8] + ex[8]^2) + 
          ex[6]^3*(-3 + ex[8] + ex[7]*(3 + ex[8])) + 
          ex[6]*(22 + 7*ex[8] + ex[8]^2 + ex[7]*(-24 + ex[8] - ex[8]^2)) - 
          2*ex[6]^2*(2 - 9*ex[8] - ex[8]^2 + ex[7]*(3 + 3*ex[8] + 
              ex[8]^2))) + ex[3]^2*ex[6]*(ex[6]^2*(7 + ex[8]) + 
          ex[7]^2*(1 - 11*ex[8] - 8*ex[8]^2) - 8*(1 + 5*ex[8] + 2*ex[8]^2) + 
          2*ex[7]*(5 + 21*ex[8] + 12*ex[8]^2) + ex[6]*(-6 - 26*ex[8] - 
            ex[8]^2 + ex[7]*(21 + 20*ex[8] + ex[8]^2))))) + 
    ex[2]^5*ex[3]^3*(ex[5]^3*(-1 + ex[7])*(4*(-1 + ex[7]) - 
        ex[6]^2*(-1 + ex[7]) + ex[6]*(-3 + 4*ex[7]) + 
        ex[3]^2*ex[6]*(ex[6]^2 + ex[7]*(2 + ex[7]) + ex[6]*(2 + 4*ex[7])) + 
        2*ex[3]*(2*ex[6]^2 + 2*(-1 + ex[7]) + ex[6]*(-5 + 7*ex[7]))) + 
      ex[6]^2*ex[8]*(-2 + 3*ex[8] - 6*ex[3]*ex[6]*ex[8] + 
        ex[3]^2*ex[6]^2*(2 + ex[8])) + ex[5]^2*ex[6]*
       ((-1 + ex[7])*(6 + ex[8]) + ex[6]*(-1 - 2*ex[8] + 
          2*ex[7]*(1 + ex[8])) + ex[3]^2*ex[6]*(ex[6]^2 + 2*(1 + ex[8]) + 
          ex[7]*(5 + 2*ex[8]) - ex[7]^2*(1 + 4*ex[8]) + 
          2*ex[6]*(3 + ex[7] + ex[8] - ex[7]*ex[8])) + 
        ex[3]*(4*ex[6]^2 + ex[6]*(-7 - ex[7]*(-13 + ex[8]) + ex[8]) - 
          2*(-1 + ex[7])*(-6 - 7*ex[8] + ex[7]*(2 + 5*ex[8])))) - 
      ex[5]*ex[6]*(-((-1 + ex[7])*(-4 + 4*ex[8] + ex[8]^2)) + 
        ex[6]^3*(-1 + 2*ex[3]^2*(1 + ex[8])) + 
        ex[6]^2*(2 + ex[3]*(5 - 2*ex[8]) - 2*ex[8] + 
          ex[3]^2*(2 + 6*ex[8] + ex[8]^2 + ex[7]*(2 + 2*ex[8] - ex[8]^2))) + 
        ex[6]*(1 - 4*ex[8] + ex[3]*(-3 - 19*ex[8] - 4*ex[8]^2 + 
            2*ex[7]*(3 + 5*ex[8] + 2*ex[8]^2))))) + 
    ex[2]^3*ex[3]*(ex[3]*ex[5]^5*(-1 + ex[7])*
       (-((-1 + ex[7])*(-10 + ex[6] + 3*ex[7])) + ex[3]^3*ex[7]*
         (2*ex[7] + ex[6]*(2 + ex[7])) + 2*ex[3]^2*(-6 + 8*ex[7] + 
          ex[6]*(-1 + 3*ex[7])) + ex[3]*(-24 + 34*ex[7] - 9*ex[7]^2 + 
          ex[7]^3 + ex[6]*(-3 + 6*ex[7] - 2*ex[7]^2))) + 
      ex[3]*ex[6]*ex[8]^3*(2 - 2*ex[3]^2*ex[6]^2 - 2*ex[8] + 
        3*ex[3]*ex[6]*ex[8]) + ex[5]*ex[8]^2*(-1 - 2*ex[6] + ex[6]^2 - 
        2*ex[3]^4*ex[6]^3*(1 + ex[7]) + ex[8] + 2*ex[6]*ex[8] + 
        ex[3]*(-1 - 2*ex[6]^3 - 4*ex[6]^2*(-1 + ex[8]) + ex[8] - 
          4*ex[6]*ex[8]) + ex[3]^3*ex[6]^2*(19 + ex[6] + 11*ex[8] - 
          2*ex[7]*(5 + ex[8])) + ex[3]^2*ex[6]*(14 + ex[6]*(11 - 2*ex[8]) - 
          22*ex[8] - ex[8]^2 + ex[7]*(-8 + 10*ex[8] + ex[8]^2))) + 
      ex[5]^4*((-1 + ex[7])^2*(2 + ex[8]) - 
        ex[3]^4*(ex[6]^2*(-2 - 5*ex[7] + ex[7]^2) + 
          ex[7]^2*(-2 + ex[7] - 2*ex[8] + 2*ex[7]*ex[8]) + 
          2*ex[6]*ex[7]*(ex[7]*(-1 + ex[8]) + ex[7]^2*(1 + ex[8]) - 
            2*(2 + ex[8]))) + ex[3]*(-1 + ex[7])*(10 + 8*ex[8] + 
          ex[7]^2*(2 + ex[8]) - ex[7]*(4 + 9*ex[8]) + 
          ex[6]*(1 + ex[8] + ex[7]*(3 + ex[8]))) + 
        ex[3]^2*(ex[6]^2*(2 - 3*ex[7] + 2*ex[7]^2) - 36*(1 + ex[8]) + 
          ex[7]^3*(6 + 4*ex[8]) - ex[7]^2*(30 + 43*ex[8]) + 
          ex[7]*(61 + 75*ex[8]) + 2*ex[6]*(ex[7]^3*(1 + ex[8]) - 
            6*(3 + ex[8]) + 3*ex[7]*(9 + 4*ex[8]) - ex[7]^2*(8 + 7*ex[8]))) + 
        ex[3]^3*(ex[6]^2*(1 + 5*ex[7]) - ex[7]^3*(-1 + ex[8]) - 
          24*(1 + ex[8]) + 8*ex[7]*(5 + 6*ex[8]) - ex[7]^2*(15 + 23*ex[8]) - 
          2*ex[6]*(14 + 5*ex[8] - 13*ex[7]*(2 + ex[8]) + 
            ex[7]^2*(6 + 8*ex[8])))) + ex[5]^2*ex[8]*
       (ex[6]*(-4 + 2*ex[6] + (3 + ex[7])*ex[8]) + ex[3]^4*ex[6]^2*
         (4*ex[6]*(1 + ex[7]) - ex[7]^2*(-2 + ex[8]) + 2*(1 + ex[8]) + 
          ex[7]*(8 + 5*ex[8])) + ex[3]^3*ex[6]*(-26 + 4*ex[6]^2 - 44*ex[8] - 
          6*ex[8]^2 - 2*ex[7]^2*(-1 + 5*ex[8] + ex[8]^2) + 
          4*ex[7]*(6 + 9*ex[8] + 2*ex[8]^2) + ex[6]*(-21 - 19*ex[8] + 
            ex[7]*(33 + 7*ex[8]))) + ex[3]^2*(ex[6]^3*(2 - 4*ex[7]) + 
          ex[7]*(10 - 11*ex[8] - 2*ex[8]^2) + 2*(-6 + 7*ex[8] + ex[8]^2) + 
          2*ex[6]^2*(-6 - 7*ex[8] + 2*ex[7]*(3 + ex[8])) - 
          2*ex[6]*(-6*(-5 + ex[8]) + ex[7]*(-23 + 8*ex[8]))) + 
        ex[3]*(ex[6]^3 + ex[6]^2*(5 + ex[7]*(-5 + ex[8]) + ex[8]) + 
          ex[7]*(10 - 11*ex[8] - 2*ex[8]^2) + 2*(-6 + 7*ex[8] + ex[8]^2) + 
          ex[6]*(-29 + 26*ex[8] + 2*ex[8]^2 - 2*ex[7]*(-7 + 7*ex[8] + 
              ex[8]^2)))) - ex[5]^3*(-((-1 + ex[7])*(4 + ex[8])*
          (-2 + ex[6] + 2*ex[8])) + ex[3]*(-26 - ex[6]^3 + 
          ex[6]^2*(ex[7]*(-11 + ex[8]) - 3*(-4 + ex[8])) + 17*ex[8] + 
          2*ex[7]^2*ex[8] + 5*ex[8]^2 + ex[6]*(-20 + ex[7]*(26 - 14*ex[8]) + 
            ex[7]^2*(-2 + ex[8]) + 7*ex[8]) + ex[7]*(26 - 20*ex[8] - 
            5*ex[8]^2)) + ex[3]^4*ex[6]*(2*ex[6]^2*(1 + ex[7]) + 
          ex[6]*(2 - 2*ex[7]^2*(-1 + ex[8]) + 4*ex[8] + 
            2*ex[7]*(4 + 5*ex[8])) + ex[7]*(-(ex[7]^2*ex[8]*(2 + ex[8])) + 
            ex[7]*(2 + 2*ex[8] - ex[8]^2) + 2*(1 + 4*ex[8] + ex[8]^2))) - 
        ex[3]^2*(ex[6]^3*(-2 + 4*ex[7]) + 2*(10 + 6*ex[8] + 5*ex[8]^2) + 
          ex[7]^2*(-3 + 9*ex[8] + 9*ex[8]^2) - ex[7]*(18 + 17*ex[8] + 
            19*ex[8]^2) + ex[6]^2*(-5 + ex[7]^2*(1 - 2*ex[8]) + 11*ex[8] - 
            ex[7]*(7 + ex[8])) + 2*ex[6]*(24 + 27*ex[8] + 5*ex[8]^2 + 
            ex[7]^2*(1 + 9*ex[8] + 3*ex[8]^2) - ex[7]*(32 + 27*ex[8] + 
              8*ex[8]^2))) + ex[3]^3*(3*ex[6]^3 + 
          ex[7]^2*(1 - 11*ex[8] - 8*ex[8]^2) - 4*(1 + 6*ex[8] + 3*ex[8]^2) + 
          4*ex[7]*(1 + 8*ex[8] + 5*ex[8]^2) + ex[6]^2*(-3 - 7*ex[8] + 
            2*ex[7]*(12 + 5*ex[8])) + ex[6]*(ex[7]^2*(5 - 26*ex[8] - 
              12*ex[8]^2) - 2*(11 + 36*ex[8] + 7*ex[8]^2) + 
            ex[7]*(32 + 92*ex[8] + 26*ex[8]^2))))), 
  y[50] -> -2*ex[3]*(1 + ex[3])^4*ex[5]^6*(ex[5]*(-1 + ex[7]) + ex[8])*
     (ex[5]*(-2 + (2 + ex[3])*ex[7]) + ex[8])*
     (ex[5]^2 + ex[5]*(1 - 2*ex[8]) + (-1 + ex[8])*ex[8]) + 
    2*ex[2]^9*ex[3]^4*ex[6]^3*(ex[6] + ex[5]*(-1 + ex[7]))*
     (ex[5]*(1 + ex[6] - ex[7]) - ex[6]*ex[8])*
     (ex[5]*ex[7]*(1 + ex[5] - ex[8]) + ex[3]^2*(1 + ex[5] - ex[8])*
       (ex[5]*(-1 + ex[7]) + ex[6]*ex[8]) + 
      ex[3]*(3*ex[5]^2*(-1 + ex[7]) - ex[6]*ex[8]*(-2 + ex[6] + 2*ex[8]) + 
        ex[5]*(ex[6] - 2*(-1 + ex[7])*(-1 + ex[8]) - ex[6]*(-3 + ex[7])*
           ex[8]))) + 2*ex[2]*(1 + ex[3])^3*ex[5]^5*
     (ex[8]^2*(-(ex[5]^3*(-1 + ex[7])) + ex[5]^2*(-3 + 2*ex[7])*ex[8] - 
        ex[8]^3 + ex[5]*(ex[7] + 3*ex[8]^2 - ex[7]*ex[8]^2)) + 
      ex[3]*(-2*ex[5]^5*(-1 + ex[7])^2 + (3 + ex[6] - 2*ex[8])*(-1 + ex[8])*
         ex[8]^3 + ex[5]^4*(-1 + ex[7])*(2*ex[6]*(-1 + ex[7]) - 
          2*(5 + 3*ex[8]) + ex[7]*(10 + 3*ex[8])) + ex[5]*ex[8]^2*
         (13 + ex[6]*(5 + 4*ex[7]*(-1 + ex[8]) - 6*ex[8]) - 24*ex[8] + 
          6*ex[8]^2 + ex[7]*(-9 + 14*ex[8] - 3*ex[8]^2)) + 
        ex[5]^3*(8 - 34*ex[8] - 4*ex[8]^2 - 4*ex[7]^2*(-3 + 5*ex[8]) + 
          ex[7]*(-20 + 54*ex[8] + 3*ex[8]^2) - 2*ex[6]*(-1 + ex[7])*
           (1 - 4*ex[8] + ex[7]*(-1 + 2*ex[8]))) - ex[5]^2*ex[8]*
         (18 - 43*ex[8] + 4*ex[8]^2 + ex[7]*(-29 + 48*ex[8] - 5*ex[8]^2) + 
          ex[7]^2*(9 - 10*ex[8] + ex[8]^2) + 
          ex[6]*(6 - 2*ex[7]^2*(-1 + ex[8]) - 11*ex[8] + 
            4*ex[7]*(-2 + 3*ex[8])))) + ex[3]^3*ex[5]*(1 + ex[5] - ex[8])*
       (2*ex[5]^3*ex[7]*(2 - 3*ex[7] + ex[7]^2) - 
        ex[8]^2*(ex[6] + 5*ex[6]*ex[7] + ex[7]*ex[8]) + 
        ex[5]*ex[8]*(ex[6]*(2 + 8*ex[7] - 4*ex[7]^2) - (-2 + ex[7])*ex[7]*
           (1 + 3*ex[8])) + ex[5]^2*(ex[6]*(-1 - 3*ex[7] + 4*ex[7]^2) + 
          ex[7]*(-2 - 9*ex[8] - 2*ex[7]^2*ex[8] + ex[7]*(2 + 9*ex[8])))) + 
      ex[3]^2*(2*ex[5]^5*(-1 + ex[7])^2*(-5 + 2*ex[7]) + 
        (-1 + ex[8])*ex[8]^3*(5*ex[6] + ex[8]) + ex[5]^4*(-1 + ex[7])*
         (6 + ex[6]*(-9 + 10*ex[7]) + ex[7]^2*(4 - 8*ex[8]) - 38*ex[8] + 
          4*ex[7]*(-1 + 9*ex[8])) + ex[5]*ex[8]^2*
         (2 + ex[6]*(20 + 17*ex[7]*(-1 + ex[8]) - 25*ex[8]) + 8*ex[8] - 
          11*ex[8]^2 + ex[7]*(-4 - ex[8] + 5*ex[8]^2)) + 
        ex[5]^2*ex[8]*(-6 - 19*ex[8] + 37*ex[8]^2 + 
          ex[6]*(-24 + ex[7]*(36 - 53*ex[8]) + 10*ex[7]^2*(-1 + ex[8]) + 
            44*ex[8]) + ex[7]*(17 + 10*ex[8] - 36*ex[8]^2) + 
          ex[7]^2*(-7 - 2*ex[8] + 8*ex[8]^2)) + 
        ex[5]^3*(4 + 18*ex[8] + 4*ex[7]^3*(-1 + ex[8])*ex[8] - 55*ex[8]^2 + 
          ex[7]^2*(11 + 10*ex[8] - 34*ex[8]^2) + ex[7]*(-14 - 19*ex[8] + 
            81*ex[8]^2) + ex[6]*(9 + ex[7]^2*(10 - 20*ex[8]) - 33*ex[8] + 
            ex[7]*(-19 + 55*ex[8]))))) - ex[2]^2*(1 + ex[3])^2*ex[5]^4*
     (ex[8]^2*(-2*ex[5]^3*(2 + ex[6])*(-1 + ex[7]) + 
        ex[5]^2*(3 + 3*ex[6]^2 - 8*ex[8] + ex[7]*(2 + 6*ex[8]) + 
          ex[6]*(-6 + 4*(-2 + ex[7])*ex[8])) + 
        ex[8]*(3*(-1 + ex[8]) + 3*ex[6]^2*(-1 + ex[8]) + 
          ex[6]*(6 - 6*ex[8] - 4*ex[8]^2)) + 
        ex[5]*(3 + ex[6]^2*(3 - 6*ex[8]) - 6*ex[8] + 4*ex[8]^2 - 
          2*ex[7]*(-3 + 2*ex[8] + ex[8]^2) - 2*ex[6]*(3 - 6*ex[8] - 
            5*ex[8]^2 + ex[7]*(-1 + ex[8]^2)))) - 
      2*ex[3]*(ex[5]^5*(-1 + ex[7])^2*(6 + 2*ex[6] + ex[8]) + 
        ex[8]^3*(3 - 7*ex[8] + 3*ex[8]^2 + ex[8]^3 + 
          ex[6]*(3 - 5*ex[8] + 7*ex[8]^2)) - ex[5]^4*(-1 + ex[7])*
         (-12 + 6*ex[6]^2 - 7*ex[8] - ex[8]^2 + ex[7]*(22 + 3*ex[8] + 
            ex[8]^2) + ex[6]*(-11*(2 + ex[8]) + ex[7]*(10 + 3*ex[8]))) + 
        ex[5]^2*ex[8]*(12 - 51*ex[8] + 42*ex[8]^2 + 8*ex[8]^3 + 
          ex[6]^2*(-11 + ex[7]*(8 - 10*ex[8]) + 16*ex[8]) + 
          ex[7]^2*(15 - 23*ex[8] + 7*ex[8]^2 + ex[8]^3) - 
          ex[7]*(36 - 77*ex[8] + 40*ex[8]^2 + 6*ex[8]^3) + 
          ex[6]*(45 - 87*ex[8] + 2*ex[8]^2 + ex[7]*(-52 + 80*ex[8] - 
              6*ex[8]^2) + ex[7]^2*(9 - 10*ex[8] + ex[8]^2))) + 
        ex[5]*ex[8]^2*(-9 + ex[6]^2*(-5 + 2*ex[7])*(-1 + ex[8]) + 30*ex[8] - 
          23*ex[8]^2 - 5*ex[8]^3 + ex[7]*(6 - 17*ex[8] + 12*ex[8]^2 + 
            2*ex[8]^3) + ex[6]*(-28 + 40*ex[8] - 15*ex[8]^2 + 
            2*ex[7]*(7 - 12*ex[8] + 3*ex[8]^2))) + 
        ex[5]^3*(-6 + 40*ex[8] - 21*ex[8]^2 - 4*ex[8]^3 - 
          ex[7]^2*(28 - 45*ex[8] + 10*ex[8]^2 + ex[8]^3) + 
          ex[7]*(34 - 90*ex[8] + 30*ex[8]^2 + 4*ex[8]^3) + 
          ex[6]^2*(6 - 17*ex[8] + 2*ex[7]*(-3 + 7*ex[8])) + 
          ex[6]*(-20 + 74*ex[8] + 15*ex[8]^2 + 4*ex[7]^2*(-3 + 5*ex[8]) - 
            2*ex[7]*(-16 + 44*ex[8] + 5*ex[8]^2)))) + 
      2*ex[3]^4*ex[5]*(1 + ex[5] - ex[8])*
       (ex[5]^4*ex[7]*(-5 + 10*ex[7] - 6*ex[7]^2 + ex[7]^3) - 
        ex[6]*ex[8]^2*(5*ex[6]*(1 + 2*ex[7]) + (1 + 5*ex[7])*ex[8]) + 
        ex[5]*ex[8]*(ex[6]^2*(9 + 12*ex[7] - 6*ex[7]^2) - 
          2*ex[6]*(-1 - 4*ex[7] + 2*ex[7]^2)*(1 + 3*ex[8]) + 
          ex[7]*ex[8]*(3 + 2*ex[8] - ex[7]*(2 + ex[8]))) + 
        ex[5]^3*(2*ex[6]*(2 + 4*ex[7] - 9*ex[7]^2 + 3*ex[7]^3) + 
          ex[7]*(9 + 12*ex[8] - ex[7]^3*ex[8] + ex[7]^2*(5 + 8*ex[8]) - 
            2*ex[7]*(7 + 9*ex[8]))) + ex[5]^2*
         (ex[6]^2*(-4 - 2*ex[7] + 6*ex[7]^2) - ex[6]*(2 + 9*ex[8] + 
            6*ex[7]^3*ex[8] + 3*ex[7]*(2 + 9*ex[8]) - 2*ex[7]^2*
             (4 + 15*ex[8])) + ex[7]*(-1 - 12*ex[8] - 9*ex[8]^2 - 
            ex[7]^2*ex[8]*(3 + 2*ex[8]) + ex[7]*(1 + 13*ex[8] + 
              9*ex[8]^2)))) - ex[3]^2*(2*ex[5]^6*(-1 + ex[7])^2*
         (-8 + 5*ex[7]) + 4*(-1 + ex[8])*ex[8]^3*(-2*ex[6]^2 + 
          3*ex[6]*(-2 + ex[8]) + (-1 + ex[8])*ex[8]) - 2*ex[5]^5*(-1 + ex[7])*
         (46 + ex[6]*(20 - 26*ex[7] + 4*ex[7]^2) + 30*ex[8] - 
          7*ex[7]*(9 + 5*ex[8]) + ex[7]^2*(19 + 9*ex[8])) - 
        ex[5]^4*(-32 + ex[6]^2*(12 - 26*ex[7] + 17*ex[7]^2) + 302*ex[8] + 
          76*ex[8]^2 + ex[7]^3*(48 - 74*ex[8] - 6*ex[8]^2) + 
          ex[7]^2*(-107 + 370*ex[8] + 60*ex[8]^2) - 
          2*ex[7]*(-48 + 297*ex[8] + 64*ex[8]^2) - 
          2*ex[6]*(-30 - 83*ex[8] + ex[7]^3*(-4 + 8*ex[8]) + 
            5*ex[7]*(12 + 29*ex[8]) - ex[7]^2*(23 + 68*ex[8]))) + 
        2*ex[5]*ex[8]^2*(ex[6]^2*(-17*ex[7]*(-1 + ex[8]) + 
            4*(-5 + 6*ex[8])) + ex[6]*(-55 + 81*ex[8] + 2*ex[8]^2 + 
            ex[7]*(43 - 55*ex[8] + 2*ex[8]^2)) + (-1 + ex[8])*
           (6 + 18*ex[8] - 10*ex[8]^2 + ex[7]*(-6 - 9*ex[8] + 5*ex[8]^2))) + 
        ex[5]^2*ex[8]*(38 + 64*ex[8] - 206*ex[8]^2 + 24*ex[8]^3 + 
          ex[7]^2*(33 + 3*ex[8] - 56*ex[8]^2 + 8*ex[8]^3) - 
          2*ex[7]*(40 + 18*ex[8] - 107*ex[8]^2 + 13*ex[8]^3) + 
          ex[6]^2*(44 - 17*ex[7]^2*(-1 + ex[8]) - 84*ex[8] + 
            ex[7]*(-60 + 94*ex[8])) - 2*ex[6]*(-78 + 136*ex[8] + 65*ex[8]^2 + 
            ex[7]*(136 - 168*ex[8] - 49*ex[8]^2) + ex[7]^2*(-37 + 27*ex[8] + 
              8*ex[8]^2))) + ex[5]^3*(2*ex[7]^3*ex[8]*(17 - 18*ex[8] + 
            ex[8]^2) + ex[7]^2*(-73 - 84*ex[8] + 262*ex[8]^2) + 
          ex[7]*(92 + 126*ex[8] - 562*ex[8]^2 - 24*ex[8]^3) + 
          4*(-7 - 19*ex[8] + 92*ex[8]^2 + 6*ex[8]^3) + 
          ex[6]^2*(-12 + ex[7]*(26 - 86*ex[8]) + 56*ex[8] + 
            17*ex[7]^2*(-1 + 2*ex[8])) - 2*ex[6]*(34 - 103*ex[8] + 
            4*ex[7]^3*(-1 + ex[8])*ex[8] - 120*ex[8]^2 + 
            ex[7]^2*(54 - 50*ex[8] - 46*ex[8]^2) + ex[7]*(-88 + 173*ex[8] + 
              150*ex[8]^2)))) + 2*ex[3]^3*(2*ex[5]^6*(-1 + ex[7])^2*
         (8 - 7*ex[7] + ex[7]^2) + 5*ex[6]*(-1 + ex[8])*ex[8]^3*
         (2*ex[6] + ex[8]) + ex[5]^5*(-1 + ex[7])*
         (8 + 2*ex[6]*(19 - 30*ex[7] + 8*ex[7]^2) + ex[7]^3*(2 - 4*ex[8]) + 
          65*ex[8] + ex[7]^2*(7 + 37*ex[8]) - ex[7]*(25 + 91*ex[8])) + 
        ex[5]^4*(-22 + ex[6]^2*(14 - 33*ex[7] + 19*ex[7]^2) + 20*ex[8] + 
          2*ex[7]^4*(-1 + ex[8])*ex[8] + 103*ex[8]^2 - 
          2*ex[7]^3*(-13 + 7*ex[8] + 14*ex[8]^2) + 2*ex[7]^2*
           (-36 + 37*ex[8] + 61*ex[8]^2) - 2*ex[7]*(-33 + 42*ex[8] + 
            98*ex[8]^2) + ex[6]*(-26 + ex[7]^3*(16 - 32*ex[8]) + 155*ex[8] - 
            46*ex[7]*(-1 + 7*ex[8]) + ex[7]^2*(-36 + 191*ex[8]))) + 
        ex[5]*ex[8]^2*(ex[6]^2*(38 + 38*ex[7]*(-1 + ex[8]) - 48*ex[8]) + 
          (-1 + ex[8])*ex[8]*(-3 - 4*ex[8] + ex[7]*(4 + ex[8])) + 
          ex[6]*(6 + 42*ex[8] - 53*ex[8]^2 + 2*ex[7]*(-8 - 5*ex[8] + 
              13*ex[8]^2))) + ex[5]^2*ex[8]*(-1 - 23*ex[8] + 2*ex[8]^2 + 
          29*ex[8]^3 + ex[6]^2*(-42 + ex[7]*(71 - 109*ex[8]) + 
            19*ex[7]^2*(-1 + ex[8]) + 80*ex[8]) + 
          ex[7]*(7 + 36*ex[8] - 24*ex[8]^2 - 24*ex[8]^3) + 
          ex[7]^2*(-3 - 13*ex[8] + 12*ex[8]^2 + 4*ex[8]^3) + 
          ex[6]*(-19 - 97*ex[8] + 170*ex[8]^2 + ex[7]*(68 + 66*ex[8] - 
              178*ex[8]^2) + ex[7]^2*(-26 - 18*ex[8] + 39*ex[8]^2))) + 
        ex[5]^3*(2 + 42*ex[8] - 15*ex[8]^2 - 79*ex[8]^3 + 
          ex[7]^3*ex[8]*(-17 + 9*ex[8] + 5*ex[8]^2) + 
          ex[7]^2*(11 + 69*ex[8] - 54*ex[8]^2 - 44*ex[8]^3) + 
          ex[7]*(-13 - 95*ex[8] + 72*ex[8]^2 + 109*ex[8]^3) - 
          ex[6]^2*(-14 + 19*ex[7])*(1 - 4*ex[8] + ex[7]*(-1 + 2*ex[8])) + 
          ex[6]*(12 + 86*ex[8] + 16*ex[7]^3*(-1 + ex[8])*ex[8] - 
            239*ex[8]^2 + ex[7]^2*(44 + 54*ex[8] - 154*ex[8]^2) + 
            2*ex[7]*(-25 - 51*ex[8] + 188*ex[8]^2))))) + 
    ex[2]^8*ex[3]^3*ex[6]*(-2*ex[3]^3*ex[6]*(1 + ex[5] - ex[8])*
       (-(ex[5]^4*(-1 + ex[7])^2*(-2 - 2*ex[6]^2 + 2*ex[6]*(-3 + ex[7]) + 
           ex[7] + ex[7]^2)) + ex[6]^4*ex[8]^2*(1 + ex[8]) + 
        ex[5]^3*ex[6]*(-1 + ex[7])*(-(ex[6]*(-9 + 4*ex[7])*(1 + ex[8])) + 
          ex[6]^2*(2 + ex[8]) - (-1 + ex[7])*(4 + (7 + ex[7])*ex[8])) - 
        ex[5]*ex[6]^3*ex[8]*(2 + 8*ex[8] + ex[8]^2 + 2*ex[6]*(1 + ex[8]) - 
          ex[7]*(2 + 2*ex[8] + ex[8]^2)) + ex[5]^2*ex[6]^2*
         (ex[6]^2*ex[8] + (-1 + ex[7])*(-1 - 11*ex[8] - 6*ex[8]^2 + 
            ex[7]*(1 + ex[8] + ex[8]^2)) - 2*ex[6]*(-1 - 6*ex[8] - ex[8]^2 + 
            ex[7]*(1 + 3*ex[8] + ex[8]^2)))) + 
      ex[5]*(ex[5]^4*(-1 + ex[7])*(-6*ex[6]^2 + 3*ex[6]^3 + 
          8*(-1 + ex[7])^2*ex[7] + ex[6]*(3 + 8*ex[7] - 8*ex[7]^2)) - 
        2*ex[6]^3*ex[7]*ex[8]*(1 - 4*ex[8] + 3*ex[8]^2) + 
        ex[5]^3*(3*ex[6]^4 - 6*ex[6]^3*(2 + ex[7]*(-1 + ex[8]) - ex[8]) - 
          8*(-1 + ex[7])^3*ex[7]*(-1 + ex[8]) + 2*ex[6]*(-1 + ex[7])*
           (3 + (-3 - 10*ex[7] + 10*ex[7]^2)*ex[8]) - 
          ex[6]^2*(ex[7]*(6 - 16*ex[8]) + 3*(-5 + 4*ex[8]) + 
            ex[7]^2*(6 + 4*ex[8]))) + ex[5]^2*ex[6]*
         (-6*ex[6]^3*(-1 + ex[8]) - (-1 + ex[7])*(-1 + ex[8])*
           (3 - 3*ex[8] - 4*ex[7]*(2 + 3*ex[8]) + 4*ex[7]^2*(2 + 3*ex[8])) + 
          2*ex[6]*(ex[7]*(1 - 2*ex[8] - 7*ex[8]^2) + 
            3*(2 - 3*ex[8] + ex[8]^2) + 4*ex[7]^2*(-1 + 2*ex[8] + ex[8]^2)) + 
          ex[6]^2*(-3*(5 - 6*ex[8] + ex[8]^2) + ex[7]*(7 - 12*ex[8] + 
              3*ex[8]^2))) + ex[5]*ex[6]^2*(3*ex[6]^2*(-1 + ex[8])^2 - 
          (-1 + ex[8])*(3 - 3*ex[8] - 2*ex[7]*(-1 + 7*ex[8] + 2*ex[8]^2) + 
            2*ex[7]^2*(-1 + 7*ex[8] + 2*ex[8]^2)) + 
          2*ex[6]*(-3*(-1 + ex[8])^2 + ex[7]*(2 - 6*ex[8] + 6*ex[8]^2)))) + 
      2*ex[3]^2*(ex[5]^5*(-1 + ex[7])^2*(2*ex[6]^3*(-3 + ex[7]) + 
          2*(-1 + ex[7])^2 - ex[6]^2*(9 + ex[7] + ex[7]^2) + 
          ex[6]*(1 - 9*ex[7] + 8*ex[7]^2)) + ex[6]^4*ex[8]^2*
         (-2 + (5 - 2*ex[6] + ex[6]^2)*ex[8] + (-3 + 2*ex[6])*ex[8]^2) - 
        ex[5]^4*(-1 + ex[7])*(ex[6]*(-1 + ex[7])^2*
           (2 + 6*ex[7]*(-1 + ex[8]) - 9*ex[8]) + 2*(-1 + ex[7])^3*
           (-1 + ex[8]) + ex[6]^3*(14 + ex[7]*(6 - 15*ex[8]) + 22*ex[8] + 
            2*ex[7]^2*ex[8]) + ex[6]^4*(8 + 3*ex[8] - ex[7]*(4 + ex[8])) + 
          ex[6]^2*(-1 + ex[7])*(ex[7]^2*(1 + ex[8]) - 3*ex[7]*(3 + 4*ex[8]) - 
            2*(2 + 5*ex[8]))) - ex[5]*ex[6]^3*ex[8]*(2*ex[6]^3*ex[8] + 
          (-1 + ex[7])*(4 - 10*ex[8] + 3*ex[8]^2 + 3*ex[8]^3) - 
          ex[6]*(4 + (1 + 2*ex[7])*ex[8] - 2*(1 + 2*ex[7])*ex[8]^2 + 
            2*(-1 + ex[7])*ex[8]^3) + ex[6]^2*(ex[8]*(3 + 8*ex[8]) + 
            ex[7]*(1 - 2*ex[8]^2))) + ex[5]^3*ex[6]*
         (-7*(-1 + ex[7])^3*(-1 + ex[8])*ex[8] + 2*ex[6]^4*
           (-1 - 2*ex[8] + ex[7]*(1 + ex[8])) - ex[6]^3*(2 + 32*ex[8] + 
            8*ex[8]^2 + ex[7]*(7 - 24*ex[8] - 10*ex[8]^2) + 
            ex[7]^2*(-3 + 4*ex[8] + 2*ex[8]^2)) - ex[6]^2*(-1 + ex[7])*
           (1 - 21*ex[8] - 20*ex[8]^2 + ex[7]^2*(2 + 3*ex[8]) + 
            ex[7]*(-2 - 13*ex[8] + 5*ex[8]^2)) - ex[6]*(-1 + ex[7])^2*
           (-3 + 2*ex[8] - 8*ex[8]^2 + 2*ex[7]*(-3 - 2*ex[8] + 5*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*(ex[6]^4*ex[8] - (-1 + ex[7])^2*(2 - 5*ex[8] - 
            5*ex[8]^2 + 8*ex[8]^3) + ex[6]^3*(ex[8]*(7 + 10*ex[8]) - 
            2*ex[7]*(-1 + ex[8] + 2*ex[8]^2)) + 
          ex[6]^2*(ex[8]*(-1 + 29*ex[8] + 7*ex[8]^2) + 
            ex[7]*(1 + 2*ex[8] - 8*ex[8]^2 - 8*ex[8]^3) + 
            ex[7]^2*(-1 - 3*ex[8] + ex[8]^3)) + ex[6]*(-4 - 2*ex[8] + 
            ex[8]^3 - 2*ex[7]^2*ex[8]*(-5 + 4*ex[8] + ex[8]^2) + 
            ex[7]*(4 - 8*ex[8] + 8*ex[8]^2 + ex[8]^3)))) + 
      ex[3]*(ex[5]^5*(-1 + ex[7])*(3*ex[6]^3*(-1 + ex[7]) - 
          8*ex[6]^2*(-2 + 3*ex[7]) + 4*(-1 + ex[7])^2*(-7 + 6*ex[7]) + 
          ex[6]*(-29 + 47*ex[7] - 22*ex[7]^2 + 4*ex[7]^3)) - 
        2*ex[6]^3*ex[8]^2*(1 + 2*(-1 - 2*ex[6] + ex[6]^2)*ex[8] + 
          (1 + 4*ex[6])*ex[8]^2) + ex[5]^4*(6*ex[6]^4*(-1 + ex[7]) - 
          8*(-1 + ex[7])^3*(-3 + 2*ex[7])*(-1 + ex[8]) + 
          2*ex[6]^2*(-1 + ex[7])*(26 - 21*ex[7] + 5*ex[8] + 
            6*ex[7]^2*ex[8]) + ex[6]^3*(31 - ex[7]^2*(-11 + ex[8]) + 
            7*ex[8] - 2*ex[7]*(26 + 3*ex[8])) - ex[6]*(-1 + ex[7])^2*
           (11 + 91*ex[8] + 4*ex[7]^2*(-1 + 3*ex[8]) - 
            2*ex[7]*(13 + 37*ex[8]))) - 2*ex[5]*ex[6]^2*ex[8]*
         (ex[6]^3*ex[8] + 2*(-1 + ex[7])*(-1 + ex[8])^2*(1 + ex[8]) + 
          2*ex[6]*(-1 + ex[8])*(1 + (-11 + 9*ex[7])*ex[8] + 
            (-1 + ex[7])*ex[8]^2) + 2*ex[6]^2*(-4*ex[8]*(1 + ex[8]) + 
            ex[7]*(1 + 2*ex[8] + 2*ex[8]^2))) + 
        ex[5]^3*(3*ex[6]^5 - 4*(-1 + ex[7])^3*(-1 + ex[8])^2 - 
          2*ex[6]^2*(-1 + ex[7])*(-11 + (51 - 54*ex[7] + 6*ex[7]^2)*ex[8] + 
            4*(8 - 7*ex[7] + 2*ex[7]^2)*ex[8]^2) + 2*ex[6]^4*
           (-9 - 5*ex[8] + ex[7]*(7 + ex[8])) - 2*ex[6]*(-1 + ex[7])^2*
           (-1 + ex[8])*(-9 - 29*ex[8] + 2*ex[7]*(5 + 9*ex[8])) + 
          ex[6]^3*(27 + 20*ex[8] - 10*ex[8]^2 + 2*ex[7]^2*(2 + 2*ex[8] + 
              ex[8]^2) + ex[7]*(-38 + 8*ex[8]^2))) + 
        ex[5]^2*ex[6]*(3*ex[6]^4*(1 + ex[8]) - 2*(-1 + ex[7])^2*
           (-1 + ex[8])^2*(1 + 4*ex[8]) + ex[6]^3*
           (-6 - 8*ex[7]*(-1 + ex[8]) - 4*ex[8] + 8*ex[8]^2) - 
          2*ex[6]*(-1 + ex[7])*(-1 + ex[8])*(2 + 3*(-9 + 8*ex[7])*ex[8] + 
            (-19 + 12*ex[7])*ex[8]^2) + ex[6]^2*(3 + ex[8] - 98*ex[8]^2 - 
            4*ex[8]^3 - 4*ex[7]^2*(1 + ex[8] + 6*ex[8]^2 + ex[8]^3) + 
            2*ex[7]*(2 + 9*ex[8] + 51*ex[8]^2 + 4*ex[8]^3))))) - 
    ex[2]^3*(1 + ex[3])*ex[5]^3*
     (ex[8]^2*(ex[5]^3*(-5 - 3*ex[6]^2 + 2*ex[7] + ex[6]*(2 + 4*ex[7])) + 
        2*ex[5]^2*(-6 - 2*ex[7] + 7*ex[8] + ex[6]^2*(-6 + 7*ex[8]) - 
          ex[6]*(-12 + ex[7] + 7*ex[8] + 3*ex[7]*ex[8])) + 
        2*ex[8]*(3*(-1 + ex[8])^2 - 6*ex[6]*(-1 + ex[8])^2 + 
          ex[6]^2*(3 - 6*ex[8] + 4*ex[8]^2)) + 
        ex[5]*(-((-1 + ex[8])*(-9 + 2*ex[7]*(-3 + ex[8]) + 15*ex[8])) + 
          ex[6]^2*(-9 + 24*ex[8] - 19*ex[8]^2) + 
          2*ex[6]*(ex[7]*(-3 + 2*ex[8] + ex[8]^2) + 
            3*(3 - 8*ex[8] + 4*ex[8]^2)))) + 2*ex[3]^5*ex[5]*
       (1 + ex[5] - ex[8])*(ex[5]^5*(-2 + ex[7])*(-1 + ex[7])^2*ex[7] + 
        5*ex[6]^2*ex[8]^2*(2*ex[6]*(1 + ex[7]) + (1 + 2*ex[7])*ex[8]) - 
        ex[5]^4*(-1 + ex[7])*(ex[6]*(5 + 10*ex[7] - 12*ex[7]^2 + 2*ex[7]^3) + 
          ex[7]*(12 + 5*ex[8] + ex[7]^2*(3 + ex[8]) - 
            ex[7]*(13 + 5*ex[8]))) + ex[5]*ex[6]*ex[8]*
         (4*ex[6]^2*(-4 - 2*ex[7] + ex[7]^2) + 3*ex[6]*(-3 - 4*ex[7] + 
            2*ex[7]^2)*(1 + 3*ex[8]) + ex[8]*(-3 - 2*ex[8] + 
            4*ex[7]^2*(2 + ex[8]) - ex[7]*(11 + 8*ex[8]))) - 
        ex[5]^3*(2*ex[6]^2*(7 - ex[7] - 9*ex[7]^2 + 3*ex[7]^3) + 
          ex[6]*(9 + 12*ex[8] - 2*ex[7]^4*ex[8] + 5*ex[7]^3*(3 + 4*ex[8]) + 
            ex[7]*(17 + 24*ex[8]) - ex[7]^2*(41 + 48*ex[8])) + 
          ex[7]*(6 + 18*ex[8] - 2*ex[7]^3*ex[8] + 4*ex[8]^2 + 
            2*ex[7]^2*(2 + 7*ex[8] + ex[8]^2) - ex[7]*(10 + 29*ex[8] + 
              6*ex[8]^2))) + ex[5]^2*(-2*ex[6]^3*(-3 + ex[7] + 2*ex[7]^2) + 
          2*ex[6]^2*(4 + 18*ex[8] + 3*ex[7]^3*ex[8] - 6*ex[7]^2*
             (1 + 3*ex[8]) + 2*ex[7]*(1 + 6*ex[8])) + ex[7]*ex[8]*
           (3 + 6*ex[8] + ex[8]^2 + ex[7]^2*(1 + 2*ex[8]) - 
            ex[7]*(4 + 7*ex[8] + ex[8]^2)) + ex[6]*(1 + 12*ex[8] + 
            9*ex[8]^2 + 3*ex[7]^3*ex[8]*(3 + 2*ex[8]) + 
            ex[7]*(3 + 34*ex[8] + 27*ex[8]^2) - ex[7]^2*(4 + 43*ex[8] + 
              30*ex[8]^2)))) + ex[3]*(2*ex[8]^3*(-3*ex[6]^3*(-1 + ex[8]) - 
          (-1 + ex[8])^3 + ex[6]^2*(-6 + 6*ex[8] + 8*ex[8]^2) + 
          ex[6]*(6 - 10*ex[8] + ex[8]^2 + 3*ex[8]^3)) + 
        2*ex[5]^5*(-1 + ex[7])*(-6*ex[6]^2 + 
          2*(-6 - ex[8] + ex[7]*(3 + ex[8])) + ex[6]*(6 - ex[8] + 
            ex[7]*(6 + ex[8]))) + 2*ex[5]^4*(16 - 26*ex[8] - ex[8]^2 - 
          ex[7]^2*(26 - 7*ex[8] + ex[8]^2) + 2*ex[7]*(5 + 8*ex[8] + 
            ex[8]^2) + ex[6]^2*(30 - 35*ex[8] + ex[7]*(-30 + 32*ex[8])) - 
          ex[6]*(78 - 43*ex[8] + ex[8]^2 - 2*ex[7]*(50 - 17*ex[8] + 
              ex[8]^2) + ex[7]^2*(22 + 3*ex[8] + ex[8]^2))) - 
        ex[5]^3*(-32 + 84*ex[8] + 6*ex[6]^3*ex[8] - 39*ex[8]^2 + 8*ex[8]^3 + 
          4*ex[7]^2*(16 - 27*ex[8] + 12*ex[8]^2 + ex[8]^3) - 
          2*ex[7]*(16 - 28*ex[8] + 19*ex[8]^2 + 6*ex[8]^3) + 
          ex[6]^2*(-48 + 148*ex[8] - 145*ex[8]^2 + 2*ex[7]*(24 - 68*ex[8] + 
              53*ex[8]^2)) + 2*ex[6]*(ex[7]^2*(28 - 45*ex[8] + 10*ex[8]^2 + 
              ex[8]^3) + 4*(15 - 57*ex[8] + 32*ex[8]^2 + 2*ex[8]^3) - 
            2*ex[7]*(44 - 128*ex[8] + 57*ex[8]^2 + 3*ex[8]^3))) + 
        ex[5]*ex[8]^2*(6*ex[6]^3*ex[8] + (-1 + ex[8])*
           (-7 + ex[7]*(6 - 4*ex[8]) + 7*ex[8] + 4*ex[8]^2) + 
          ex[6]^2*(15 - 58*ex[8] + 9*ex[8]^2 - 2*ex[7]*(6 - 11*ex[8] + 
              7*ex[8]^2)) + 2*ex[6]*(-39 + 98*ex[8] - 65*ex[8]^2 - 
            13*ex[8]^3 + ex[7]*(15 - 50*ex[8] + 37*ex[8]^2 + 4*ex[8]^3))) + 
        2*ex[5]^2*ex[8]*(3*ex[6]^3*(-1 + ex[8]) + 
          2*(-11 + 18*ex[8] - 5*ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(11 - 25*ex[8] + 13*ex[8]^2 + ex[8]^3) - 
          ex[7]*(4 - 18*ex[8] + 17*ex[8]^2 + 4*ex[8]^3) + 
          ex[6]^2*(-27 + 67*ex[8] - 56*ex[8]^2 + ex[7]*(22 - 49*ex[8] + 
              34*ex[8]^2)) + ex[6]*(96 - 238*ex[8] + 155*ex[8]^2 + 
            18*ex[8]^3 + ex[7]^2*(15 - 23*ex[8] + 7*ex[8]^2 + ex[8]^3) - 
            ex[7]*(108 - 216*ex[8] + 117*ex[8]^2 + 10*ex[8]^3)))) + 
      ex[3]^2*(2*ex[5]^6*(-1 + ex[7])^2*(ex[6]*(-7 + 5*ex[7]) - 
          2*(14 + ex[8]) + ex[7]*(18 + ex[8])) + 
        2*ex[8]^3*((-1 + ex[8])^2*ex[8] + ex[6]^2*(9 - 14*ex[8] + 
            15*ex[8]^2) + ex[6]*(9 - 17*ex[8] - ex[8]^2 + 9*ex[8]^3)) + 
        ex[5]^5*(ex[6]^2*(-20 + 24*ex[7] - 7*ex[7]^2) - 
          2*ex[7]^3*(34 + 25*ex[8] + 2*ex[8]^2) + 
          2*(46 + 74*ex[8] + 7*ex[8]^2) - 2*ex[7]*(134 + 167*ex[8] + 
            15*ex[8]^2) + ex[7]^2*(241 + 236*ex[8] + 20*ex[8]^2) - 
          2*ex[6]*(-117 - 44*ex[8] + ex[7]^3*(19 + 9*ex[8]) - 
            2*ex[7]^2*(75 + 26*ex[8]) + ex[7]*(245 + 87*ex[8]))) - 
        2*ex[5]^4*(-8 + ex[6]^3*(-13 + 16*ex[7]) + 109*ex[8] + 29*ex[8]^2 + 
          9*ex[8]^3 - ex[7]^3*(-52 + 69*ex[8] + ex[8]^3) + 
          ex[7]^2*(-96 + 239*ex[8] + 25*ex[8]^2 + 8*ex[8]^3) - 
          2*ex[7]*(-30 + 145*ex[8] + 28*ex[8]^2 + 8*ex[8]^3) + 
          ex[6]^2*(52 + ex[7]^2*(42 - 15*ex[8]) + 7*ex[8] - 
            2*ex[7]*(47 + 3*ex[8])) + ex[6]*(10 + 378*ex[8] + 83*ex[8]^2 + 
            ex[7]^3*(24 - 37*ex[8] - 3*ex[8]^2) - 3*ex[7]*(-1 + 217*ex[8] + 
              40*ex[8]^2) + ex[7]^2*(-43 + 330*ex[8] + 46*ex[8]^2))) + 
        2*ex[5]^2*ex[8]*(9 - ex[8] - 64*ex[8]^2 + 76*ex[8]^3 - ex[8]^4 + 
          ex[6]^3*(-25 + ex[7]*(19 - 22*ex[8]) + 37*ex[8]) + 
          ex[7]^2*(16 - 17*ex[8] - 15*ex[8]^2 + 19*ex[8]^3) + 
          ex[7]*(-29 + 21*ex[8] + 67*ex[8]^2 - 78*ex[8]^3 + ex[8]^4) + 
          ex[6]^2*(102 - 220*ex[8] - 66*ex[8]^2 + ex[7]^2*(27 - 34*ex[8] + 
              8*ex[8]^2) + ex[7]*(-137 + 214*ex[8] + 22*ex[8]^2)) + 
          ex[6]*(94 - 93*ex[8] - 97*ex[8]^2 + 29*ex[8]^3 + 
            ex[7]*(-187 + 174*ex[8] + 109*ex[8]^2 - 27*ex[8]^3) + 
            ex[7]^2*(51 - 25*ex[8] - 45*ex[8]^2 + 7*ex[8]^3))) + 
        2*ex[5]*ex[8]^2*(3*ex[6]^3*(-4 + ex[7])*(-1 + ex[8]) + 
          ex[6]^2*(-79 + 106*ex[8] - 3*ex[8]^2 + ex[7]*(45 - 65*ex[8] + 
              4*ex[8]^2)) + (-1 + ex[8])*(6 + 6*ex[8] - 22*ex[8]^2 + 
            ex[7]*(-4 - 3*ex[8] + 13*ex[8]^2)) + ex[6]*(-39 + 69*ex[8] - 
            23*ex[8]^2 - 36*ex[8]^3 + ex[7]*(30 - 49*ex[8] + 16*ex[8]^2 + 
              15*ex[8]^3))) + ex[5]^3*(2*ex[7]^3*ex[8]*(25 - 32*ex[8] + 
            7*ex[8]^2) + ex[7]*(104 + 38*ex[8] - 424*ex[8]^2 + 204*ex[8]^3 - 
            14*ex[8]^4) + ex[7]^2*(-107 - 38*ex[8] + 271*ex[8]^2 - 
            96*ex[8]^3 + 4*ex[8]^4) + 2*(-6 - 8*ex[8] + 101*ex[8]^2 - 
            72*ex[8]^3 + 5*ex[8]^4) + ex[6]^3*(26 - 76*ex[8] + 
            ex[7]*(-32 + 70*ex[8])) + ex[6]^2*(-62 + 360*ex[8] + 
            142*ex[8]^2 + ex[7]^2*(-77 + 152*ex[8] - 39*ex[8]^2) - 
            2*ex[7]*(-68 + 243*ex[8] + 44*ex[8]^2)) + 
          2*ex[6]*(-62 + 51*ex[8] + 382*ex[8]^2 + 44*ex[8]^3 + 
            ex[7]^3*ex[8]*(17 - 18*ex[8] + ex[8]^2) + 
            ex[7]^2*(-114 - 6*ex[8] + 225*ex[8]^2 + 4*ex[8]^3) - 
            ex[7]*(-173 + 97*ex[8] + 531*ex[8]^2 + 40*ex[8]^3)))) + 
      2*ex[3]^4*(4*ex[5]^7*(-2 + ex[7])*(-1 + ex[7])^3 - 
        10*ex[6]^2*(-1 + ex[8])*ex[8]^3*(ex[6] + ex[8]) - 
        ex[5]^6*(-1 + ex[7])*(-36 + ex[6]*(-49 + 104*ex[7] - 56*ex[7]^2 + 
            6*ex[7]^3) - 34*ex[8] + 2*ex[7]^3*(5 + 4*ex[8]) - 
          ex[7]^2*(58 + 43*ex[8]) + ex[7]*(86 + 69*ex[8])) + 
        ex[5]^5*(-26 - 2*ex[6]^2*(-22 + 68*ex[7] - 57*ex[7]^2 + 11*ex[7]^3) + 
          114*ex[8] + 57*ex[8]^2 + ex[7]*(71 - 329*ex[8] - 145*ex[8]^2) + 
          ex[7]^4*(-17 + 18*ex[8] + 4*ex[8]^2) - 2*ex[7]^3*
           (-34 + 67*ex[8] + 21*ex[8]^2) + ex[7]^2*(-97 + 330*ex[8] + 
            126*ex[8]^2) + ex[6]*(19 + 220*ex[8] + 6*ex[7]^4*(-1 + 2*ex[8]) - 
            ex[7]^3*(11 + 144*ex[8]) + ex[7]^2*(100 + 469*ex[8]) - 
            ex[7]*(102 + 563*ex[8]))) - ex[5]*ex[6]*ex[8]^2*
         (ex[6]^2*(32 + 42*ex[7]*(-1 + ex[8]) - 42*ex[8]) + 
          (-1 + ex[8])*ex[8]*(-11 - 19*ex[8] + 4*ex[7]*(4 + ex[8])) + 
          ex[6]*(4 + 85*ex[8] - 99*ex[8]^2 + 6*ex[7]*(-4 - 5*ex[8] + 
              9*ex[8]^2))) + ex[5]^4*(18 + ex[6]^3*(-7 + 24*ex[7] - 
            17*ex[7]^2) + 60*ex[8] + ex[7]^4*(11 - 8*ex[8])*ex[8] - 
          131*ex[8]^2 - 47*ex[8]^3 + ex[7]^2*(90 + 90*ex[8] - 246*ex[8]^2 - 
            60*ex[8]^3) + ex[7]^3*(-32 - 46*ex[8] + 78*ex[8]^2 + 
            11*ex[8]^3) + ex[7]*(-76 - 111*ex[8] + 306*ex[8]^2 + 
            96*ex[8]^3) + ex[6]^2*(36 + ex[7]^2*(53 - 297*ex[8]) - 
            209*ex[8] + 22*ex[7]^3*(-1 + 2*ex[8]) + 
            ex[7]*(-67 + 503*ex[8])) + ex[6]*(68 - 43*ex[8] - 
            6*ex[7]^4*(-1 + ex[8])*ex[8] - 382*ex[8]^2 + 
            ex[7]^2*(232 - 222*ex[8] - 476*ex[8]^2) + 2*ex[7]^3*
             (-41 + 15*ex[8] + 51*ex[8]^2) + ex[7]*(-206 + 263*ex[8] + 
              765*ex[8]^2))) + ex[5]^2*ex[8]*
         (ex[6]^3*(29 - 17*ex[7]^2*(-1 + ex[8]) - 61*ex[8] + 
            6*ex[7]*(-11 + 18*ex[8])) + (-1 + ex[8])*ex[8]*
           (-3 - 14*ex[8] - 3*ex[8]^2 - ex[7]^2*(5 + 4*ex[8]) + 
            ex[7]*(10 + 15*ex[8] + 3*ex[8]^2)) + ex[6]^2*(15 + 182*ex[8] - 
            289*ex[8]^2 + ex[7]^2*(36 + 43*ex[8] - 69*ex[8]^2) + 
            ex[7]*(-106 - 145*ex[8] + 339*ex[8]^2)) + 
          ex[6]*(-2 + 88*ex[8] + 11*ex[8]^2 - 127*ex[8]^3 + 
            ex[7]^2*(9 + 51*ex[8] - 42*ex[8]^2 - 18*ex[8]^3) + 
            ex[7]*(-22 - 143*ex[8] + 79*ex[8]^2 + 106*ex[8]^3))) + 
        ex[5]^3*(ex[7]^3*ex[8]*(11 + ex[8] - 12*ex[8]^2) + 
          ex[8]*(-18 - 45*ex[8] + 64*ex[8]^2 + 19*ex[8]^3) + 
          ex[7]*(3 + 61*ex[8] + 48*ex[8]^2 - 111*ex[8]^3 - 29*ex[8]^4) + 
          ex[7]^2*(-3 - 50*ex[8] - 12*ex[8]^2 + 64*ex[8]^3 + 10*ex[8]^4) + 
          ex[6]^3*(-7 + ex[7]*(24 - 90*ex[8]) + 36*ex[8] + 
            17*ex[7]^2*(-1 + 2*ex[8])) + ex[6]^2*(-9 - 143*ex[8] - 
            22*ex[7]^3*(-1 + ex[8])*ex[8] + 365*ex[8]^2 + 
            ex[7]*(61 + 182*ex[8] - 652*ex[8]^2) + ex[7]^2*(-67 - 96*ex[8] + 
              252*ex[8]^2)) + ex[6]*(ex[7]^3*ex[8]*(51 - 19*ex[8] - 
              20*ex[8]^2) + ex[8]*(-148 + 21*ex[8] + 319*ex[8]^2) + 
            ex[7]*(39 + 347*ex[8] - 228*ex[8]^2 - 457*ex[8]^3) + 
            ex[7]^2*(-39 - 238*ex[8] + 164*ex[8]^2 + 185*ex[8]^3)))) + 
      ex[3]^3*(2*ex[5]^7*(-1 + ex[7])^2*(8 - 10*ex[7] + 3*ex[7]^2) - 
        4*ex[6]*(-1 + ex[8])*ex[8]^3*(3*ex[6]^2 + ex[6]*(9 - 2*ex[8]) - 
          4*(-1 + ex[8])*ex[8]) - 2*ex[5]^6*(-1 + ex[7])*
         (ex[6]*(-45 + 82*ex[7] - 37*ex[7]^2 + 2*ex[7]^3) + 
          2*ex[7]^3*(5 + 3*ex[8]) - 6*ex[7]^2*(13 + 6*ex[8]) - 
          4*(20 + 9*ex[8]) + ex[7]*(146 + 65*ex[8])) + 
        ex[5]^5*(80 + ex[6]^2*(84 - 216*ex[7] + 161*ex[7]^2 - 26*ex[7]^3) + 
          516*ex[8] + 128*ex[8]^2 + ex[7]^4*(-26 + 36*ex[8] + 6*ex[8]^2) - 
          6*ex[7]^3*(-5 + 57*ex[8] + 12*ex[8]^2) - 
          2*ex[7]*(95 + 619*ex[8] + 151*ex[8]^2) + 
          ex[7]^2*(113 + 1032*ex[8] + 240*ex[8]^2) + 
          2*ex[6]*(162 + 208*ex[8] + ex[7]^4*(-2 + 4*ex[8]) - 
            ex[7]^3*(49 + 83*ex[8]) + 3*ex[7]^2*(95 + 112*ex[8]) - 
            ex[7]*(399 + 467*ex[8]))) + 2*ex[5]*ex[8]^2*
         ((-6 + 5*ex[7])*(-1 + ex[8])^2*ex[8] + 
          ex[6]^3*(-29 - 27*ex[7]*(-1 + ex[8]) + 35*ex[8]) + 
          ex[6]^2*(-83 + 78*ex[8] + 69*ex[8]^2 + ex[7]*(75 - 71*ex[8] - 
              24*ex[8]^2)) + ex[6]*(-1 + ex[8])*(18 + 76*ex[8] - 22*ex[8]^2 + 
            ex[7]*(-18 - 43*ex[8] + 15*ex[8]^2))) - 
        2*ex[5]^4*(-62 + 2*ex[6]^3*(2 - 5*ex[7] + 6*ex[7]^2) + 99*ex[8] + 
          8*ex[7]^4*(-1 + ex[8])*ex[8] + 291*ex[8]^2 + 56*ex[8]^3 - 
          ex[7]^3*(-83 + 40*ex[8] + 94*ex[8]^2 + 10*ex[8]^3) + 
          ex[7]^2*(-225 + 204*ex[8] + 372*ex[8]^2 + 61*ex[8]^3) - 
          ex[7]*(-200 + 252*ex[8] + 566*ex[8]^2 + 107*ex[8]^3) + 
          ex[6]^2*(28 + ex[7]^3*(13 - 26*ex[8]) + 219*ex[8] + 
            5*ex[7]^2*(2 + 39*ex[8]) - ex[7]*(63 + 407*ex[8])) + 
          ex[6]*(-84 + 553*ex[8] + 2*ex[7]^4*(-1 + ex[8])*ex[8] + 
            353*ex[8]^2 + ex[7]*(247 - 1129*ex[8] - 606*ex[8]^2) + 
            ex[7]^3*(91 - 97*ex[8] - 49*ex[8]^2) + ex[7]^2*
             (-251 + 657*ex[8] + 311*ex[8]^2))) + 2*ex[5]^2*ex[8]*
         (ex[6]^3*(27 - 12*ex[7]^2*(-1 + ex[8]) - 56*ex[8] + 
            ex[7]*(-37 + 64*ex[8])) + ex[6]^2*
           (ex[7]^2*(57 - 15*ex[8] - 34*ex[8]^2) - 3*(-39 + 36*ex[8] + 
              95*ex[8]^2) + ex[7]*(-241 + 187*ex[8] + 239*ex[8]^2)) + 
          (-1 + ex[8])*(-3 - 50*ex[8] - 7*ex[8]^2 - 4*ex[8]^3 + 
            ex[7]^2*(-3 - 24*ex[8] + 2*ex[8]^2) + ex[7]*(9 + 71*ex[8] + 
              4*ex[8]^3)) + ex[6]*(56 + 179*ex[8] - 377*ex[8]^2 - 
            52*ex[8]^3 + 4*ex[7]^2*(12 + 11*ex[8] - 30*ex[8]^2 + ex[8]^3) + 
            ex[7]*(-131 - 163*ex[8] + 433*ex[8]^2 + 23*ex[8]^3))) + 
        ex[5]^3*(-2*ex[7]^3*ex[8]*(-38 + 33*ex[8] + 11*ex[8]^2) + 
          ex[7]*(54 + 422*ex[8] - 436*ex[8]^2 - 348*ex[8]^3 - 70*ex[8]^4) + 
          4*(-3 - 50*ex[8] + 45*ex[8]^2 + 61*ex[8]^3 + 12*ex[8]^4) + 
          ex[7]^2*(-45 - 300*ex[8] + 313*ex[8]^2 + 156*ex[8]^3 + 
            22*ex[8]^4) + ex[6]^3*(-8 + ex[7]*(20 - 94*ex[8]) + 62*ex[8] + 
            24*ex[7]^2*(-1 + 2*ex[8])) + ex[6]^2*(-96 + 160*ex[8] - 
            26*ex[7]^3*(-1 + ex[8])*ex[8] + 778*ex[8]^2 + 
            ex[7]^2*(-187 + 50*ex[8] + 297*ex[8]^2) - 
            2*ex[7]*(-137 + 179*ex[8] + 514*ex[8]^2)) - 
          2*ex[6]*(39 + 216*ex[8] - 686*ex[8]^2 - 256*ex[8]^3 + 
            ex[7]^3*ex[8]*(-59 + 48*ex[8] + 5*ex[8]^2) + 
            ex[7]^2*(124 + 244*ex[8] - 492*ex[8]^2 - 90*ex[8]^3) + 
            ex[7]*(-145 - 409*ex[8] + 1105*ex[8]^2 + 304*ex[8]^3))))) + 
    ex[2]^7*ex[3]^2*(ex[5]^6*(-1 + ex[7])*(-12*(-1 + ex[6])^2*(-1 + ex[7]) + 
        2*ex[3]^4*ex[6]*(-1 + ex[7])*(1 + ex[6]^3 - ex[6]^2*(-9 + ex[7]) + 
          ex[7] - 2*ex[7]^2 - 3*ex[6]*(-3 + ex[7]^2)) - 
        2*ex[3]^3*(-1 + ex[7])*(2*ex[6]^4*(-2 + ex[7]) + 2*(-1 + ex[7])^2 + 
          ex[6]^3*(-9 - 6*ex[7] + ex[7]^2) - ex[6]^2*(-11 + 42*ex[7] - 
            17*ex[7]^2 + ex[7]^3) + ex[6]*(16 - 36*ex[7] + 19*ex[7]^2 + 
            ex[7]^3)) + ex[3]*(-3*ex[6]^4 - 8*ex[6]^3*(-1 + ex[7]) - 
          4*(-1 + ex[7])^2*(3 + 2*ex[7]) + ex[6]^2*(-17 + 24*ex[7] + 
            2*ex[7]^2) - 2*ex[6]*(-26 + 73*ex[7] - 58*ex[7]^2 + 
            14*ex[7]^3)) + ex[3]^2*(-5*ex[6]^4*(-1 + ex[7]) - 
          4*(-1 + ex[7])^2*(-7 + 6*ex[7]) - 4*ex[6]^3*(7 - 9*ex[7] + 
            2*ex[7]^2) + ex[6]^2*(65 - 151*ex[7] + 116*ex[7]^2 - 
            18*ex[7]^3) + 2*ex[6]*(67 - 163*ex[7] + 138*ex[7]^2 - 
            43*ex[7]^3 + ex[7]^4))) + 2*ex[3]*ex[6]^3*ex[8]^3*
       (1 + ex[3]^3*ex[6]^3*(-1 + ex[8]) + (-2 - 2*ex[6] + ex[6]^2)*ex[8] + 
        (1 + 2*ex[6])*ex[8]^2 - ex[3]^2*ex[6]^2*(1 - 4*ex[8] + 3*ex[8]^2) + 
        ex[3]*ex[6]*(1 - 2*(-1 + ex[6])^2*ex[8] + (1 - 4*ex[6])*ex[8]^2)) + 
      ex[5]^5*(-2*(-1 + ex[7])*(-6*ex[6]^2*(4 + 2*ex[7]*(-1 + ex[8]) - 
            ex[8]) - 12*(-1 + ex[7])*(-1 + ex[8]) + 3*ex[6]^3*(2 + ex[8]) + 
          ex[6]*(30 + 4*ex[7]^2 - 21*ex[8] + 4*ex[7]*(-7 + 6*ex[8]))) + 
        2*ex[3]^4*ex[6]*(-1 + ex[7])*(ex[6]^4 + (-1 + ex[7])^2*(1 + 2*ex[7])*
           (-1 + ex[8]) + ex[6]^3*(14 + 8*ex[8] - ex[7]*(4 + 3*ex[8])) + 
          ex[6]*(-1 + ex[7])*(4 - 17*ex[8] + ex[7]^2*(-2 + 4*ex[8]) - 
            ex[7]*(2 + 5*ex[8])) - ex[6]^2*(-15 - 32*ex[8] + 
            ex[7]^2*(3 + 2*ex[8]) + ex[7]*(2 + 20*ex[8]))) + 
        ex[3]*(-3*ex[6]^5 + 4*(-1 + ex[7])^3*(3 + 2*ex[7])*(-1 + ex[8]) + 
          ex[6]^3*(ex[7]*(94 - 34*ex[8]) + 9*(-5 + 2*ex[8]) + 
            2*ex[7]^2*(-17 + 8*ex[8])) + ex[6]^4*(11 - 9*ex[8] + 
            ex[7]*(-14 + 9*ex[8])) + ex[6]^2*(123 + 29*ex[8] + 
            12*ex[7]^2*(22 + 9*ex[8]) - 2*ex[7]^3*(27 + 22*ex[8]) - 
            3*ex[7]*(114 + 31*ex[8])) + 4*ex[6]*(-1 + ex[7])*
           (12 + ex[7]^2*(10 - 43*ex[8]) - 18*ex[8] + 
            ex[7]^3*(-4 + 9*ex[8]) + ex[7]*(-21 + 55*ex[8]))) + 
        2*ex[3]^3*(-1 + ex[7])*(ex[6]^5*(6 - 4*ex[7]) + 2*(-1 + ex[7])^3*
           (-1 + ex[8]) + ex[6]^4*(21 + ex[7]*(2 - 11*ex[8]) + 
            3*ex[7]^2*(-1 + ex[8]) + 17*ex[8]) + 2*ex[6]*(-1 + ex[7])^2*
           (7 - 16*ex[8] + 2*ex[7]*(-4 + 5*ex[8])) + 
          ex[6]^3*(6*(2 + ex[8]) + ex[7]^3*(1 + 2*ex[8]) - 
            4*ex[7]^2*(5 + 9*ex[8]) + ex[7]*(47 + 44*ex[8])) + 
          ex[6]^2*(-1 + ex[7])*(-10 + ex[7]^3 + 59*ex[8] + 
            12*ex[7]^2*(-1 + 2*ex[8]) - ex[7]*(3 + 104*ex[8]))) - 
        2*ex[3]^2*(4*ex[6]^5*(-1 + ex[7]) - 4*(-1 + ex[7])^3*(-3 + 2*ex[7])*
           (-1 + ex[8]) - ex[6]^4*(-1 + ex[7])*(23 - 2*ex[8] + 
            2*ex[7]*(-8 + 3*ex[8])) + ex[6]^3*(-38 + ex[7]*(109 - 4*ex[8]) + 
            11*ex[8] + 10*ex[7]^3*(2 + ex[8]) - ex[7]^2*(101 + 17*ex[8])) - 
          ex[6]^2*(-1 + ex[7])*(ex[7]^3*(-2 + 19*ex[8]) - 7*(13 + 24*ex[8]) + 
            3*ex[7]*(40 + 97*ex[8]) - ex[7]^2*(42 + 163*ex[8])) + 
          ex[6]*(-1 + ex[7])^2*(13 + ex[7]^2*(24 - 52*ex[8]) + 
            ex[7]^3*(-1 + ex[8]) - 142*ex[8] + ex[7]*(-20 + 167*ex[8])))) - 
      2*ex[5]*ex[6]^2*ex[8]*(ex[6]*ex[7]*ex[8]*(-2 + 5*ex[8] - 3*ex[8]^2) + 
        ex[3]^4*ex[6]^3*(-((-7 + ex[7] - 6*ex[8])*(-1 + ex[8])*ex[8]) + 
          ex[6]*(-1 - 2*ex[8] + 4*ex[8]^2)) + ex[3]^3*ex[6]^2*
         ((-1 + ex[8])*ex[8]*(10 + (-22 + 7*ex[7])*ex[8] + 
            3*(-1 + ex[7])*ex[8]^2) + ex[6]*(-3 + (2 - 4*ex[7])*ex[8] - 
            2*(-1 + ex[7])*ex[8]^2 + (-3 + 6*ex[7])*ex[8]^3) + 
          ex[6]^2*ex[8]*(-1 + 6*ex[8] + ex[7]*(1 + ex[8]))) - 
        ex[3]^2*ex[6]*(ex[6]^3*ex[8]^2 + ex[6]^2*ex[8]*
           (2 + (15 - 7*ex[7])*ex[8] + (13 - 5*ex[7])*ex[8]^2) - 
          ex[6]*(-1 + ex[8])*(3 + (-9 + 8*ex[7])*ex[8] + 8*(-5 + 2*ex[7])*
             ex[8]^2 + 2*(-1 + ex[7])*ex[8]^3) - (-1 + ex[8])^2*ex[8]*
           (-1 - 2*ex[8] + ex[7]*(-3 + 2*ex[8]))) - 
        ex[3]*(2*(-1 + ex[7])*(-1 + ex[8])^2*ex[8] + 5*ex[6]^3*ex[8]^2 + 
          ex[6]*(-1 + ex[8])*(-1 + (7 - 4*ex[7])*ex[8] + 2*(-7 + 5*ex[7])*
             ex[8]^2) + ex[6]^2*ex[8]*(1 - 10*ex[8] + 3*ex[8]^2 + 
            ex[7]*(3 - ex[8] + ex[8]^2)))) + 
      ex[5]^4*(-12 + 48*ex[6] - 57*ex[6]^2 + 18*ex[6]^3 + 3*ex[6]^4 + 
        24*ex[7] - 72*ex[6]*ex[7] + 88*ex[6]^2*ex[7] - 24*ex[6]^3*ex[7] - 
        12*ex[7]^2 + 24*ex[6]*ex[7]^2 - 28*ex[6]^2*ex[7]^2 + 24*ex[8] - 
        60*ex[6]*ex[8] + 39*ex[6]^2*ex[8] + 6*ex[6]^3*ex[8] - 
        9*ex[6]^4*ex[8] - 48*ex[7]*ex[8] + 108*ex[6]*ex[7]*ex[8] - 
        76*ex[6]^2*ex[7]*ex[8] + 12*ex[6]^3*ex[7]*ex[8] + 24*ex[7]^2*ex[8] - 
        48*ex[6]*ex[7]^2*ex[8] + 28*ex[6]^2*ex[7]^2*ex[8] - 12*ex[8]^2 + 
        12*ex[6]*ex[8]^2 + 12*ex[6]^2*ex[8]^2 - 12*ex[6]^3*ex[8]^2 + 
        24*ex[7]*ex[8]^2 - 38*ex[6]*ex[7]*ex[8]^2 - 2*ex[6]^2*ex[7]*ex[8]^2 + 
        12*ex[6]^3*ex[7]*ex[8]^2 - 12*ex[7]^2*ex[8]^2 + 
        28*ex[6]*ex[7]^2*ex[8]^2 - 10*ex[6]^2*ex[7]^2*ex[8]^2 - 
        2*ex[6]*ex[7]^3*ex[8]^2 - 2*ex[3]^4*ex[6]^2*
         ((-1 + ex[7])^2*(-1 + ex[8])*(-5 - 8*ex[8] + ex[7]^2*(1 + ex[8]) - 
            ex[7]*(2 + 5*ex[8])) + ex[6]^3*(-3 - 11*ex[8] + 
            ex[7]*(3 + 5*ex[8])) - ex[6]*(-1 + ex[7])*(21 - 23*ex[8] - 
            35*ex[8]^2 + 2*ex[7]*(-5 + ex[8] + 5*ex[8]^2) + 
            ex[7]^2*(-1 + ex[8] + 5*ex[8]^2)) + ex[6]^2*(3 - 54*ex[8] - 
            17*ex[8]^2 + ex[7]^2*(3 - 4*ex[8] - 2*ex[8]^2) + 
            ex[7]*(-6 + 43*ex[8] + 19*ex[8]^2))) - 2*ex[3]^3*ex[6]*
         (2*ex[6]^5*(-1 + ex[7]) + 2*(-1 + ex[7])^3*(-1 + ex[8])*
           (-1 - 8*ex[8] + ex[7]*(1 + ex[8])) + 
          ex[6]^4*(ex[7]^2*(3 - 6*ex[8]) - 5*(1 + 6*ex[8]) + 
            ex[7]*(2 + 24*ex[8])) - ex[6]^3*(9 + 50*ex[8] + 6*ex[7]^3*ex[8] + 
            22*ex[8]^2 + ex[7]*(21 + 18*ex[8] - 20*ex[8]^2) - 
            ex[7]^2*(15 + 44*ex[8] + 2*ex[8]^2)) + ex[6]*(-1 + ex[7])^2*
           (-10 - 28*ex[8] + 79*ex[8]^2 + ex[7]*(29 + 24*ex[8] - 
              67*ex[8]^2) + ex[7]^2*(-4 - 2*ex[8] + 6*ex[8]^2)) + 
          ex[6]^2*(-1 + ex[7])*(19 + ex[8] - 38*ex[8]^2 + 
            ex[7]^2*(15 - 24*ex[8] - 41*ex[8]^2) + ex[7]^3*(-2 + ex[8]^2) + 
            ex[7]*(-26 + 87*ex[8] + 98*ex[8]^2))) + 
        ex[3]*ex[6]*(ex[6]^4*(-6 + 9*ex[8]) + ex[6]^3*(25 - 6*ex[8] + 
            9*ex[8]^2 + ex[7]*(-35 + 10*ex[8] - 9*ex[8]^2)) - 
          ex[6]^2*(64 + 65*ex[8] + 34*ex[8]^2 + ex[7]^2*(52 + 34*ex[8] + 
              22*ex[8]^2) - 2*ex[7]*(65 + 46*ex[8] + 28*ex[8]^2)) - 
          2*(-1 + ex[7])*(ex[7]^2*(22 + 8*ex[8] - 27*ex[8]^2) + 
            2*ex[7]^3*(-3 + ex[8] + 2*ex[8]^2) - 2*(7 - 14*ex[8] + 
              5*ex[8]^2) + ex[7]*(1 - 44*ex[8] + 36*ex[8]^2)) + 
          ex[6]*(51 - 100*ex[8] - 77*ex[8]^2 - 6*ex[7]^2*(-25 + 50*ex[8] + 
              32*ex[8]^2) + ex[7]^3*(-38 + 56*ex[8] + 54*ex[8]^2) + 
            ex[7]*(-181 + 362*ex[8] + 215*ex[8]^2))) - 
        ex[3]^2*(3*ex[6]^6 - 2*ex[6]^5*(9 + 6*ex[7]*(-2 + ex[8]) - 2*ex[8]) - 
          4*(-1 + ex[7])^3*(-1 + ex[8])^2 + 2*ex[6]*(-1 + ex[7])^2*
           (-1 + ex[8])*(19 + 79*ex[8] + ex[7]^2*(6 + 8*ex[8]) - 
            ex[7]*(27 + 65*ex[8])) + ex[6]^4*(2 - 50*ex[8] - 5*ex[8]^2 + 
            5*ex[7]^2*(7 + 2*ex[8] + 3*ex[8]^2) - 2*ex[7]*(24 - 5*ex[8] + 
              5*ex[8]^2)) + ex[6]^3*(36 + 484*ex[8] + 114*ex[8]^2 - 
            4*ex[7]^3*(-5 + 20*ex[8] + 12*ex[8]^2) - 
            2*ex[7]*(13 + 444*ex[8] + 136*ex[8]^2) + 
            ex[7]^2*(-38 + 540*ex[8] + 206*ex[8]^2)) + ex[6]^2*(-1 + ex[7])*
           (113 - 264*ex[8] - 459*ex[8]^2 + 2*ex[7]^3*(-7 + 5*ex[8] + 
              8*ex[8]^2) - 2*ex[7]^2*(-50 + 55*ex[8] + 121*ex[8]^2) + 
            ex[7]*(-145 + 346*ex[8] + 625*ex[8]^2)))) - 
      ex[5]^3*ex[6]*(-2*ex[3]^3*ex[6]*(ex[6]^4*(1 - 10*ex[8] + 
            ex[7]*(-1 + 3*ex[8])) - (-1 + ex[7])^2*(-1 + ex[8])*
           (4 - 14*ex[8] - 31*ex[8]^2 + ex[7]*(2 + 5*ex[8] + 7*ex[8]^2)) + 
          ex[6]^3*(ex[7]^2*(1 + 6*ex[8]) - ex[8]*(16 + 45*ex[8]) + 
            ex[7]*(-13 - 8*ex[8] + 12*ex[8]^2)) - ex[6]*(-1 + ex[7])*
           (18 - 58*ex[8] + 23*ex[8]^2 + 55*ex[8]^3 + 
            ex[7]*(2 + 76*ex[8] - 37*ex[8]^2 - 59*ex[8]^3) + 
            2*ex[7]^2*(-2 - 5*ex[8] + ex[8]^2 + 6*ex[8]^3)) - 
          ex[6]^2*(-4 + 34*ex[8] + 4*ex[8]^2 + 6*ex[8]^3 + 
            ex[7]^2*(4 - 49*ex[8]^2 - 14*ex[8]^3) + ex[7]^3*(-1 + 3*ex[8]^2 + 
              ex[8]^3) + ex[7]*(1 - 29*ex[8] + 87*ex[8]^2 + 7*ex[8]^3))) - 
        2*(3*ex[6]^3*(1 - 4*ex[8] + 3*ex[8]^2) + (-1 + ex[7])*(-1 + ex[8])*
           (-3*(-2 + ex[8] + ex[8]^2) - ex[7]*(-4 + 4*ex[8] + ex[8]^2) + 
            ex[7]^2*(-4 + 4*ex[8] + ex[8]^2)) + 
          ex[6]^2*(3*ex[8]*(5 - 6*ex[8] + ex[8]^2) + 
            ex[7]*(-5 + 4*ex[8] + 3*ex[8]^2 - 3*ex[8]^3)) + 
          ex[6]*(-9 + 6*ex[8] + 9*ex[8]^2 - 6*ex[8]^3 - 
            2*ex[7]^2*(4 - 8*ex[8] + 4*ex[8]^2 + ex[8]^3) + 
            ex[7]*(20 - 34*ex[8] + 8*ex[8]^2 + 8*ex[8]^3))) + 
        2*ex[3]^4*ex[6]^2*(2*ex[6]^3*ex[8] + ex[6]^2*(-3 + 11*ex[8] + 
            25*ex[8]^2 + ex[7]*(3 - 5*ex[8] - 7*ex[8]^2)) + 
          (-1 + ex[7])*(-1 + ex[8])*(-3 + 2*ex[7] - 22*ex[8] - 12*ex[8]^2 + 
            ex[7]^2*(1 + 2*ex[8] + 2*ex[8]^2)) - 
          ex[6]*(12 + 25*ex[8] - 60*ex[8]^2 - 14*ex[8]^3 + 
            ex[7]^2*(2 + ex[8]^3) + ex[7]*(-14 - 10*ex[8] + 30*ex[8]^2 + 
              13*ex[8]^3))) + ex[3]*(ex[6]^4*(-3 + 6*ex[8] + 9*ex[8]^2) - 
          2*(-1 + ex[7])^2*(-1 + ex[8])*(4 - 9*ex[8] + ex[8]^2 + 
            ex[7]*(-4 + 6*ex[8])) + ex[6]^3*(1 - 35*ex[8] - 35*ex[8]^2 + 
            3*ex[8]^3 + ex[7]*(18 + 11*ex[8] + 18*ex[8]^2 - 3*ex[8]^3)) + 
          ex[6]^2*(3 + 6*ex[8] - 121*ex[8]^2 - 34*ex[8]^3 - 
            2*ex[7]^2*(-13 + 15*ex[8] + 37*ex[8]^2 + 8*ex[8]^3) + 
            2*ex[7]*(-17 + 9*ex[8] + 115*ex[8]^2 + 25*ex[8]^3)) + 
          ex[6]*(9 - 25*ex[8] + 71*ex[8]^2 - 31*ex[8]^3 + 
            ex[7]^2*(44 + 44*ex[8] - 8*ex[8]^2 - 56*ex[8]^3) + 
            2*ex[7]^3*(-9 + 3*ex[8]^2 + 5*ex[8]^3) + 
            ex[7]*(-26 - 37*ex[8] - 60*ex[8]^2 + 77*ex[8]^3))) + 
        2*ex[3]^2*((-1 + ex[7])^2*(-1 + ex[8])^2*(-1 - 10*ex[8] + 
            ex[7]*(-1 + 2*ex[8])) + ex[6]^4*(4 + 19*ex[8] + 3*ex[8]^2 + 
            5*ex[7]*(1 - ex[8] + ex[8]^2)) + ex[6]*(-1 + ex[7])*(-1 + ex[8])*
           (-2 + 96*ex[8] + 102*ex[8]^2 + 2*ex[7]^2*(4 + 10*ex[8] + 
              9*ex[8]^2) - ex[7]*(12 + 107*ex[8] + 99*ex[8]^2)) - 
          ex[6]^3*(12 + 48*ex[8] + 88*ex[8]^2 + ex[8]^3 - 
            2*ex[7]*(8 + 23*ex[8] + 65*ex[8]^2 + 4*ex[8]^3) + 
            ex[7]^2*(-4 + 21*ex[8] + 38*ex[8]^2 + 7*ex[8]^3)) + 
          ex[6]^2*(11 + 69*ex[8] - 301*ex[8]^2 - 86*ex[8]^3 + 
            ex[7]^2*(18 + 37*ex[8] - 189*ex[8]^2 - 76*ex[8]^3) + 
            2*ex[7]^3*(-3 - ex[8] + 9*ex[8]^2 + 5*ex[8]^3) + 
            ex[7]*(-17 - 84*ex[8] + 442*ex[8]^2 + 152*ex[8]^3)))) + 
      ex[5]^2*ex[6]*(2*ex[3]*(-1 + ex[7])^2*(-1 + ex[8])^2*ex[8] + 
        ex[3]^2*ex[6]^5*(3 + 5*ex[8]^2 + 2*ex[3]^2*ex[8]*(-1 + 5*ex[8]) + 
          2*ex[3]*(ex[7]*(1 + 2*ex[8]) + 2*ex[8]*(-1 + 7*ex[8]))) - 
        ex[6]*(-1 + ex[8])*(3 + 12*(-1 - ex[7] + ex[7]^2)*ex[8] + 
          (9 + 14*ex[7] - 14*ex[7]^2)*ex[8]^2 - 2*(-1 + ex[7])*ex[7]*
           ex[8]^3 + 2*ex[3]^2*(-1 + ex[7])*(-1 + ex[8])*ex[8]*
           (-3 - 10*ex[8] + ex[7]*(-3 + 4*ex[8])) - 
          2*ex[3]*(1 - 11*ex[8] + 21*ex[8]^2 - ex[8]^3 + 2*ex[7]^2*ex[8]*
             (-4 + 7*ex[8]) + ex[7]*(-1 + 19*ex[8] - 35*ex[8]^2 + 
              ex[8]^3))) + ex[3]*ex[6]^4*(3*(2 - 5*ex[8] + ex[8]^3) + 
          2*ex[3]^2*ex[8]^2*(9 + 21*ex[8] + 8*ex[7]*(1 + ex[8]) - 
            ex[7]^2*(3 + 2*ex[8])) + 2*ex[3]^3*(-1 - 16*ex[8] + 9*ex[8]^2 + 
            21*ex[8]^3 + ex[7]*(1 + 4*ex[8] - 3*ex[8]^2 - 3*ex[8]^3)) + 
          2*ex[3]*(-3 - 4*ex[8] - 9*ex[8]^2 - 8*ex[8]^3 + 
            ex[7]*(3 + 14*ex[8]^2 + 8*ex[8]^3))) + 
        ex[6]^2*(6*(-1 + ex[8])^2*(-1 + 3*ex[8]) + 
          2*ex[7]*(1 - 6*ex[8] + 10*ex[8]^2 - 6*ex[8]^3) + 
          ex[3]*(6 + (-3 - 28*ex[7] + 24*ex[7]^2)*ex[8] - 
            2*(-6 + 13*ex[7] + 8*ex[7]^2)*ex[8]^2 + 3*(7 + 4*ex[7])*ex[8]^3 - 
            2*(5 - 6*ex[7] + ex[7]^2)*ex[8]^4) - 2*ex[3]^3*(-1 + ex[7])*
           (-1 + ex[8])*ex[8]*(13 - 31*ex[8] - 20*ex[8]^2 + 
            ex[7]*(3 + 7*ex[8] + 8*ex[8]^2)) - 2*ex[3]^2*(-1 + ex[8])*
           (-3 + 5*ex[8] + 118*ex[8]^2 + 34*ex[8]^3 + 2*ex[7]^2*ex[8]*
             (8 + 13*ex[8] + 6*ex[8]^2) - ex[7]*(-3 + 29*ex[8] + 
              128*ex[8]^2 + 46*ex[8]^3))) - 
        ex[6]^3*(3*(-1 + ex[8])^2*(-1 + 3*ex[8]) + 
          ex[3]^2*(-3 - 2*(7 - 8*ex[7] + 6*ex[7]^2)*ex[8] + 
            (39 - 52*ex[7] + 20*ex[7]^2)*ex[8]^2 + 
            (258 - 220*ex[7] + 34*ex[7]^2)*ex[8]^3 + 
            2*(5 - 8*ex[7] + 3*ex[7]^2)*ex[8]^4) + 2*ex[3]^4*ex[8]*
           (9 + 15*ex[8] - 20*ex[8]^2 - 4*ex[8]^3 + ex[7]^2*(-1 + ex[8]^3) + 
            ex[7]*(-8 + 5*ex[8]^2 + 3*ex[8]^3)) - 
          2*ex[3]*(-6 + 13*ex[8] - 15*ex[8]^2 - 25*ex[8]^3 + 
            ex[7]*(3 - 8*ex[8] + 21*ex[8]^2 + 10*ex[8]^3)) + 
          2*ex[3]^3*(3 + 20*ex[8] - 58*ex[8]^2 + 44*ex[8]^3 + 6*ex[8]^4 + 
            2*ex[7]^2*ex[8]*(-4 - 4*ex[8] + 5*ex[8]^2 + 3*ex[8]^3) + 
            ex[7]*(-3 + 8*ex[8] + 51*ex[8]^2 - 54*ex[8]^3 - 12*ex[8]^4))))) + 
    ex[2]^6*ex[3]*(ex[3]*ex[5]^7*(-1 + ex[7])*
       (24*(-1 + ex[6])^2*(-1 + ex[7]) - 2*ex[3]^4*(-1 + ex[7])*
         (4*ex[6]^3 - (-1 + ex[7])*ex[7] + ex[6]*(4 + 6*ex[7] - 6*ex[7]^2) - 
          3*ex[6]^2*(-4 - ex[7] + ex[7]^2)) + 2*ex[3]^3*(-1 + ex[7])*
         (12 - 24*ex[7] + 11*ex[7]^2 + ex[7]^3 + ex[6]^3*(-5 - 4*ex[7] + 
            2*ex[7]^2) - ex[6]*(-43 + 92*ex[7] - 41*ex[7]^2 + ex[7]^3) - 
          ex[6]^2*(-20 + 55*ex[7] - 18*ex[7]^2 + ex[7]^3)) + 
        ex[3]*(-4 + 36*ex[7] - 57*ex[7]^2 + 28*ex[7]^3 + 
          ex[6]^3*(-2 + 8*ex[7]) + ex[6]^2*(28 - 58*ex[7] + 21*ex[7]^2) + 
          2*ex[6]*(-61 + 148*ex[7] - 106*ex[7]^2 + 19*ex[7]^3)) + 
        ex[3]^2*(-108 + 286*ex[7] - 261*ex[7]^2 + 85*ex[7]^3 - 2*ex[7]^4 + 
          2*ex[6]^3*(4 - 9*ex[7] + 5*ex[7]^2) + ex[6]^2*(-44 + 154*ex[7] - 
            137*ex[7]^2 + 27*ex[7]^3) - 2*ex[6]*(116 - 273*ex[7] + 
            217*ex[7]^2 - 58*ex[7]^3 + 2*ex[7]^4))) + 
      2*ex[3]^2*ex[6]^3*ex[8]^4*(1 - ex[3]^2*ex[6]^2*(-1 + ex[8]) + 
        2*ex[3]*ex[6]*(-1 + ex[8])^2 + (-2 - 2*ex[6] + ex[6]^2)*ex[8] + 
        (1 + 2*ex[6])*ex[8]^2) + ex[3]*ex[5]^6*
       (2*ex[3]^4*(-1 + ex[7])*(ex[6]^4*(-7 + 2*ex[7]) - (-1 + ex[7])^2*ex[7]*
           (-1 + ex[8]) + 2*ex[6]^3*(4*ex[7]*(1 + ex[8]) + 
            ex[7]^2*(2 + ex[8]) - 2*(8 + 5*ex[8])) - ex[6]*(-1 + ex[7])*
           (2 + ex[7]*(2 - 13*ex[8]) - 7*ex[8] + ex[7]^2*(-4 + 8*ex[8])) + 
          ex[6]^2*(-13 - 35*ex[8] - 5*ex[7]^3*ex[8] + 3*ex[7]^2*
             (3 + 7*ex[8]) + ex[7]*(-6 + 9*ex[8]))) + 
        2*(-1 + ex[7])*(-18 + 4*ex[7]^2 + ex[7]*(20 - 33*ex[8]) + 36*ex[8] + 
          3*ex[6]^3*(4 + ex[8]) + ex[6]^2*(-43 + ex[7]*(25 - 34*ex[8]) + 
            31*ex[8]) + ex[6]*(60 - 68*ex[8] + ex[7]^2*(16 + ex[8]) + 
            ex[7]*(-76 + 64*ex[8]))) + 2*ex[3]^3*(-1 + ex[7])*
         (ex[6]^4*(-17 + 4*ex[7] + 3*ex[7]^2) - (-1 + ex[7])^2*
           (10 - 21*ex[8] + 2*ex[7]*(-5 + 7*ex[8])) - 
          ex[6]^3*(-1 + 3*ex[8] + ex[7]^3*(1 + 4*ex[8]) + 
            5*ex[7]*(15 + 7*ex[8]) - ex[7]^2*(35 + 26*ex[8])) - 
          ex[6]*(-1 + ex[7])*(-18 + 3*ex[7]^3 + ex[7]*(26 - 190*ex[8]) + 
            127*ex[8] + ex[7]^2*(-31 + 56*ex[8])) + 
          ex[6]^2*(ex[7]^3*(3 - 32*ex[8]) + ex[7]^4*(-1 + ex[8]) + 
            2*(9 + 58*ex[8]) + ex[7]^2*(61 + 201*ex[8]) - 
            ex[7]*(121 + 300*ex[8]))) + ex[3]^2*
         (ex[6]^4*(5 - 26*ex[7] + 21*ex[7]^2) - 2*ex[6]^3*(-1 + ex[7])*
           (-3 + 77*ex[7] + 5*ex[7]^2*(-7 + ex[8]) + 6*ex[8]) + 
          (-1 + ex[7])^2*(40 + ex[7]^2*(47 - 95*ex[8]) + 
            2*ex[7]^3*(-1 + ex[8]) - 196*ex[8] + ex[7]*(-70 + 264*ex[8])) + 
          2*ex[6]*(-1 + ex[7])*(ex[7]^3*(13 - 94*ex[8]) + 
            2*ex[7]^4*(-1 + ex[8]) + 4*(27 + 94*ex[8]) - 
            4*ex[7]*(45 + 184*ex[8]) + ex[7]^2*(76 + 469*ex[8])) - 
          ex[6]^2*(433 + 356*ex[8] - 20*ex[7]^3*(14 + 23*ex[8]) + 
            ex[7]^4*(11 + 47*ex[8]) - 22*ex[7]*(51 + 49*ex[8]) + 
            ex[7]^2*(978 + 1135*ex[8]))) + ex[3]*(ex[6]^4*(1 + 8*ex[7]) + 
          ex[6]^2*(-241 - 2*ex[7]^3*(-64 + ex[8]) - 24*ex[8] + 
            4*ex[7]*(163 + 4*ex[8]) + 2*ex[7]^2*(-274 + 5*ex[8])) + 
          ex[6]^3*(60 + ex[7]^2*(73 - 22*ex[8]) + 2*ex[7]*(-71 + 11*ex[8])) - 
          2*(-1 + ex[7])*(6 - 3*ex[8] + 28*ex[7]*ex[8] + 
            2*ex[7]^3*(-4 + 9*ex[8]) - ex[7]^2*(1 + 40*ex[8])) - 
          ex[6]*(ex[7]^4*(4 + 60*ex[8]) + 4*(28 + 87*ex[8]) - 
            2*ex[7]^3*(61 + 252*ex[8]) - 2*ex[7]*(175 + 543*ex[8]) + 
            ex[7]^2*(347 + 1182*ex[8])))) - 2*ex[5]*ex[6]^2*ex[8]^2*
       (ex[7]*(-1 + ex[8])^2*ex[8] + ex[3]^5*ex[6]^3*(-1 + ex[8])*
         (ex[6] + (5 + ex[7])*ex[8]) + ex[3]*(1 + (-2 + ex[6]*(1 + ex[7]))*
           ex[8] + (1 - 6*ex[6] + 3*ex[6]^2)*ex[8]^2 - ex[6]*(-5 + ex[7])*
           ex[8]^3) + ex[3]^4*ex[6]^2*(ex[6]*(-2 - 4*(-2 + ex[7])*ex[8] + 
            (-7 + 4*ex[7])*ex[8]^2) + (-1 + ex[8])*ex[8]*(1 - 16*ex[8] + 
            ex[7]*(4 + ex[8]))) + ex[3]^3*ex[6]*ex[8]*
         (-((-9 + 5*ex[7])*(-1 + ex[8])^2) - ex[6]*(-1 + ex[8])*
           (2*ex[7]*(-4 + ex[8]) + 15*(1 + ex[8])) + 
          ex[6]^2*(1 - 15*ex[8] + ex[7]*(-1 + 3*ex[8]))) + 
        ex[3]^2*(-((-5 + 2*ex[7])*(-1 + ex[8])^2*ex[8]) - 4*ex[6]^3*ex[8]^2 - 
          2*ex[6]*(-1 + ex[8])*(1 - 2*(-2 + ex[7])*ex[8] + 
            (-13 + 5*ex[7])*ex[8]^2) + ex[6]^2*ex[8]*(2 + 8*ex[8] + ex[8]^2 + 
            ex[7]*(-1 + ex[8] - 3*ex[8]^2)))) + 
      ex[5]^5*(3*(-1 + ex[6])^2*(-1 + ex[7])*(-4 + 4*ex[8] + ex[8]^2) + 
        2*ex[3]^5*ex[6]*(2*ex[6]^4*(-1 + ex[7]) + (-1 + ex[7])^2*(-1 + ex[8])*
           (-2 - 3*ex[8] + 2*ex[7]^2*(1 + ex[8]) - ex[7]*(4 + 7*ex[8])) + 
          ex[6]^3*(ex[7]^2*(1 - 2*ex[8]) - 14*(1 + 3*ex[8]) + 
            ex[7]*(13 + 29*ex[8])) + ex[6]*(-1 + ex[7])*(-22 + 21*ex[8] + 
            33*ex[8]^2 + ex[7]^3*(-3 + 2*ex[8] + 2*ex[8]^2) + 
            ex[7]*(3 + 6*ex[8] + 6*ex[8]^2) - 3*ex[7]^2*(-4 + 3*ex[8] + 
              7*ex[8]^2)) + ex[6]^2*(12 - 98*ex[8] - 34*ex[8]^2 - 
            4*ex[7]^3*ex[8]*(2 + ex[8]) + 4*ex[7]^2*(3 + 2*ex[8] + ex[8]^2) + 
            ex[7]*(-24 + 78*ex[8] + 34*ex[8]^2))) + 
        ex[3]*(ex[6]^4*(-6 + 9*ex[8]) + (-1 + ex[7])*
           (24 + (48 - 60*ex[7])*ex[8] + (-75 + 61*ex[7] + 2*ex[7]^2)*
             ex[8]^2) - 2*ex[6]^3*(18 - 23*ex[8] - 9*ex[8]^2 + 
            ex[7]*(-21 + 23*ex[8] + 9*ex[8]^2)) - 
          2*ex[6]*(-2 - 91*ex[8] + 66*ex[8]^2 + ex[7]^3*(8 + 7*ex[8]) + 
            ex[7]*(29 + 158*ex[8] - 130*ex[8]^2) + ex[7]^2*(-32 - 83*ex[8] + 
              64*ex[8]^2)) + ex[6]^2*(92 - 143*ex[8] + 49*ex[8]^2 - 
            2*ex[7]*(74 - 84*ex[8] + 59*ex[8]^2) + ex[7]^2*(62 - 52*ex[8] + 
              69*ex[8]^2))) + 2*ex[3]^4*(10*ex[6]^5*(-1 + ex[7]) + 
          (-1 + ex[7])^3*(-1 + ex[8])*(-2 - 9*ex[8] + 2*ex[7]*(1 + ex[8])) - 
          ex[6]^4*(3 + 47*ex[8] + 6*ex[7]^3*ex[8] + ex[7]*(20 + 3*ex[8]) - 
            ex[7]^2*(23 + 26*ex[8])) + ex[6]*(-1 + ex[7])^2*
           (-27 - 38*ex[8] + 122*ex[8]^2 + ex[7]*(52 + 28*ex[8] - 
              112*ex[8]^2) + 2*ex[7]^2*(-7 + 8*ex[8]^2)) + 
          ex[6]^3*(-45 + 74*ex[8] + 34*ex[8]^2 + ex[7]*(21 - 384*ex[8] - 
              136*ex[8]^2) + ex[7]^3*(23 - 68*ex[8] - 36*ex[8]^2) + 
            ex[7]^4*(-3 + 2*ex[8]^2) + 2*ex[7]^2*(-8 + 169*ex[8] + 
              68*ex[8]^2)) + ex[6]^2*(-1 + ex[7])*(68 - 63*ex[8] + 
            ex[7]^4*ex[8] - 214*ex[8]^2 + ex[7]^2*(100 - 79*ex[8] - 
              173*ex[8]^2) + ex[7]^3*(-20 + ex[8] + 13*ex[8]^2) + 
            2*ex[7]*(-67 + 103*ex[8] + 192*ex[8]^2))) + 
        ex[3]^2*(-(ex[6]^4*(20 + 2*ex[7]*(-19 + ex[8]) + 29*ex[8])) + 
          (-1 + ex[7])*(-2*(20 - 25*ex[8] + ex[8]^2) + 4*ex[7]^3*
             (-3 + ex[8] + 2*ex[8]^2) - 3*ex[7]^2*(-9 + 7*ex[8]^2) + 
            2*ex[7]*(14 - 30*ex[8] + 9*ex[8]^2)) + 2*ex[6]^3*
           (34 + 33*ex[8] + 4*ex[8]^2 + ex[7]^2*(57 - 13*ex[8] + 
              15*ex[8]^2) - ex[7]*(92 + 6*ex[8] + 19*ex[8]^2)) + 
          ex[6]^2*(138 + 743*ex[8] + 202*ex[8]^2 + ex[7]^3*(17 - 204*ex[8] - 
              45*ex[8]^2) - 2*ex[7]*(111 + 847*ex[8] + 191*ex[8]^2) + 
            ex[7]^2*(73 + 1140*ex[8] + 225*ex[8]^2)) + 
          2*ex[6]*(-26 - 4*ex[8] + 160*ex[8]^2 + ex[7]*(119 - 96*ex[8] - 
              446*ex[8]^2) + ex[7]^3*(107 - 86*ex[8] - 144*ex[8]^2) + 
            ex[7]^4*(-21 + 14*ex[8] + 11*ex[8]^2) + 
            ex[7]^2*(-170 + 163*ex[8] + 419*ex[8]^2))) + 
        2*ex[3]^3*(ex[6]^5*(2 + 4*ex[7]) - ex[6]^4*(27 + 5*ex[8] + 
            2*ex[7]^2*(-9 + 2*ex[8]) + ex[7]*(-6 + 8*ex[8])) + 
          (-1 + ex[7])^2*(-1 + ex[8])*(10 + 50*ex[8] + 
            ex[7]^2*(6 + 8*ex[8]) - ex[7]*(17 + 47*ex[8])) + 
          ex[6]^3*(ex[7]^3*(6 - 73*ex[8] - 5*ex[8]^2) + 
            3*(24 + 81*ex[8] + 8*ex[8]^2) + ex[7]^2*(77 + 421*ex[8] + 
              54*ex[8]^2) - ex[7]*(157 + 611*ex[8] + 73*ex[8]^2)) + 
          ex[6]*(-1 + ex[7])*(96 - 109*ex[8] - 400*ex[8]^2 + 
            ex[7]^2*(160 - 114*ex[8] - 291*ex[8]^2) + 
            ex[7]^3*(-36 + 22*ex[8] + 34*ex[8]^2) + ex[7]*(-195 + 192*ex[8] + 
              629*ex[8]^2)) + ex[6]^2*(-44 + 696*ex[8] + 384*ex[8]^2 + 
            ex[7]*(151 - 1488*ex[8] - 912*ex[8]^2) + 
            ex[7]^4*(-19 + 15*ex[8] + 10*ex[8]^2) - 2*ex[7]^3*
             (-60 + 133*ex[8] + 103*ex[8]^2) + ex[7]^2*(-209 + 1075*ex[8] + 
              724*ex[8]^2)))) - ex[5]^4*(-24 + 48*ex[6] - 24*ex[6]^2 + 
        24*ex[7] - 56*ex[6]*ex[7] + 24*ex[6]^2*ex[7] + 8*ex[6]*ex[7]^2 + 
        48*ex[8] - 90*ex[6]*ex[8] + 36*ex[6]^2*ex[8] + 6*ex[6]^3*ex[8] - 
        48*ex[7]*ex[8] + 104*ex[6]*ex[7]*ex[8] - 48*ex[6]^2*ex[7]*ex[8] - 
        8*ex[6]*ex[7]^2*ex[8] - 18*ex[8]^2 + 27*ex[6]*ex[8]^2 - 
        9*ex[6]^3*ex[8]^2 + 18*ex[7]*ex[8]^2 - 34*ex[6]*ex[7]*ex[8]^2 + 
        18*ex[6]^2*ex[7]*ex[8]^2 - 2*ex[6]*ex[7]^2*ex[8]^2 - 6*ex[8]^3 + 
        12*ex[6]*ex[8]^3 - 6*ex[6]^2*ex[8]^3 + 6*ex[7]*ex[8]^3 - 
        12*ex[6]*ex[7]*ex[8]^3 + 6*ex[6]^2*ex[7]*ex[8]^3 + 
        2*ex[3]^5*ex[6]^2*(ex[6]^3*(-17 + 5*ex[7])*ex[8] + 
          (-1 + ex[7])*(-1 + ex[8])*(3 + 19*ex[8] + ex[7]^3*ex[8] + 
            10*ex[8]^2 + 3*ex[7]*ex[8]*(3 + 2*ex[8]) - 3*ex[7]^2*
             (1 + 3*ex[8] + 2*ex[8]^2)) + ex[6]^2*(17 - 37*ex[8] - 
            77*ex[8]^2 + ex[7]^2*(2 + 3*ex[8] + 3*ex[8]^2) + 
            ex[7]*(-19 + 19*ex[8] + 29*ex[8]^2)) + 
          ex[6]*(24 + 39*ex[8] - 94*ex[8]^2 - 24*ex[8]^3 + 
            ex[7]^3*(4 + ex[8] - 6*ex[8]^2 - 2*ex[8]^3) + 
            ex[7]^2*(-4 - 3*ex[8] + 18*ex[8]^2 + 10*ex[8]^3) + 
            ex[7]*(-24 - 17*ex[8] + 42*ex[8]^2 + 16*ex[8]^3))) + 
        ex[3]*(ex[6]^4*(15 - 38*ex[8] + 27*ex[8]^2) + (-1 + ex[7])*
           (-1 + ex[8])*(2*ex[7]^2*(-4 + 4*ex[8] + ex[8]^2) - 
            3*(-12 + 4*ex[8] + 9*ex[8]^2) + ex[7]*(-16 - 2*ex[8] + 
              19*ex[8]^2)) - 2*ex[6]^3*(17 - 13*ex[8] - 16*ex[8]^2 - 
            9*ex[8]^3 + ex[7]*(-10 + 6*ex[8] + 21*ex[8]^2 + 9*ex[8]^3)) + 
          ex[6]^2*(53 + 128*ex[8] - 140*ex[8]^2 + 3*ex[8]^3 - 
            2*ex[7]*(23 + 92*ex[8] - 76*ex[8]^2 + 14*ex[8]^3) + 
            ex[7]^2*(-10 + 88*ex[8] - 45*ex[8]^2 + 25*ex[8]^3)) + 
          2*ex[6]*(-36 + 7*ex[8] + 44*ex[8]^2 - 20*ex[8]^3 + 
            ex[7]^3*(24 - 35*ex[8] + 12*ex[8]^2 + ex[8]^3) - 
            ex[7]^2*(84 - 127*ex[8] + 31*ex[8]^2 + 27*ex[8]^3) + 
            ex[7]*(102 - 123*ex[8] - 7*ex[8]^2 + 46*ex[8]^3))) + 
        2*ex[3]^4*ex[6]*(ex[6]^5*(-1 + ex[7]) + ex[6]^4*(7 + ex[7]^2 - 
            32*ex[8] + ex[7]*(-8 + 6*ex[8])) + (-1 + ex[7])^2*(-1 + ex[8])*
           (-2 + 21*ex[8] + 2*ex[7]^2*ex[8] + 38*ex[8]^2 - 
            2*ex[7]*(2 + 7*ex[8] + 7*ex[8]^2)) - 
          ex[6]^3*(ex[7]^2*(14 - 42*ex[8] - 59*ex[8]^2) + 
            8*(1 + 3*ex[8] + 2*ex[8]^2) + ex[7]^3*(-3 - 2*ex[8] + 
              3*ex[8]^2) + ex[7]*(11 + 70*ex[8] + 115*ex[8]^2)) + 
          ex[6]^2*(12 - 170*ex[8] + 205*ex[8]^2 + 69*ex[8]^3 - 
            ex[7]^4*ex[8]*(2 + ex[8]) + ex[7]*(31 + 224*ex[8] - 520*ex[8]^2 - 
              164*ex[8]^3) + ex[7]^3*(21 + 24*ex[8] - 40*ex[8]^2 - 
              14*ex[8]^3) + ex[7]^2*(-64 - 96*ex[8] + 306*ex[8]^2 + 
              109*ex[8]^3)) + ex[6]*(-1 + ex[7])*(-20 + 154*ex[8] + 
            4*ex[7]^3*(-1 + ex[8])*ex[8] - 65*ex[8]^2 - 160*ex[8]^3 + 
            ex[7]^2*(22 + 46*ex[8] - 30*ex[8]^2 - 45*ex[8]^3) + 
            ex[7]*(-26 - 188*ex[8] + 99*ex[8]^2 + 183*ex[8]^3))) + 
        ex[3]^2*(-6*ex[6]^5*(-2 + 3*ex[8]) + 2*(-1 + ex[7])^2*(-1 + ex[8])*
           (4 - 9*ex[8] + ex[8]^2 + ex[7]*(-4 + 6*ex[8])) + 
          ex[6]^4*(-27 + 32*ex[8] - 29*ex[8]^2 + 2*ex[7]*(6 - 17*ex[8] + 
              3*ex[8]^2)) + ex[6]^3*(68 + 312*ex[8] + 434*ex[8]^2 + 
            32*ex[8]^3 + ex[7]^2*(-19 + 198*ex[8] + 91*ex[8]^2 + 
              26*ex[8]^3) - 2*ex[7]*(40 + 245*ex[8] + 219*ex[8]^2 + 
              29*ex[8]^3)) + ex[6]*(8*ex[7]^4*(-1 + ex[8])*ex[8] + 
            ex[7]*(122 - 234*ex[8] + 452*ex[8]^2 - 226*ex[8]^3) + 
            ex[7]^3*(86 - 52*ex[8] + 8*ex[8]^2 - 32*ex[8]^3) + 
            2*(-8 + 64*ex[8] - 133*ex[8]^2 + 49*ex[8]^3) + 
            ex[7]^2*(-201 + 184*ex[8] - 211*ex[8]^2 + 160*ex[8]^3)) + 
          ex[6]^2*(-145 + 86*ex[8] + 435*ex[8]^2 + 212*ex[8]^3 - 
            2*ex[7]^3*(-45 + 18*ex[8] + 39*ex[8]^2 + 13*ex[8]^3) + 
            2*ex[7]^2*(-181 + 105*ex[8] + 279*ex[8]^2 + 91*ex[8]^3) - 
            2*ex[7]*(-210 + 121*ex[8] + 492*ex[8]^2 + 184*ex[8]^3))) + 
        ex[3]^3*(3*ex[6]^6 - 2*(-1 + ex[7])^2*(-1 + ex[8])^2*
           (-6*ex[8] + ex[7]*(-1 + 2*ex[8])) - 2*ex[6]^5*(2*(4 + ex[8]) + 
            ex[7]*(-5 + 4*ex[8])) - 2*ex[6]*(-1 + ex[7])*(-1 + ex[8])*
           (-6*ex[7]^3*ex[8] + ex[7]^2*(22 + 55*ex[8] + 43*ex[8]^2) + 
            2*(4 + 57*ex[8] + 77*ex[8]^2) - 2*ex[7]*(18 + 77*ex[8] + 
              88*ex[8]^2)) + ex[6]^4*(32 + 16*ex[8] + 91*ex[8]^2 + 
            ex[7]^2*(-1 + 86*ex[8] + 53*ex[8]^2) - 2*ex[7]*(38 + 103*ex[8] + 
              100*ex[8]^2)) - 2*ex[6]^3*(26 - 158*ex[8] - 627*ex[8]^2 - 
            63*ex[8]^3 + ex[7]^3*(-24 - 2*ex[8] + 48*ex[8]^2 + 5*ex[8]^3) - 
            ex[7]^2*(-109 + 115*ex[8] + 449*ex[8]^2 + 67*ex[8]^3) + 
            ex[7]*(-89 + 243*ex[8] + 1004*ex[8]^2 + 125*ex[8]^3)) + 
          ex[6]^2*(-89 - 452*ex[8] + 1255*ex[8]^2 + 648*ex[8]^3 + 
            2*ex[7]^4*ex[8]*(-5 + 7*ex[8]) + ex[7]*(292 + 716*ex[8] - 
              2214*ex[8]^2 - 1232*ex[8]^3) - 4*ex[7]^3*(-30 - 17*ex[8] + 
              64*ex[8]^2 + 29*ex[8]^3) + ex[7]^2*(-341 - 372*ex[8] + 
              1281*ex[8]^2 + 700*ex[8]^3)))) + ex[5]^2*ex[6]*ex[8]*
       ((-1 + ex[8])^2*(-6 + 2*ex[6]*(6 + 2*ex[7]*(-1 + ex[8]) - 9*ex[8]) + 
          (9 + 2*ex[7] - 2*ex[7]^2)*ex[8] + ex[6]^2*(-6 + 9*ex[8])) + 
        2*ex[3]^5*ex[6]^3*(ex[6]^2*(-1 + 2*ex[8]) + 
          ex[6]*(-6 - 12*ex[8] + (23 + ex[7])*ex[8]^2) - (-1 + ex[8])*ex[8]*
           (ex[7]*(1 - 2*ex[8]) + ex[7]^2*(2 + ex[8]) - 2*(9 + 7*ex[8]))) - 
        2*ex[3]^4*ex[6]^2*(ex[6]^3*(-1 + ex[7])*(-1 + ex[8]) + 
          (-1 + ex[8])*ex[8]*(-15 + 62*ex[8] + 12*ex[8]^2 + 
            ex[7]^2*(5 + 4*ex[8]) - 2*ex[7]*(5 + 18*ex[8] + 6*ex[8]^2)) - 
          ex[6]^2*(-3 + 8*ex[8] + ex[7]^2*ex[8] + ex[8]^2 + 
            ex[7]*(-4 - 4*ex[8] + 22*ex[8]^2)) + 
          ex[6]*(14 - 22*ex[8] - 36*ex[8]^2 + 59*ex[8]^3 + 
            4*ex[7]^2*ex[8]*(-2 + ex[8] + ex[8]^2) + 
            ex[7]*(1 + 40*ex[8] + 2*ex[8]^2 - 48*ex[8]^3))) - 
        ex[3]*(2*(-1 + ex[7])*(-1 + ex[8])^2 + 3*ex[6]^3*(3 - 4*ex[8] + 
            3*ex[8]^3) - ex[6]*(-1 + ex[8])*(3 - 3*ex[8] + 17*ex[8]^2 + 
            4*ex[7]^2*ex[8]*(-1 + 3*ex[8]) + ex[7]*(8 + 12*ex[8] - 
              50*ex[8]^2)) + 2*ex[6]^2*(-8 + 8*ex[8] + 8*ex[8]^2 - 
            21*ex[8]^3 + ex[7]*(5 - 4*ex[8] - ex[8]^2 + 8*ex[8]^3))) + 
        ex[3]^3*ex[6]*(-3*ex[6]^4*(-1 + ex[8]) + 2*(-1 + ex[8])^2*ex[8]*
           (7 + 4*ex[7]^2 - 6*ex[8] + ex[7]*(-17 + 6*ex[8])) + 
          2*ex[6]^3*(-6 + 7*ex[8] - 24*ex[8]^2 + ex[7]*(1 - 4*ex[8] + 
              18*ex[8]^2)) - 2*ex[6]*(-1 + ex[8])*(-9 + 67*ex[8] + 
            117*ex[8]^2 + 13*ex[8]^3 + 2*ex[7]^2*ex[8]*(8 + ex[8]) - 
            ex[7]*(3 + 79*ex[8] + 63*ex[8]^2 + 13*ex[8]^3)) + 
          ex[6]^2*(3 + 53*ex[8] - 168*ex[8]^2 - 168*ex[8]^3 - 
            6*ex[7]^2*ex[8]*(-2 + 3*ex[8] + ex[8]^2) + 
            2*ex[7]*(-12 - 26*ex[8] + 77*ex[8]^2 + 41*ex[8]^3))) - 
        2*ex[3]^2*(-((5 - 6*ex[7] + ex[7]^2)*(-1 + ex[8])^2*ex[8]) + 
          2*ex[6]^4*ex[8]*(3 + ex[8]) - ex[6]*(-1 + ex[8])*
           (2*ex[7]^2*ex[8]*(-4 + 7*ex[8]) - ex[8]*(38 - 73*ex[8] + 
              ex[8]^2) + ex[7]*(3 + 37*ex[8] - 75*ex[8]^2 + ex[8]^3)) + 
          ex[6]^3*(3 - 19*ex[8] + 57*ex[8]^2 + 17*ex[8]^3 - 
            ex[7]*(-3 - 5*ex[8] + 32*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(-5 - 14*ex[8] + 2*ex[8]^2 - 24*ex[8]^3 + 4*ex[8]^4 + 
            ex[7]^2*ex[8]*(-8 + 13*ex[8] - 8*ex[8]^2) + 
            ex[7]*(12 + 25*ex[8] - 38*ex[8]^2 + 32*ex[8]^3 - 4*ex[8]^4)))) + 
      ex[5]^3*((-1 + ex[7])*(-1 + ex[8])^2*
         (-12 + (12 - 2*ex[3]^2*(-1 + ex[7]))*ex[8] + 3*ex[8]^2) + 
        ex[3]^3*ex[6]^6*(-3 + 6*ex[8] - 2*ex[3]^2*ex[8] + 
          2*ex[3]*(-1 + ex[7])*(-1 + 2*ex[8])) + 2*ex[3]^2*ex[6]^5*
         (-6*(1 - 2*ex[8] + 2*ex[8]^2) + ex[3]*(3 - 14*ex[8] + 5*ex[8]^2 + 
            ex[7]*(-9 + 8*ex[8] - 23*ex[8]^2)) + 
          ex[3]^3*(2 + 7*ex[8] - 33*ex[8]^2 + ex[7]*(-2 - ex[8] + 
              3*ex[8]^2)) - ex[3]^2*(1 + ex[7]^2 - 6*ex[8] + 29*ex[8]^2 + 
            ex[7]*(4 + 8*ex[8] + 22*ex[8]^2))) + 2*ex[6]*(-1 + ex[8])*
         (-4*ex[7]^2*(-1 + ex[8]) + ex[3]^3*(-1 + ex[7])*(1 + ex[7]^2 + 
            8*ex[7]*(-1 + ex[8]) - 14*ex[8])*(-1 + ex[8])*ex[8] + 
          3*(4 - 6*ex[8] + ex[8]^3) - ex[7]*(16 - 28*ex[8] + 9*ex[8]^2 + 
            3*ex[8]^3) + ex[3]*(-10 - 9*ex[8] + 14*ex[8]^2 + 2*ex[8]^3 + 
            ex[7]^3*ex[8]*(-3 + 5*ex[8]) + ex[7]*(9 - 15*ex[8] + 
              19*ex[8]^2) + ex[7]^2*(4 + 15*ex[8] - 29*ex[8]^2 - 
              2*ex[8]^3)) + ex[3]^2*(-1 + ex[7])*(1 - 31*ex[8] + 57*ex[8]^2 - 
            3*ex[8]^3 + 2*ex[7]^2*ex[8]*(-2 + 3*ex[8]) + 
            ex[7]*(1 + 29*ex[8] - 49*ex[8]^2 + ex[8]^3))) + 
        ex[3]*ex[6]^4*(-9 + 21*ex[8] - 26*ex[8]^2 + 27*ex[8]^3 + 
          ex[3]*(36 - 25*ex[8] + 186*ex[8]^2 + 31*ex[8]^3 - 
            2*ex[7]*(21 - 20*ex[8] + 67*ex[8]^2 + 4*ex[8]^3)) + 
          2*ex[3]^4*(4 + 47*ex[8] - 27*ex[8]^2 - 56*ex[8]^3 + 
            ex[7]^2*(-1 - 3*ex[8] + 3*ex[8]^2 + 4*ex[8]^3) + 
            ex[7]*(-3 - 14*ex[8] + 9*ex[8]^2 + 7*ex[8]^3)) + 
          ex[3]^2*(3 + 20*ex[8] + 246*ex[8]^2 + 230*ex[8]^3 + 
            ex[7]*(2 + 48*ex[8] - 352*ex[8]^2 - 244*ex[8]^3) + 
            2*ex[7]^2*(-7 - 14*ex[8] + 34*ex[8]^2 + 23*ex[8]^3)) + 
          2*ex[3]^3*(7 - 21*ex[8] - 40*ex[8]^2 + 57*ex[8]^3 + 
            ex[7]^3*ex[8]*(1 + 2*ex[8]) + ex[7]^2*(-4 - 28*ex[8] + 
              23*ex[8]^2 + 36*ex[8]^3) - 3*ex[7]*(1 - 21*ex[8] + 15*ex[8]^2 + 
              46*ex[8]^3))) + ex[6]^2*(-3*(-4 + 4*ex[8] + 9*ex[8]^2 - 
            10*ex[8]^3 + ex[8]^4) + ex[7]*(-12 + 32*ex[8] - 25*ex[8]^2 + 
            4*ex[8]^3 + 3*ex[8]^4) - 2*ex[3]^4*(-1 + ex[7])*(-1 + ex[8])*
           ex[8]*(-13 + 62*ex[8] + 42*ex[8]^2 + ex[7]^2*(2 + 5*ex[8]) - 
            ex[7]*(13 + 31*ex[8] + 24*ex[8]^2)) + 2*ex[3]^3*(-1 + ex[8])*
           (-6 + 49*ex[8] + 227*ex[8]^2 + 102*ex[8]^3 - 2*ex[7]^3*ex[8]*
             (4 + 5*ex[8]) + ex[7]^2*(3 + 86*ex[8] + 103*ex[8]^2 + 
              48*ex[8]^3) - ex[7]*(-3 + 139*ex[8] + 296*ex[8]^2 + 
              150*ex[8]^3)) - ex[3]*(59 - 37*ex[8] - 98*ex[8]^2 + 
            101*ex[8]^3 + 8*ex[8]^4 + ex[7]^2*(26 + 20*ex[8] - 88*ex[8]^2 + 
              56*ex[8]^3) - 2*ex[7]*(41 - 12*ex[8] - 92*ex[8]^2 + 
              86*ex[8]^3 + 4*ex[8]^4)) + ex[3]^2*(4 - 99*ex[8] + 
            150*ex[8]^2 - 221*ex[8]^3 + 64*ex[8]^4 + 2*ex[7]^3*ex[8]*
             (7 - 7*ex[8] + ex[8]^2) + ex[7]*(2 + 274*ex[8] - 292*ex[8]^2 + 
              242*ex[8]^3 - 90*ex[8]^4) + 2*ex[7]^2*(-12 - 78*ex[8] + 
              99*ex[8]^2 - 43*ex[8]^3 + 13*ex[8]^4))) - 
        2*ex[6]^3*(3*ex[8]*(2 - 5*ex[8] + 3*ex[8]^2) - ex[3]^5*(-1 + ex[8])*
           ex[8]*(-15 - 34*ex[8] - 6*ex[8]^2 - ex[7]^3*(1 + 2*ex[8]) + 
            ex[7]*(9 + 6*ex[8] + 2*ex[8]^2) + ex[7]^2*(7 + 10*ex[8] + 
              4*ex[8]^2)) + ex[3]*(-22 + 29*ex[8] - 28*ex[8]^2 + 11*ex[8]^3 - 
            3*ex[8]^4 + ex[7]*(19 - 31*ex[8] + 23*ex[8]^2 + 3*ex[8]^3 + 
              3*ex[8]^4)) + ex[3]^2*(15 + 33*ex[8] - 95*ex[8]^2 - 
            155*ex[8]^3 - 15*ex[8]^4 + ex[7]^2*(15 + 32*ex[8] - 70*ex[8]^2 - 
              14*ex[8]^3 - 5*ex[8]^4) + ex[7]*(-30 - 66*ex[8] + 195*ex[8]^2 + 
              120*ex[8]^3 + 20*ex[8]^4)) + ex[3]^4*(-9 - 26*ex[8] + 
            207*ex[8]^2 - 182*ex[8]^3 - 49*ex[8]^4 + 4*ex[7]^3*ex[8]*
             (-1 - ex[8] + 2*ex[8]^2) + ex[7]^2*(3 + 54*ex[8] + 45*ex[8]^2 - 
              82*ex[8]^3 - 29*ex[8]^4) + 2*ex[7]*(3 - 32*ex[8] - 99*ex[8]^2 + 
              118*ex[8]^3 + 39*ex[8]^4)) + ex[3]^3*(-3 + 104*ex[8] - 
            24*ex[8]^2 - 500*ex[8]^3 - 50*ex[8]^4 + ex[7]^3*ex[8]*
             (-5 + ex[8] + 10*ex[8]^2) + ex[7]^2*(12 + 95*ex[8] - 
              81*ex[8]^2 - 142*ex[8]^3 - 22*ex[8]^4) + 
            ex[7]*(-3 - 194*ex[8] + 130*ex[8]^2 + 528*ex[8]^3 + 
              72*ex[8]^4))))) + ex[2]^4*ex[5]^2*
     (-(ex[8]^2*(ex[5]^3*(6 - 2*ex[6]*(5 + ex[7] - 3*ex[8]) - 
           3*ex[6]^2*(-2 + ex[8]) - 3*ex[8]) + 3*(-1 + ex[6])^2*
          (-1 + ex[8])^3*ex[8] + ex[5]^2*(-((15 + 2*ex[7] - 9*ex[8])*
             (-1 + ex[8])) + 2*ex[6]*(-15 + 2*ex[7] + 23*ex[8] - 9*ex[8]^2) + 
           ex[6]^2*(15 - 26*ex[8] + 9*ex[8]^2)) + 
         ex[5]*(2*ex[6]*(ex[7]*(-3 + ex[8]) + 9*(-1 + ex[8])^2)*
            (-1 + ex[8]) + (9 + 2*ex[7] - 9*ex[8])*(-1 + ex[8])^2 + 
           ex[6]^2*(9 - 27*ex[8] + 29*ex[8]^2 - 9*ex[8]^3)))) + 
      2*ex[3]^6*ex[5]*(1 + ex[5] - ex[8])*(ex[5]^5*(-1 + ex[7])^2*
         (ex[7]*(-5 + 3*ex[7]) + 2*ex[6]*(-1 - 2*ex[7] + ex[7]^2)) + 
        5*ex[6]^3*ex[8]^2*(ex[6]*(2 + ex[7]) + 2*(1 + ex[7])*ex[8]) + 
        ex[5]*ex[6]^2*ex[8]*(ex[6]^2*(-14 - 2*ex[7] + ex[7]^2) + 
          4*ex[6]*(-4 - 2*ex[7] + ex[7]^2)*(1 + 3*ex[8]) + 
          ex[8]*(-13 - 9*ex[8] + 6*ex[7]^2*(2 + ex[8]) - 
            2*ex[7]*(7 + 6*ex[8]))) - ex[5]^4*(-1 + ex[7])*
         (ex[6]^2*(15 + 3*ex[7] - 9*ex[7]^2 + ex[7]^3) + 
          ex[6]*(12 + 5*ex[8] + 2*ex[7]^3*(3 + ex[8]) - 
            6*ex[7]^2*(5 + 2*ex[8]) + 2*ex[7]*(11 + 5*ex[8])) + 
          ex[7]*(9 + 8*ex[8] + ex[7]^2*(3 + 2*ex[8]) - 
            ex[7]*(11 + 9*ex[8]))) - ex[5]^3*
         (2*ex[6]^3*(9 - 7*ex[7] - 3*ex[7]^2 + ex[7]^3) + 
          ex[6]^2*(31 - 7*ex[7] + 42*ex[8] - ex[7]^4*ex[8] - 
            3*ex[7]^2*(13 + 14*ex[8]) + ex[7]^3*(15 + 16*ex[8])) - 
          (-1 + ex[7])*ex[7]*(1 + 6*ex[8] + ex[7]^2*ex[8] + 3*ex[8]^2 - 
            ex[7]*(1 + 5*ex[8] + 2*ex[8]^2)) + 2*ex[6]*(3 + 9*ex[8] - 
            2*ex[7]^4*ex[8] + 2*ex[8]^2 + ex[7]^3*(6 + 17*ex[8] + 
              3*ex[8]^2) + ex[7]*(5 + 16*ex[8] + 4*ex[8]^2) - 
            ex[7]^2*(14 + 37*ex[8] + 9*ex[8]^2))) + ex[5]^2*ex[6]*
         (-(ex[6]^3*(-4 + 3*ex[7] + ex[7]^2)) + 2*ex[6]^2*
           (6 - 2*ex[7] + 28*ex[8] + ex[7]^3*ex[8] - ex[7]^2*(4 + 9*ex[8])) + 
          ex[8]*(3 + 6*ex[8] + ex[8]^2 + ex[7]^3*(3 + 6*ex[8]) + 
            ex[7]*(7 + 16*ex[8] + 3*ex[8]^2) - ex[7]^2*(13 + 22*ex[8] + 
              4*ex[8]^2)) + ex[6]*(4 + 47*ex[8] + 36*ex[8]^2 + 
            3*ex[7]^3*ex[8]*(3 + 2*ex[8]) - 3*ex[7]^2*(2 + 17*ex[8] + 
              12*ex[8]^2) + ex[7]*(2 + 25*ex[8] + 24*ex[8]^2)))) + 
      ex[3]*(2*ex[6]*ex[8]^3*(-((-4 + ex[8])*(-1 + ex[8])^2) + 
          ex[6]^2*(3 - 6*ex[8] + 6*ex[8]^2) + 2*ex[6]*(-3 + 6*ex[8] - 
            4*ex[8]^2 + ex[8]^3)) + 2*ex[5]^5*(-1 + ex[7])*
         (5*(-4 + ex[8]) + 6*ex[6]^2*(-3 + ex[8]) + ex[7]*(2 + ex[8]) + 
          2*ex[6]*(15 - 7*ex[8] + ex[7]*(3 + ex[8]))) + 
        ex[5]^4*(100 - 158*ex[8] - 6*ex[6]^3*ex[8] + 51*ex[8]^2 + 
          2*ex[7]^2*(-16 + 11*ex[8] + ex[8]^2) - 4*ex[7]*(17 - 31*ex[8] + 
            11*ex[8]^2) + ex[6]^2*(108 - 176*ex[8] + 51*ex[8]^2 - 
            2*ex[7]*(54 - 88*ex[8] + 21*ex[8]^2)) - 
          2*ex[6]*(ex[7]^2*(26 - 7*ex[8] + ex[8]^2) - 
            2*ex[7]*(74 - 81*ex[8] + 22*ex[8]^2) + 
            2*(61 - 82*ex[8] + 26*ex[8]^2))) + ex[5]*ex[8]^2*
         (-8*ex[6]^3*ex[8]^2 + (-1 + ex[8])^2*(4 - 19*ex[8] + 
            2*ex[7]*(-3 + 5*ex[8])) - 2*ex[6]*(-1 + ex[8])*
           (-14 + 41*ex[8] - 21*ex[8]^2 + 2*ex[7]*(2 - 13*ex[8] + 
              6*ex[8]^2)) + ex[6]^2*(ex[8]*(-23 + 26*ex[8] - 37*ex[8]^2) + 
            2*ex[7]*(-6 + 10*ex[8] - 9*ex[8]^2 + 8*ex[8]^3))) + 
        ex[5]^2*ex[8]*(-2*ex[6]^3*(9 - 18*ex[8] + 13*ex[8]^2) - 
          (-1 + ex[8])*(-66 + 115*ex[8] - 65*ex[8]^2 + 2*ex[7]^2*
             (3 - 8*ex[8] + ex[8]^2) + ex[7]*(38 - 62*ex[8] + 36*ex[8]^2)) + 
          ex[6]^2*(-30 + 109*ex[8] - 132*ex[8]^2 + 89*ex[8]^3 - 
            2*ex[7]*(-18 + 61*ex[8] - 61*ex[8]^2 + 25*ex[8]^3)) + 
          2*ex[6]*(78 - 232*ex[8] + 233*ex[8]^2 - 61*ex[8]^3 + 
            ex[7]^2*(11 - 25*ex[8] + 13*ex[8]^2 + ex[8]^3) + 
            ex[7]*(-92 + 237*ex[8] - 200*ex[8]^2 + 36*ex[8]^3))) + 
        ex[5]^3*(68 - 242*ex[8] + 254*ex[8]^2 - 87*ex[8]^3 + 
          4*ex[6]^3*ex[8]*(-6 + 7*ex[8]) - 2*ex[7]^2*(18 - 33*ex[8] + 
            18*ex[8]^2 + ex[8]^3) + 2*ex[7]*(-16 + 71*ex[8] - 79*ex[8]^2 + 
            31*ex[8]^3) + ex[6]^2*(72 - 206*ex[8] + 262*ex[8]^2 - 
            95*ex[8]^3 + 4*ex[7]*(-18 + 55*ex[8] - 61*ex[8]^2 + 
              16*ex[8]^3)) - 2*ex[6]*(80 - 296*ex[8] + 310*ex[8]^2 - 
            79*ex[8]^3 + 2*ex[7]^2*(16 - 27*ex[8] + 12*ex[8]^2 + ex[8]^3) + 
            ex[7]*(-112 + 340*ex[8] - 297*ex[8]^2 + 52*ex[8]^3)))) + 
      ex[3]^2*(ex[6]*ex[8]^3*(-3*ex[6]^3*(-1 + ex[8]) + 4*(-1 + ex[8])^2 + 
          6*ex[6]^2*(-1 + ex[8] + 4*ex[8]^2) + 3*ex[6]*(5 - 9*ex[8] - 
            4*ex[8]^2 + 8*ex[8]^3)) + 2*ex[5]^6*(-1 + ex[7])*
         (38 + ex[6]^2*(5 + ex[7]) + 3*ex[8] + ex[7]^2*(25 + 2*ex[8]) - 
          ex[7]*(57 + 5*ex[8]) + ex[6]*(14 + 3*ex[8] - 4*ex[7]*(11 + ex[8]) + 
            ex[7]^2*(18 + ex[8]))) - ex[5]^5*(6*ex[6]^3*ex[7] - 
          12*(-3 + 15*ex[8] + ex[8]^2) + ex[7]^3*(54 + 46*ex[8] + 
            6*ex[8]^2) - ex[7]^2*(110 + 225*ex[8] + 24*ex[8]^2) + 
          ex[7]*(26 + 350*ex[8] + 30*ex[8]^2) + 
          ex[6]^2*(38 + ex[7]^2*(8 - 41*ex[8]) - 96*ex[8] + 
            4*ex[7]*(-13 + 32*ex[8])) + 
          ex[6]*(ex[7]^3*(68 + 50*ex[8] + 4*ex[8]^2) - 4*ex[7]^2*
             (133 + 53*ex[8] + 7*ex[8]^2) - 2*(200 + 31*ex[8] + 13*ex[8]^2) + 
            ex[7]*(858 + 242*ex[8] + 50*ex[8]^2))) + 
        ex[5]*ex[8]^2*(ex[6]^4*(9 - 6*ex[8]) + 2*(-2 + ex[7])*
           (-1 + ex[8])^2 - 2*ex[6]^3*(-26*(-1 + ex[8])*ex[8] + 
            ex[7]*(3 - 8*ex[8] + 11*ex[8]^2)) + 2*ex[6]*(-1 + ex[8])*
           (8 + 10*ex[8] - 41*ex[8]^2 + ex[7]*(-5 + ex[8] + 23*ex[8]^2)) + 
          ex[6]^2*(-129 + 286*ex[8] - 184*ex[8]^2 - 84*ex[8]^3 + 
            2*ex[7]*(30 - 73*ex[8] + 46*ex[8]^2 + 15*ex[8]^3))) - 
        ex[5]^4*(4 + 3*ex[6]^4 - 108*ex[8] + 117*ex[8]^2 + 4*ex[8]^3 + 
          ex[6]^3*(-86 + ex[7]*(104 - 76*ex[8]) + 44*ex[8]) - 
          2*ex[7]^3*(-52 + 67*ex[8] - 12*ex[8]^2 + ex[8]^3) - 
          2*ex[7]*(-19 + 53*ex[8]^2 + 6*ex[8]^3) + 
          ex[7]^2*(-129 + 198*ex[8] - 8*ex[8]^2 + 10*ex[8]^3) + 
          ex[6]^2*(213 + 82*ex[8] + 249*ex[8]^2 + ex[7]^2*(139 - 52*ex[8] + 
              102*ex[8]^2) - 2*ex[7]*(188 + 12*ex[8] + 153*ex[8]^2)) - 
          2*ex[6]*(34 - 470*ex[8] + 79*ex[8]^2 - 20*ex[8]^3 + 
            ex[7]^2*(175 - 552*ex[8] + 36*ex[8]^2 - 13*ex[8]^3) + 
            ex[7]^3*(-52 + 69*ex[8] + ex[8]^3) + 2*ex[7]*(-80 + 469*ex[8] - 
              44*ex[8]^2 + 16*ex[8]^3))) + ex[5]^3*(52 - 44*ex[8] - 
          52*ex[8]^2 + 14*ex[8]^3 - 4*ex[8]^4 - 3*ex[6]^4*(1 + 2*ex[8]) + 
          2*ex[7]^3*ex[8]*(15 - 26*ex[8] + 11*ex[8]^2) + 
          ex[7]^2*(-73 + 73*ex[8] + 50*ex[8]^2 - 75*ex[8]^3) + 
          2*ex[7]*(5 - 15*ex[8] + 6*ex[8]^2 + 33*ex[8]^3 + 2*ex[8]^4) - 
          2*ex[6]^3*(-42 + 97*ex[8] - 94*ex[8]^2 + ex[7]*(49 - 103*ex[8] + 
              78*ex[8]^2)) + ex[6]^2*(-117 + 538*ex[8] + 112*ex[8]^2 + 
            214*ex[8]^3 + ex[7]^2*(-129 + 207*ex[8] - 68*ex[8]^2 + 
              73*ex[8]^3) - 2*ex[7]*(-126 + 368*ex[8] + 9*ex[8]^2 + 
              115*ex[8]^3)) + 2*ex[6]*(-72 + 3*ex[8] + 342*ex[8]^2 - 
            242*ex[8]^3 + 13*ex[8]^4 + ex[7]^3*ex[8]*(25 - 32*ex[8] + 
              7*ex[8]^2) + ex[7]*(181 + 37*ex[8] - 620*ex[8]^2 + 
              320*ex[8]^3 - 17*ex[8]^4) + 2*ex[7]^2*(-59 - 38*ex[8] + 
              175*ex[8]^2 - 65*ex[8]^3 + 2*ex[8]^4))) + 
        ex[5]^2*ex[8]*(9*ex[6]^4*(-1 + 2*ex[8]) + 2*ex[6]^3*
           (-48 + 77*ex[8] - 110*ex[8]^2 + ex[7]*(33 - 59*ex[8] + 
              54*ex[8]^2)) + (-1 + ex[8])*(30 - 19*ex[8] + ex[8]^2 + 
            2*ex[8]^3 + ex[7]^2*(-11 + 22*ex[8] + 2*ex[8]^2) - 
            2*ex[7]*(4 + 3*ex[8] + 6*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(297 - 575*ex[8] + 204*ex[8]^2 + 9*ex[8]^3 + 
            ex[7]^2*(57 - 79*ex[8] + 24*ex[8]^2 - 14*ex[8]^3) + 
            2*ex[7]*(-192 + 298*ex[8] - 75*ex[8]^2 + 7*ex[8]^3)) + 
          2*ex[6]*(45 - 40*ex[8] - 123*ex[8]^2 + 187*ex[8]^3 - 3*ex[8]^4 + 
            ex[7]^2*(31 - 21*ex[8] - 54*ex[8]^2 + 50*ex[8]^3) + 
            ex[7]*(-111 + 121*ex[8] + 118*ex[8]^2 - 192*ex[8]^3 + 
              3*ex[8]^4)))) + 2*ex[3]^5*(ex[5]^7*(-1 + ex[7])^2*
         (24 - 45*ex[7] + 20*ex[7]^2 - ex[7]^3 + 
          ex[6]*(18 - 34*ex[7] + 11*ex[7]^2)) - 5*ex[6]^3*(-1 + ex[8])*
         ex[8]^3*(ex[6] + 2*ex[8]) + ex[5]^6*(-1 + ex[7])*
         (ex[6]^2*(36 - 115*ex[7] + 64*ex[7]^2 - 5*ex[7]^3) + 
          ex[7]^3*(6 - 35*ex[8]) + ex[7]^4*(-2 + ex[8]) + 
          24*ex[7]^2*(1 + 6*ex[8]) + 9*(2 + 9*ex[8]) - 
          2*ex[7]*(25 + 96*ex[8]) - 2*ex[6]*(-44*(1 + ex[8]) + 
            11*ex[7]^3*(1 + ex[8]) - 2*ex[7]^2*(39 + 32*ex[8]) + 
            ex[7]*(121 + 100*ex[8]))) + ex[5]*ex[6]^2*ex[8]^2*
         (ex[6]^2*(-8 - 23*ex[7]*(-1 + ex[8]) + 13*ex[8]) - 
          2*(-1 + ex[8])*ex[8]*(-7 - 18*ex[8] + 3*ex[7]*(4 + ex[8])) + 
          ex[6]*(4 - 80*ex[8] + 86*ex[8]^2 - 8*ex[7]*(-2 - 5*ex[8] + 
              7*ex[8]^2))) + ex[5]^5*(ex[6]^3*(4 - 64*ex[7] + 72*ex[7]^2 - 
            12*ex[7]^3) + ex[6]^2*(6 + 214*ex[8] + 5*ex[7]^4*(-1 + 2*ex[8]) - 
            ex[7]^3*(11 + 163*ex[8]) + 3*ex[7]^2*(43 + 192*ex[8]) - 
            ex[7]*(119 + 667*ex[8])) + (-1 + ex[7])*(38 - 42*ex[8] + 
            ex[7]^4*ex[8] - 101*ex[8]^2 + ex[7]^2*(85 - 64*ex[8] - 
              100*ex[8]^2) + ex[7]^3*(-23 + 9*ex[8] + 14*ex[8]^2) + 
            ex[7]*(-97 + 103*ex[8] + 186*ex[8]^2)) + 
          ex[6]*(-77 + 316*ex[8] + 167*ex[8]^2 + ex[7]^3*(167 - 348*ex[8] - 
              132*ex[8]^2) + ex[7]^4*(-39 + 38*ex[8] + 11*ex[8]^2) - 
            2*ex[7]*(-90 + 484*ex[8] + 225*ex[8]^2) + 
            ex[7]^2*(-237 + 950*ex[8] + 404*ex[8]^2))) - 
        ex[5]^2*ex[6]*ex[8]*(ex[6]^3*(ex[7]*(27 - 50*ex[8]) + 
            7*ex[7]^2*(-1 + ex[8]) + 8*ex[8]) + (-1 + ex[8])*ex[8]*
           (5 + 55*ex[8] + 12*ex[8]^2 + 3*ex[7]^2*(5 + 4*ex[8]) - 
            2*ex[7]*(15 + 26*ex[8] + 6*ex[8]^2)) + 
          ex[6]^2*(12 - 147*ex[8] + 202*ex[8]^2 + ex[7]*(80 + 138*ex[8] - 
              310*ex[8]^2) + ex[7]^2*(-22 - 41*ex[8] + 53*ex[8]^2)) + 
          ex[6]*(15 - 119*ex[8] - 56*ex[8]^2 + 210*ex[8]^3 + 
            ex[7]*(24 + 214*ex[8] - 88*ex[8]^2 - 180*ex[8]^3) + 
            ex[7]^2*(-9 - 75*ex[8] + 54*ex[8]^2 + 30*ex[8]^3))) + 
        ex[5]^4*(ex[6]^4*(3 + 4*ex[7] - 7*ex[7]^2) + 
          ex[6]^3*(13 + ex[7]^2*(29 - 197*ex[8]) - 68*ex[8] + 
            12*ex[7]^3*(-1 + 2*ex[8]) + ex[7]*(-30 + 326*ex[8])) + 
          ex[6]^2*(62 + 2*ex[8] - 5*ex[7]^4*(-1 + ex[8])*ex[8] - 
            458*ex[8]^2 + ex[7]^2*(260 - 264*ex[8] - 645*ex[8]^2) + 
            ex[7]^3*(-89 + 20*ex[8] + 119*ex[8]^2) + 
            ex[7]*(-203 + 318*ex[8] + 1049*ex[8]^2)) - (-1 + ex[7])*
           (4 + 52*ex[8] + 8*ex[7]^3*(-1 + ex[8])*ex[8] - 31*ex[8]^2 - 
            55*ex[8]^3 + ex[7]^2*(14 + 38*ex[8] - 38*ex[8]^2 - 21*ex[8]^3) + 
            ex[7]*(-22 - 78*ex[8] + 61*ex[8]^2 + 71*ex[8]^3)) + 
          ex[6]*(32 + 216*ex[8] + ex[7]^4*(25 - 16*ex[8])*ex[8] - 
            409*ex[8]^2 - 154*ex[8]^3 + ex[7]^2*(253 + 279*ex[8] - 
              742*ex[8]^2 - 212*ex[8]^3) + ex[7]^3*(-91 - 122*ex[8] + 
              206*ex[8]^2 + 38*ex[8]^3) + 2*ex[7]*(-97 - 192*ex[8] + 
              485*ex[8]^2 + 164*ex[8]^3))) + 
        ex[5]^3*(ex[6]^4*(3 + ex[7]*(4 - 31*ex[8]) - 3*ex[8] + 
            7*ex[7]^2*(-1 + 2*ex[8])) - (-1 + ex[7])*(-1 + ex[8])*ex[8]*
           (1 + 18*ex[8] + 11*ex[8]^2 + ex[7]^2*(2 + 5*ex[8]) - 
            ex[7]*(7 + 17*ex[8] + 8*ex[8]^2)) + ex[6]^3*(5 - 90*ex[8] - 
            12*ex[7]^3*(-1 + ex[8])*ex[8] + 190*ex[8]^2 + 
            ex[7]*(22 + 128*ex[8] - 516*ex[8]^2) + ex[7]^2*(-47 - 70*ex[8] + 
              178*ex[8]^2)) + ex[6]^2*(15 - 169*ex[8] - 42*ex[8]^2 + 
            454*ex[8]^3 + ex[7]^3*ex[8]*(52 - 9*ex[8] - 25*ex[8]^2) + 
            ex[7]*(36 + 465*ex[8] - 269*ex[8]^2 - 707*ex[8]^3) + 
            ex[7]^2*(-51 - 303*ex[8] + 189*ex[8]^2 + 278*ex[8]^3)) + 
          ex[6]*(3 - 38*ex[8] - 186*ex[8]^2 + 224*ex[8]^3 + 69*ex[8]^4 + 
            4*ex[7]^3*ex[8]*(7 + 2*ex[8] - 9*ex[8]^2) + 
            ex[7]*(6 + 176*ex[8] + 204*ex[8]^2 - 372*ex[8]^3 - 108*ex[8]^4) + 
            ex[7]^2*(-9 - 146*ex[8] - 59*ex[8]^2 + 202*ex[8]^3 + 
              39*ex[8]^4)))) + ex[3]^3*(2*ex[5]^7*(-1 + ex[7])^2*
         (32 - 39*ex[7] + 12*ex[7]^2 + ex[6]*(6 - 10*ex[7] + 3*ex[7]^2)) + 
        2*ex[6]*ex[8]^3*(3*(-1 + ex[8])^2*ex[8] + 
          ex[6]^2*(9 - 12*ex[8] + 13*ex[8]^2) + 3*ex[6]*(3 - 3*ex[8] - 
            7*ex[8]^2 + 7*ex[8]^3)) + ex[5]^6*
         (ex[6]^2*(4 + 18*ex[7] - 39*ex[7]^2 + 20*ex[7]^3) - 
          4*ex[7]^4*(7 + 11*ex[8]) - 6*(32 + 41*ex[8]) - 
          13*ex[7]^2*(49 + 54*ex[8]) + ex[7]^3*(268 + 298*ex[8]) + 
          ex[7]*(592 + 694*ex[8]) - 2*ex[6]*(44*(5 + ex[8]) - 
            24*ex[7]^3*(7 + 2*ex[8]) + 2*ex[7]^4*(5 + 3*ex[8]) - 
            2*ex[7]*(295 + 62*ex[8]) + ex[7]^2*(531 + 122*ex[8]))) + 
        ex[5]^5*(48 - 8*ex[6]^3*(5 - 6*ex[7] + ex[7]^2) + 330*ex[8] + 
          350*ex[8]^2 + 4*ex[7]^4*(-13 + 13*ex[8] + 5*ex[8]^2) - 
          2*ex[7]^3*(-56 + 194*ex[8] + 111*ex[8]^2) - 
          4*ex[7]*(29 + 238*ex[8] + 212*ex[8]^2) + 
          ex[7]^2*(18 + 947*ex[8] + 700*ex[8]^2) + 
          ex[6]^2*(-48*ex[7]*(19 + 8*ex[8]) - 2*ex[7]^3*(43 + 15*ex[8]) + 
            5*ex[7]^2*(124 + 41*ex[8]) + 4*(96 + 47*ex[8])) + 
          2*ex[6]*(ex[7]^4*(-13 + 18*ex[8] + 3*ex[8]^2) - 
            3*ex[7]^3*(5 + 110*ex[8] + 16*ex[8]^2) + 
            3*(83 + 262*ex[8] + 37*ex[8]^2) - 2*ex[7]*(277 + 875*ex[8] + 
              125*ex[8]^2) + ex[7]^2*(335 + 1289*ex[8] + 184*ex[8]^2))) + 
        2*ex[5]*ex[8]^2*(-9*ex[6]^4*(-1 + ex[8]) + (-3 + 2*ex[7])*
           (-1 + ex[8])^2*ex[8] + ex[6]^3*(-72 + 80*ex[8] + 58*ex[8]^2 - 
            4*ex[7]*(-11 + 13*ex[8] + 4*ex[8]^2)) + 2*ex[6]*(-1 + ex[8])*
           (7 + 16*ex[8] - 39*ex[8]^2 + ex[7]*(-4 - 10*ex[8] + 23*ex[8]^2)) + 
          ex[6]^2*(-51 + 11*ex[8] + 48*ex[8]^2 - 54*ex[8]^3 + 
            ex[7]*(42 - 26*ex[8] - 28*ex[8]^2 + 30*ex[8]^3))) + 
        ex[5]^4*(64 - 6*ex[6]^4*(-2 + 5*ex[7]) - 144*ex[8] - 
          20*ex[7]^4*(-1 + ex[8])*ex[8] + 18*ex[8]^2 - 220*ex[8]^3 + 
          2*ex[7]^3*(-108 + 79*ex[8] + 41*ex[8]^2 + 25*ex[8]^3) - 
          ex[7]^2*(-505 + 536*ex[8] + 129*ex[8]^2 + 274*ex[8]^3) + 
          ex[7]*(-352 + 496*ex[8] + 66*ex[8]^2 + 444*ex[8]^3) + 
          2*ex[6]^3*(-17 - 9*ex[8] + ex[7]^2*(-43 + 12*ex[8]) + 
            ex[7]*(60 + 44*ex[8])) + ex[6]^2*(2*ex[7]^3*(-53 + 79*ex[8]) + 
            ex[7]^2*(275 - 1402*ex[8] - 285*ex[8]^2) + 
            8*ex[7]*(-7 + 354*ex[8] + 110*ex[8]^2) - 
            2*(31 + 809*ex[8] + 314*ex[8]^2)) - 
          2*ex[6]*(8*ex[7]^4*(-1 + ex[8])*ex[8] - ex[7]^3*(-193 + 118*ex[8] + 
              184*ex[8]^2 + 16*ex[8]^3) + 2*(-91 + 297*ex[8] + 444*ex[8]^2 + 
              64*ex[8]^3) - 2*ex[7]*(-283 + 649*ex[8] + 799*ex[8]^2 + 
              115*ex[8]^3) + ex[7]^2*(-570 + 809*ex[8] + 926*ex[8]^2 + 
              118*ex[8]^3))) + 2*ex[5]^2*ex[8]*
         (-3*ex[6]^4*(5 + 5*ex[7]*(-1 + ex[8]) - 8*ex[8]) + 
          ex[6]^3*(53 - 141*ex[8] - 204*ex[8]^2 + ex[7]^2*(24 - 25*ex[8] + 
              4*ex[8]^2) + 2*ex[7]*(-57 + 73*ex[8] + 62*ex[8]^2)) + 
          (-1 + ex[8])*(-3 - 28*ex[8] + 50*ex[8]^2 - ex[8]^3 + 
            ex[7]^2*(-1 - 12*ex[8] + 19*ex[8]^2) + ex[7]*(5 + 37*ex[8] - 
              65*ex[8]^2 + ex[8]^3)) + ex[6]^2*(159 + 50*ex[8] - 
            476*ex[8]^2 - 75*ex[8]^3 + 2*ex[7]^2*(30 + 13*ex[8] - 
              63*ex[8]^2 + 2*ex[8]^3) + ex[7]*(-300 + 68*ex[8] + 
              480*ex[8]^2 + 23*ex[8]^3)) + ex[6]*(22 + 120*ex[8] - 
            240*ex[8]^2 + 175*ex[8]^3 - 14*ex[8]^4 + 
            ex[7]^2*(31 + 28*ex[8] - 99*ex[8]^2 + 49*ex[8]^3) + 
            ex[7]*(-74 - 125*ex[8] + 320*ex[8]^2 - 192*ex[8]^3 + 
              14*ex[8]^4))) + ex[5]^3*(2*ex[7]^3*ex[8]*(30 - 46*ex[8] + 
            17*ex[8]^2) + 2*ex[8]*(-45 + 119*ex[8] - 126*ex[8]^2 + 
            27*ex[8]^3) + ex[7]*(34 + 228*ex[8] - 526*ex[8]^2 + 426*ex[8]^3 - 
            86*ex[8]^4) + ex[7]^2*(-40 - 185*ex[8] + 386*ex[8]^2 - 
            223*ex[8]^3 + 32*ex[8]^4) + 6*ex[6]^4*(2 - 7*ex[8] + 
            5*ex[7]*(-1 + 2*ex[8])) - 2*ex[6]^3*
           (ex[7]^2*(39 - 68*ex[8] + 12*ex[8]^2) - 
            9*(1 + 10*ex[8] + 18*ex[8]^2) + 2*ex[7]*(-9 + 77*ex[8] + 
              88*ex[8]^2)) + ex[6]^2*(-196 - 46*ex[8] + 2132*ex[8]^2 + 
            652*ex[8]^3 + 2*ex[7]^3*ex[8]*(34 - 36*ex[8] + 5*ex[8]^2) + 
            ex[7]*(508 + 170*ex[8] - 2824*ex[8]^2 - 620*ex[8]^3) + 
            ex[7]^2*(-336 - 291*ex[8] + 1034*ex[8]^2 + 111*ex[8]^3)) - 
          2*ex[6]*(29 + 294*ex[8] - 482*ex[8]^2 - 222*ex[8]^3 - 69*ex[8]^4 + 
            2*ex[7]^3*ex[8]*(-41 + 36*ex[8] + 11*ex[8]^2) + 
            ex[7]^2*(145 + 353*ex[8] - 573*ex[8]^2 - 119*ex[8]^3 - 
              27*ex[8]^4) + ex[7]*(-150 - 608*ex[8] + 1025*ex[8]^2 + 
              292*ex[8]^3 + 96*ex[8]^4)))) + 
      ex[3]^4*(-2*ex[5]^7*(-1 + ex[7])^2*(-56 + 79*ex[7] - 29*ex[7]^2 + 
          ex[7]^3 - 2*ex[6]*(13 - 20*ex[7] + 6*ex[7]^2)) - 
        8*ex[6]^2*(-1 + ex[8])*ex[8]^3*(ex[6]^2 - 3*(-1 + ex[8])*ex[8] + 
          ex[6]*(3 + ex[8])) - ex[5]^6*(248 + ex[6]^2*(120 - 392*ex[7] + 
            411*ex[7]^2 - 148*ex[7]^3 + 9*ex[7]^4) - 2*ex[7]^5*(-1 + ex[8]) + 
          402*ex[8] + ex[7]^4*(33 + 106*ex[8]) - 2*ex[7]^3*
           (169 + 304*ex[8]) - 2*ex[7]*(373 + 599*ex[8]) + 
          ex[7]^2*(803 + 1300*ex[8]) + 2*ex[6]*(-1 + ex[7])*
           (-136*(2 + ex[8]) + 3*ex[7]^3*(9 + 8*ex[8]) + 
            4*ex[7]*(131 + 66*ex[8]) - ex[7]^2*(263 + 151*ex[8]))) - 
        2*ex[5]*ex[6]*ex[8]^2*(ex[6]^3*(17 + 19*ex[7]*(-1 + ex[8]) - 
            21*ex[8]) - (-19 + 15*ex[7])*(-1 + ex[8])^2*ex[8] - 
          ex[6]*(-1 + ex[8])*(18 + 117*ex[8] + 7*ex[8]^2 + 
            3*ex[7]*(-6 - 25*ex[8] + 5*ex[8]^2)) + 
          ex[6]^2*(49 + 9*ex[8] - 134*ex[8]^2 + ex[7]*(-57 + 23*ex[8] + 
              54*ex[8]^2))) + ex[5]^5*(-112 - 2*ex[6]^3*(-18 + 71*ex[7] - 
            70*ex[7]^2 + 11*ex[7]^3) + 568*ex[8] + 540*ex[8]^2 + 
          ex[7]^3*(416 - 654*ex[8] - 418*ex[8]^2) + 
          ex[7]^4*(-99 + 96*ex[8] + 44*ex[8]^2) + 4*ex[7]^2*
           (-153 + 383*ex[8] + 301*ex[8]^2) - 2*ex[7]*(-204 + 767*ex[8] + 
            685*ex[8]^2) + ex[6]^2*(374 + 742*ex[8] + 9*ex[7]^4*
             (-1 + 2*ex[8]) - 82*ex[7]^3*(1 + 4*ex[8]) + 
            2*ex[7]^2*(374 + 655*ex[8]) - 2*ex[7]*(526 + 893*ex[8])) + 
          2*ex[6]*(64 + 990*ex[8] + 274*ex[8]^2 + ex[7]^3*(125 - 573*ex[8] - 
              158*ex[8]^2) + 2*ex[7]^4*(-21 + 23*ex[8] + 6*ex[8]^2) + 
            3*ex[7]^2*(-2 + 643*ex[8] + 178*ex[8]^2) - 
            ex[7]*(133 + 2392*ex[8] + 662*ex[8]^2))) + 
        ex[5]^2*ex[8]*(2*(-1 + ex[8])^2*ex[8]*(6 + 4*ex[7]^2 - 2*ex[8] + 
            ex[7]*(-11 + 2*ex[8])) + ex[6]^4*(21 - 13*ex[7]^2*(-1 + ex[8]) - 
            55*ex[8] + ex[7]*(-28 + 66*ex[8])) + ex[6]^3*(120 + 98*ex[8] - 
            808*ex[8]^2 + ex[7]^2*(78 + 26*ex[8] - 80*ex[8]^2) + 
            ex[7]*(-394 + 88*ex[8] + 736*ex[8]^2)) - 2*ex[6]*(-1 + ex[8])*
           (3 + 155*ex[8] + 91*ex[8]^2 + 23*ex[8]^3 + 
            ex[7]^2*(6 + 74*ex[8] + 6*ex[8]^2) - ex[7]*(21 + 225*ex[8] + 
              61*ex[8]^2 + 23*ex[8]^3)) + ex[6]^2*(93 + 661*ex[8] - 
            942*ex[8]^2 - 556*ex[8]^3 + ex[7]^2*(93 + 215*ex[8] - 
              348*ex[8]^2 - 32*ex[8]^3) + 2*ex[7]*(-156 - 359*ex[8] + 
              619*ex[8]^2 + 178*ex[8]^3))) - 
        ex[5]^4*(-88 + ex[6]^4*(-5 + 10*ex[7] + 13*ex[7]^2) - 174*ex[8] + 
          376*ex[8]^2 + 326*ex[8]^3 + ex[7]^4*ex[8]*(-41 + 45*ex[8]) + 
          ex[7]*(314 + 350*ex[8] - 884*ex[8]^2 - 678*ex[8]^3) - 
          2*ex[7]^3*(-65 - 74*ex[8] + 154*ex[8]^2 + 43*ex[8]^3) + 
          ex[7]^2*(-359 - 290*ex[8] + 783*ex[8]^2 + 438*ex[8]^3) + 
          ex[6]^3*(18 + ex[7]^3*(22 - 44*ex[8]) + 368*ex[8] + 
            4*ex[7]^2*(1 + 90*ex[8]) - 4*ex[7]*(20 + 201*ex[8])) + 
          ex[6]^2*(9*ex[7]^4*(-1 + ex[8])*ex[8] - 2*ex[7]^3*
             (-121 + 78*ex[8] + 106*ex[8]^2) + 5*(-49 + 276*ex[8] + 
              316*ex[8]^2) - 4*ex[7]*(-184 + 780*ex[8] + 703*ex[8]^2) + 
            ex[7]^2*(-778 + 1706*ex[8] + 1419*ex[8]^2)) + 
          2*ex[6]*(-176 + 123*ex[8] + 1268*ex[8]^2 + 267*ex[8]^3 + 
            ex[7]^4*ex[8]*(-25 + 19*ex[8]) - ex[7]^3*(-229 + 2*ex[8] + 
              338*ex[8]^2 + 47*ex[8]^3) + ex[7]^2*(-656 + 271*ex[8] + 
              1525*ex[8]^2 + 295*ex[8]^3) - ex[7]*(-586 + 365*ex[8] + 
              2430*ex[8]^2 + 515*ex[8]^3))) + 
        ex[5]^3*(ex[6]^4*(5 + 16*ex[8] + 13*ex[7]^2*(-1 + 2*ex[8]) - 
            2*ex[7]*(5 + 9*ex[8])) - 2*ex[6]^3*(20 + 23*ex[8] + 
            11*ex[7]^3*(-1 + ex[8])*ex[8] - 440*ex[8]^2 + 
            ex[7]^2*(75 + 11*ex[8] - 150*ex[8]^2) + 
            ex[7]*(-77 + 61*ex[8] + 645*ex[8]^2)) + 2*(-1 + ex[8])*
           (-(ex[7]^3*ex[8]*(13 + 11*ex[8])) + 2*ex[8]*(19 + 29*ex[8] + 
              20*ex[8]^2) + 3*ex[7]^2*(1 + 23*ex[8] + 18*ex[8]^2 + 
              8*ex[8]^3) - ex[7]*(3 + 96*ex[8] + 97*ex[8]^2 + 64*ex[8]^3)) + 
          ex[6]^2*(-57 - 746*ex[8] + 1776*ex[8]^2 + 1476*ex[8]^3 - 
            2*ex[7]^3*ex[8]*(-71 + 37*ex[8] + 16*ex[8]^2) + 
            ex[7]^2*(-309 - 882*ex[8] + 1306*ex[8]^2 + 552*ex[8]^3) - 
            2*ex[7]*(-156 - 783*ex[8] + 1563*ex[8]^2 + 902*ex[8]^3)) - 
          2*ex[6]*(6 + 314*ex[8] - 88*ex[8]^2 - 637*ex[8]^3 - 126*ex[8]^4 + 
            ex[7]^3*ex[8]*(-91 + 54*ex[8] + 55*ex[8]^2) + 
            ex[7]^2*(63 + 447*ex[8] - 317*ex[8]^2 - 389*ex[8]^3 - 
              58*ex[8]^4) + ex[7]*(-63 - 680*ex[8] + 397*ex[8]^2 + 
              887*ex[8]^3 + 184*ex[8]^4))))) - 
    ex[2]^5*ex[5]*(ex[5]*(1 + ex[5] - ex[8])*(-1 + ex[8])*ex[8]^2*
       (3 + 3*ex[5]*(-1 + ex[6])^2 - 3*ex[6]^2*(-1 + ex[8]) - 3*ex[8] + 
        2*ex[6]*(-3 + ex[7] + 3*ex[8])) + 2*ex[3]^6*ex[5]*(1 + ex[5] - ex[8])*
       (ex[5]^5*(-1 + ex[7])^2*(ex[7]*(-4 + 3*ex[7]) + 
          ex[6]^2*(-5 - 2*ex[7] + ex[7]^2) + ex[6]*(-5 - 9*ex[7] + 
            6*ex[7]^2)) + ex[6]^4*ex[8]^2*(ex[6]*(5 + ex[7]) + 
          5*(2 + ex[7])*ex[8]) - ex[5]*ex[6]^3*ex[8]*(6*ex[6]^2 - 
          ex[6]*(-14 - 2*ex[7] + ex[7]^2)*(1 + 3*ex[8]) + 
          2*ex[8]*(11 + 8*ex[8] - 2*ex[7]^2*(2 + ex[8]) + 
            ex[7]*(3 + 4*ex[8]))) - ex[5]^4*(-1 + ex[7])*
         (-2*ex[6]^3*(-8 + 2*ex[7] + ex[7]^2) + (-1 + ex[7])*ex[7]*
           (-2 - 3*ex[8] + ex[7]*(1 + ex[8])) + 
          ex[6]^2*(3*ex[7]*(1 + ex[8]) + ex[7]^3*(3 + ex[8]) + 
            5*(7 + 3*ex[8]) - 3*ex[7]^2*(7 + 3*ex[8])) + 
          ex[6]*(9 + 8*ex[8] + 14*ex[7]*(1 + ex[8]) + ex[7]^3*(6 + 4*ex[8]) - 
            3*ex[7]^2*(8 + 7*ex[8]))) + ex[5]^3*ex[6]*
         (10*ex[6]^3*(-1 + ex[7]) + ex[6]^2*(-39 - 56*ex[8] - 
            ex[7]^3*(5 + 4*ex[8]) + ex[7]^2*(11 + 12*ex[8]) + 
            ex[7]*(33 + 28*ex[8])) + ex[6]*(-20 - 61*ex[8] + 
            2*ex[7]^4*ex[8] - 14*ex[8]^2 + 2*ex[7]*(4 + 5*ex[8] + ex[8]^2) + 
            6*ex[7]^2*(4 + 10*ex[8] + 3*ex[8]^2) - 2*ex[7]^3*
             (6 + 13*ex[8] + 3*ex[8]^2)) + (-1 + ex[7])*(1 + 6*ex[8] + 
            2*ex[7]^3*ex[8] + 3*ex[8]^2 - 3*ex[7]^2*(1 + 4*ex[8] + 
              2*ex[8]^2) + 2*ex[7]*(1 + 7*ex[8] + 4*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*(-(ex[6]^3*(-1 + ex[7])) - 
          ex[6]^2*(-8 - 42*ex[8] + ex[7]^2*(2 + 3*ex[8]) + 
            ex[7]*(6 + 9*ex[8])) + ex[8]*(11 + 23*ex[8] + 4*ex[8]^2 + 
            ex[7]^3*(3 + 6*ex[8]) - 3*ex[7]^2*(5 + 8*ex[8] + 2*ex[8]^2) + 
            ex[7]*(1 + 10*ex[8] + 2*ex[8]^2)) + ex[6]*(6 + 71*ex[8] + 
            56*ex[8]^2 + ex[7]^3*ex[8]*(3 + 2*ex[8]) - ex[7]*(2 + 9*ex[8]) - 
            ex[7]^2*(4 + 25*ex[8] + 18*ex[8]^2)))) + 
      ex[3]*ex[5]*(-(ex[6]*ex[8]^2*((-1 + ex[8])^2*
            (2 + (7 + 4*ex[7])*ex[8]) + 3*ex[6]^2*ex[8]*(3 - 4*ex[8] + 
             3*ex[8]^2) - 2*ex[6]*(-1 + ex[8])*(1 - 10*ex[8] + 7*ex[8]^2 + 
             2*ex[7]*(1 + ex[8])))) + ex[5]^4*(-1 + ex[7])*
         (3*(-12 + 8*ex[8] + ex[8]^2) + 3*ex[6]^2*(-12 + 8*ex[8] + ex[8]^2) + 
          2*ex[6]*(34 - 25*ex[8] - 3*ex[8]^2 + ex[7]*(2 + ex[8]))) + 
        ex[5]^3*(84 - 156*ex[8] + 69*ex[8]^2 + 9*ex[8]^3 + 
          3*ex[6]^3*ex[8]*(-4 + 3*ex[8]) + 2*ex[7]^2*(-4 + 4*ex[8] + 
            ex[8]^2) - ex[7]*(76 - 142*ex[8] + 62*ex[8]^2 + 9*ex[8]^3) + 
          ex[6]*(-176 + 310*ex[8] - 129*ex[8]^2 - 18*ex[8]^3 + 
            2*ex[7]^2*(-16 + 11*ex[8] + ex[8]^2) + 2*ex[7]*(104 - 166*ex[8] + 
              59*ex[8]^2 + 9*ex[8]^3)) + ex[6]^2*(84 - 142*ex[8] + 
            51*ex[8]^2 + 9*ex[8]^3 - ex[7]*(84 - 160*ex[8] + 60*ex[8]^2 + 
              9*ex[8]^3))) + ex[5]*ex[8]*
         (ex[6]^3*(-18 + 51*ex[8] - 58*ex[8]^2 + 27*ex[8]^3) - 
          (-1 + ex[8])^2*(2*ex[7]^2*ex[8] - 3*(-8 + 11*ex[8] + ex[8]^2) + 
            ex[7]*(-18 + 22*ex[8] + 3*ex[8]^2)) + ex[6]*(-1 + ex[8])*
           (-36 + 95*ex[8] - 37*ex[8]^2 - 6*ex[8]^3 - 2*ex[7]^2*
             (3 - 8*ex[8] + ex[8]^2) + 2*ex[7]*(28 - 63*ex[8] + 26*ex[8]^2 + 
              3*ex[8]^3)) + ex[6]^2*(14 - 29*ex[8] + 43*ex[8]^2 - 
            15*ex[8]^3 + 3*ex[8]^4 + ex[7]*(4 - 32*ex[8] + 39*ex[8]^2 - 
              22*ex[8]^3 - 3*ex[8]^4))) - 
        ex[5]^2*(ex[6]^3*ex[8]*(30 - 58*ex[8] + 27*ex[8]^2) + 
          (-1 + ex[8])*(48 + 8*ex[7]^2*(-1 + ex[8]) - 120*ex[8] + 
            81*ex[8]^2 + 9*ex[8]^3 - ex[7]*(40 - 100*ex[8] + 63*ex[8]^2 + 
              9*ex[8]^3)) + ex[6]^2*(-48 + 104*ex[8] - 93*ex[8]^2 + 
            26*ex[8]^3 + 9*ex[8]^4 + ex[7]*(48 - 144*ex[8] + 163*ex[8]^2 - 
              58*ex[8]^3 - 9*ex[8]^4)) + ex[6]*(100 - 328*ex[8] + 
            376*ex[8]^2 - 117*ex[8]^3 - 18*ex[8]^4 + 2*ex[7]^2*
             (18 - 33*ex[8] + 18*ex[8]^2 + ex[8]^3) + 
            2*ex[7]*(-68 + 204*ex[8] - 210*ex[8]^2 + 54*ex[8]^3 + 
              9*ex[8]^4)))) + 2*ex[3]^5*(ex[5]^7*(-1 + ex[7])^2*
         (26 - 51*ex[7] + 23*ex[7]^2 + ex[6]^2*(9 - 26*ex[7] + 8*ex[7]^2) + 
          ex[6]*(47 - 92*ex[7] + 37*ex[7]^2 - 2*ex[7]^3)) - 
        ex[6]^4*(-1 + ex[8])*ex[8]^3*(ex[6] + 5*ex[8]) + 
        ex[5]^6*(-1 + ex[7])*(-(ex[6]^3*(3 + 41*ex[7] - 25*ex[7]^2 + 
             ex[7]^3)) - (-1 + ex[7])*(-10 + 2*ex[7]^3 + 
            ex[7]*(20 - 99*ex[8]) + 66*ex[8] + 3*ex[7]^2*(-6 + 11*ex[8])) + 
          ex[6]^2*(66 + 65*ex[8] - ex[7]^3*(11 + 16*ex[8]) + 
            2*ex[7]^2*(60 + 53*ex[8]) - ex[7]*(215 + 169*ex[8])) + 
          ex[6]*(38 + ex[7]^3*(10 - 65*ex[8]) + 184*ex[8] + 
            ex[7]^4*(-3 + 2*ex[8]) - 2*ex[7]*(65 + 217*ex[8]) + 
            ex[7]^2*(65 + 307*ex[8]))) - ex[5]*ex[6]^3*ex[8]^2*
         (ex[6]^2*(1 + 4*ex[7]*(-1 + ex[8]) - 2*ex[8]) + 2*(-1 + ex[8])*ex[8]*
           (-3 - 17*ex[8] + 2*ex[7]*(4 + ex[8])) + 
          ex[6]*(-6 + 40*ex[8] - 39*ex[8]^2 + 4*ex[7]*(-1 - 5*ex[8] + 
              6*ex[8]^2))) - ex[5]^5*(2*ex[6]^4*(7 - 8*ex[7]^2 + ex[7]^3) + 
          ex[6]^3*(1 + ex[7]^4*(1 - 2*ex[8]) - 55*ex[8] + 
            ex[7]^3*(2 + 60*ex[8]) - ex[7]^2*(70 + 253*ex[8]) + 
            ex[7]*(66 + 290*ex[8])) - (-1 + ex[7])^2*(-16 - 14*ex[8] + 
            55*ex[8]^2 + ex[7]*(29 + 8*ex[8] - 55*ex[8]^2) + 
            2*ex[7]^2*(-5 + ex[8] + 5*ex[8]^2)) + 
          ex[6]^2*(88 - 298*ex[8] - 158*ex[8]^2 + ex[7]^2*(153 - 866*ex[8] - 
              394*ex[8]^2) - 2*ex[7]^4*(-11 + 8*ex[8] + 4*ex[8]^2) + 
            2*ex[7]^3*(-55 + 126*ex[8] + 59*ex[8]^2) + 
            2*ex[7]*(-69 + 479*ex[8] + 221*ex[8]^2)) - ex[6]*(-1 + ex[7])*
           (87 - 93*ex[8] + 2*ex[7]^4*ex[8] - 262*ex[8]^2 + 
            ex[7]^3*(-41 + 10*ex[8] + 26*ex[8]^2) - 2*ex[7]^2*
             (-84 + 61*ex[8] + 116*ex[8]^2) + ex[7]*(-203 + 237*ex[8] + 
              468*ex[8]^2))) - ex[5]^2*ex[6]^2*ex[8]*
         (ex[6]^3*(3 + ex[7]*(2 - 6*ex[8]) + ex[7]^2*(-1 + ex[8]) - 
            2*ex[8]) + (-1 + ex[8])*ex[8]*(-5 + 84*ex[8] + 18*ex[8]^2 + 
            3*ex[7]^2*(5 + 4*ex[8]) - 6*ex[7]*(5 + 11*ex[8] + 3*ex[8]^2)) + 
          ex[6]^2*(12 - 62*ex[8] + 68*ex[8]^2 + ex[7]*(27 + 50*ex[8] - 
              125*ex[8]^2) + ex[7]^2*(-4 - 13*ex[8] + 12*ex[8]^2)) + 
          ex[6]*(23 - 77*ex[8] - 74*ex[8]^2 + 168*ex[8]^3 + 
            ex[7]^2*(-3 - 41*ex[8] + 26*ex[8]^2 + 18*ex[8]^3) - 
            2*ex[7]*(-5 - 69*ex[8] + 16*ex[8]^2 + 68*ex[8]^3))) - 
        ex[5]^4*(ex[6]^5*(-3 + 2*ex[7] + ex[7]^2) - 
          ex[6]^4*(-7 + ex[7]^2*(5 - 44*ex[8]) + 23*ex[8] + 
            ex[7]^3*(-2 + 4*ex[8]) + ex[7]*(4 + 77*ex[8])) + 
          (-1 + ex[7])^2*(-1 + ex[8])*(2*ex[7]^2*ex[8] + 
            5*ex[8]*(2 + 3*ex[8]) - ex[7]*(2 + 9*ex[8] + 7*ex[8]^2)) + 
          ex[6]^3*(-32 - 30*ex[8] + ex[7]^4*(-1 + ex[8])*ex[8] + 
            219*ex[8]^2 + ex[7]*(65 - 190*ex[8] - 594*ex[8]^2) + 
            ex[7]^3*(31 + 2*ex[8] - 42*ex[8]^2) + 2*ex[7]^2*(-52 + 67*ex[8] + 
              163*ex[8]^2)) + ex[6]*(-1 + ex[7])*(-2 + 150*ex[8] + 
            12*ex[7]^3*(-1 + ex[8])*ex[8] - 75*ex[8]^2 - 161*ex[8]^3 + 
            ex[7]^2*(32 + 74*ex[8] - 66*ex[8]^2 - 54*ex[8]^3) + 
            ex[7]*(-46 - 200*ex[8] + 131*ex[8]^2 + 197*ex[8]^3)) + 
          ex[6]^2*(-6 - 291*ex[8] + 464*ex[8]^2 + 175*ex[8]^3 + 
            ex[7]^4*ex[8]*(-14 + 5*ex[8]) + ex[7]*(143 + 456*ex[8] - 
              1071*ex[8]^2 - 376*ex[8]^3) + ex[7]^3*(75 + 91*ex[8] - 
              151*ex[8]^2 - 38*ex[8]^3) + ex[7]^2*(-212 - 267*ex[8] + 
              723*ex[8]^2 + 239*ex[8]^3))) + ex[5]^3*ex[6]*
         (ex[6]^4*(3 - 2*ex[7] - 6*ex[8] + ex[7]^2*(-1 + 2*ex[8])) - 
          (-1 + ex[7])*(-1 + ex[8])*ex[8]*(-3 + 55*ex[8] + 36*ex[8]^2 + 
            2*ex[7]^2*(2 + 5*ex[8]) - ex[7]*(17 + 41*ex[8] + 24*ex[8]^2)) + 
          ex[6]^3*(1 - 20*ex[8] - 2*ex[7]^3*(-1 + ex[8])*ex[8] + 25*ex[8]^2 + 
            2*ex[7]^2*(-6 - 9*ex[8] + 20*ex[8]^2) - 
            2*ex[7]*(2 - 13*ex[8] + 89*ex[8]^2)) + 
          ex[6]^2*(19 - 95*ex[8] - 75*ex[8]^2 + 295*ex[8]^3 + 
            4*ex[7]^3*ex[8]*(4 + ex[8] - 2*ex[8]^2) + 
            ex[7]*(6 + 266*ex[8] - 144*ex[8]^2 - 474*ex[8]^3) + 
            ex[7]^2*(-25 - 147*ex[8] + 90*ex[8]^2 + 157*ex[8]^3)) + 
          ex[6]*(9 - 10*ex[8] - 291*ex[8]^2 + 298*ex[8]^3 + 91*ex[8]^4 + 
            10*ex[7]^3*ex[8]*(2 + ex[8] - 3*ex[8]^2) - 2*ex[7]*ex[8]*
             (-84 - 151*ex[8] + 221*ex[8]^2 + 71*ex[8]^3) + 
            3*ex[7]^2*(-3 - 46*ex[8] - 27*ex[8]^2 + 68*ex[8]^3 + 
              17*ex[8]^4)))) + ex[3]^2*(12*ex[5]^7*(-1 + ex[6])^2*
         (-1 + ex[7])^2 + 2*ex[6]^2*ex[8]^3*(1 - 2*ex[8] + 
          (1 - 4*ex[6] + 3*ex[6]^2)*ex[8]^2 + 4*ex[6]*ex[8]^3) + 
        2*ex[5]^6*(-1 + ex[7])*(12 + 6*ex[6]^3 + 25*ex[8] + 
          ex[7]^2*(16 + ex[8]) - ex[7]*(16 + 23*ex[8]) + 
          ex[6]^2*(-14 + ex[7]*(14 - 22*ex[8]) + 25*ex[8]) + 
          ex[6]*(37 - 44*ex[8] + ex[7]^2*(25 + 2*ex[8]) + 
            4*ex[7]*(-20 + 9*ex[8]))) + ex[5]*ex[6]*ex[8]^2*
         (2*(-3 + ex[7])*(-1 + ex[8])^2 + 3*ex[6]^3*(3 - 8*ex[8] + 
            5*ex[8]^2) + 2*ex[6]^2*(-12 - 3*(-9 + ex[7])*ex[8] + 
            (-27 + 4*ex[7])*ex[8]^2 + (-13 + 5*ex[7])*ex[8]^3) + 
          ex[6]*(-1 + ex[8])*(11 + 3*ex[8] - 52*ex[8]^2 + 
            2*ex[7]*(-4 + 7*ex[8] + 11*ex[8]^2))) - 
        ex[5]^5*(104 + 3*ex[6]^4 - 68*ex[8] - 75*ex[8]^2 + 
          2*ex[7]^3*(8 + 7*ex[8]) + ex[7]^2*(15 - 41*ex[8] - 57*ex[8]^2) + 
          2*ex[7]*(-66 + 43*ex[8] + 66*ex[8]^2) + 2*ex[6]^3*
           (9 - 26*ex[8] + ex[7]*(-6 + 17*ex[8])) + 
          2*ex[6]*(-139 - 47*ex[8] + 64*ex[8]^2 + ex[7]*(303 + 136*ex[8] - 
              109*ex[8]^2) + ex[7]^3*(27 + 23*ex[8] + 3*ex[8]^2) + 
            2*ex[7]^2*(-94 - 56*ex[8] + 21*ex[8]^2)) + 
          ex[6]^2*(-5 + 8*ex[8] - 87*ex[8]^2 + 4*ex[7]*(5 + 9*ex[8] + 
              38*ex[8]^2) - ex[7]^2*(33 + 17*ex[8] + 65*ex[8]^2))) + 
        2*ex[5]^4*(-36 + 104*ex[8] - 41*ex[8]^2 - 25*ex[8]^3 + 
          ex[6]^4*(-6 + 7*ex[8]) + ex[7]^2*(13 - 6*ex[8] + 17*ex[8]^2 - 
            14*ex[8]^3) - ex[7]^3*(24 - 35*ex[8] + 12*ex[8]^2 + ex[8]^3) + 
          ex[7]*(44 - 121*ex[8] + 27*ex[8]^2 + 40*ex[8]^3) + 
          ex[6]^3*(47 - 20*ex[8] - 58*ex[8]^2 + 3*ex[7]*(-17 + 16*ex[8] + 
              9*ex[8]^2)) - ex[6]^2*(114 + 57*ex[8] - 9*ex[8]^2 + 
            38*ex[8]^3 + ex[7]^2*(39 + 17*ex[8] + 31*ex[8]^2 + 23*ex[8]^3) - 
            ex[7]*(168 + 32*ex[8] + 61*ex[8]^2 + 61*ex[8]^3)) + 
          ex[6]*(105 - 256*ex[8] + 64*ex[8]^2 + 46*ex[8]^3 + 
            ex[7]^3*(-52 + 67*ex[8] - 12*ex[8]^2 + ex[8]^3) + 
            ex[7]^2*(203 - 404*ex[8] + 97*ex[8]^2 + 29*ex[8]^3) - 
            ex[7]*(268 - 618*ex[8] + 161*ex[8]^2 + 76*ex[8]^3))) + 
        2*ex[5]^2*ex[8]*(-((-1 + ex[7])*(-1 + ex[8])^2) + 
          ex[6]^4*(-9 + 18*ex[8] - 20*ex[8]^2) + ex[6]^3*(-12 + 14*ex[8] - 
            7*ex[8]^2 - 10*ex[8]^3 + ex[7]*(9 - 29*ex[8] + 29*ex[8]^2 + 
              ex[8]^3)) + ex[6]*(-1 + ex[8])*(18 - 20*ex[8] + 18*ex[8]^2 + 
            ex[8]^3 + 4*ex[7]^2*(-1 + 4*ex[8]^2) - ex[7]*(3 - 19*ex[8] + 
              46*ex[8]^2 + ex[8]^3)) + ex[6]^2*
           (ex[7]^2*(10 - 12*ex[8] - 7*ex[8]^2 + 12*ex[8]^3) - 
            2*(-36 + 58*ex[8] + 6*ex[8]^2 - 56*ex[8]^3 + ex[8]^4) + 
            ex[7]*(-95 + 152*ex[8] - 21*ex[8]^2 - 82*ex[8]^3 + 2*ex[8]^4))) + 
        ex[5]^3*(ex[6]^4*(-9 + 8*ex[8]^2) + (-1 + ex[8])*(-20 - 48*ex[8] + 
            55*ex[8]^2 + 13*ex[8]^3 + 2*ex[7]^3*ex[8]*(-3 + 5*ex[8]) + 
            ex[7]*(12 + 66*ex[8] - 48*ex[8]^2 - 20*ex[8]^3) + 
            ex[7]^2*(11 - 24*ex[8] - 8*ex[8]^2 + 7*ex[8]^3)) - 
          2*ex[6]^3*(-48 + 70*ex[8] - 67*ex[8]^2 - 57*ex[8]^3 + 
            ex[7]*(51 - 93*ex[8] + 87*ex[8]^2 + 22*ex[8]^3)) + 
          2*ex[6]*(1 - 83*ex[8] + 155*ex[8]^2 - 93*ex[8]^3 - 15*ex[8]^4 + 
            ex[7]^3*ex[8]*(15 - 26*ex[8] + 11*ex[8]^2) - 
            ex[7]^2*(42 + 68*ex[8] - 222*ex[8]^2 + 124*ex[8]^3 + 9*ex[8]^4) + 
            2*ex[7]*(16 + 78*ex[8] - 191*ex[8]^2 + 115*ex[8]^3 + 
              12*ex[8]^4)) + ex[6]^2*(-147 + 336*ex[8] + 79*ex[8]^2 - 
            210*ex[8]^3 + 31*ex[8]^4 + ex[7]^2*(-95 + 81*ex[8] + 36*ex[8]^2 - 
              7*ex[8]^3 + 13*ex[8]^4) - 2*ex[7]*(-124 + 226*ex[8] + 
              9*ex[8]^2 - 56*ex[8]^3 + 22*ex[8]^4)))) + 
      ex[3]^3*(ex[5]^7*(-1 + ex[7])*(-64 + 158*ex[7] - 129*ex[7]^2 + 
          38*ex[7]^3 + ex[6]^2*(14 - 26*ex[7] + 15*ex[7]^2) + 
          2*ex[6]*(-41 + 95*ex[7] - 69*ex[7]^2 + 12*ex[7]^3)) + 
        2*ex[6]^2*ex[8]^3*(3*(-1 + ex[8])^2*ex[8] + 5*ex[6]^2*ex[8]^2 + 
          ex[6]*(3 - 3*ex[8] - 11*ex[8]^2 + 11*ex[8]^3)) + 
        ex[5]^6*(ex[6]^3*(30 - 54*ex[7] + 33*ex[7]^2) - 
          4*ex[7]^4*(1 + 15*ex[8]) - 8*(2 + 23*ex[8]) + 
          8*ex[7]*(16 + 71*ex[8]) + ex[7]^3*(110 + 313*ex[8]) - 
          ex[7]^2*(215 + 637*ex[8]) + ex[6]^2*(ex[7]*(334 - 50*ex[8]) + 
            ex[7]^3*(94 - 29*ex[8]) + 6*(-20 + 3*ex[8]) + 
            ex[7]^2*(-323 + 61*ex[8])) - ex[6]*(124*(4 + 3*ex[8]) + 
            4*ex[7]^4*(7 + 11*ex[8]) - 2*ex[7]^3*(201 + 211*ex[8]) - 
            2*ex[7]*(681 + 524*ex[8]) + ex[7]^2*(1237 + 1054*ex[8]))) - 
        2*ex[5]*ex[6]*ex[8]^2*(3*ex[6]^4*(-1 + ex[8]) - (-7 + 4*ex[7])*
           (-1 + ex[8])^2*ex[8] + ex[6]^3*(9 - 8*ex[8] - 26*ex[8]^2 + 
            2*ex[7]*(-1 + ex[8] + 3*ex[8]^2)) - ex[6]^2*(1 + ex[8])*
           (-15 + 16*ex[8] - 18*ex[8]^2 + 2*ex[7]*(6 - 10*ex[8] + 
              7*ex[8]^2)) - 2*ex[6]*(-1 + ex[8])*(5 + 14*ex[8] - 37*ex[8]^2 + 
            ex[7]*(-2 - 8*ex[8] + 19*ex[8]^2))) + 
        ex[5]^5*(10*ex[6]^4*(-1 + ex[7]) + ex[7]^3*(131 - 122*ex[8] - 
            159*ex[8]^2) + ex[7]^4*(-42 + 28*ex[8] + 22*ex[8]^2) + 
          2*(28 - 60*ex[8] + 87*ex[8]^2) - 2*ex[7]*(38 - 74*ex[8] + 
            233*ex[8]^2) + ex[7]^2*(-63 + 60*ex[8] + 429*ex[8]^2) - 
          ex[6]^3*(24 + ex[7]*(4 - 38*ex[8]) + 48*ex[8] + 
            ex[7]^2*(-46 + 29*ex[8])) + ex[6]^2*(506 + 872*ex[8] + 
            64*ex[8]^2 + ex[7]^3*(-73 - 178*ex[8] + 13*ex[8]^2) - 
            4*ex[7]*(278 + 415*ex[8] + 29*ex[8]^2) + 
            ex[7]^2*(673 + 1014*ex[8] + 39*ex[8]^2)) + 
          ex[6]*(20 + 1086*ex[8] + 602*ex[8]^2 + ex[7]^3*(216 - 652*ex[8] - 
              354*ex[8]^2) + 4*ex[7]^4*(-13 + 13*ex[8] + 5*ex[8]^2) - 
            2*ex[7]*(-30 + 1373*ex[8] + 716*ex[8]^2) + 
            ex[7]^2*(-222 + 2233*ex[8] + 1164*ex[8]^2))) + 
        ex[5]^4*(16 - 6*ex[6]^5 - 136*ex[8] - 8*ex[7]^4*(-1 + ex[8])*ex[8] + 
          210*ex[8]^2 - 58*ex[8]^3 + ex[7]^2*(173 - 293*ex[8] + 245*ex[8]^2 - 
            81*ex[8]^3) + ex[7]^3*(-74 + 79*ex[8] - 26*ex[8]^2 + 
            13*ex[8]^3) + 2*ex[7]*(-56 + 168*ex[8] - 209*ex[8]^2 + 
            63*ex[8]^3) + ex[6]^4*(8*(4 + 5*ex[8]) + 
            ex[7]*(-56 + 26*ex[8])) - ex[6]^3*
           (ex[7]^2*(71 + 124*ex[8] + 45*ex[8]^2) + 
            2*(60 + 193*ex[8] + 66*ex[8]^2) - 2*ex[7]*(124 + 242*ex[8] + 
              91*ex[8]^2)) + ex[6]^2*(ex[7]^3*(-152 + 141*ex[8] + 
              96*ex[8]^2 + ex[8]^3) - 2*(-97 + 589*ex[8] + 724*ex[8]^2 + 
              76*ex[8]^3) - ex[7]^2*(-625 + 1299*ex[8] + 897*ex[8]^2 + 
              97*ex[8]^3) + ex[7]*(-658 + 2360*ex[8] + 2120*ex[8]^2 + 
              248*ex[8]^3)) + ex[6]*(-20*ex[7]^4*(-1 + ex[8])*ex[8] + 
            ex[7]^3*(-282 + 98*ex[8] + 220*ex[8]^2 + 94*ex[8]^3) - 
            2*(-88 + 64*ex[8] + 181*ex[8]^2 + 208*ex[8]^3) + 
            2*ex[7]*(-331 + 210*ex[8] + 506*ex[8]^2 + 408*ex[8]^3) - 
            ex[7]^2*(-769 + 428*ex[8] + 793*ex[8]^2 + 494*ex[8]^3))) + 
        2*ex[5]^2*ex[8]*(3*ex[6]^5*ex[8] + (3 - 4*ex[7] + ex[7]^2)*
           (-1 + ex[8])^2*ex[8] + ex[6]^4*(-3*(6 + 3*ex[8] + 19*ex[8]^2) + 
            ex[7]*(12 - 15*ex[8] + 35*ex[8]^2)) + ex[6]*(-1 + ex[8])*
           (-4 - 59*ex[8] + 109*ex[8]^2 - 2*ex[8]^3 + 
            ex[7]^2*(-1 - 20*ex[8] + 33*ex[8]^2) + 2*ex[7]*(4 + 35*ex[8] - 
              65*ex[8]^2 + ex[8]^3)) + ex[6]^3*(57 + 19*ex[8] - 220*ex[8]^2 - 
            66*ex[8]^3 - 2*ex[7]^2*(-6 + 11*ex[8]^2 + ex[8]^3) + 
            ex[7]*(-108 + 57*ex[8] + 168*ex[8]^2 + 20*ex[8]^3)) + 
          ex[6]^2*(15 + 89*ex[8] - 145*ex[8]^2 + 129*ex[8]^3 - 13*ex[8]^4 + 
            ex[7]^2*(12 + 32*ex[8] - 71*ex[8]^2 + 36*ex[8]^3) + 
            ex[7]*(-48 - 106*ex[8] + 219*ex[8]^2 - 141*ex[8]^3 + 
              13*ex[8]^4))) + ex[5]^3*(6*ex[6]^5*(-1 + ex[8]) + 
          ex[6]^4*(36 - 30*ex[8] + 22*ex[8]^2 + ex[7]*(-66 + 90*ex[8] - 
              94*ex[8]^2)) + 2*(-1 + ex[8])*(2*ex[7]^3*ex[8]*(-2 + 3*ex[8]) + 
            2*ex[8]*(10 - 18*ex[8] + ex[8]^2) + ex[7]^2*(1 + 25*ex[8] - 
              41*ex[8]^2 + ex[8]^3) - ex[7]*(1 + 41*ex[8] - 71*ex[8]^2 + 
              3*ex[8]^3)) + ex[6]^3*(-24 + 106*ex[8] + 876*ex[8]^2 + 
            296*ex[8]^3 + ex[7]^2*(-84 + 47*ex[8] + 122*ex[8]^2 + 
              45*ex[8]^3) - 2*ex[7]*(-54 + 103*ex[8] + 402*ex[8]^2 + 
              117*ex[8]^3)) + ex[6]*(4*ex[7]^3*ex[8]*(17 - 22*ex[8] + 
              6*ex[8]^2) + ex[7]*(36 + 454*ex[8] - 782*ex[8]^2 + 
              638*ex[8]^3 - 164*ex[8]^4) + 2*(5 - 93*ex[8] + 191*ex[8]^2 - 
              220*ex[8]^3 + 54*ex[8]^4) + ex[7]^2*(-64 - 299*ex[8] + 
              514*ex[8]^2 - 273*ex[8]^3 + 56*ex[8]^4)) - 
          2*ex[6]^2*(38 + 215*ex[8] - 392*ex[8]^2 - 290*ex[8]^3 - 
            55*ex[8]^4 + 2*ex[7]^3*ex[8]*(-14 + 14*ex[8] + 3*ex[8]^2) + 
            ex[7]^2*(84 + 243*ex[8] - 414*ex[8]^2 - 67*ex[8]^3 - 
              19*ex[8]^4) + ex[7]*(-104 - 463*ex[8] + 832*ex[8]^2 + 
              294*ex[8]^3 + 74*ex[8]^4)))) + 
      ex[3]^4*(-(ex[5]^7*(-1 + ex[7])*(160 - 400*ex[7] + 345*ex[7]^2 - 
           107*ex[7]^3 + 4*ex[7]^4 + ex[6]^2*(10 - 42*ex[7] + 45*ex[7]^2 - 
             13*ex[7]^3) + 2*ex[6]*(89 - 218*ex[7] + 167*ex[7]^2 - 
             39*ex[7]^3 + ex[7]^4))) - 2*ex[6]^3*(-1 + ex[8])*ex[8]^3*
         (-8*(-1 + ex[8])*ex[8] + ex[6]*(3 + ex[8])) + 
        2*ex[5]^6*(ex[6]^3*(2 + 11*ex[7] - 27*ex[7]^2 + 14*ex[7]^3) - 
          ex[6]^2*(-1 + ex[7])*(-188 - 61*ex[8] - 19*ex[7]^2*(9 + 4*ex[8]) + 
            ex[7]^3*(10 + 13*ex[8]) + ex[7]*(394 + 133*ex[8])) + 
          (-1 + ex[7])*(40 + ex[7]^3*(14 - 81*ex[8]) + 2*ex[7]^4*
             (-1 + ex[8]) + 219*ex[8] + 5*ex[7]^2*(5 + 66*ex[8]) - 
            3*ex[7]*(24 + 155*ex[8])) + ex[6]*(-287 + ex[7]^5*(-1 + ex[8]) - 
            379*ex[8] - ex[7]^4*(22 + 69*ex[8]) - 4*ex[7]^2*
             (196 + 289*ex[8]) + ex[7]^3*(289 + 494*ex[8]) + 
            ex[7]*(800 + 1109*ex[8]))) - 2*ex[5]*ex[6]^2*ex[8]^2*
         (ex[6]^3*(-1 + ex[7])*(-1 + ex[8]) - 3*(-7 + 5*ex[7])*(-1 + ex[8])^2*
           ex[8] - ex[6]*(-1 + ex[8])*(6 + 69*ex[8] + 19*ex[8]^2 + 
            ex[7]*(-6 - 41*ex[8] + 9*ex[8]^2)) + ex[6]^2*(10 + 5*ex[8] - 
            59*ex[8]^2 + ex[7]*(-12 + 3*ex[8] + 19*ex[8]^2))) + 
        ex[5]^5*(3*ex[6]^4*(-5 + 10*ex[7] + ex[7]^2) - 
          2*ex[6]^3*(-53 - 93*ex[8] + 15*ex[7]^3*(1 + 2*ex[8]) - 
            2*ex[7]^2*(83 + 78*ex[8]) + ex[7]*(216 + 247*ex[8])) + 
          (-1 + ex[7])*(ex[7]^2*(229 - 130*ex[8] - 365*ex[8]^2) - 
            8*(-13 + 7*ex[8] + 51*ex[8]^2) + ex[7]^3*(-61 + 34*ex[8] + 
              55*ex[8]^2) + 2*ex[7]*(-128 + 73*ex[8] + 350*ex[8]^2)) + 
          ex[6]^2*(215 + 1774*ex[8] + 362*ex[8]^2 + ex[7]^4*(-33 + 32*ex[8] + 
              13*ex[8]^2) - 2*ex[7]^3*(-66 + 365*ex[8] + 91*ex[8]^2) - 
            2*ex[7]*(217 + 2083*ex[8] + 440*ex[8]^2) + 
            ex[7]^2*(134 + 3070*ex[8] + 687*ex[8]^2)) + 
          2*ex[6]*(-100 + 745*ex[8] + 589*ex[8]^2 + ex[7]*(332 - 1801*ex[8] - 
              1445*ex[8]^2) + ex[7]^3*(300 - 541*ex[8] - 379*ex[8]^2) + 
            ex[7]^4*(-64 + 60*ex[8] + 29*ex[8]^2) + 
            ex[7]^2*(-467 + 1555*ex[8] + 1206*ex[8]^2))) - 
        2*ex[5]^2*ex[6]*ex[8]*(ex[6]^4*(-1 + 2*ex[8] + 
            ex[7]*(-5 + 4*ex[8])) - (-1 + ex[8])^2*ex[8]*(13 + 8*ex[7]^2 - 
            6*ex[8] + ex[7]*(-25 + 6*ex[8])) + ex[6]^3*
           (2*ex[8]*(-11 + 72*ex[8]) + ex[7]*(43 - 12*ex[8] - 118*ex[8]^2) + 
            3*ex[7]^2*(-2 + ex[8]^2)) + ex[6]^2*(-15 - 170*ex[8] + 
            283*ex[8]^2 + 216*ex[8]^3 + ex[7]*(69 + 172*ex[8] - 333*ex[8]^2 - 
              122*ex[8]^3) + 2*ex[7]^2*(-6 - 24*ex[8] + 37*ex[8]^2 + 
              5*ex[8]^3)) + ex[6]*(-1 + ex[8])*(-6 + 160*ex[8] + 
            151*ex[8]^2 + 27*ex[8]^3 + ex[7]^2*(3 + 61*ex[8] + 6*ex[8]^2) - 
            ex[7]*(15 + 215*ex[8] + 93*ex[8]^2 + 27*ex[8]^3))) - 
        2*ex[5]^4*(6*ex[6]^5*ex[7] + ex[6]^4*(-3 + 14*ex[8] + 
            6*ex[7]^2*(2 + ex[8]) - ex[7]*(21 + 50*ex[8])) - 
          (-1 + ex[7])*(-1 + ex[8])*(8 + 45*ex[8] - 6*ex[7]^3*ex[8] + 
            71*ex[8]^2 + ex[7]^2*(14 + 35*ex[8] + 25*ex[8]^2) - 
            ex[7]*(24 + 71*ex[8] + 89*ex[8]^2)) + 
          ex[6]^3*(-12 + 312*ex[8] + 346*ex[8]^2 + ex[7]*(70 - 756*ex[8] - 
              601*ex[8]^2) + ex[7]^3*(29 - 22*ex[8] - 18*ex[8]^2) + 
            ex[7]^2*(-117 + 368*ex[8] + 241*ex[8]^2)) + 
          ex[6]^2*(-131 + 193*ex[8] + 1384*ex[8]^2 + 226*ex[8]^3 + 
            3*ex[7]^4*ex[8]*(-3 + 2*ex[8]) + ex[7]^3*(138 + 6*ex[8] - 
              226*ex[8]^2 - 31*ex[8]^3) + ex[7]^2*(-446 + 233*ex[8] + 
              1336*ex[8]^2 + 234*ex[8]^3) - ex[7]*(-411 + 405*ex[8] + 
              2444*ex[8]^2 + 429*ex[8]^3)) + ex[6]*(-79 - 243*ex[8] + 
            562*ex[8]^2 + 403*ex[8]^3 + 4*ex[7]^4*ex[8]*(-6 + 7*ex[8]) + 
            ex[7]*(284 + 435*ex[8] - 1153*ex[8]^2 - 807*ex[8]^3) + 
            ex[7]^3*(119 + 100*ex[8] - 258*ex[8]^2 - 91*ex[8]^3) + 
            ex[7]^2*(-330 - 283*ex[8] + 846*ex[8]^2 + 495*ex[8]^3))) + 
        ex[5]^3*(2*(-1 + ex[7])*(-1 + ex[8])^2*ex[8]*(2 + ex[7]^2 - 6*ex[8] + 
            ex[7]*(-5 + 4*ex[8])) + 2*ex[6]^5*(ex[8] + 
            ex[7]*(-6 + 11*ex[8])) + ex[6]^4*(11 - 36*ex[8] + 215*ex[8]^2 + 
            3*ex[7]^2*(-9 + 8*ex[8] + 5*ex[8]^2) - 4*ex[7]*(2 + 15*ex[8] + 
              82*ex[8]^2)) + 2*ex[6]*(-1 + ex[8])*(-3 + 80*ex[8] + 
            189*ex[8]^2 + 110*ex[8]^3 - 21*ex[7]^3*ex[8]*(1 + ex[8]) + 
            ex[7]^2*(6 + 139*ex[8] + 131*ex[8]^2 + 60*ex[8]^3) - 
            ex[7]*(3 + 206*ex[8] + 283*ex[8]^2 + 170*ex[8]^3)) - 
          2*ex[6]^3*(9 + 125*ex[8] - 508*ex[8]^2 - 440*ex[8]^3 + 
            ex[7]^3*ex[8]*(-15 + 7*ex[8] + 2*ex[8]^2) + 
            ex[7]^2*(58 + 165*ex[8] - 276*ex[8]^2 - 122*ex[8]^3) + 
            ex[7]*(-49 - 315*ex[8] + 823*ex[8]^2 + 496*ex[8]^3)) + 
          ex[6]^2*(9 - 586*ex[8] + 111*ex[8]^2 + 1660*ex[8]^3 + 256*ex[8]^4 - 
            2*ex[7]^3*ex[8]*(-47 + 23*ex[8] + 42*ex[8]^2) + 
            ex[7]^2*(-99 - 672*ex[8] + 487*ex[8]^2 + 744*ex[8]^3 + 
              112*ex[8]^4) - 2*ex[7]*(-36 - 592*ex[8] + 335*ex[8]^2 + 
              1024*ex[8]^3 + 184*ex[8]^4))))), 
  y[51] -> ex[2]^3*ex[3]*(-1 + ex[6])^2 + (1 + ex[3])*ex[5]*
     (ex[5]*(-2 + ex[7]) + 2*ex[8]) + ex[2]^2*ex[3]*
     (1 + ex[6]^2 + ex[5]*(1 + ex[6] - ex[6]*ex[7]) + ex[8] - 
      2*ex[6]*(1 + ex[8])) + ex[2]*(ex[3]*ex[5]^2*(-2 + ex[7]) + 
      ex[3]*(1 - 2*ex[6])*ex[8] + ex[5]*(2 - ex[6] + 
        ex[3]*(1 + ex[6] - ex[6]*ex[7] + 2*ex[8]))), 
  y[52] -> 2*ex[2]^3*(1 + ex[3]*(-1 + ex[6])) - (1 + ex[3])*ex[5]*
     (ex[5] - ex[8]) + ex[2]^2*(2 + ex[8] + 
      ex[3]*(ex[5]*(3 + ex[6]) - ex[6]*(-2 + ex[8]) - 2*(1 + ex[8]))) + 
    ex[2]*(-((2 + ex[3])*ex[5]^2) + ex[8] - ex[3]*(2 + ex[6])*ex[8] + 
      ex[5]*(-1 + 2*ex[8] + ex[3]*(3 + ex[6] + ex[8]))), 
  y[53] -> ex[2]^5*(-2 - 4*ex[3] + ex[3]^2*(-1 + ex[6])^2) - 
    (1 + ex[3])*ex[5]*(ex[5] - ex[8])*(2*(-1 + ex[3])*ex[5] + ex[8] - 
      2*ex[3]*ex[8]) + ex[2]^4*(-4 + 8*ex[5] - 2*ex[8] + 
      2*ex[3]^2*(-1 + ex[6])*(-1 + ex[6] + ex[5]*(2 + ex[6]) - ex[8] - 
        ex[6]*ex[8]) + ex[3]*(-8 + ex[5]*(8 + 6*ex[6]) - 
        3*(2 + ex[6])*ex[8])) - ex[2]*(2*(-2 + ex[3] + 2*ex[3]^2)*ex[5]^3 + 
      (1 + ex[3]*(2 + ex[6]) - ex[3]^2*(1 + 2*ex[6]))*ex[8]^2 + 
      ex[5]*ex[8]*(-7 - ex[8] + 2*ex[3]^2*(3 + ex[6] + 2*ex[8]) + 
        ex[3]*(-7 - 5*ex[6] + 4*ex[8])) + 
      ex[5]^2*(7 + ex[3]*(6 + 4*ex[6] - 6*ex[8]) + 5*ex[8] - 
        ex[3]^2*(5 + 8*ex[8]))) + 
    ex[2]^2*(-2*(-2 + ex[3] + ex[3]^2)*ex[5]^3 + 
      ex[5]^2*(-6*(2 + ex[8]) + 2*ex[3]^2*(5 + 2*ex[8]) + 
        ex[3]*(-8 - 10*ex[6] + 5*ex[8])) + 
      ex[8]*(-4 - ex[3]*(2 + ex[6])*(3 + 2*ex[8]) + 
        ex[3]^2*(2 - 2*ex[6]^2 + 2*ex[8] + 4*ex[6]*ex[8])) + 
      ex[5]*(8 + 9*ex[8] + 2*ex[8]^2 + 2*ex[3]^2*(-2 + ex[6] + ex[6]^2 - 
          6*ex[8] - 2*ex[6]*ex[8] - ex[8]^2) + 
        ex[3]*(10 + 10*ex[8] - 3*ex[8]^2 + 4*ex[6]*(1 + 3*ex[8])))) + 
    ex[2]^3*(-3 + 12*ex[5] - 10*ex[5]^2 - 4*ex[8] + 8*ex[5]*ex[8] + 
      ex[3]^2*(1 + 5*ex[5]^2 + ex[5]*(-8 + 4*ex[6]^2 - 2*ex[6]*(-2 + ex[8]) - 
          6*ex[8]) + ex[6]^2*(1 - 4*ex[8]) + 4*ex[8] + ex[8]^2 + 
        2*ex[6]*(-1 + ex[8]^2)) - ex[3]*(4 + ex[5]^2*(2 + 6*ex[6]) + 
        6*(2 + ex[6])*ex[8] + (2 + ex[6])*ex[8]^2 - 
        ex[5]*(3*(6 + ex[8]) + ex[6]*(10 + 7*ex[8])))), 
  y[54] -> ex[2]^12*ex[3]^6*ex[6]^3*(ex[6] + ex[5]*(-1 + ex[7]))*
     (ex[5]*(-1 + ex[7]) + ex[6]*ex[8]) - (1 + ex[3])^3*ex[5]^3*
     (ex[5] - ex[8])^2*(ex[8]^2*(2*ex[5]*ex[7] + ex[8]) + 
      ex[3]^3*ex[5]^2*ex[7]^2*(ex[5]*(-2 + ex[7]) + 2*ex[8]) + 
      ex[3]^2*ex[5]*(2*ex[5]^2*(6 - 11*ex[7] + 6*ex[7]^2) + 
        ex[5]*(-24 + 28*ex[7] - 5*ex[7]^2)*ex[8] - 6*(-2 + ex[7])*ex[8]^2) + 
      ex[3]*(8*ex[5]^3*(-1 + ex[7])*ex[7] - 2*ex[5]^2*(1 - 4*ex[7] + ex[7]^2)*
         ex[8] + ex[5]*(-2 + 3*ex[7])*ex[8]^2 + 4*ex[8]^3)) + 
    ex[2]^11*ex[3]^4*ex[6]*(2*ex[5]*ex[6]*(ex[6] + ex[5]*(-1 + ex[7]))^2*
       ex[7] + ex[3]^2*ex[6]*(-(ex[5]^3*(-1 + ex[7])^2*(2 + 2*ex[6] - 
           ex[6]^2 + ex[6]^3 + 2*ex[7])) + ex[6]^3*ex[8]*
         (6 - 2*ex[6] + ex[6]^2 + 2*ex[8]) - ex[5]^2*ex[6]*(-1 + ex[7])*
         (9 + 2*ex[6]^3 + 5*ex[8] - ex[7]*(3 + ex[8]) + 
          ex[6]^2*(-2 + ex[8] - ex[7]*ex[8]) + ex[6]*(1 + 2*ex[7]*ex[8])) + 
        ex[5]*ex[6]^2*(-ex[6]^3 + ex[6]*(1 + (2 - 4*ex[7])*ex[8]) + 
          ex[6]^2*(1 + 2*(-1 + ex[7])*ex[8]) - 2*(3 + 6*ex[8] + ex[8]^2) + 
          ex[7]*(5 + 7*ex[8] + 2*ex[8]^2))) - 
      ex[3]*(2*ex[5]^3*(-2*ex[6]^2 + ex[6]^3 + 3*(-1 + ex[7]) - 
          2*ex[6]*(-1 + ex[7]))*(-1 + ex[7])^2 + ex[6]^3*ex[8]*
         (-2 + 5*ex[8]) + ex[5]^2*ex[6]*(-1 + ex[7])*(-8*ex[6]^2 + 
          4*ex[6]^3 + ex[6]*(5 - 8*ex[7] + 2*ex[8]) + 3*(-1 + ex[7])*
           (2 + 3*ex[8])) + ex[5]*ex[6]^2*(-4*ex[6]^2 + 2*ex[6]^3 + 
          ex[6]*(2 - 4*ex[7] + ex[8]) + (-1 + ex[7])*(-2 + 11*ex[8] + 
            3*ex[8]^2)))) + ex[2]*(1 + ex[3])^2*ex[5]^2*(ex[5] - ex[8])*
     (ex[8]^2*(-4*ex[5]^3*ex[7] + ex[5]^2*(11*ex[7] - 3*ex[8]) + 
        ex[8]^2*(-1 - ex[6] + 2*ex[8]) + ex[5]*ex[8]*(3 + ex[8] + 
          ex[7]*(-5 + 4*ex[8]))) + ex[3]*(-16*ex[5]^5*(-1 + ex[7])*ex[7] + 
        ex[8]^4*(-8 - 4*ex[6] + 7*ex[8]) + ex[5]*ex[8]^3*
         (28 - 3*ex[6]*(2 + ex[7]) + 8*ex[8] + ex[7]*(-13 + 3*ex[8])) + 
        2*ex[5]^4*(3*ex[8] + ex[7]^2*(26 + ex[8]) - 2*ex[7]*(13 + 4*ex[8])) + 
        ex[5]^3*ex[8]*(ex[7]*(72 + 4*ex[6] - 37*ex[8]) + 4*(-2 + ex[8]) + 
          ex[7]^2*(-42 + 22*ex[8])) + ex[5]^2*ex[8]^2*
         (-3*ex[6]*(-3 + ex[7]) + ex[7]^2*(4 - 8*ex[8]) - 5*(2 + 5*ex[8]) + 
          ex[7]*(5 + 34*ex[8]))) + 
      ex[3]^2*(2*ex[5]^5*(-16 + 51*ex[7] - 44*ex[7]^2 + 7*ex[7]^3) - 
        12*ex[6]*ex[8]^4 + ex[5]*ex[8]^3*(-12 + ex[6]*(3 - 6*ex[7]) + 
          ex[7]*(9 - 17*ex[8]) + 46*ex[8]) + ex[5]^3*ex[8]*
         (-97*ex[7]^2 + ex[6]*(24 + 14*ex[7] - 22*ex[7]^2) + 
          ex[7]^3*(1 + 4*ex[8]) - 2*(83 + 15*ex[8]) + 
          ex[7]*(266 + 23*ex[8])) + ex[5]^2*ex[8]^2*
         (110 + ex[6]*(3 - 14*ex[7] + 3*ex[7]^2) + ex[7]^2*(17 - 13*ex[8]) - 
          70*ex[8] + ex[7]*(-105 + 74*ex[8])) + 
        ex[5]^4*(68 + 2*ex[6]*(-9 + 2*ex[7] + 9*ex[7]^2) + 86*ex[8] - 
          ex[7]^3*(1 + 18*ex[8]) - 2*ex[7]*(82 + 91*ex[8]) + 
          ex[7]^2*(108 + 101*ex[8]))) + ex[3]^3*ex[5]*
       (ex[5]^4*(-72 + 150*ex[7] - 98*ex[7]^2 + 15*ex[7]^3) + 
        6*ex[6]*(-7 + 3*ex[7])*ex[8]^3 + ex[5]*ex[8]^2*
         (48 + 6*ex[6]*(17 - 16*ex[7] + 2*ex[7]^2) + 72*ex[8] + 
          13*ex[7]^2*ex[8] - 2*ex[7]*(19 + 27*ex[8])) + 
        ex[5]^2*ex[8]*(ex[6]*(-78 + 120*ex[7] - 48*ex[7]^2 + ex[7]^3) + 
          ex[7]^3*(-3 + 9*ex[8]) - 24*(4 + 9*ex[8]) - 
          2*ex[7]^2*(11 + 41*ex[8]) + 2*ex[7]*(62 + 129*ex[8])) + 
        ex[5]^3*(-(ex[6]*(-18 + 42*ex[7] - 35*ex[7]^2 + ex[7]^3)) + 
          ex[7]^3*(5 - 24*ex[8]) + 24*(2 + 9*ex[8]) + 
          ex[7]^2*(36 + 167*ex[8]) - 2*ex[7]*(43 + 177*ex[8]))) + 
      ex[3]^4*ex[5]^2*ex[7]*(ex[5]^3*ex[7]*(12 - 9*ex[7] + ex[7]^2) - 
        2*ex[6]*(2 + 3*ex[7])*ex[8]^2 + ex[5]*ex[8]*
         (ex[6]*(8 + 7*ex[7] - 2*ex[7]^2) - ex[7]*(-6 + ex[7] - 12*ex[8] + 
            3*ex[7]*ex[8])) + ex[5]^2*(ex[6]*(-4 - ex[7] + 2*ex[7]^2) - 
          ex[7]*(6 + 24*ex[8] + ex[7]^2*ex[8] - 3*ex[7]*(1 + 4*ex[8]))))) + 
    ex[2]^2*(1 + ex[3])*ex[5]*
     (-(ex[8]^2*(4*ex[5]^5*ex[7] + ex[6]*(1 - 2*ex[8])*ex[8]^3 - 
         ex[5]^4*(-3*ex[8] + ex[7]*(20 + ex[8])) + 
         ex[5]^3*(-9*ex[8] + ex[7]*(24 + 10*ex[8] - 9*ex[8]^2)) + 
         ex[5]*ex[8]^2*(-2 + ex[8] + 6*ex[8]^2 - ex[6]*(2 + ex[8]) + 
           ex[7]*(4 - 6*ex[8] + ex[8]^2)) + ex[5]^2*ex[8]*
          (3 + (8 + 3*ex[6])*ex[8] - 9*ex[8]^2 + ex[7]*(-24 + 16*ex[8] + 
             5*ex[8]^2)))) + ex[3]*(-16*ex[5]^7*(-1 + ex[7])*ex[7] + 
        ex[5]^6*(6*ex[8] + 6*ex[7]^2*(16 + ex[8]) - 4*ex[7]*(24 + 5*ex[8])) + 
        ex[5]*ex[8]^4*(34 - 4*ex[6]^2 - 18*ex[8] - 19*ex[8]^2 + 
          ex[6]*(7 + ex[7]*(-7 + ex[8]) + 26*ex[8]) + 
          ex[7]*(-14 + 17*ex[8] - 2*ex[8]^2)) - 
        ex[8]^5*(ex[6]^2 + ex[6]*(5 - 6*ex[8]) + 2*(2 - 3*ex[8] + ex[8]^2)) + 
        ex[5]^5*(6*(-4 + ex[8])*ex[8] + ex[7]*(140 + 8*(17 + ex[6])*ex[8] - 
            69*ex[8]^2) + ex[7]^2*(-140 - 72*ex[8] + 47*ex[8]^2)) - 
        ex[5]^4*ex[8]*(3*(-4 + (6 - 9*ex[6])*ex[8] + 18*ex[8]^2) + 
          ex[7]^2*(-196 + 106*ex[8] + 45*ex[8]^2) + 
          ex[7]*(256 - 161*ex[8] - 115*ex[8]^2 + ex[6]*(22 + 7*ex[8]))) + 
        ex[5]^2*ex[8]^3*(-62 + 5*ex[6]^2 - 70*ex[8] + 20*ex[8]^2 + 
          ex[7]*(54 + 27*ex[8] - 15*ex[8]^2) + ex[7]^2*(2 - 10*ex[8] + 
            3*ex[8]^2) + ex[6]*(27 - 32*ex[8] + ex[7]*(8 + 15*ex[8]))) + 
        ex[5]^3*ex[8]^2*(18 + 124*ex[8] + 43*ex[8]^2 - 
          5*ex[7]*(-13 + 49*ex[8] + 5*ex[8]^2) + ex[7]^2*(-66 + 92*ex[8] + 
            5*ex[8]^2) - ex[6]*(27*(1 + ex[8]) + ex[7]*(-23 + 17*ex[8])))) + 
      ex[3]^2*(2*ex[5]^7*(-12 + 71*ex[7] - 82*ex[7]^2 + 21*ex[7]^3) + 
        ex[6]*ex[8]^5*(-16 - 5*ex[6] + 14*ex[8]) + 
        ex[5]^6*(188 + ex[6]*(-54 + 20*ex[7] + 42*ex[7]^2) + 78*ex[8] + 
          5*ex[7]^2*(116 + 57*ex[8]) - ex[7]^3*(80 + 83*ex[8]) - 
          2*ex[7]*(334 + 153*ex[8])) + ex[5]*ex[8]^4*
         (12 - ex[6]^2*(14 + 3*ex[7]) + (31 - 9*ex[7])*ex[8] + 
          7*(-5 + ex[7])*ex[8]^2 + ex[6]*(49 + 58*ex[8] - 
            ex[7]*(17 + ex[8]))) + ex[5]^2*ex[8]^3*(59 + 13*ex[6]^2 - 
          276*ex[8] - 38*ex[8]^2 + ex[7]*(-76 + 208*ex[8] + 5*ex[8]^2) + 
          ex[7]^2*(16 - 35*ex[8] + 6*ex[8]^2) + 
          ex[6]*(25 + ex[7]^2*(5 - 7*ex[8]) - 68*ex[8] + 
            5*ex[7]*(-2 + 11*ex[8]))) + ex[5]^5*(-152 - 2*ex[6]^2*ex[7] - 
          588*ex[8] + 38*ex[8]^2 + ex[7]*(488 + 1424*ex[8] - 50*ex[8]^2) - 
          ex[7]^2*(364 + 897*ex[8] + 17*ex[8]^2) + 
          ex[7]^3*(4 + 138*ex[8] + 37*ex[8]^2) + 
          ex[6]*(72 + 98*ex[8] - 34*ex[7]^2*(3 + 2*ex[8]) + 
            ex[7]*(8 + 30*ex[8]))) + ex[5]^3*ex[8]^2*
         (-344 - 3*ex[6]^2*(-9 + ex[7]) + 235*ex[8] + 303*ex[8]^2 + 
          ex[7]*(546 - 397*ex[8] - 267*ex[8]^2) + 
          ex[7]^3*(2 + 2*ex[8] - 3*ex[8]^2) + ex[7]^2*(-196 + 149*ex[8] + 
            49*ex[8]^2) + ex[6]*(-17 + ex[7]*(151 - 17*ex[8]) - 98*ex[8] + 
            ex[7]^2*(-80 + 31*ex[8]))) + ex[5]^4*ex[8]*
         (424 + ex[6]^2*(-21 + 8*ex[7]) + 410*ex[8] - 322*ex[8]^2 + 
          ex[7]^2*(521 + 203*ex[8] - 159*ex[8]^2) + 
          ex[7]^3*(-6 - 60*ex[8] + 7*ex[8]^2) + ex[7]*(-968 - 558*ex[8] + 
            469*ex[8]^2) + ex[6]*(-112 + 50*ex[8] + 2*ex[7]^2*(89 + ex[8]) - 
            ex[7]*(128 + 87*ex[8])))) - 
      ex[3]^3*(ex[5]^7*(180 - 494*ex[7] + 448*ex[7]^2 - 127*ex[7]^3 + 
          5*ex[7]^4) + 12*ex[6]^2*ex[8]^5 + ex[5]*ex[6]*ex[8]^4*
         (28 + 3*ex[6]*(4 + ex[7]) - 121*ex[8] + 2*ex[7]*(-9 + 17*ex[8])) + 
        ex[5]^6*(ex[6]*(44 + 66*ex[7] - 175*ex[7]^2 + 25*ex[7]^3) - 
          ex[7]^4*(2 + 11*ex[8]) - 12*(41 + 55*ex[8]) + 
          ex[7]^3*(141 + 289*ex[8]) - 2*ex[7]^2*(439 + 545*ex[8]) + 
          2*ex[7]*(596 + 737*ex[8])) + ex[5]^2*ex[8]^3*
         (-84 + ex[6]^2*(-13 + 12*ex[7] - 3*ex[7]^2) + 60*ex[8] + 
          150*ex[8]^2 + ex[7]*(70 - 41*ex[8] - 87*ex[8]^2) + 
          ex[7]^2*(-6 + ex[8] + 9*ex[8]^2) + 
          ex[6]*(-316 + ex[7]*(250 - 124*ex[8]) + 123*ex[8] + 
            ex[7]^2*(-25 + 17*ex[8]))) + ex[5]^3*ex[8]^2*
         (ex[6]^2*(-91 + 22*ex[7] + 24*ex[7]^2) + 
          ex[7]^2*(114 + 126*ex[8] - 61*ex[8]^2) + 
          6*(69 + 70*ex[8] - 55*ex[8]^2) + ex[7]^3*(2 - 19*ex[8] + 
            6*ex[8]^2) + ex[7]*(-495 - 430*ex[8] + 314*ex[8]^2) - 
          ex[6]*(3*ex[7]^3*(1 + ex[8]) + ex[7]^2*(-215 + 16*ex[8]) - 
            7*(80 + 37*ex[8]) + 2*ex[7]*(371 + 69*ex[8]))) - 
        ex[5]^4*ex[8]*(ex[6]^2*(-116 + 78*ex[7] + 35*ex[7]^2) + 
          ex[7]^4*ex[8]*(2 + ex[8]) + ex[7]^3*(8 - 143*ex[8] - 23*ex[8]^2) + 
          18*(31 + 84*ex[8] + 5*ex[8]^2) + 11*ex[7]^2*(32 + 83*ex[8] + 
            9*ex[8]^2) - ex[7]*(904 + 2211*ex[8] + 119*ex[8]^2) + 
          ex[6]*(302 + 359*ex[8] - ex[7]^3*(8 + 33*ex[8]) + 
            ex[7]^2*(431 + 201*ex[8]) - 2*ex[7]*(357 + 283*ex[8]))) + 
        ex[5]^5*(ex[6]^2*(-36 + 41*ex[7] + 14*ex[7]^2) + 
          ex[7]^4*ex[8]*(4 + 7*ex[8]) + ex[7]^3*(7 - 265*ex[8] - 
            191*ex[8]^2) + 6*(38 + 254*ex[8] + 125*ex[8]^2) - 
          2*ex[7]*(238 + 1466*ex[8] + 663*ex[8]^2) + 
          ex[7]^2*(266 + 1664*ex[8] + 793*ex[8]^2) + 
          ex[6]*(6*(5 + 9*ex[8]) - 5*ex[7]^3*(1 + 11*ex[8]) - 
            2*ex[7]*(103 + 202*ex[8]) + ex[7]^2*(239 + 375*ex[8])))) + 
      ex[3]^4*ex[5]*(-(ex[5]^6*(180 - 420*ex[7] + 312*ex[7]^2 - 70*ex[7]^3 + 
           ex[7]^4)) + 18*ex[6]^2*(-3 + ex[7])*ex[8]^4 + 
        ex[5]*ex[6]*ex[8]^3*(150 + ex[6]*(137 - 108*ex[7] + 9*ex[7]^2) + 
          234*ex[8] + 26*ex[7]^2*ex[8] - 8*ex[7]*(14 + 17*ex[8])) + 
        ex[5]^5*(ex[6]*(90 - 238*ex[7] + 212*ex[7]^2 - 35*ex[7]^3 + 
            ex[7]^4) + ex[7]^4*(-3 + 4*ex[8]) + 144*(2 + 5*ex[8]) - 
          12*ex[7]*(49 + 120*ex[8]) - ex[7]^3*(22 + 185*ex[8]) + 
          ex[7]^2*(330 + 898*ex[8])) + ex[5]^2*ex[8]^2*
         (ex[6]^2*(-102 + 154*ex[7] - 54*ex[7]^2 + ex[7]^3) + 
          ex[7]^3*(-2 + 5*ex[8] + 5*ex[8]^2) - 36*(2 + 8*ex[8] + 5*ex[8]^2) + 
          6*ex[7]*(13 + 50*ex[8] + 30*ex[8]^2) - ex[7]^2*(4 + 75*ex[8] + 
            67*ex[8]^2) + ex[6]*(ex[7]^3*(-3 + 13*ex[8]) + 
            26*ex[7]*(17 + 29*ex[8]) - 18*(21 + 44*ex[8]) - 
            ex[7]^2*(65 + 168*ex[8]))) + ex[5]^4*
         (ex[6]^2*(10 - 4*ex[7] - 31*ex[7]^2 + ex[7]^3) + 
          ex[7]^4*(4 - 5*ex[8])*ex[8] - 72*(1 + 12*ex[8] + 15*ex[8]^2) + 
          18*ex[7]*(7 + 82*ex[8] + 100*ex[8]^2) + 
          ex[7]^3*(-12 + 49*ex[8] + 165*ex[8]^2) - 
          ex[7]^2*(40 + 651*ex[8] + 927*ex[8]^2) - 
          ex[6]*(78 + ex[7]^3*(5 - 85*ex[8]) + 504*ex[8] + 2*ex[7]^4*ex[8] + 
            39*ex[7]^2*(3 + 14*ex[8]) - 2*ex[7]*(91 + 479*ex[8]))) + 
        ex[5]^3*ex[8]*(ex[6]^2*(9 - 60*ex[7] + 76*ex[7]^2 - 2*ex[7]^3) + 
          ex[7]^4*ex[8]*(-1 + 2*ex[8]) + ex[7]^3*(12 - 32*ex[8] - 
            55*ex[8]^2) + 144*(1 + 6*ex[8] + 5*ex[8]^2) - 
          12*ex[7]*(17 + 99*ex[8] + 80*ex[8]^2) + 
          ex[7]^2*(37 + 396*ex[8] + 408*ex[8]^2) + 
          ex[6]*(306 + ex[7]^3*(8 - 63*ex[8]) + 972*ex[8] + ex[7]^4*ex[8] + 
            ex[7]^2*(183 + 476*ex[8]) - 2*ex[7]*(256 + 669*ex[8])))) + 
      ex[3]^5*ex[5]^2*(6*ex[5]^5*ex[7]^2*(5 - 5*ex[7] + ex[7]^2) - 
        2*ex[6]^2*(1 + 6*ex[7] + 3*ex[7]^2)*ex[8]^3 - 
        ex[5]^4*ex[7]*(ex[6]*(24 - 3*ex[7] - 10*ex[7]^2 + ex[7]^3) + 
          ex[7]*(36 + 90*ex[8] + ex[7]^2*(3 + 13*ex[8]) - 
            3*ex[7]*(9 + 25*ex[8]))) + ex[5]*ex[6]*ex[8]^2*
         (ex[6]*(6 + 29*ex[7] + 6*ex[7]^2 - ex[7]^3) + 
          ex[7]*(12 + 24*ex[8] - 2*ex[7]^2*(1 + 3*ex[8]) + 
            ex[7]*(14 + 27*ex[8]))) - ex[5]^2*ex[8]*
         (ex[6]^2*(6 + 22*ex[7] - 5*ex[7]^2 - 2*ex[7]^3) + 
          ex[6]*ex[7]*(24 + 72*ex[8] + ex[7]^3*ex[8] - 2*ex[7]^2*
             (4 + 11*ex[8]) + 3*ex[7]*(6 + 17*ex[8])) + 
          ex[7]^2*(ex[7]^2*ex[8]*(1 + ex[8]) + 6*(1 + 6*ex[8] + 5*ex[8]^2) - 
            ex[7]*(2 + 15*ex[8] + 15*ex[8]^2))) + 
        ex[5]^3*(-(ex[6]^2*(-2 - 5*ex[7] + 5*ex[7]^2 + ex[7]^3)) + 
          ex[6]*ex[7]*(12 + 72*ex[8] + 2*ex[7]^3*ex[8] - 
            2*ex[7]^2*(3 + 13*ex[8]) + ex[7]*(4 + 21*ex[8])) + 
          ex[7]^2*(6 + 72*ex[8] + 90*ex[8]^2 + 4*ex[7]^2*ex[8]*
             (1 + 2*ex[8]) - 3*ex[7]*(1 + 14*ex[8] + 20*ex[8]^2))))) + 
    ex[2]^10*ex[3]^3*(-4*ex[5]*(ex[6] + ex[5]*(-1 + ex[7]))*ex[7]*
       (2*ex[5]^2*(-1 + ex[7])^2 + ex[5]*ex[6]*(-1 + ex[7])*(2 + ex[8]) + 
        ex[6]^2*(-1 + 2*ex[8])) + ex[3]^3*ex[6]*
       (ex[5]^4*(-1 + ex[7])^2*(ex[6]^2*(1 - 2*ex[7]) + ex[7]*(4 + ex[7]) + 
          ex[6]^3*(-1 + 2*ex[7]) + ex[6]*(6 + 4*ex[7])) + 
        ex[6]^4*ex[8]*(14 + 4*ex[6]^2 + 12*ex[8] + ex[8]^2 - 
          2*ex[6]*(4 + ex[8])) + ex[5]*ex[6]^3*(-14 - 4*ex[6]^3 - 48*ex[8] - 
          21*ex[8]^2 - ex[8]^3 + ex[6]^2*(4 + (-7 + 6*ex[7])*ex[8]) + 
          2*ex[6]*(2 + (5 - 6*ex[7])*ex[8] + (1 - 2*ex[7])*ex[8]^2) + 
          ex[7]*(10 + 16*ex[8] + 11*ex[8]^2 + ex[8]^3)) + 
        ex[5]^3*ex[6]*(-1 + ex[7])*(4*ex[6]^3 + 6*(2 + ex[8]) + 
          ex[7]*(9 + 5*ex[8]) - ex[7]^2*(9 + 5*ex[8]) - 
          ex[6]^2*(7 + (2 - 5*ex[7] + 2*ex[7]^2)*ex[8]) + 
          ex[6]*(21 + 8*ex[8] + 4*ex[7]^2*ex[8] - ex[7]*(9 + 4*ex[8]))) + 
        ex[5]^2*ex[6]^2*(30 + ex[6]^3*(9 - 6*ex[7]) + 39*ex[8] + 7*ex[8]^2 - 
          ex[7]^2*ex[8]*(3 + ex[8]) + ex[6]^2*(-12 + 6*ex[7] + ex[8]) - 
          2*ex[7]*(13 + 13*ex[8] + 3*ex[8]^2) + ex[6]*(-2*ex[7]^2*ex[8]^2 + 
            8*(1 + ex[8]) + ex[7]*(-9 + 2*ex[8] + 2*ex[8]^2)))) + 
      ex[3]*(-2*ex[5]^4*(-1 + ex[7])^2*(6 - 2*ex[6]^2*(-3 + ex[7]) - 
          10*ex[7] + 4*ex[7]^2 + ex[6]*(-9 + 8*ex[7] + 3*ex[7]^2)) + 
        ex[6]^3*ex[8]*(2 + ex[6]^2 + 2*ex[6]*(-1 + ex[8]) - 10*ex[8] + 
          9*ex[8]^2) + 2*ex[5]^3*(-1 + ex[7])*((-1 + ex[7])^2*(-2 + ex[8]) + 
          ex[6]*(-1 + ex[7])*(7 + 2*ex[7]*(-5 + ex[8]) + 4*ex[8]) + 
          ex[6]^3*(-13 - 3*ex[8] + ex[7]*(5 + 3*ex[8])) - 
          ex[6]^2*(-23 + ex[7]^2 - 3*ex[8] + ex[7]*(28 + 3*ex[8]))) + 
        ex[5]^2*ex[6]*(4*ex[6]^3*(-3 + ex[7] - 4*ex[8] + 4*ex[7]*ex[8]) + 
          (-1 + ex[7])^2*(-14 + 6*ex[8] + 5*ex[8]^2) + 
          ex[6]^2*(23 + 26*ex[8] + ex[7]^2*(13 + 2*ex[8]) - 
            4*ex[7]*(11 + 7*ex[8])) + ex[6]*(-1 + ex[7])*
           (8 + ex[8] + 2*ex[8]^2 + 4*ex[7]*(-2 - ex[8] + ex[8]^2))) + 
        ex[5]*ex[6]^2*(2*ex[6]^3*(-1 + 5*ex[8]) + (-1 + ex[7])*
           (2 - 24*ex[8] + 19*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]^2*(3 - 19*ex[8] + 3*ex[7]*(3 + ex[8])) + 
          ex[6]*((4 - 3*ex[8])*ex[8] + 2*ex[7]*(3 - 7*ex[8] + 4*ex[8]^2)))) + 
      ex[3]^2*(-2*ex[5]^4*(-1 + ex[7])^2*(6 - ex[6]^4 + 
          ex[6]^3*(7 - 4*ex[7]) - 7*ex[7] + ex[7]^2 + 
          3*ex[6]^2*(-3 + 4*ex[7]) + ex[6]*(9 - 11*ex[7] + 2*ex[7]^2)) + 
        ex[6]^4*ex[8]*(ex[6]^2*(2 - 5*ex[8]) + 2*ex[6]*(-2 + 5*ex[8]) - 
          2*(-5 + 12*ex[8] + 5*ex[8]^2)) + ex[5]^3*ex[6]*(-1 + ex[7])*
         (4*ex[6]^4 + ex[6]^3*(-17 - ex[8] + ex[7]*(9 + ex[8])) - 
          2*(-1 + ex[7])*(-3*(9 + 7*ex[8]) + ex[7]*(17 + 11*ex[8])) + 
          ex[6]*(10 + 4*ex[7]^2*(2 + 5*ex[8]) - ex[7]*(27 + 14*ex[8])) + 
          ex[6]^2*(5 - 7*ex[8] - 4*ex[7]^2*ex[8] + ex[7]*(-34 + 15*ex[8]))) + 
        ex[5]*ex[6]^3*(-10 + 3*ex[6]^3*(-3 + ex[8]) + 54*ex[8] + 64*ex[8]^2 + 
          6*ex[8]^3 + ex[6]^2*(16 + (7 - 2*ex[7])*ex[8] - 8*(-1 + ex[7])*
             ex[8]^2) - 2*ex[7]*(-4 + 29*ex[8] + 22*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]*(-5 - 30*ex[8] - 8*ex[8]^2 + 16*ex[7]*(1 + ex[8] + 
              ex[8]^2))) + ex[5]^2*ex[6]^2*(2*ex[6]^4 + 
          ex[6]^3*(6 + 4*ex[7]*(-2 + ex[8]) - 4*ex[8]) - 
          ex[6]^2*(26 + 18*ex[8] + 3*ex[8]^2 + ex[7]^2*ex[8]*(8 + 3*ex[8]) - 
            2*ex[7]*(3 + 14*ex[8] + 3*ex[8]^2)) + 
          ex[6]*(35 + 25*ex[8] + 4*ex[8]^2 + ex[7]^2*(28 + 40*ex[8] + 
              6*ex[8]^2) - ex[7]*(71 + 61*ex[8] + 10*ex[8]^2)) - 
          (-1 + ex[7])*(-32 - 109*ex[8] - 33*ex[8]^2 + 
            ex[7]*(36 + 70*ex[8] + 24*ex[8]^2))))) - 
    ex[2]^9*ex[3]^2*(-2*ex[5]*ex[7]*(ex[5]^2*(-1 + ex[7])^2*
         (-8 + 8*ex[8] + ex[8]^2) + 2*ex[5]*ex[6]*(-1 + ex[7])*
         (-4 + 2*ex[8] + 3*ex[8]^2) + ex[6]^2*(1 - 6*ex[8] + 6*ex[8]^2)) + 
      ex[3]^4*(ex[5]^5*(-1 + ex[7])^2*(ex[6]^3*(-2 + ex[7])*ex[7] + 
          2*ex[7]^2 + 2*ex[6]*ex[7]*(6 + ex[7]) + 
          ex[6]^2*(6 + 2*ex[7] - ex[7]^2)) - 2*ex[6]^5*ex[8]*
         (8 + 3*ex[6]^2 + 14*ex[8] + 3*ex[8]^2 - 2*ex[6]*(3 + 2*ex[8])) + 
        ex[5]*ex[6]^4*(6*ex[6]^3 + ex[6]^2*(-6 - 4*(-2 + ex[7])*ex[8]) + 
          ex[6]*(-6 + 4*(-5 + 2*ex[7])*ex[8] + 3*(-3 + 4*ex[7])*ex[8]^2) - 
          ex[7]*(10 + 14*ex[8] + 17*ex[8]^2 + 5*ex[8]^3) + 
          2*(8 + 46*ex[8] + 39*ex[8]^2 + 5*ex[8]^3)) - 
        ex[5]^4*ex[6]*(-1 + ex[7])*(ex[6]^3*(7 - 12*ex[7] + 6*ex[7]^2) + 
          ex[7]*(-12*(2 + ex[8]) + ex[7]^2*(5 + 3*ex[8]) + 
            ex[7]*(9 + 5*ex[8])) + ex[6]^2*(ex[7]^3*ex[8] - 3*(5 + ex[8]) + 
            ex[7]*(21 + 5*ex[8]) - ex[7]^2*(6 + 7*ex[8])) - 
          ex[6]*(2*ex[7]^3*ex[8] + 12*(3 + ex[8]) + 3*ex[7]*(5 + 2*ex[8]) - 
            ex[7]^2*(21 + 8*ex[8]))) + ex[5]^2*ex[6]^3*
         (-50 + 4*ex[6]^3*(-4 + ex[7]) - 120*ex[8] - 51*ex[8]^2 - 3*ex[8]^3 + 
          2*ex[7]*(12 + 14*ex[8] + 8*ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(10 + 24*ex[8] + 15*ex[8]^2 + ex[8]^3) + 
          ex[6]^2*(28 + 11*ex[8] + 9*ex[7]^2*ex[8] - 2*ex[7]*(2 + 9*ex[8])) - 
          ex[6]*(22 + 46*ex[8] + 18*ex[7]^2*ex[8] + 7*ex[8]^2 + 
            ex[7]*(-26 - 20*ex[8] + 3*ex[8]^2))) + ex[5]^3*ex[6]^2*
         (ex[6]^3*(4 + 6*ex[7] - 9*ex[7]^2) + 6*(5 + 6*ex[8] + ex[8]^2) + 
          ex[7]^3*(15 + 19*ex[8] + 4*ex[8]^2) + ex[7]*(15 + 21*ex[8] + 
            4*ex[8]^2) - 2*ex[7]^2*(27 + 33*ex[8] + 7*ex[8]^2) + 
          ex[6]^2*(-17 + ex[7]^2*(9 - 18*ex[8]) - 10*ex[8] + 
            6*ex[7]^3*ex[8] + 3*ex[7]*(-1 + 9*ex[8])) + 
          ex[6]*(75 + 66*ex[8] + 6*ex[8]^2 - 4*ex[7]^3*ex[8]*(3 + ex[8]) - 
            2*ex[7]*(39 + 32*ex[8] + 4*ex[8]^2) + ex[7]^2*(9 + 30*ex[8] + 
              6*ex[8]^2)))) + ex[3]*(-4*ex[5]^5*(-1 + ex[7])^3*
         (3 + 7*ex[7]) + ex[6]^2*ex[8]^2*(6 + 3*ex[6]^2 + 
          6*ex[6]*(-1 + ex[8]) - 14*ex[8] + 7*ex[8]^2) - 
        2*ex[5]^4*(-1 + ex[7])^2*(-22 + 5*ex[8] + 4*ex[7]*(12 + ex[8]) - 
          ex[7]^2*(18 + 7*ex[8]) + ex[6]*(17 + 6*ex[8] + 
            ex[7]*(23 + 2*ex[8]))) + 2*ex[5]^3*(-1 + ex[7])*
         (-6 + ex[7]^2*(4 - 6*ex[8]) + 5*ex[8] - 4*ex[8]^2 + 
          ex[7]*(2 + ex[8] + 4*ex[8]^2) + ex[6]^2*(-6 - 26*ex[8] - 
            3*ex[8]^2 + ex[7]*(-4 + 2*ex[8] + 3*ex[8]^2)) + 
          ex[6]*(11 + 31*ex[8] + ex[8]^2 - 2*ex[7]*(28 + 31*ex[8] + 
              2*ex[8]^2) + ex[7]^2*(41 + 19*ex[8] + 3*ex[8]^2))) + 
        ex[5]^2*((-1 + ex[7])^2*(12 - 18*ex[8] + 4*ex[8]^2 + ex[8]^3) + 
          ex[6]^2*(-18 + 67*ex[8] + 30*ex[8]^2 - 4*ex[7]*(1 + 37*ex[8] + 
              11*ex[8]^2) + ex[7]^2*(34 + 57*ex[8] + 14*ex[8]^2)) + 
          ex[6]^3*(13 - 38*ex[8] - 24*ex[8]^2 + ex[7]*(7 + 6*ex[8] + 
              24*ex[8]^2)) + ex[6]*(-2 - 24*ex[8] + 11*ex[8]^2 - 2*ex[8]^3 + 
            4*ex[7]^2*(5 - 11*ex[8] + 3*ex[8]^2 + ex[8]^3) - 
            ex[7]*(18 - 68*ex[8] + 23*ex[8]^2 + 2*ex[8]^3))) + 
        ex[5]*ex[6]*(ex[6]^3*ex[8]*(-7 + 20*ex[8]) + (-1 + ex[7])*ex[8]*
           (18 - 32*ex[8] + 11*ex[8]^2 + ex[8]^3) + 
          ex[6]^2*(3*(1 - 11*ex[8])*ex[8] + ex[7]*(-12 + 33*ex[8] + 
              11*ex[8]^2)) + ex[6]*(-7*ex[8]*(-2 + ex[8]^2) + 
            2*ex[7]*(-2 + 3*ex[8] - 11*ex[8]^2 + 8*ex[8]^3)))) + 
      ex[3]^3*(2*ex[5]^5*(-1 + ex[7])^2*(-24 + 29*ex[7] - 5*ex[7]^2 + 
          ex[6]^3*(-5 + 4*ex[7]) + ex[6]*(-9 + 17*ex[7] - 8*ex[7]^2) + 
          ex[6]^2*(12 - 20*ex[7] + ex[7]^2)) + ex[6]^4*ex[8]*
         (-18 + 40*ex[8] + 54*ex[8]^2 + 5*ex[8]^3 + 
          6*ex[6]^2*(-1 + 3*ex[8]) - 2*ex[6]*(-6 + 16*ex[8] + 5*ex[8]^2)) + 
        ex[5]^4*(-1 + ex[7])*(9*ex[6]^4*(-1 + ex[7]) + (-1 + ex[7])*
           (72 + 48*ex[8] + ex[7]^2*(8 + 5*ex[8]) - 6*ex[7]*(11 + 7*ex[8])) - 
          ex[6]^3*(41 + 15*ex[8] + ex[7]^2*(26 + 8*ex[8]) - 
            ex[7]*(18 + 25*ex[8])) + ex[6]*(4*ex[7]^3*(4 + 3*ex[8]) - 
            36*(5 + 3*ex[8]) + 4*ex[7]*(79 + 45*ex[8]) - 
            ex[7]^2*(161 + 78*ex[8])) + ex[6]^2*(102 + 39*ex[8] + 
            ex[7]^2*(60 + 64*ex[8]) - ex[7]*(201 + 91*ex[8]))) + 
        ex[5]^3*ex[6]*(ex[6]^4*(10 - 8*ex[7]) - ex[6]^3*(93 + 38*ex[8] - 
            4*ex[7]*(29 + 14*ex[8]) + ex[7]^2*(53 + 17*ex[8])) + 
          ex[6]^2*(103 + 45*ex[8] + 16*ex[7]^3*ex[8] + 
            ex[7]^2*(154 + 44*ex[8] - ex[8]^2) + ex[7]*(-297 - 97*ex[8] + 
              ex[8]^2)) + ex[6]*(-4*ex[7]^3*(-2 + 14*ex[8] + 5*ex[8]^2) - 
            3*(6 + 45*ex[8] + 8*ex[8]^2) + ex[7]^2*(-33 + 52*ex[8] + 
              22*ex[8]^2) + ex[7]*(31 + 145*ex[8] + 22*ex[8]^2)) + 
          (-1 + ex[7])*(18*(10 + 18*ex[8] + 5*ex[8]^2) + 
            ex[7]^2*(74 + 115*ex[8] + 29*ex[8]^2) - 
            2*ex[7]*(128 + 197*ex[8] + 55*ex[8]^2))) + 
        ex[5]*ex[6]^3*(18 + ex[6]^3*(15 - 9*ex[8]) - 98*ex[8] - 284*ex[8]^2 - 
          95*ex[8]^3 - 3*ex[8]^4 + ex[6]^2*(-24 + 2*(-18 + 7*ex[7])*ex[8] + 
            (-33 + 26*ex[7])*ex[8]^2) + ex[7]*(-12 + 128*ex[8] + 
            180*ex[8]^2 + 55*ex[8]^3 + 3*ex[8]^4) + 
          ex[6]*(3 + 107*ex[8] + 74*ex[8]^2 + 7*ex[8]^3 - 
            4*ex[7]*(6 + 19*ex[8] + 17*ex[8]^2 + 4*ex[8]^3))) + 
        ex[5]^2*ex[6]^2*(68 - 9*ex[6]^4 + 418*ex[8] + 327*ex[8]^2 + 
          39*ex[8]^3 + ex[7]^2*(84 + 220*ex[8] + 153*ex[8]^2 + 21*ex[8]^3) - 
          2*ex[7]*(79 + 319*ex[8] + 225*ex[8]^2 + 30*ex[8]^3) + 
          ex[6]^3*(16 + 33*ex[8] - 2*ex[7]*(5 + 9*ex[8])) + 
          ex[6]^2*(33 + 30*ex[8] + 17*ex[8]^2 + 4*ex[7]^2*ex[8]*
             (9 + 2*ex[8]) + ex[7]*(54 - 68*ex[8] - 22*ex[8]^2)) - 
          ex[6]*(98 + 104*ex[8] + 9*ex[8]^2 + 2*ex[8]^3 + 
            2*ex[7]^2*(16 + 78*ex[8] + 28*ex[8]^2 + 3*ex[8]^3) - 
            ex[7]*(164 + 220*ex[8] + 97*ex[8]^2 + 8*ex[8]^3)))) + 
      ex[3]^2*(-2*ex[5]^5*(-1 + ex[7])^2*(26 + ex[6]^2*(12 - 7*ex[7]) - 
          43*ex[7] + 18*ex[7]^2 + ex[6]*(-30 + 30*ex[7] + 8*ex[7]^2)) - 
        ex[6]^3*ex[8]*(6 - 38*ex[8] + 24*ex[8]^2 + 18*ex[8]^3 - 
          2*ex[6]*(3 - 8*ex[8] + 8*ex[8]^2) + ex[6]^2*(3 - 6*ex[8] + 
            10*ex[8]^2)) + 2*ex[5]^4*(-1 + ex[7])*
         (ex[6]^3*(-26 - 3*ex[8] + ex[7]*(16 + 3*ex[8])) - 
          ex[6]^2*(3*(-14 + ex[8]) - 7*ex[7]*(-7 + ex[8]) + 
            ex[7]^2*(17 + 4*ex[8])) + (-1 + ex[7])*(44 + 23*ex[8] + 
            2*ex[7]^2*(9 + 4*ex[8]) - 5*ex[7]*(13 + 5*ex[8])) + 
          ex[6]*(17 + ex[7]*(9 - 44*ex[8]) + 16*ex[8] + 
            ex[7]^3*(13 + 6*ex[8]) + ex[7]^2*(-45 + 22*ex[8]))) + 
        ex[5]^3*(2*ex[6]^4*(-4*(3 + 2*ex[8]) + ex[7]*(7 + 8*ex[8])) - 
          2*(-1 + ex[7])^2*(20 - 7*ex[8] - 6*ex[8]^2 + 
            3*ex[7]*(-3 + ex[8]^2)) - 2*ex[6]*(-1 + ex[7])*
           (-63 - 52*ex[8] - 9*ex[8]^2 + ex[7]*(107 + 69*ex[8] - ex[8]^2) + 
            2*ex[7]^2*(-22 - 7*ex[8] + 2*ex[8]^2)) - 
          ex[6]^3*(3*(18 + 3*ex[8] + ex[8]^2) - 6*ex[7]*(11 + 5*ex[8] + 
              ex[8]^2) + ex[7]^2*(44 + 21*ex[8] + 3*ex[8]^2)) + 
          ex[6]^2*(180 + 159*ex[8] + 11*ex[8]^2 + 2*ex[7]^3*(16 + 11*ex[8] + 
              ex[8]^2) + ex[7]^2*(98 + 70*ex[8] + 19*ex[8]^2) - 
            ex[7]*(322 + 251*ex[8] + 32*ex[8]^2))) + 
        ex[5]^2*ex[6]*(66 + 58*ex[8] - 93*ex[8]^2 - 19*ex[8]^3 + 
          2*ex[6]^4*(-2 + 5*ex[8]) + ex[7]^2*(62 + 14*ex[8] - 49*ex[8]^2 - 
            13*ex[8]^3) + 2*ex[7]*(-64 - 36*ex[8] + 71*ex[8]^2 + 
            16*ex[8]^3) + ex[6]^3*(63 + 46*ex[8] + 4*ex[8]^2 - 
            ex[7]*(21 + 48*ex[8] + 4*ex[8]^2)) + 
          ex[6]*(4 + 131*ex[8] + 7*ex[8]^2 + 4*ex[8]^3 + 
            ex[7]^2*(42 + 2*ex[8] + 24*ex[8]^2 - 2*ex[8]^3) - 
            ex[7]*(28 + 163*ex[8] + 16*ex[8]^2 + 2*ex[8]^3)) - 
          ex[6]^2*(91 + 155*ex[8] + 70*ex[8]^2 + 3*ex[8]^3 + 
            ex[7]^2*(9 - 11*ex[8] + 8*ex[8]^2 + 3*ex[8]^3) - 
            2*ex[7]*(80 + 37*ex[8] + 44*ex[8]^2 + 3*ex[8]^3))) + 
        ex[5]*ex[6]^2*(ex[6]^3*(6 - 37*ex[8]) + 2*(3 - 51*ex[8] + 5*ex[8]^2 + 
            46*ex[8]^3 + 3*ex[8]^4) - ex[7]*(5 - 102*ex[8] + 34*ex[8]^2 + 
            65*ex[8]^3 + 6*ex[8]^4) + ex[6]*((27 - 62*ex[8])*ex[8] + 
            2*ex[7]*(-10 + 5*ex[8] + 9*ex[8]^2 + 4*ex[8]^3)) - 
          ex[6]^2*(9 - 46*ex[8] - 44*ex[8]^2 - 12*ex[8]^3 + 
            ex[7]*(15 + ex[8] + 6*ex[8]^2 + 12*ex[8]^3))))) + 
    ex[2]^3*(ex[5]*ex[8]^2*(-(ex[5]^4*(ex[8] + ex[7]*(-18 + 7*ex[8]))) + 
        ex[8]^2*(ex[7]*(-1 + ex[8])^2 + ex[6]*(-1 - ex[8] + 6*ex[8]^2)) + 
        ex[5]^3*((9 - 4*ex[8])*ex[8] + ex[7]*(-40 + 3*ex[8] + 13*ex[8]^2)) + 
        ex[5]^2*(ex[8]*(-9 - 3*ex[6]*ex[8] + 11*ex[8]^2) + 
          ex[7]*(26 + 6*ex[8] - 23*ex[8]^2 - 5*ex[8]^3)) + 
        ex[5]*ex[8]*(1 + (4 + 6*ex[6])*ex[8] - 3*(3 + ex[6])*ex[8]^2 - 
          6*ex[8]^3 + ex[7]*(-16 + 20*ex[8] + ex[8]^2 - ex[8]^3))) + 
      ex[3]*(-(ex[6]*ex[8]^5*(-2 + (2 + ex[6])*ex[8])) - 
        2*ex[5]^7*(-1 + ex[7])*(ex[8] + ex[7]*(-44 + 15*ex[8])) + 
        ex[5]^6*(2*ex[8]*(-12 + 5*ex[8]) + ex[7]*(240 + 8*(8 + ex[6])*ex[8] - 
            109*ex[8]^2) + ex[7]^2*(-240 - 4*ex[8] + 75*ex[8]^2)) - 
        ex[5]^5*(3*ex[8]*(-12 + (14 - 9*ex[6])*ex[8] + 17*ex[8]^2) + 
          ex[7]*(200 + 8*(28 + 5*ex[6])*ex[8] + (-317 + ex[6])*ex[8]^2 - 
            119*ex[8]^3) + ex[7]^2*(-200 - 108*ex[8] + 189*ex[8]^2 + 
            57*ex[8]^3)) + ex[5]^4*ex[8]*(-8 + (66 - 81*ex[6])*ex[8] + 
          3*(49 + 3*ex[6])*ex[8]^2 + 43*ex[8]^3 + 3*ex[7]^2*
           (-68 + 66*ex[8] + 29*ex[8]^2 + 3*ex[8]^3) + 
          ex[7]*(264 - 377*ex[8] - 236*ex[8]^2 - 31*ex[8]^3 + 
            ex[6]*(48 + 3*ex[8] - 36*ex[8]^2))) + ex[5]*ex[8]^4*
         (ex[6]^2*(5 - 12*ex[8]) + 2*(-2 + ex[7] - 3*ex[8])*
           (2 - 3*ex[8] + ex[8]^2) + ex[6]*(-11 - ex[8] + 24*ex[8]^2 + 
            ex[7]*(4 - 7*ex[8] + ex[8]^2))) + ex[5]^3*ex[8]^2*
         (-22 - 173*ex[8] + 15*ex[6]^2*ex[8] + 10*ex[8]^2 + 11*ex[8]^3 + 
          ex[7]*(-3 + 283*ex[8] - 109*ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(42 - 94*ex[8] + 21*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]*(27 + 45*ex[8] - 109*ex[8]^2 + 9*ex[7]*(-3 + 7*ex[8] + 
              4*ex[8]^2))) - ex[5]^2*ex[8]^3*(-34 - 55*ex[8] + 105*ex[8]^2 + 
          9*ex[8]^3 + 2*ex[6]^2*(5 + ex[8]) + ex[7]^2*ex[8]*(-2 + 3*ex[8]) + 
          2*ex[7]*(23 - 8*ex[8] - 25*ex[8]^2 + 4*ex[8]^3) + 
          ex[6]*(9 - 55*ex[8] - 49*ex[8]^2 + ex[7]*(16 + 11*ex[8] + 
              8*ex[8]^2)))) + ex[3]^2*(2*ex[5]^8*ex[7]*(45 - 74*ex[7] + 
          29*ex[7]^2) - 2*ex[6]*(2 + 2*ex[6] - ex[8])*(-1 + ex[8])*ex[8]^5 + 
        ex[5]^7*(ex[6]*(-54 + 20*ex[7] + 42*ex[7]^2) + 12*(13 + ex[8]) - 
          2*ex[7]*(430 + 83*ex[8]) - ex[7]^3*(218 + 111*ex[8]) + 
          ex[7]^2*(940 + 241*ex[8])) + ex[5]^6*(-432 - 4*ex[6]^2*ex[7] - 
          390*ex[8] + 68*ex[8]^2 + ex[7]*(1748 + 1230*ex[8] - 151*ex[8]^2) + 
          ex[7]^2*(-1536 - 1003*ex[8] + 23*ex[8]^2) + 
          ex[7]^3*(180 + 299*ex[8] + 45*ex[8]^2) + 
          ex[6]*(6*(36 + 7*ex[8]) - 4*ex[7]^2*(58 + 15*ex[8]) + 
            ex[7]*(-24 + 98*ex[8]))) + ex[5]*ex[8]^4*(6*ex[6]^3 + 
          ex[6]^2*(6 - ex[7]*(-5 + ex[8]) - 48*ex[8]) + 
          (-1 + ex[8])*(ex[7]*(-3 + ex[8]) + 6*(2 + ex[8] - ex[8]^2)) + 
          ex[6]*(-36 - 27*ex[8] + 59*ex[8]^2 + 2*ex[7]*(4 - 5*ex[8] + 
              ex[8]^2))) + ex[5]^2*ex[8]^3*(31 + 3*ex[6]^3 + 122*ex[8] - 
          76*ex[8]^2 - 68*ex[8]^3 - 2*ex[7]^2*(2 - 5*ex[8] + 3*ex[8]^2) + 
          ex[7]*(-12 - 54*ex[8] + 47*ex[8]^2 + 15*ex[8]^3) - 
          ex[6]^2*(35 + 57*ex[8] + ex[7]*(4 + 5*ex[8])) - 
          ex[6]*(21 - 311*ex[8] - 132*ex[8]^2 + ex[7]^2*(2 - 13*ex[8] + 
              3*ex[8]^2) + 2*ex[7]*(5 + 70*ex[8] + 7*ex[8]^2))) + 
        ex[5]^4*ex[8]*(ex[7]*(1044 + 323*ex[8] - 1871*ex[8]^2 - 
            114*ex[8]^3) + ex[7]^3*(6 + 54*ex[8] - 49*ex[8]^2 - 3*ex[8]^3) + 
          ex[7]^2*(-623 + 7*ex[8] + 695*ex[8]^2 + 13*ex[8]^3) + 
          2*(-174 - 230*ex[8] + 619*ex[8]^2 + 74*ex[8]^3) + 
          ex[6]^2*(63 + 39*ex[8] + ex[7]*(-16 + 3*ex[8])) + 
          ex[6]*(84 - 257*ex[8] - 256*ex[8]^2 + ex[7]^2*(-294 + 37*ex[8] + 
              9*ex[8]^2) + ex[7]*(350 + 206*ex[8] + 64*ex[8]^2))) + 
        ex[5]^3*ex[8]^2*(144 - 9*ex[6]^3 - 339*ex[8] - 608*ex[8]^2 + 
          86*ex[8]^3 + ex[7]^3*(-1 + 2*ex[8] + 3*ex[8]^2) + 
          ex[7]*(-301 + 563*ex[8] + 439*ex[8]^2 - 72*ex[8]^3) + 
          2*ex[7]^2*(69 - 104*ex[8] - 38*ex[8]^2 + 12*ex[8]^3) - 
          ex[6]^2*(51 - 133*ex[8] + ex[7]*(4 + 13*ex[8])) + 
          ex[6]*(107 + 32*ex[8] - 206*ex[8]^2 + ex[7]^2*(85 - 99*ex[8] + 
              7*ex[8]^2) + ex[7]*(-234 + 302*ex[8] + 78*ex[8]^2))) + 
        ex[5]^5*(168 + 1086*ex[8] - 332*ex[8]^2 - 240*ex[8]^3 + 
          ex[7]^2*(616 + 1601*ex[8] - 550*ex[8]^2 - 153*ex[8]^3) + 
          ex[7]^3*(-6 - 222*ex[8] - 35*ex[8]^2 + 11*ex[8]^3) + 
          2*ex[7]*(-376 - 1341*ex[8] + 507*ex[8]^2 + 199*ex[8]^3) + 
          ex[6]^2*(-63*ex[8] + ex[7]*(11 + 20*ex[8])) + 
          ex[6]*(-108 - 252*ex[8] + 281*ex[8]^2 + ex[7]^2*(228 + 282*ex[8] + 
              5*ex[8]^2) - 2*ex[7]*(36 + 153*ex[8] + 124*ex[8]^2)))) - 
      ex[3]^3*(ex[5]^8*(144 - 564*ex[7] + 680*ex[7]^2 - 269*ex[7]^3 + 
          17*ex[7]^4) + ex[6]^2*ex[8]^5*(-8 - 2*ex[6] + 7*ex[8]) + 
        ex[5]^7*(ex[6]*(220 - 120*ex[7] - 223*ex[7]^2 + 69*ex[7]^3) - 
          35*ex[7]^4*(1 + ex[8]) - 2*(508 + 243*ex[8]) + 
          ex[7]^3*(839 + 563*ex[8]) + 2*ex[7]*(1561 + 754*ex[8]) - 
          ex[7]^2*(2972 + 1521*ex[8])) - ex[5]*ex[6]*ex[8]^4*
         (-22 + ex[6]^2*(17 + 2*ex[7]) + (-55 + 9*ex[7])*ex[8] - 
          7*(-9 + ex[7])*ex[8]^2 + ex[6]*(1 - 106*ex[8] + 
            4*ex[7]*(1 + ex[8]))) + ex[5]^6*(1344 + 
          ex[6]^2*(-120 + 139*ex[7] + 38*ex[7]^2) + 2872*ex[8] + 
          278*ex[8]^2 + ex[7]^4*(6 + 61*ex[8] + 19*ex[8]^2) - 
          ex[7]^3*(425 + 1394*ex[8] + 295*ex[8]^2) - 
          2*ex[7]*(1839 + 3339*ex[8] + 410*ex[8]^2) + 
          ex[7]^2*(2860 + 5007*ex[8] + 814*ex[8]^2) - 
          ex[6]*(4*(59 + 67*ex[8]) + 2*ex[7]*(268 + 71*ex[8]) + 
            ex[7]^3*(119 + 134*ex[8]) - ex[7]^2*(1089 + 395*ex[8]))) + 
        ex[5]^3*ex[8]^2*(-350 + ex[6]^3*(62 - 17*ex[7]) + 117*ex[8] + 
          2*ex[7]^3*(1 - 3*ex[8])*ex[8] + 908*ex[8]^2 + 144*ex[8]^3 + 
          ex[7]^2*(-126 + 90*ex[8] + 145*ex[8]^2 + 9*ex[8]^3) - 
          ex[7]*(-455 + 211*ex[8] + 798*ex[8]^2 + 94*ex[8]^3) + 
          ex[6]^2*(122 - 218*ex[8] + 5*ex[7]^2*(-11 + 4*ex[8]) + 
            ex[7]*(43 + 55*ex[8])) + ex[6]*(-663 - 577*ex[8] + 592*ex[8]^2 + 
            ex[7]*(889 + 109*ex[8] - 443*ex[8]^2) + 
            ex[7]^3*(2 + 5*ex[8] - 3*ex[8]^2) + ex[7]^2*(-243 + 93*ex[8] + 
              43*ex[8]^2))) + ex[5]^2*ex[8]^3*(24 + ex[6]^3*(-23 + 4*ex[7]) - 
          117*ex[8] + ex[8]^2 + 64*ex[8]^3 + ex[7]^2*(4 - 8*ex[8] + 
            3*ex[8]^2) - 2*ex[7]*(13 - 34*ex[8] + 3*ex[8]^2 + 11*ex[8]^3) + 
          ex[6]^2*(112 + ex[7]^2*(4 - 5*ex[8]) + 81*ex[8] + 
            ex[7]*(-38 + 30*ex[8])) + ex[6]*(172 - 459*ex[8] - 342*ex[8]^2 + 
            2*ex[7]^2*(5 - 13*ex[8] + 3*ex[8]^2) + ex[7]*(-130 + 263*ex[8] + 
              90*ex[8]^2))) + ex[5]^4*ex[8]*(752 + ex[6]^3*(-7 + 10*ex[7]) + 
          1776*ex[8] - 949*ex[8]^2 - 742*ex[8]^3 + ex[7]^4*ex[8]*
           (2 + ex[8]) + 2*ex[7]^3*ex[8]*(-75 + 5*ex[8] + 12*ex[8]^2) + 
          ex[7]^2*(620 + 863*ex[8] - 466*ex[8]^2 - 206*ex[8]^3) + 
          ex[7]*(-1380 - 2419*ex[8] + 1480*ex[8]^2 + 758*ex[8]^3) + 
          ex[6]^2*(-340 - 319*ex[8] + 8*ex[7]^2*(15 + 2*ex[8]) + 
            ex[7]*(164 + 63*ex[8])) + ex[6]*(420 + 1727*ex[8] + 251*ex[8]^2 + 
            ex[7]^2*(813 + 585*ex[8] - 150*ex[8]^2) + 
            ex[7]^3*(-10 - 83*ex[8] + 18*ex[8]^2) + 
            ex[7]*(-1298 - 2257*ex[8] + 136*ex[8]^2))) + 
        ex[5]^5*(-408 + ex[6]^3*(-13 + 5*ex[7]) - 3114*ex[8] - 1816*ex[8]^2 + 
          598*ex[8]^3 - ex[7]^4*ex[8]*(8 + 27*ex[8] + ex[8]^2) + 
          ex[7]*(1016 + 6312*ex[8] + 2880*ex[8]^2 - 766*ex[8]^3) + 
          ex[7]^3*(-1 + 539*ex[8] + 551*ex[8]^2 - 23*ex[8]^3) + 
          ex[7]^2*(-654 - 3589*ex[8] - 1717*ex[8]^2 + 224*ex[8]^3) - 
          ex[6]^2*(-126 - 463*ex[8] + ex[7]^2*(66 + 69*ex[8]) + 
            ex[7]*(145 + 283*ex[8])) + ex[6]*(20 - 516*ex[8] - 390*ex[8]^2 + 
            ex[7]^3*(9 + 199*ex[8] + 50*ex[8]^2) - ex[7]^2*
             (633 + 1749*ex[8] + 71*ex[8]^2) + ex[7]*(464 + 2398*ex[8] + 
              472*ex[8]^2)))) + ex[3]^4*
       (ex[5]^8*(-400 + 1126*ex[7] - 1104*ex[7]^2 + 397*ex[7]^3 - 
          31*ex[7]^4) + 4*ex[6]^3*ex[8]^5 + ex[5]*ex[6]^2*ex[8]^4*
         (20 + 29*ex[6] - 104*ex[8] + ex[7]*(-9 + 17*ex[8])) + 
        ex[5]^2*ex[6]*ex[8]^3*(-176 - 2*ex[6]^2*(-9 - ex[7] + ex[7]^2) + 
          125*ex[8] + 363*ex[8]^2 + ex[7]^2*(-6 + ex[8] + 9*ex[8]^2) - 
          2*ex[7]*(-62 + 37*ex[8] + 78*ex[8]^2) + 
          ex[6]*(-285 + 4*ex[7]^2*(-2 + ex[8]) - 191*ex[8] + 
            ex[7]*(176 + 7*ex[8]))) + ex[5]^6*
         (ex[6]^2*(204 - 247*ex[7] - 114*ex[7]^2 + 13*ex[7]^3) - 
          ex[7]^4*(3 + 74*ex[8] + 47*ex[8]^2) + ex[7]^3*(277 + 1583*ex[8] + 
            694*ex[8]^2) - 2*(692 + 2255*ex[8] + 940*ex[8]^2) - 
          2*ex[7]^2*(1030 + 3219*ex[8] + 1309*ex[8]^2) + 
          ex[7]*(3098 + 9482*ex[8] + 3774*ex[8]^2) - 
          ex[6]*(360 + 722*ex[8] + ex[7]^4*(3 + 22*ex[8]) - 
            2*ex[7]^3*(108 + 247*ex[8]) - 4*ex[7]*(370 + 491*ex[8]) + 
            ex[7]^2*(1573 + 1662*ex[8]))) + 
        ex[5]^7*(ex[6]*(-10 - 344*ex[7] + 659*ex[7]^2 - 222*ex[7]^3 + 
            10*ex[7]^4) + 2*(770 + 750*ex[8] + 5*ex[7]^4*(4 + 7*ex[8]) - 
            ex[7]^3*(437 + 472*ex[8]) + ex[7]^2*(1637 + 1482*ex[8]) - 
            ex[7]*(1962 + 1793*ex[8]))) + ex[5]^3*ex[8]^2*
         (2*ex[6]^3*(-62 + 33*ex[7] + 6*ex[7]^2) + 
          ex[7]^3*(1 - 4*ex[8] + 3*ex[8]^2) + ex[7]^2*(26 + 42*ex[8] - 
            60*ex[8]^2 - 30*ex[8]^3) - 4*(-35 - 49*ex[8] + 95*ex[8]^2 + 
            55*ex[8]^3) + ex[7]*(-153 - 179*ex[8] + 340*ex[8]^2 + 
            168*ex[8]^3) - ex[6]^2*(ex[7]^3*(1 + 3*ex[8]) - 
            2*ex[7]^2*(62 + 5*ex[8]) - 3*(77 + 195*ex[8]) + 
            ex[7]*(397 + 380*ex[8])) + ex[6]*(837 + 1494*ex[8] - 
            202*ex[8]^2 + 2*ex[7]^3*ex[8]*(-7 + 3*ex[8]) + 
            ex[7]^2*(178 + 171*ex[8] - 15*ex[8]^2) + 
            2*ex[7]*(-469 - 585*ex[8] + 128*ex[8]^2))) - 
        ex[5]^4*ex[8]*(422 + 2*ex[6]^3*(-38 + 51*ex[7] + 6*ex[7]^2) + 
          1884*ex[8] + 670*ex[8]^2 - 360*ex[8]^3 + 2*ex[7]^4*ex[8]*
           (1 + ex[8]) + ex[7]^2*(201 + 913*ex[8] + 450*ex[8]^2 - 
            58*ex[8]^3) + ex[7]^3*(10 - 112*ex[8] - 81*ex[8]^2 + 3*ex[8]^3) + 
          ex[7]*(-630 - 2553*ex[8] - 864*ex[8]^2 + 356*ex[8]^3) - 
          ex[6]^2*(177 + 5*ex[8] + 30*ex[7]*(3 + 11*ex[8]) + 
            ex[7]^3*(4 + 25*ex[8]) - 4*ex[7]^2*(71 + 42*ex[8])) + 
          ex[6]*(886 + 3615*ex[8] + 1427*ex[8]^2 + ex[7]^4*ex[8]*
             (1 + ex[8]) - 2*ex[7]^3*ex[8]*(81 + 10*ex[8]) + 
            ex[7]^2*(675 + 1412*ex[8] + 321*ex[8]^2) - 
            2*ex[7]*(783 + 2351*ex[8] + 631*ex[8]^2))) + 
        ex[5]^5*(ex[6]^3*(-3 + 34*ex[7] + 2*ex[7]^2) + 2*ex[7]^4*ex[8]*
           (3 + 18*ex[8] + 4*ex[8]^2) - ex[7]^3*(-15 + 365*ex[8] + 
            793*ex[8]^2 + 144*ex[8]^3) + 4*(69 + 768*ex[8] + 1005*ex[8]^2 + 
            160*ex[8]^3) - 2*ex[7]*(266 + 2745*ex[8] + 3381*ex[8]^2 + 
            563*ex[8]^3) + ex[7]^2*(256 + 2773*ex[8] + 3674*ex[8]^2 + 
            730*ex[8]^3) + ex[6]^2*(-146 - 499*ex[8] - 
            ex[7]^3*(3 + 35*ex[8]) + ex[7]^2*(161 + 268*ex[8]) + 
            ex[7]*(124 + 273*ex[8])) + ex[6]*(234 + 2356*ex[8] + 
            1998*ex[8]^2 + ex[7]^4*ex[8]*(4 + 13*ex[8]) - 2*ex[7]^3*ex[8]*
             (184 + 149*ex[8]) + ex[7]^2*(563 + 2826*ex[8] + 1330*ex[8]^2) - 
            2*ex[7]*(346 + 2463*ex[8] + 1491*ex[8]^2)))) + 
      ex[3]^5*ex[5]*(ex[5]^7*(-240 + 620*ex[7] - 508*ex[7]^2 + 128*ex[7]^3 + 
          ex[7]^4) - 6*ex[6]^3*(-5 + ex[7])*ex[8]^4 - ex[5]*ex[6]^2*ex[8]^3*
         (164 + 2*ex[6]*(12 - 17*ex[7] + ex[7]^2) + 283*ex[8] + 
          13*ex[7]^2*ex[8] - 110*ex[7]*(1 + ex[8])) + 
        ex[5]^6*(2*ex[6]*(90 - 278*ex[7] + 275*ex[7]^2 - 76*ex[7]^3 + 
            4*ex[7]^4) + ex[7]^4*(-11 + ex[8]) + 240*(3 + 4*ex[8]) - 
          18*ex[7]^3*(10 + 19*ex[8]) - 30*ex[7]*(55 + 72*ex[8]) + 
          2*ex[7]^2*(559 + 761*ex[8])) + ex[5]^2*ex[6]*ex[8]^2*
         (ex[6]^2*(-54 + 9*ex[7] + 19*ex[7]^2) + 
          ex[7]^3*(2 - 5*ex[8] - 5*ex[8]^2) + 18*(11 + 46*ex[8] + 
            30*ex[8]^2) + ex[7]^2*(16 + 129*ex[8] + 119*ex[8]^2) - 
          2*ex[7]*(109 + 365*ex[8] + 203*ex[8]^2) + 
          ex[6]*(276 + 687*ex[8] - 4*ex[7]^3*ex[8] + 11*ex[7]^2*
             (5 + 6*ex[8]) - 3*ex[7]*(125 + 199*ex[8]))) + 
        ex[5]^5*(ex[6]^2*(72 - 59*ex[7] - 120*ex[7]^2 + 16*ex[7]^3) + 
          ex[7]^4*(6 + 9*ex[8] - 5*ex[8]^2) - 144*(3 + 15*ex[8] + 
            10*ex[8]^2) + ex[7]^3*(-1 + 380*ex[8] + 318*ex[8]^2) + 
          6*ex[7]*(144 + 705*ex[8] + 460*ex[8]^2) - 
          ex[7]^2*(426 + 2409*ex[8] + 1658*ex[8]^2) + 
          ex[6]*(-19*ex[7]^4*ex[8] - 36*(11 + 30*ex[8]) + 
            8*ex[7]*(128 + 293*ex[8]) + ex[7]^3*(69 + 356*ex[8]) - 
            ex[7]^2*(739 + 1519*ex[8]))) + ex[5]^3*ex[8]*
         (ex[6]^3*(63 - 78*ex[7] - 23*ex[7]^2) - ex[7]^4*ex[8]^2 - 
          48*(1 + 9*ex[8] + 15*ex[8]^2 + 5*ex[8]^3) + 
          2*ex[7]^3*(-2 + 5*ex[8] + 25*ex[8]^2 + 9*ex[8]^3) + 
          6*ex[7]*(11 + 96*ex[8] + 155*ex[8]^2 + 50*ex[8]^3) - 
          ex[7]^2*(8 + 171*ex[8] + 383*ex[8]^2 + 138*ex[8]^3) + 
          ex[6]^2*(-90 - 453*ex[8] + 32*ex[7]^3*ex[8] - 34*ex[7]^2*
             (5 + 7*ex[8]) + ex[7]*(298 + 781*ex[8])) - 
          ex[6]*(2*ex[7]^4*ex[8]^2 + ex[7]^3*(14 - 51*ex[8] - 52*ex[8]^2) + 
            36*(9 + 57*ex[8] + 50*ex[8]^2) + 3*ex[7]^2*(44 + 239*ex[8] + 
              214*ex[8]^2) - 2*ex[7]*(261 + 1350*ex[8] + 1022*ex[8]^2))) + 
        ex[5]^4*(ex[6]^3*(-15 + 41*ex[7] + 6*ex[7]^2) + 
          ex[7]^4*ex[8]*(-4 + 3*ex[8] + 3*ex[8]^2) + 
          48*(1 + 18*ex[8] + 45*ex[8]^2 + 20*ex[8]^3) - 
          ex[7]^3*(-9 + 15*ex[8] + 250*ex[8]^2 + 122*ex[8]^3) - 
          2*ex[7]*(41 + 720*ex[8] + 1755*ex[8]^2 + 760*ex[8]^3) + 
          ex[7]^2*(20 + 555*ex[8] + 1674*ex[8]^2 + 782*ex[8]^3) - 
          ex[6]^2*(22 + 23*ex[8] + 44*ex[7]^3*ex[8] - 5*ex[7]^2*
             (22 + 61*ex[8]) + ex[7]*(37 + 235*ex[8])) + 
          ex[6]*(13*ex[7]^4*ex[8]^2 + ex[7]^3*(15 - 117*ex[8] - 
              251*ex[8]^2) + 18*(7 + 90*ex[8] + 120*ex[8]^2) + 
            ex[7]^2*(145 + 1333*ex[8] + 1492*ex[8]^2) - 
            2*ex[7]*(143 + 1497*ex[8] + 1713*ex[8]^2)))) + 
      ex[3]^6*ex[5]^2*(2*ex[5]^6*ex[7]^2*(20 - 25*ex[7] + 7*ex[7]^2) + 
        2*ex[6]^3*(3 + 6*ex[7] + ex[7]^2)*ex[8]^3 + ex[5]*ex[6]^2*ex[8]^2*
         (3*ex[6]*(-5 - 6*ex[7] + ex[7]^2) - 6*(1 + 2*ex[8]) + 
          ex[7]^3*(1 + 3*ex[8]) - 2*ex[7]^2*(5 + 9*ex[8]) - 
          ex[7]*(31 + 63*ex[8])) - 2*ex[5]^5*ex[7]*
         (ex[6]*(30 - 15*ex[7] - 8*ex[7]^2 + 2*ex[7]^3) + 
          ex[7]*(45 + 60*ex[8] - 5*ex[7]*(9 + 13*ex[8]) + 
            ex[7]^2*(9 + 16*ex[8]))) + ex[5]^2*ex[6]*ex[8]*
         (ex[6]^2*(12 + 2*ex[7] - 9*ex[7]^2) + ex[6]*(12 - 2*ex[7]^2 + 
            36*ex[8] - ex[7]^3*(4 + 3*ex[8]) + 3*ex[7]*(16 + 49*ex[8])) + 
          ex[7]*(ex[7]^3*ex[8]*(1 + ex[8]) + 12*(1 + 6*ex[8] + 5*ex[8]^2) - 
            2*ex[7]^2*(2 + 12*ex[8] + 13*ex[8]^2) + 
            ex[7]*(10 + 57*ex[8] + 45*ex[8]^2))) + 
        ex[5]^4*(ex[6]^2*(12 + 21*ex[7] - 30*ex[7]^2 + ex[7]^3) + 
          ex[6]*ex[7]*(-3*ex[7]*(1 + 5*ex[8]) + 36*(2 + 5*ex[8]) + 
            ex[7]^3*(3 + 9*ex[8]) - 2*ex[7]^2*(16 + 29*ex[8])) + 
          ex[7]^2*(12*(3 + 15*ex[8] + 10*ex[8]^2) + 
            ex[7]^2*(3 + 26*ex[8] + 22*ex[8]^2) - ex[7]*(27 + 150*ex[8] + 
              110*ex[8]^2))) + ex[5]^3*(ex[6]^3*(-3 + 4*ex[7] + 4*ex[7]^2) - 
          ex[6]^2*(6 + ex[7]^3*(-3 + ex[8]) + 36*ex[8] - 
            ex[7]^2*(11 + 48*ex[8]) + ex[7]*(17 + 105*ex[8])) - 
          ex[6]*ex[7]*(2*ex[7]^3*ex[8]*(2 + 3*ex[8]) + 
            12*(1 + 12*ex[8] + 15*ex[8]^2) - 2*ex[7]^2*(3 + 28*ex[8] + 
              34*ex[8]^2) + ex[7]*(5 + 54*ex[8] + 60*ex[8]^2)) + 
          ex[7]^2*(-2*ex[7]^2*ex[8]*(1 + 4*ex[8] + 2*ex[8]^2) - 
            2*(1 + 18*ex[8] + 45*ex[8]^2 + 20*ex[8]^3) + 
            ex[7]*(1 + 21*ex[8] + 60*ex[8]^2 + 30*ex[8]^3))))) + 
    ex[2]^4*(ex[5]*ex[8]^2*(ex[5]^3*((3 - 2*ex[8])*ex[8] + 
          ex[7]*(-32 + 25*ex[8] - 2*ex[8]^2)) + 
        ex[8]*(4*ex[7]*(-1 + ex[8])^2 + 3*ex[6]*ex[8]*(-1 + ex[8] + 
            2*ex[8]^2)) + ex[5]^2*(ex[8]*(-9 - (-8 + ex[6])*ex[8] + 
            4*ex[8]^2) + ex[7]*(40 - 15*ex[8] - 26*ex[8]^2 + 4*ex[8]^3)) + 
        ex[5]*(ex[8]*(3 + ex[6]*(6 - 5*ex[8])*ex[8] - 11*ex[8]^2 - 
            2*ex[8]^3) + ex[7]*(-14 + 2*ex[8] + 19*ex[8]^2 + ex[8]^3 - 
            2*ex[8]^4))) + ex[3]^6*ex[5]*
       (ex[5]^7*ex[7]^2*(30 - 45*ex[7] + 16*ex[7]^2) - 
        2*ex[6]^4*(3 + 2*ex[7])*ex[8]^3 + ex[5]*ex[6]^3*ex[8]^2*
         (16 + ex[6]*(10 - 3*ex[7] - 2*ex[7]^2) + 33*ex[8] + 
          ex[7]^2*(2 + 3*ex[8]) + ex[7]*(26 + 54*ex[8])) + 
        ex[5]^2*ex[6]^2*ex[8]*(ex[6]^2*(-3 + 12*ex[7] + ex[7]^2) - 
          2*ex[7]^2*(1 + 9*ex[8] + 3*ex[8]^2) - 6*(1 + 6*ex[8] + 5*ex[8]^2) + 
          ex[7]^3*(2 + 9*ex[8] + 11*ex[8]^2) - ex[7]*(26 + 159*ex[8] + 
            135*ex[8]^2) - ex[6]*(26 + 81*ex[8] + 4*ex[7]^3*ex[8] - 
            5*ex[7]^2*(2 + 3*ex[8]) + 10*ex[7]*(2 + 7*ex[8]))) - 
        2*ex[5]^6*ex[7]*(ex[6]*(40 - 35*ex[7] - 2*ex[7]^2 + 3*ex[7]^3) + 
          ex[7]*(60 + 45*ex[8] - 15*ex[7]*(5 + 4*ex[8]) + 
            ex[7]^2*(21 + 19*ex[8]))) + ex[5]^5*
         (ex[6]^2*(30 + 30*ex[7] - 69*ex[7]^2 + 16*ex[7]^3 - ex[7]^4) + 
          ex[6]*ex[7]*(60*(3 + 4*ex[8]) + ex[7]^3*(13 + 16*ex[8]) - 
            5*ex[7]*(15 + 22*ex[8]) - 2*ex[7]^2*(29 + 26*ex[8])) + 
          ex[7]^2*(30*(3 + 8*ex[8] + 3*ex[8]^2) + 2*ex[7]^2*
             (9 + 32*ex[8] + 14*ex[8]^2) - 5*ex[7]*(18 + 52*ex[8] + 
              21*ex[8]^2))) + ex[5]^3*ex[6]*
         (ex[6]^3*(-1 - 5*ex[7] + ex[7]^2) + ex[6]^2*(10 + 63*ex[8] + 
            4*ex[7]^3*ex[8] - 2*ex[7]*(2 + 5*ex[8]) - 
            ex[7]^2*(10 + 27*ex[8])) + ex[6]*(6 + 72*ex[8] + 90*ex[8]^2 - 
            2*ex[7]^4*ex[8]^2 + ex[7]^3*(-3 - 10*ex[8] + 4*ex[8]^2) - 
            4*ex[7]^2*(2 + 15*ex[8] + 18*ex[8]^2) + 
            ex[7]*(19 + 234*ex[8] + 300*ex[8]^2)) + 
          ex[7]*(4 + 72*ex[8] + 180*ex[8]^2 + 80*ex[8]^3 + 
            ex[7]^3*ex[8]*(2 + 7*ex[8] + 4*ex[8]^2) - 2*ex[7]^2*
             (1 + 15*ex[8] + 39*ex[8]^2 + 22*ex[8]^3) + 
            ex[7]*(2 + 33*ex[8] + 75*ex[8]^2 + 30*ex[8]^3))) + 
        ex[5]^4*(ex[6]^3*(-15 + 26*ex[7] + 9*ex[7]^2) + 
          ex[6]^2*(ex[7]^3*(3 - 31*ex[8]) + 3*ex[7]^4*ex[8] - 
            18*(2 + 5*ex[8]) - 15*ex[7]*(5 + 13*ex[8]) + 
            3*ex[7]^2*(24 + 49*ex[8])) - ex[6]*ex[7]*
           (ex[7]*(3 - 10*ex[8]^2) + 24*(3 + 15*ex[8] + 10*ex[8]^2) + 
            ex[7]^3*(3 + 20*ex[8] + 14*ex[8]^2) - 2*ex[7]^2*(17 + 68*ex[8] + 
              46*ex[8]^2)) - ex[7]^2*(6*(2 + 15*ex[8] + 20*ex[8]^2 + 
              5*ex[8]^3) + ex[7]^2*(1 + 13*ex[8] + 22*ex[8]^2 + 6*ex[8]^3) - 
            ex[7]*(9 + 75*ex[8] + 110*ex[8]^2 + 30*ex[8]^3)))) - 
      ex[3]*(ex[6]*ex[8]^4*(-2 + ex[6] - 4*ex[8] + 6*ex[8]^2 + 
          3*ex[6]*ex[8]^2) + 4*ex[5]^6*(-1 + ex[7])*((-2 + ex[8])*ex[8] + 
          ex[7]*(50 - 34*ex[8] + ex[8]^2)) + 
        ex[5]^5*(ex[8]*(-36 + (38 - 9*ex[6])*ex[8] + 26*ex[8]^2) + 
          ex[7]^2*(-320 + 44*ex[8] + 245*ex[8]^2 - 14*ex[8]^3) + 
          ex[7]*(320 + 4*(14 + 9*ex[6])*ex[8] - (367 + 15*ex[6])*ex[8]^2 + 
            4*ex[8]^3)) + ex[5]^4*(-(ex[8]*(-24 + (90 - 81*ex[6])*ex[8] + 
             (83 + 39*ex[6])*ex[8]^2 + 41*ex[8]^3)) + 
          ex[7]*(-160 - 16*(11 + 5*ex[6])*ex[8] + (517 + 21*ex[6])*ex[8]^2 + 
            5*(35 + 9*ex[6])*ex[8]^3 + ex[8]^4) + 
          ex[7]^2*(160 + 72*ex[8] - 285*ex[8]^2 - 90*ex[8]^3 + 16*ex[8]^4)) + 
        ex[5]*ex[8]^3*(5*ex[6]^2*(-1 - ex[8] + 6*ex[8]^2) + 
          2*(2 - 3*ex[8] + ex[8]^2)*(1 + 6*ex[8] + 3*ex[8]^2 - 
            2*ex[7]*(1 + ex[8])) + ex[6]*(3 + 26*ex[8] - 33*ex[8]^2 - 
            24*ex[8]^3 - 2*ex[7]*(4 - 2*ex[8] - 7*ex[8]^2 + ex[8]^3))) + 
        ex[5]^2*ex[8]^2*(-8 - 87*ex[8] + 47*ex[8]^2 + 101*ex[8]^3 - 
          13*ex[8]^4 - 6*ex[6]^2*ex[8]*(-5 + 3*ex[8]) + 
          2*ex[7]^2*(5 - 16*ex[8] + 13*ex[8]^2) + 
          ex[7]*(12 + 117*ex[8] - 143*ex[8]^2 - 23*ex[8]^3 + 9*ex[8]^4) + 
          ex[6]*(9 + 9*ex[8] - 115*ex[8]^2 - 45*ex[8]^3 + 
            ex[7]*(-13 + 75*ex[8] + ex[8]^2 + 23*ex[8]^3))) - 
        ex[5]^3*ex[8]*(2 + (-70 + 81*ex[6])*ex[8] + 
          3*(-45 - 9*ex[6] + 5*ex[6]^2)*ex[8]^2 + (58 - 117*ex[6])*ex[8]^3 - 
          26*ex[8]^4 + ex[7]^2*(106 - 158*ex[8] - 39*ex[8]^2 + 19*ex[8]^3 + 
            6*ex[8]^4) + ex[7]*(-136 + 335*ex[8] + 120*ex[8]^2 - 91*ex[8]^3 + 
            14*ex[8]^4 + ex[6]*(-52 + 33*ex[8] + 80*ex[8]^2 + 
              51*ex[8]^3)))) + ex[3]^2*(4*ex[5]^8*(-1 + ex[7])^2*
         (1 + 7*ex[7]) + 2*ex[5]^7*(-1 + ex[7])*(-10 + ex[6]*(9 + 7*ex[7]) - 
          11*ex[8] + 22*ex[7]*(10 + ex[8]) - ex[7]^2*(138 + 19*ex[8])) + 
        ex[6]*ex[8]^4*(8 - 14*ex[8]^2 + 6*ex[8]^3 + ex[6]^2*(-2 + 5*ex[8]) - 
          2*ex[6]*(1 - 7*ex[8] + 6*ex[8]^2)) + 
        ex[5]^6*(-384 - 4*ex[6]^2*ex[7] + 2*ex[8] - 90*ex[8]^2 + 
          ex[7]^3*(452 + 341*ex[8] - 14*ex[8]^2) + 
          ex[7]^2*(-1976 - 641*ex[8] + 6*ex[8]^2) + 
          2*ex[7]*(938 + 191*ex[8] + 37*ex[8]^2) - 
          2*ex[6]*(ex[7]*(16 - 59*ex[8]) + 3*(-36 + 7*ex[8]) + 
            2*ex[7]^2*(55 + 7*ex[8]))) + ex[5]^5*(488 + 696*ex[8] - 
          620*ex[8]^2 + 121*ex[8]^3 + ex[7]^2*(1784 + 1243*ex[8] - 
            687*ex[8]^2 - 21*ex[8]^3) + ex[7]^3*(-200 - 399*ex[8] + 
            10*ex[8]^2 + 30*ex[8]^3) - ex[7]*(2032 + 1752*ex[8] - 
            1375*ex[8]^2 + 102*ex[8]^3) + ex[6]^2*(-63*ex[8] + 
            ex[7]*(20 + 17*ex[8])) + ex[6]*(-324 - 84*ex[8] + 351*ex[8]^2 + 
            2*ex[7]^2*(254 + 99*ex[8] + 32*ex[8]^2) - 
            2*ex[7]*(52 + 209*ex[8] + 179*ex[8]^2))) + 
        ex[5]*ex[8]^3*(ex[6]^3*(-6 + 33*ex[8]) + ex[6]^2*(23 - 43*ex[8] - 
            110*ex[8]^2 + ex[7]*(4 + 27*ex[8] - ex[8]^2)) - 
          2*(-1 + ex[8])*(ex[7]*(3 + 4*ex[8] - 2*ex[8]^2) + 
            3*(-2 - 5*ex[8] + ex[8]^2 + ex[8]^3)) + 
          ex[6]*(-5 - 100*ex[8] + 43*ex[8]^2 + 57*ex[8]^3 + 
            2*ex[7]*(2 + 7*ex[8] - 13*ex[8]^2 + 4*ex[8]^3))) + 
        ex[5]^3*ex[8]*(118 + 212*ex[8] - 27*ex[6]^3*ex[8] - 990*ex[8]^2 - 
          376*ex[8]^3 + 121*ex[8]^4 + 2*ex[7]^3*(-1 - 8*ex[8] + 21*ex[8]^2) - 
          ex[6]^2*(63 + (69 + 11*ex[7])*ex[8] + (-307 + 84*ex[7])*ex[8]^2) + 
          ex[7]*(-408 - 81*ex[8] + 1476*ex[8]^2 + 241*ex[8]^3 - 
            106*ex[8]^4) + ex[7]^2*(252 - 61*ex[8] - 553*ex[8]^2 - 
            17*ex[8]^3 + 29*ex[8]^4) + ex[6]*
           (ex[8]*(313 - 163*ex[8] - 136*ex[8]^2) - 2*ex[7]*(165 + 70*ex[8] - 
              272*ex[8]^2 + ex[8]^3) + 2*ex[7]^2*(107 - 40*ex[8] - 
              75*ex[8]^2 + 19*ex[8]^3))) + ex[5]^2*ex[8]^2*
         (-8 + ex[6]^3*(18 - 11*ex[8]) + 111*ex[8] + 82*ex[8]^2 - 
          140*ex[8]^3 - 40*ex[8]^4 - 4*ex[7]^2*(6 - 10*ex[8] + ex[8]^2 + 
            3*ex[8]^3) + ex[7]*(40 - 134*ex[8] - 5*ex[8]^2 + 77*ex[8]^3 + 
            17*ex[8]^4) + ex[6]^2*(21 - 159*ex[8] - 77*ex[8]^2 + 
            ex[7]*(17 - 38*ex[8] + 30*ex[8]^2)) + 
          ex[6]*(-70 + 104*ex[8] + 613*ex[8]^2 + 102*ex[8]^3 + 
            ex[7]^2*(-30 + 68*ex[8] + 19*ex[8]^2 - 6*ex[8]^3) - 
            2*ex[7]*(-57 + 149*ex[8] + 123*ex[8]^2 + 25*ex[8]^3))) + 
        ex[5]^4*(ex[7]^2*(-404 - 1239*ex[8] + 1106*ex[8]^2 + 641*ex[8]^3 - 
            44*ex[8]^4) + ex[7]^3*(4 + 158*ex[8] - 41*ex[8]^2 - 75*ex[8]^3 - 
            6*ex[8]^4) - 2*(46 + 443*ex[8] - 260*ex[8]^2 - 557*ex[8]^3 + 
            66*ex[8]^4) + ex[7]*(478 + 2166*ex[8] - 1797*ex[8]^2 - 
            1619*ex[8]^3 + 163*ex[8]^4) + 3*ex[6]^2*(3*(21 - 5*ex[8])*ex[8] + 
            2*ex[7]*(-4 - 5*ex[8] + 7*ex[8]^2)) + 
          ex[6]*(72 + 168*ex[8] - 571*ex[8]^2 - 320*ex[8]^3 - 
            ex[7]^2*(252 + 438*ex[8] - 143*ex[8]^2 + 82*ex[8]^3) + 
            2*ex[7]*(64 + 353*ex[8] + 113*ex[8]^2 + 140*ex[8]^3)))) + 
      ex[3]^3*(ex[5]^8*(-28 + 218*ex[7] - 370*ex[7]^2 + 206*ex[7]^3 - 
          26*ex[7]^4) - ex[6]^2*ex[8]^4*(-10 + ex[6]^2 + 
          ex[6]*(10 - 20*ex[8]) - 24*ex[8] + 28*ex[8]^2) + 
        ex[5]^7*(772 + ex[6]*(-252 + 312*ex[7] + 37*ex[7]^2 - 73*ex[7]^3) + 
          80*ex[8] + ex[7]^4*(103 + 54*ex[8]) - 3*ex[7]^3*(439 + 136*ex[8]) - 
          2*ex[7]*(1411 + 262*ex[8]) + ex[7]^2*(3292 + 782*ex[8])) + 
        ex[5]^6*(ex[6]^2*(144 - 167*ex[7] - 37*ex[7]^2) - 
          ex[7]^4*(75 + 166*ex[8] + 30*ex[8]^2) + 
          ex[7]*(5852 + 5750*ex[8] + 39*ex[8]^2) + 
          2*(-960 - 1019*ex[8] + 54*ex[8]^2) + ex[7]^3*(1551 + 2073*ex[8] + 
            167*ex[8]^2) - ex[7]^2*(5502 + 5521*ex[8] + 268*ex[8]^2) + 
          ex[6]*(558 + ex[7]*(202 - 398*ex[8]) + 432*ex[8] - 
            ex[7]^2*(1295 + 29*ex[8]) + ex[7]^3*(333 + 115*ex[8]))) + 
        ex[5]^5*(1348 + ex[6]^3*(39 - 17*ex[7]) + 3828*ex[8] + 724*ex[8]^2 - 
          487*ex[8]^3 + ex[7]^2*(2760 + 6197*ex[8] + 1673*ex[8]^2 - 
            343*ex[8]^3) + ex[7]^4*(6 + 89*ex[8] + 63*ex[8]^2 + 2*ex[8]^3) + 
          ex[7]^3*(-379 - 1744*ex[8] - 679*ex[8]^2 + 66*ex[8]^3) + 
          2*ex[7]*(-1819 - 4296*ex[8] - 843*ex[8]^2 + 359*ex[8]^3) + 
          ex[6]^2*(-414 - 619*ex[8] + 2*ex[7]^2*(91 + 3*ex[8]) + 
            ex[7]*(451 + 420*ex[8])) + ex[6]*(ex[7]^2*(2057 + 1943*ex[8] - 
              15*ex[8]^2) + 3*ex[7]^3*(-69 - 168*ex[8] + ex[8]^2) + 
            2*(-63 + 171*ex[8] + 82*ex[8]^2) - 2*ex[7]*(701 + 1149*ex[8] + 
              96*ex[8]^2))) + ex[5]*ex[6]*ex[8]^3*(-11*ex[6]^3 + 
          ex[6]^2*(5 + (94 + 6*ex[7])*ex[8]) + ex[6]*(51 - 117*ex[8] - 
            211*ex[8]^2 + 4*ex[7]*(-3 + 10*ex[8] + 4*ex[8]^2)) - 
          2*(-11 + 77*ex[8] + 8*ex[8]^2 - 53*ex[8]^3 + 
            ex[7]*(8 - 23*ex[8] - 2*ex[8]^2 + 11*ex[8]^3))) + 
        ex[5]^2*ex[8]^2*(-64 + 5*ex[6]^4 + 59*ex[8] + 225*ex[8]^2 - 
          112*ex[8]^3 - 52*ex[8]^4 - 2*ex[7]^2*(8 - 6*ex[8] - 11*ex[8]^2 + 
            6*ex[8]^3) + ex[7]*(72 - 55*ex[8] - 163*ex[8]^2 + 80*ex[8]^3 + 
            24*ex[8]^4) + ex[6]^3*(83 + 41*ex[8] - ex[7]*(15 + 17*ex[8])) + 
          ex[6]^2*(-9 - 505*ex[8] - 129*ex[8]^2 + ex[7]*(84 + 125*ex[8] + 
              3*ex[8]^2) + ex[7]^2*(-31 + 10*ex[8] + 12*ex[8]^2)) - 
          ex[6]*(279 + 13*ex[8] - 1200*ex[8]^2 - 234*ex[8]^3 + 
            ex[7]^2*(58 - 72*ex[8] - 68*ex[8]^2 + 24*ex[8]^3) + 
            ex[7]*(-307 + 131*ex[8] + 758*ex[8]^2 + 48*ex[8]^3))) - 
        ex[5]^4*(244 + 2138*ex[8] + 966*ex[8]^2 - 1506*ex[8]^3 - 
          418*ex[8]^4 + 4*ex[7]^4*ex[8]*(1 + 5*ex[8]) + 
          ex[7]^3*ex[8]*(-281 - 317*ex[8] + 89*ex[8]^2 + 31*ex[8]^3) + 
          ex[7]^2*(352 + 2199*ex[8] + 576*ex[8]^2 - 757*ex[8]^3 - 
            212*ex[8]^4) + ex[7]*(-574 - 4154*ex[8] - 1112*ex[8]^2 + 
            2150*ex[8]^3 + 523*ex[8]^4) + ex[6]^3*(39 - 59*ex[8] + 
            ex[7]*(-9 + 43*ex[8])) + ex[6]^2*(-162 - 1057*ex[8] - 
            326*ex[8]^2 + ex[7]^2*(114 + 276*ex[8] - 72*ex[8]^2) + 
            ex[7]*(181 + 421*ex[8] + 126*ex[8]^2)) + 
          ex[6]*(ex[7]^2*(563 + 2333*ex[8] + 407*ex[8]^2 + 15*ex[8]^3) + 
            ex[7]^3*(-7 - 233*ex[8] - 155*ex[8]^2 + 51*ex[8]^3) - 
            2*ex[7]*(224 + 1963*ex[8] + 1032*ex[8]^2 + 79*ex[8]^3) + 
            2*(6 + 684*ex[8] + 985*ex[8]^2 + 95*ex[8]^3))) + 
        ex[5]^3*ex[8]*(7*ex[6]^4 + 12*ex[7]^3*ex[8]*(-2 + 3*ex[8] + 
            ex[8]^2) + ex[7]^2*(194 + 206*ex[8] - 551*ex[8]^2 - 189*ex[8]^3 - 
            13*ex[8]^4) - 3*(-96 - 210*ex[8] + 394*ex[8]^2 + 284*ex[8]^3 + 
            13*ex[8]^4) + ex[7]*(-480 - 773*ex[8] + 1626*ex[8]^2 + 
            828*ex[8]^3 + 48*ex[8]^4) + ex[6]^3*(-17 - 253*ex[8] + 
            ex[7]*(18 + 71*ex[8])) + ex[6]^2*(-283 - 106*ex[8] + 
            517*ex[8]^2 + ex[7]*(74 - 285*ex[8] - 146*ex[8]^2) + 
            ex[7]^2*(135 + 81*ex[8] - 53*ex[8]^2)) + 
          ex[6]*(336 + 1823*ex[8] - 99*ex[8]^2 - 494*ex[8]^3 + 
            ex[7]^3*(-4 - 50*ex[8] + 8*ex[8]^2 + 6*ex[8]^3) + 
            ex[7]^2*(451 + 408*ex[8] - 314*ex[8]^2 + 46*ex[8]^3) + 
            ex[7]*(-830 - 2091*ex[8] + 856*ex[8]^2 + 190*ex[8]^3)))) - 
      ex[3]^4*(ex[5]^8*(260 - 804*ex[7] + 902*ex[7]^2 - 406*ex[7]^3 + 
          52*ex[7]^4) + ex[6]^3*(4 + 6*ex[6] - 29*ex[8])*ex[8]^4 - 
        ex[5]^7*(1640 + ex[6]*(-150 + 28*ex[7] + 453*ex[7]^2 - 300*ex[7]^3 + 
            29*ex[7]^4) + 970*ex[8] + ex[7]^4*(153 + 115*ex[8]) - 
          ex[7]^3*(1697 + 976*ex[8]) - 2*ex[7]*(2333 + 1297*ex[8]) + 
          ex[7]^2*(4606 + 2489*ex[8])) + ex[5]*ex[6]^2*ex[8]^3*
         (-110 + 21*ex[6]^2 + 77*ex[8] + 285*ex[8]^2 + 
          ex[7]*(54 - 33*ex[8] - 69*ex[8]^2) + ex[6]*(-31 - 144*ex[8] + 
            4*ex[7]*(1 + 3*ex[8]))) + ex[5]^6*
         (ex[6]^2*(-364 + 543*ex[7] + 45*ex[7]^2 - 41*ex[7]^3) + 
          ex[7]^4*(82 + 256*ex[8] + 74*ex[8]^2) + 
          10*(262 + 460*ex[8] + 119*ex[8]^2) - ex[7]^3*(1439 + 2991*ex[8] + 
            733*ex[8]^2) + ex[7]^2*(5396 + 9150*ex[8] + 2264*ex[8]^2) - 
          ex[7]*(6576 + 11048*ex[8] + 2761*ex[8]^2) + 
          ex[6]*(86*(4 + 3*ex[8]) - 52*ex[7]*(39 + 19*ex[8]) - 
            10*ex[7]^3*(80 + 63*ex[8]) + ex[7]^4*(31 + 65*ex[8]) + 
            ex[7]^2*(2745 + 1262*ex[8]))) + ex[5]^2*ex[6]*ex[8]^2*
         (244 + ex[6]^3*(-9 + 5*ex[7]) + 413*ex[8] - 753*ex[8]^2 - 
          492*ex[8]^3 + ex[7]^2*(30 + 24*ex[8] - 45*ex[8]^2 - 30*ex[8]^3) + 
          ex[7]*(-238 - 270*ex[8] + 526*ex[8]^2 + 276*ex[8]^3) + 
          ex[6]^2*(-164 + ex[7]*(78 - 40*ex[8]) - 9*ex[8] + 
            ex[7]^2*(12 + 5*ex[8])) + ex[6]*(318 + 1021*ex[8] + 142*ex[8]^2 + 
            ex[7]^2*(46 + 6*ex[8] - 6*ex[8]^2) + ex[7]*(-325 - 532*ex[8] + 
              53*ex[8]^2))) - ex[5]^5*(1232 + ex[6]^3*(13 + 76*ex[7] + 
            23*ex[7]^2) + 5430*ex[8] + 3600*ex[8]^2 + 350*ex[8]^3 + 
          ex[7]^4*(5 + 101*ex[8] + 107*ex[8]^2 + 11*ex[8]^3) - 
          ex[7]^3*(207 + 1774*ex[8] + 1407*ex[8]^2 + 162*ex[8]^3) - 
          2*ex[7]*(1323 + 5541*ex[8] + 3629*ex[8]^2 + 402*ex[8]^3) + 
          ex[7]^2*(1666 + 7286*ex[8] + 5090*ex[8]^2 + 633*ex[8]^3) + 
          ex[6]^2*(-628 - 980*ex[8] + ex[7]^2*(446 + 87*ex[8]) - 
            ex[7]^3*(43 + 111*ex[8]) + ex[7]*(661 + 932*ex[8])) + 
          ex[6]*(854 + 3444*ex[8] + 1362*ex[8]^2 + ex[7]^4*(3 + 45*ex[8] + 
              38*ex[8]^2) - 2*ex[7]^3*(143 + 647*ex[8] + 152*ex[8]^2) - 
            4*ex[7]*(673 + 1920*ex[8] + 524*ex[8]^2) + 
            ex[7]^2*(2441 + 5225*ex[8] + 1106*ex[8]^2))) + 
        ex[5]^3*ex[8]*(ex[6]^4*(-39 + 10*ex[7]) - 2*ex[7]^3*
           (1 - 5*ex[8] - 3*ex[8]^2 + 6*ex[8]^3) + 
          ex[7]*(132 + 595*ex[8] - 135*ex[8]^2 - 720*ex[8]^3 - 152*ex[8]^4) + 
          8*(-12 - 61*ex[8] + 10*ex[8]^2 + 85*ex[8]^3 + 20*ex[8]^4) + 
          ex[7]^2*(-34 - 169*ex[8] + 17*ex[8]^2 + 192*ex[8]^3 + 36*ex[8]^4) - 
          ex[6]^3*(-204 - 454*ex[8] + ex[7]^2*(25 + 36*ex[8]) + 
            4*ex[7]*(55 + 47*ex[8])) + ex[6]^2*(21 - 919*ex[8] - 
            842*ex[8]^2 - ex[7]^2*(235 + 286*ex[8] + 4*ex[8]^2) + 
            ex[7]^3*(2 + 25*ex[8] + 7*ex[8]^2) + ex[7]*(224 + 1320*ex[8] + 
              455*ex[8]^2)) + ex[6]*(-560 - 3051*ex[8] - 1520*ex[8]^2 + 
            588*ex[8]^3 + 2*ex[7]^3*ex[8]*(33 + 13*ex[8] - 12*ex[8]^2) + 
            ex[7]*(862 + 3500*ex[8] + 1192*ex[8]^2 - 556*ex[8]^3) + 
            ex[7]^2*(-301 - 837*ex[8] - 319*ex[8]^2 + 109*ex[8]^3))) + 
        ex[5]^4*(128 - 3*ex[6]^4*(-7 + 5*ex[7]) + 1756*ex[8] + 2730*ex[8]^2 - 
          40*ex[8]^3 - 290*ex[8]^4 + 4*ex[7]^4*ex[8]*(1 + 6*ex[8] + 
            ex[8]^2) + ex[7]^2*(100 + 1349*ex[8] + 2228*ex[8]^2 + 
            354*ex[8]^3 - 80*ex[8]^4) + ex[7]^3*(6 - 148*ex[8] - 
            477*ex[8]^2 - 101*ex[8]^3 + ex[8]^4) + 
          ex[7]*(-232 - 2948*ex[8] - 4326*ex[8]^2 - 156*ex[8]^3 + 
            319*ex[8]^4) + ex[6]^3*(2*ex[7]^2*(5 + 27*ex[8]) - 
            7*(4 + 37*ex[8]) + 2*ex[7]*(57 + 146*ex[8])) - 
          ex[6]^2*(170 + 789*ex[8] + 201*ex[8]^2 + ex[7]*(-125 + 12*ex[8] + 
              50*ex[8]^2) - ex[7]^2*(211 + 742*ex[8] + 52*ex[8]^2) + 
            ex[7]^3*(3 + 72*ex[8] + 77*ex[8]^2)) + 
          ex[6]*(240 + 3438*ex[8] + 5373*ex[8]^2 + 858*ex[8]^3 + 
            ex[7]^4*ex[8]*(2 + 13*ex[8] + 2*ex[8]^2) + 2*ex[7]^3*ex[8]*
             (-157 - 251*ex[8] + 25*ex[8]^2) + ex[7]^2*(424 + 3010*ex[8] + 
              2824*ex[8]^2 + 218*ex[8]^3) - 2*ex[7]*(300 + 3117*ex[8] + 
              3700*ex[8]^2 + 400*ex[8]^3)))) - 
      ex[3]^5*(ex[5]^8*(180 - 510*ex[7] + 482*ex[7]^2 - 159*ex[7]^3 + 
          7*ex[7]^4) + 6*ex[6]^4*ex[8]^4 + ex[5]*ex[6]^3*ex[8]^3*
         (ex[6]*(21 - 4*ex[7]) + 4*ex[7]*(9 + 7*ex[8]) - 2*(35 + 76*ex[8])) - 
        ex[5]^7*(2*ex[6]*(90 - 302*ex[7] + 358*ex[7]^2 - 152*ex[7]^3 + 
            17*ex[7]^4) + 240*(4 + 3*ex[8]) + ex[7]^4*(13 + 17*ex[8]) - 
          40*ex[7]*(61 + 45*ex[8]) - 2*ex[7]^3*(271 + 213*ex[8]) + 
          ex[7]^2*(2012 + 1483*ex[8])) + ex[5]^2*ex[6]^2*ex[8]^2*
         (174 + ex[6]^2*(-36 + 36*ex[7] + ex[7]^2) + 851*ex[8] + 
          607*ex[8]^2 + 2*ex[7]^2*(6 + 27*ex[8] + 26*ex[8]^2) - 
          ex[7]*(192 + 587*ex[8] + 287*ex[8]^2) - 
          ex[6]*(1 - 123*ex[8] + 2*ex[7]^2*(-7 + 2*ex[8]) + 
            ex[7]*(55 + 111*ex[8]))) + ex[5]^6*
         (-(ex[6]^2*(178 - 280*ex[7] - 80*ex[7]^2 + 46*ex[7]^3 + ex[7]^4)) + 
          360*(3 + 8*ex[8] + 3*ex[8]^2) + ex[7]^4*(-5 + 38*ex[8] + 
            13*ex[8]^2) - 7*ex[7]^3*(40 + 158*ex[8] + 57*ex[8]^2) - 
          30*ex[7]*(81 + 212*ex[8] + 78*ex[8]^2) + 2*ex[7]^2*
           (816 + 2263*ex[8] + 831*ex[8]^2) + 2*ex[6]*(405 + 600*ex[8] - 
            73*ex[7]^3*(3 + 5*ex[8]) + ex[7]^4*(9 + 40*ex[8]) + 
            ex[7]^2*(941 + 1095*ex[8]) - ex[7]*(1097 + 1398*ex[8]))) + 
        ex[5]^5*(ex[6]^3*(57 - 181*ex[7] + 4*ex[7]^2 - 4*ex[7]^3) - 
          ex[7]^4*(-2 + 5*ex[8] + 29*ex[8]^2 + 3*ex[8]^3) - 
          144*(2 + 15*ex[8] + 20*ex[8]^2 + 5*ex[8]^3) + 
          12*ex[7]*(47 + 345*ex[8] + 450*ex[8]^2 + 110*ex[8]^3) + 
          ex[7]^3*(1 + 390*ex[8] + 706*ex[8]^2 + 156*ex[8]^3) - 
          ex[7]^2*(266 + 2334*ex[8] + 3296*ex[8]^2 + 803*ex[8]^3) + 
          ex[6]^2*(ex[7]*(5 + 42*ex[8]) + 2*ex[7]^3*(19 + 67*ex[8]) + 
            2*(71 + 76*ex[8]) - ex[7]^2*(388 + 319*ex[8])) - 
          ex[6]*(ex[7]^4*ex[8]*(29 + 54*ex[8]) + 18*(36 + 195*ex[8] + 
              140*ex[8]^2) - 3*ex[7]^3*(23 + 246*ex[8] + 182*ex[8]^2) - 
            6*ex[7]*(254 + 1147*ex[8] + 734*ex[8]^2) + 
            ex[7]^2*(965 + 3893*ex[8] + 2434*ex[8]^2))) + 
        ex[5]^3*ex[6]*ex[8]*(ex[6]^3*(-3 - 36*ex[7] + 2*ex[7]^2) + 
          ex[6]^2*(119 + 249*ex[8] + 2*ex[7]^3*ex[8] - 
            ex[7]^2*(37 + 8*ex[8]) - 5*ex[7]*(20 + 27*ex[8])) + 
          ex[6]*(-159 - 1380*ex[8] - 1418*ex[8]^2 + 8*ex[7]^3*ex[8]*
             (3 + ex[8]) - 3*ex[7]^2*(39 + 113*ex[8] + 76*ex[8]^2) + 
            ex[7]*(338 + 1759*ex[8] + 1236*ex[8]^2)) + 
          2*(ex[7]^3*(-2 + 6*ex[8] + 21*ex[8]^2 + 9*ex[8]^3) - 
            3*(19 + 180*ex[8] + 315*ex[8]^2 + 110*ex[8]^3) - 
            ex[7]^2*(16 + 150*ex[8] + 292*ex[8]^2 + 111*ex[8]^3) + 
            ex[7]*(86 + 657*ex[8] + 977*ex[8]^2 + 312*ex[8]^3))) + 
        ex[5]^4*(ex[6]^4*(12 + 4*ex[7] - 3*ex[7]^2) + 4*ex[7]^4*ex[8]^2*
           (1 + ex[8]) + 12*(1 + 24*ex[8] + 90*ex[8]^2 + 80*ex[8]^3 + 
            15*ex[8]^4) - ex[7]^3*(-2 + 5*ex[8] + 125*ex[8]^2 + 142*ex[8]^3 + 
            24*ex[8]^4) - 2*ex[7]*(10 + 234*ex[8] + 855*ex[8]^2 + 
            740*ex[8]^3 + 135*ex[8]^4) + ex[7]^2*(4 + 169*ex[8] + 
            807*ex[8]^2 + 782*ex[8]^3 + 142*ex[8]^4) + 
          ex[6]^3*(-51 - 277*ex[8] + 2*ex[7]^3*ex[8] + 2*ex[7]^2*
             (9 + 4*ex[8]) + 21*ex[7]*(5 + 19*ex[8])) + 
          ex[6]^2*(ex[7]^4*ex[8]^2 - 4*ex[7]^3*ex[8]*(17 + 24*ex[8]) + 
            9*ex[8]*(43 + 93*ex[8]) + ex[7]^2*(127 + 692*ex[8] + 
              415*ex[8]^2) - ex[7]*(93 + 1153*ex[8] + 1271*ex[8]^2)) + 
          ex[6]*(2*ex[7]^4*ex[8]^2*(5 + 4*ex[8]) + 
            18*(5 + 96*ex[8] + 255*ex[8]^2 + 120*ex[8]^3) - 
            ex[7]^3*(-9 + 71*ex[8] + 332*ex[8]^2 + 138*ex[8]^3) + 
            3*ex[7]^2*(27 + 379*ex[8] + 860*ex[8]^2 + 394*ex[8]^3) - 
            2*ex[7]*(95 + 1473*ex[8] + 3321*ex[8]^2 + 1418*ex[8]^3))))) - 
    ex[2]^8*ex[3]*(4*ex[5]*ex[7]*(-1 + ex[8])*(ex[6]*ex[8]*(-1 + 2*ex[8]) + 
        ex[5]*(-1 + ex[7])*(-2 + 2*ex[8] + ex[8]^2)) + 
      ex[3]^5*(ex[5]^6*(-1 + ex[7])^2*(-6*ex[7]^2 - ex[6]*ex[7]*
           (12 + ex[7]) + ex[6]^2*(-2 + ex[7]^2)) - ex[6]^5*ex[8]*
         (9 + 4*ex[6]^2 + 32*ex[8] + 14*ex[8]^2 - 4*ex[6]*(2 + 3*ex[8])) + 
        ex[5]*ex[6]^4*(9 + 4*ex[6]^3 + 93*ex[8] + 142*ex[8]^2 + 36*ex[8]^3 + 
          2*ex[6]^2*(-2 + ex[8] + 2*ex[7]*ex[8]) + 
          4*ex[6]*(-1 - (5 + 2*ex[7])*ex[8] + 2*(-2 + ex[7])*ex[8]^2) - 
          ex[7]*(5 + ex[8] - 2*ex[8]^2 + 6*ex[8]^3)) + ex[5]^5*(-1 + ex[7])*
         (ex[6]^3*(-3 + 15*ex[7] - 12*ex[7]^2 + 4*ex[7]^3) + 
          ex[6]*ex[7]*(-24*(3 + ex[8]) + 3*ex[7]*(11 + 4*ex[8]) + 
            ex[7]^2*(11 + 4*ex[8])) - ex[6]^2*(ex[7]*(3 + ex[8]) + 
            6*(6 + ex[8]) + ex[7]^3*(4 + 3*ex[8]) - ex[7]^2*(21 + 4*ex[8])) + 
          ex[7]^2*(-6*(2 + ex[8]) + ex[7]*(9 + 5*ex[8]))) + 
        ex[5]^2*ex[6]^3*(-45 - 2*ex[6]^3*(7 + 2*ex[7]) - 190*ex[8] - 
          150*ex[8]^2 - 21*ex[8]^3 + 2*ex[6]^2*(16 + ex[7]*(2 - 16*ex[8]) + 
            17*ex[8] + 8*ex[7]^2*ex[8]) + 2*ex[7]*(3 - 14*ex[8] - 
            11*ex[8]^2 + ex[8]^3) + ex[7]^2*(15 + 46*ex[8] + 48*ex[8]^2 + 
            9*ex[8]^3) - ex[6]*(28 + 104*ex[8] + 38*ex[8]^2 + 
            2*ex[7]^2*ex[8]*(16 + 9*ex[8]) - ex[7]*(34 + 60*ex[8] + 
              11*ex[8]^2))) - ex[5]^4*ex[6]*
         (ex[6]^3*(-19 + 31*ex[7] - 21*ex[7]^2 + 4*ex[7]^3) + 
          ex[6]^2*(60 + 27*ex[8] + 4*ex[7]^4*ex[8] - 4*ex[7]^3*
             (1 + 7*ex[8]) - 2*ex[7]*(54 + 25*ex[8]) + 
            ex[7]^2*(48 + 57*ex[8])) + ex[6]*(-2*ex[7]^4*ex[8]*(4 + ex[8]) - 
            12*ex[7]^2*(11 + 9*ex[8] + ex[8]^2) + 6*(15 + 12*ex[8] + 
              ex[8]^2) + ex[7]*(15 + 18*ex[8] + 2*ex[8]^2) + 
            ex[7]^3*(41 + 46*ex[8] + 6*ex[8]^2)) + 
          ex[7]*(-2*ex[7]^2*(3 + 3*ex[8] + ex[8]^2) + 
            12*(5 + 6*ex[8] + ex[8]^2) + ex[7]^3*(10 + 14*ex[8] + 
              3*ex[8]^2) - ex[7]*(60 + 75*ex[8] + 13*ex[8]^2))) + 
        ex[5]^3*ex[6]^2*(-4*ex[6]^3*(1 - 6*ex[7] + 4*ex[7]^2) + 
          ex[7]^3*(10 + 24*ex[8] + 11*ex[8]^2 + ex[8]^3) + 
          2*(20 + 45*ex[8] + 18*ex[8]^2 + ex[8]^3) - 
          2*ex[7]^2*(38 + 81*ex[8] + 39*ex[8]^2 + 3*ex[8]^3) + 
          ex[7]*(50 + 120*ex[8] + 51*ex[8]^2 + 3*ex[8]^3) + 
          ex[6]^2*(-18 + ex[7]^2*(16 - 3*ex[8]) - 17*ex[8] + 
            4*ex[7]^3*ex[8] + ex[7]*(-42 + 26*ex[8])) + 
          ex[6]*(-4*ex[7]^3*ex[8]*(2 + 3*ex[8]) + 5*(26 + 42*ex[8] + 
              9*ex[8]^2) - 2*ex[7]*(46 + 58*ex[8] + 17*ex[8]^2) + 
            ex[7]^2*(-14 + 30*ex[8] + 21*ex[8]^2)))) + 
      ex[3]*(-(ex[6]*ex[8]^3*(3*ex[6]^2 + 6*ex[6]*(-1 + ex[8]) + 
           2*(2 - 3*ex[8] + ex[8]^2))) + 2*ex[5]^4*(-1 + ex[7])^2*
         (-2 + 9*ex[8] + 2*ex[8]^2 + ex[7]*(-46 + 31*ex[8] + 2*ex[8]^2)) - 
        2*ex[5]^3*(-1 + ex[7])*(-10 + 21*ex[8] + 2*ex[8]^2 - 2*ex[8]^3 + 
          ex[7]*(40 - 36*ex[8] - 26*ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(-22 + 11*ex[8] + 18*ex[8]^2 + ex[8]^3) + 
          ex[6]*(9 - 14*ex[8] - 16*ex[8]^2 - ex[8]^3 + 
            ex[7]*(39 - 6*ex[8] - 8*ex[8]^2 + ex[8]^3))) + 
        ex[5]*(ex[6]^3*(9 - 20*ex[8])*ex[8]^2 - 2*(-1 + ex[7])*ex[8]^2*
           (2 - 3*ex[8] + ex[8]^2) + ex[6]*ex[8]*
           (ex[8]*(-10 + 8*ex[8] + ex[8]^2) - 2*ex[7]*(-4 + 7*ex[8] - 
              7*ex[8]^2 + 4*ex[8]^3)) - ex[6]^2*((3 - 25*ex[8])*ex[8]^2 + 
            ex[7]*(4 - 30*ex[8] + 33*ex[8]^2 + 15*ex[8]^3))) + 
        ex[5]^2*(ex[8]*(10 - 12*ex[8] + ex[8]^2 + 2*ex[8]^3 + 
            ex[6]*(14 - 47*ex[8] - 8*ex[8]^2) + ex[6]^2*(-21 + 42*ex[8] + 
              16*ex[8]^2)) - ex[7]*(16 - 18*ex[8] + ex[8]^3 + 2*ex[8]^4 - 
            4*ex[6]*(-12 - 5*ex[8] + 31*ex[8]^2 + 6*ex[8]^3) + 
            ex[6]^2*(-12 + 39*ex[8] - 6*ex[8]^2 + 16*ex[8]^3)) + 
          ex[7]^2*(4*(4 - 7*ex[8] + 3*ex[8]^2) - ex[6]*(-52 + 18*ex[8] + 
              53*ex[8]^2 + 16*ex[8]^3)))) + 
      ex[3]^2*(36*ex[5]^6*(-1 + ex[7])^3*(1 + ex[7]) + 
        ex[6]^2*ex[8]^2*(-2*ex[6]*(3 - 2*ex[8])^2 + 
          ex[6]^2*(9 - 6*ex[8] + 10*ex[8]^2) + 
          2*(9 - 19*ex[8] + 7*ex[8]^3)) - 2*ex[5]^5*(-1 + ex[7])^2*
         (54 - 34*ex[8] + 9*ex[7]^2*(7 + 2*ex[8]) + ex[7]*(-157 + 8*ex[8]) + 
          ex[6]*(ex[7]*(-21 + 2*ex[8]) - 3*(17 + 4*ex[8]))) + 
        2*ex[5]^4*(-1 + ex[7])*(-70 - 75*ex[8] + 29*ex[8]^2 + 
          ex[7]*(229 + 156*ex[8] - 38*ex[8]^2) + ex[7]^3*(31 + 32*ex[8] + 
            3*ex[8]^2) + ex[7]^2*(-188 - 107*ex[8] + 6*ex[8]^2) + 
          ex[6]^2*(18 + (52 - 22*ex[7])*ex[8] - 3*(-1 + ex[7])*ex[8]^2) - 
          ex[6]*(ex[7]^2*(136 + 24*ex[8] + ex[8]^2) - 
            2*(20 - 6*ex[8] + 5*ex[8]^2) + ex[7]*(-116 - 84*ex[8] + 
              9*ex[8]^2))) + ex[5]^3*(-12*ex[7]^3*(-3 + 3*ex[8] + 
            2*ex[8]^2) + 2*(-22 + 51*ex[8] + ex[8]^2 + 12*ex[8]^3) + 
          ex[7]^2*(-138 + 194*ex[8] + 49*ex[8]^2 + 18*ex[8]^3) - 
          ex[7]*(-146 + 260*ex[8] + 27*ex[8]^2 + 42*ex[8]^3) + 
          ex[6]^3*(-39 + 76*ex[8] + 24*ex[8]^2 - 3*ex[7]*(-1 + 12*ex[8] + 
              8*ex[8]^2)) + ex[6]^2*(126 + 74*ex[8] + 65*ex[8]^2 + 
            5*ex[8]^3 + ex[7]^2*(-111 - 10*ex[8] + 37*ex[8]^2 + 5*ex[8]^3) - 
            ex[7]*(75 - 32*ex[8] + 102*ex[8]^2 + 10*ex[8]^3)) + 
          ex[6]*(-72 - 244*ex[8] - 223*ex[8]^2 + ex[8]^3 + 
            2*ex[7]^3*(75 + 76*ex[8] + 12*ex[8]^2 + ex[8]^3) + 
            ex[7]*(448 + 588*ex[8] + 477*ex[8]^2 + 12*ex[8]^3) - 
            ex[7]^2*(538 + 472*ex[8] + 278*ex[8]^2 + 15*ex[8]^3))) + 
        ex[5]*ex[6]*(ex[6]^3*ex[8]*(-21 + 62*ex[8] + 10*ex[8]^2) + 
          2*ex[8]*(-27 + 25*ex[8] + 33*ex[8]^2 - 23*ex[8]^3 - ex[8]^4 + 
            ex[7]*(26 - 28*ex[8] - 21*ex[8]^2 + 16*ex[8]^3 + ex[8]^4)) + 
          ex[6]*(ex[8]*(42 - 19*ex[8] + 44*ex[8]^2 - 12*ex[8]^3) + 
            4*ex[7]*(-2 + 2*ex[8] - 10*ex[8]^2 - ex[8]^3 + 4*ex[8]^4)) + 
          ex[6]^2*(-(ex[8]*(-9 + 72*ex[8] + 80*ex[8]^2 + 8*ex[8]^3)) + 
            2*ex[7]*(-7 + 25*ex[8] + 20*ex[8]^2 + 3*ex[8]^3 + 4*ex[8]^4))) + 
        ex[5]^2*(36 - 6*ex[8] + 2*ex[6]^4*(7 - 10*ex[8])*ex[8] - 70*ex[8]^2 + 
          29*ex[8]^3 + 3*ex[8]^4 + ex[7]*(-68 + 22*ex[8] + 110*ex[8]^2 - 
            45*ex[8]^3 - 5*ex[8]^4) + 2*ex[7]^2*(16 - 8*ex[8] - 20*ex[8]^2 + 
            8*ex[8]^3 + ex[8]^4) + ex[6]^3*(39 - 127*ex[8] - 106*ex[8]^2 - 
            16*ex[8]^3 + ex[7]*(19 + 7*ex[8] + 90*ex[8]^2 + 16*ex[8]^3)) + 
          ex[6]^2*(-54 + 107*ex[8] + 315*ex[8]^2 + 78*ex[8]^3 + ex[8]^4 + 
            ex[7]^2*(74 + 134*ex[8] + 60*ex[8]^2 + 4*ex[8]^3 + ex[8]^4) - 
            ex[7]*(-30 + 393*ex[8] + 279*ex[8]^2 + 100*ex[8]^3 + 
              2*ex[8]^4)) + ex[6]*(-6 + 40*ex[8] - 193*ex[8]^2 + 29*ex[8]^3 - 
            4*ex[8]^4 + ex[7]*(-62 + 12*ex[8] + 317*ex[8]^2 - 87*ex[8]^3 - 
              2*ex[8]^4) + ex[7]^2*(76 - 92*ex[8] - 80*ex[8]^2 + 40*ex[8]^3 + 
              6*ex[8]^4)))) + ex[3]^4*(-2*ex[5]^6*(-1 + ex[7])^2*
         (-36 + 45*ex[7] - 8*ex[7]^2 + ex[6]*(-3 + 13*ex[7] - 11*ex[7]^2) + 
          ex[6]^2*(5 - 10*ex[7] + ex[7]^2)) + 2*ex[6]^4*ex[8]*
         (-7 + 13*ex[8] + 55*ex[8]^2 + 14*ex[8]^3 + 
          3*ex[6]^2*(-1 + 4*ex[8]) - 6*ex[6]*(-1 + 3*ex[8] + 3*ex[8]^2)) + 
        ex[5]^5*(-1 + ex[7])*(ex[6]^3*(41 - 44*ex[7] + 26*ex[7]^2) + 
          144*(2 + ex[8]) - 3*ex[7]^3*(13 + 6*ex[8]) - 
          12*ex[7]*(47 + 23*ex[8]) + 2*ex[7]^2*(159 + 74*ex[8]) + 
          ex[6]^2*(-30*(5 + ex[8]) + ex[7]^3*(7 + ex[8]) - 
            7*ex[7]^2*(17 + 7*ex[8]) + ex[7]*(321 + 72*ex[8])) + 
          ex[6]*(216 + 90*ex[8] - ex[7]^3*(62 + 33*ex[8]) - 
            4*ex[7]*(111 + 44*ex[8]) + ex[7]^2*(313 + 107*ex[8]))) + 
        ex[5]^4*(ex[6]^4*(65 - 106*ex[7] + 53*ex[7]^2) - 
          ex[6]^3*(19 + ex[7]^2*(94 - 48*ex[8]) - 27*ex[8] + 
            ex[7]^3*(26 + 30*ex[8]) + ex[7]*(-199 + 49*ex[8])) + 
          (-1 + ex[7])*(4*ex[7]^3*(3 + 5*ex[8] + ex[8]^2) - 
            36*(5 + 8*ex[8] + 2*ex[8]^2) + 6*ex[7]*(50 + 78*ex[8] + 
              19*ex[8]^2) - ex[7]^2*(132 + 217*ex[8] + 49*ex[8]^2)) + 
          ex[6]^2*(ex[7]^4*ex[8]^2 - 3*(76 + 43*ex[8] + 5*ex[8]^2) + 
            2*ex[7]^3*(3 + 92*ex[8] + 15*ex[8]^2) + ex[7]*(555 + 487*ex[8] + 
              59*ex[8]^2) - ex[7]^2*(293 + 554*ex[8] + 75*ex[8]^2)) + 
          ex[6]*(2*ex[7]^4*(12 + 24*ex[8] + 5*ex[8]^2) + 
            18*(35 + 48*ex[8] + 9*ex[8]^2) - ex[7]^3*(405 + 475*ex[8] + 
              84*ex[8]^2) + 3*ex[7]^2*(451 + 523*ex[8] + 98*ex[8]^2) - 
            2*ex[7]*(797 + 1005*ex[8] + 191*ex[8]^2))) - 
        ex[5]*ex[6]^3*(-14 + 80*ex[8] + 544*ex[8]^2 + 398*ex[8]^3 + 
          42*ex[8]^4 + ex[6]^3*(-11 + 9*ex[8]) + 
          ex[6]^2*(16 + (66 - 30*ex[7])*ex[8] - 30*(-2 + ex[7])*ex[8]^2) - 
          2*ex[7]*(-4 + 73*ex[8] + 179*ex[8]^2 + 89*ex[8]^3 + 11*ex[8]^4) + 
          ex[6]*(1 - 151*ex[8] - 219*ex[8]^2 - 46*ex[8]^3 + 
            4*ex[7]*(4 + 33*ex[8] + 34*ex[8]^2 + 14*ex[8]^3))) + 
        ex[5]^3*ex[6]*(10*ex[6]^4*ex[7] - ex[6]^3*(-16*ex[7]*(8 + 11*ex[8]) + 
            3*(57 + 46*ex[8]) + ex[7]^2*(82 + 62*ex[8])) + 
          ex[6]^2*(294 + 345*ex[8] + 45*ex[8]^2 + 2*ex[7]^3*ex[8]*
             (11 + 2*ex[8]) + ex[7]^2*(202 + 341*ex[8] + 46*ex[8]^2) - 
            ex[7]*(668 + 666*ex[8] + 107*ex[8]^2)) - 
          ex[6]*(92 + 699*ex[8] + 372*ex[8]^2 + 20*ex[8]^3 + 
            ex[7]^2*(254 + 231*ex[8] + 31*ex[8]^2) + 4*ex[7]^3*
             (-8 + 5*ex[8] + 16*ex[8]^2 + ex[8]^3) - 
            ex[7]*(278 + 986*ex[8] + 419*ex[8]^2 + 24*ex[8]^3)) + 
          2*(ex[7]^3*(38 + 117*ex[8] + 71*ex[8]^2 + 8*ex[8]^3) - 
            3*(50 + 165*ex[8] + 108*ex[8]^2 + 13*ex[8]^3) - 
            ex[7]^2*(227 + 616*ex[8] + 378*ex[8]^2 + 46*ex[8]^3) + 
            ex[7]*(342 + 992*ex[8] + 621*ex[8]^2 + 77*ex[8]^3))) + 
        ex[5]^2*ex[6]^2*(-15*ex[6]^4 + ex[6]^3*(44 + 96*ex[8] - 
            2*ex[7]*(19 + 20*ex[8])) + ex[6]^2*(23 - 48*ex[8] - ex[8]^2 + 
            ex[7]^2*ex[8]*(58 + 9*ex[8]) + ex[7]*(118 + 28*ex[8] - 
              14*ex[8]^2)) + ex[6]*(-134 - 230*ex[8] + 27*ex[8]^2 + 
            11*ex[8]^3 - 2*ex[7]^2*(4 + 106*ex[8] + 87*ex[8]^2 + 
              12*ex[8]^3) + ex[7]*(196 + 322*ex[8] + 239*ex[8]^2 + 
              49*ex[8]^3)) + 3*(24 + 254*ex[8] + 384*ex[8]^2 + 117*ex[8]^3 + 
            5*ex[8]^4 + 2*ex[7]^2*(16 + 59*ex[8] + 67*ex[8]^2 + 20*ex[8]^3 + 
              ex[8]^4) - ex[7]*(62 + 382*ex[8] + 462*ex[8]^2 + 137*ex[8]^3 + 
              7*ex[8]^4)))) + ex[3]^3*(2*ex[5]^6*(-1 + ex[7])^2*
         (42 + ex[6]^2*(6 - 4*ex[7]) - 68*ex[7] + 30*ex[7]^2 + 
          ex[6]*(-33 + 36*ex[7] + 7*ex[7]^2)) - 3*ex[6]^3*ex[8]*
         (2 - 18*ex[8] + 26*ex[8]^3 + 3*ex[8]^4 + 
          ex[6]^2*(1 - 6*ex[8] + 11*ex[8]^2) - 2*ex[6]*(1 - 6*ex[8] + 
            7*ex[8]^2 + 3*ex[8]^3)) - 2*ex[5]^5*(-1 + ex[7])*
         (ex[6]^3*(-13 + 9*ex[7]) - 3*(56 + 27*ex[8]) + 
          ex[7]^3*(75 + 29*ex[8]) - 2*ex[7]^2*(165 + 59*ex[8]) + 
          ex[7]*(421 + 170*ex[8]) - ex[6]^2*(-15 + 6*ex[8] + 
            ex[7]^2*(31 + 4*ex[8]) - 2*ex[7]*(-7 + 5*ex[8])) + 
          ex[6]*(111 + 50*ex[8] + ex[7]^3*(36 + 11*ex[8]) + 
            ex[7]^2*(-48 + 51*ex[8]) - ex[7]*(123 + 112*ex[8]))) + 
        ex[5]^4*(ex[6]^4*(12 - 8*ex[7]) + ex[6]^3*(177 + 35*ex[8] + 
            ex[7]^2*(127 + 23*ex[8]) - 2*ex[7]*(132 + 29*ex[8])) - 
          ex[6]^2*(498 + 249*ex[8] + 7*ex[8]^2 + 2*ex[7]^3*(59 + 32*ex[8] + 
              ex[8]^2) + ex[7]^2*(264 + 76*ex[8] + 9*ex[8]^2) - 
            ex[7]*(928 + 389*ex[8] + 18*ex[8]^2)) + 
          ex[6]*(184 + 66*ex[8] - 7*ex[8]^2 + ex[7]^2*(1069 + 160*ex[8] - 
              141*ex[8]^2) + ex[7]^4*(43 + 52*ex[8] + 6*ex[8]^2) + 
            2*ex[7]^3*(-252 - 58*ex[8] + 23*ex[8]^2) + 
            2*ex[7]*(-392 - 81*ex[8] + 48*ex[8]^2)) + (-1 + ex[7])*
           (8*ex[7]^3*(8 + 9*ex[8] + ex[8]^2) - 18*(20 + 14*ex[8] + 
              3*ex[8]^2) - ex[7]^2*(410 + 361*ex[8] + 50*ex[8]^2) + 
            ex[7]*(706 + 544*ex[8] + 90*ex[8]^2))) + 
        ex[5]^3*(2*ex[6]^5 + ex[7]*(262 + 130*ex[8] - 237*ex[8]^2 - 
            51*ex[8]^3) + ex[7]^3*(28 + 30*ex[8] - 22*ex[8]^2 - 6*ex[8]^3) + 
          12*(-10 - 5*ex[8] + 10*ex[8]^2 + 2*ex[8]^3) + 
          ex[7]^2*(-170 - 100*ex[8] + 139*ex[8]^2 + 33*ex[8]^3) + 
          ex[6]^4*(-13*(9 + 5*ex[8]) + ex[7]*(69 + 51*ex[8])) + 
          ex[6]^3*(41 + 121*ex[8] + 50*ex[8]^2 + ex[7]^2*(-87 - 65*ex[8] + 
              5*ex[8]^2) - 2*ex[7]*(67 - 9*ex[8] + 30*ex[8]^2)) - 
          ex[6]*(414 + 696*ex[8] + 75*ex[8]^2 + 4*ex[8]^3 + 
            ex[7]^2*(742 + 826*ex[8] + 100*ex[8]^2 - 24*ex[8]^3) + 
            2*ex[7]^3*(-75 - 89*ex[8] + 6*ex[8]^2 + 4*ex[8]^3) + 
            2*ex[7]*(-494 - 687*ex[8] - 86*ex[8]^2 + 6*ex[8]^3)) + 
          ex[6]^2*(352 + 417*ex[8] + 133*ex[8]^2 + 2*ex[8]^3 + 
            ex[7]^3*(65 + 93*ex[8] + 22*ex[8]^2 + 2*ex[8]^3) + 
            ex[7]^2*(-78 + 180*ex[8] + 10*ex[8]^2 + 7*ex[8]^3) - 
            ex[7]*(447 + 576*ex[8] + 195*ex[8]^2 + 11*ex[8]^3))) + 
        ex[5]^2*ex[6]*(114 + 342*ex[8] - 178*ex[8]^2 - 267*ex[8]^3 - 
          23*ex[8]^4 + 2*ex[6]^4*(-6 + 19*ex[8]) + 
          ex[7]^2*(100 + 128*ex[8] - 98*ex[8]^2 - 98*ex[8]^3 - 11*ex[8]^4) + 
          ex[7]*(-216 - 464*ex[8] + 294*ex[8]^2 + 338*ex[8]^3 + 34*ex[8]^4) - 
          ex[6]^3*(-117 - 90*ex[8] + 30*ex[8]^2 + ex[7]*(39 + 68*ex[8] + 
              2*ex[8]^2)) + ex[6]^2*(-135 - 474*ex[8] - 231*ex[8]^2 - 
            47*ex[8]^3 + ex[7]^2*(11 + 53*ex[8] - 11*ex[8]^2 - 10*ex[8]^3) + 
            2*ex[7]*(133 + 95*ex[8] + 102*ex[8]^2 + 29*ex[8]^3)) + 
          ex[6]*(-36 + 466*ex[8] + 302*ex[8]^2 - 23*ex[8]^3 + 2*ex[8]^4 + 
            2*ex[7]^2*(42 + 15*ex[8] + 31*ex[8]^2 + 18*ex[8]^3 + ex[8]^4) - 
            ex[7]*(-6 + 589*ex[8] + 244*ex[8]^2 + 37*ex[8]^3 + 4*ex[8]^4))) - 
        ex[5]*ex[6]^2*(-6 + 162*ex[8] + 194*ex[8]^2 - 304*ex[8]^3 - 
          127*ex[8]^4 - 3*ex[8]^5 + ex[6]^3*(-6 + 51*ex[8] + 7*ex[8]^2) + 
          ex[7]*(4 - 166*ex[8] - 86*ex[8]^2 + 220*ex[8]^3 + 73*ex[8]^4 + 
            3*ex[8]^5) + ex[6]^2*(9 - 24*ex[8] - 153*ex[8]^2 - 65*ex[8]^3 + 
            ex[7]*(11 - 13*ex[8] + 17*ex[8]^2 + 41*ex[8]^3)) + 
          ex[6]*(ex[8]*(-105 + 167*ex[8] + 124*ex[8]^2 + 3*ex[8]^3) - 
            2*ex[7]*(-11 - 29*ex[8] + 39*ex[8]^2 + 33*ex[8]^3 + 
              8*ex[8]^4))))) - ex[2]^7*(-2*ex[5]*ex[7]*(-1 + ex[8])^2*
       ex[8]^2 + ex[3]^6*(2*ex[5]^7*(-1 + ex[7])^2*ex[7]*
         (2*ex[6] + 3*ex[7]) - ex[6]^5*ex[8]*(ex[6]^2 - 
          2*ex[6]*(1 + 4*ex[8]) + 2*(1 + 9*ex[8] + 8*ex[8]^2)) + 
        ex[5]*ex[6]^4*(2 + ex[6]^3 + 48*ex[8] + 138*ex[8]^2 + 64*ex[8]^3 + 
          ex[6]^2*(-1 + (-2 + 6*ex[7])*ex[8]) - 
          ex[6]*(1 + 2*(5 + 6*ex[7])*ex[8] + 2*(7 + 4*ex[7])*ex[8]^2) + 
          ex[7]*(-1 + 5*ex[8] + 28*ex[8]^2 + 6*ex[8]^3)) + 
        ex[5]^6*(-1 + ex[7])*(ex[6]^2*(12 - 3*ex[7] - 9*ex[7]^2 + 
            4*ex[7]^3) - ex[6]*ex[7]*(-12*(6 + ex[8]) + ex[7]^2*(7 + ex[8]) + 
            ex[7]*(39 + 7*ex[8])) + ex[7]^2*(12*(3 + ex[8]) - 
            ex[7]*(27 + 10*ex[8]))) + ex[5]^5*
         (ex[6]^3*(15 - 56*ex[7] + 54*ex[7]^2 - 24*ex[7]^3 + 6*ex[7]^4) - 
          ex[6]^2*(3*ex[7]*(5 + ex[8]) + 6*ex[7]^4*(1 + 2*ex[8]) - 
            18*(5 + 2*ex[8]) + 3*ex[7]^2*(39 + 16*ex[8]) - 
            ex[7]^3*(57 + 37*ex[8])) + ex[7]^2*(6*(5 + 6*ex[8] + ex[8]^2) + 
            2*ex[7]^2*(8 + 11*ex[8] + 2*ex[8]^2) - ex[7]*(45 + 57*ex[8] + 
              10*ex[8]^2)) + ex[6]*ex[7]*(ex[7]^2*(2 + 8*ex[8]) + 
            2*ex[7]^3*(12 + 10*ex[8] + ex[8]^2) + 12*(15 + 12*ex[8] + 
              ex[8]^2) - ex[7]*(195 + 162*ex[8] + 14*ex[8]^2))) + 
        ex[5]^3*ex[6]^2*(ex[6]^3*(-11 + 26*ex[7] - 9*ex[7]^2) + 
          ex[7]^3*ex[8]*(6 + 3*ex[8] + ex[8]^2) + 
          6*(5 + 20*ex[8] + 15*ex[8]^2 + 2*ex[8]^3) - 
          2*ex[7]^2*(27 + 94*ex[8] + 81*ex[8]^2 + 15*ex[8]^3) + 
          ex[7]*(60 + 250*ex[8] + 195*ex[8]^2 + 27*ex[8]^3) - 
          ex[6]^2*(7 + 8*ex[8] + 4*ex[7]^3*ex[8] + ex[7]*(68 + 26*ex[8]) - 
            ex[7]^2*(9 + 28*ex[8])) + ex[6]*(-8*ex[7]^3*(-1 + ex[8])*ex[8] - 
            2*ex[7]*(24 + 32*ex[8] + 19*ex[8]^2) + ex[7]^2*(-36 - 20*ex[8] + 
              21*ex[8]^2) + 5*(24 + 68*ex[8] + 27*ex[8]^2))) - 
        ex[5]^2*ex[6]^3*(21 + 6*ex[6]^3*(1 + ex[7]) + 165*ex[8] + 
          230*ex[8]^2 + 60*ex[8]^3 - ex[6]^2*(18 + ex[7]*(6 - 18*ex[8]) + 
            41*ex[8] + 9*ex[7]^2*ex[8]) + 2*ex[7]*(2 + 41*ex[8] + 
            64*ex[8]^2 + 12*ex[8]^3) - ex[7]^2*(9 + 39*ex[8] + 62*ex[8]^2 + 
            24*ex[8]^3) + ex[6]*(17 + 116*ex[8] + 82*ex[8]^2 + 
            2*ex[7]^2*ex[8]*(9 + 16*ex[8]) - ex[7]*(21 + 70*ex[8] + 
              34*ex[8]^2))) + ex[5]^4*ex[6]*
         (2*ex[6]^3*(13 - 7*ex[7] + 2*ex[7]^2 + 2*ex[7]^3) - 
          ex[6]^2*(110 + ex[7]^3*(4 - 32*ex[8]) + 90*ex[8] + 
            6*ex[7]^4*ex[8] + 11*ex[7]^2*(2 + 9*ex[8]) - 
            2*ex[7]*(76 + 59*ex[8])) + ex[6]*(4*ex[7]^4*ex[8]*(3 + 2*ex[8]) - 
            12*(10 + 15*ex[8] + 3*ex[8]^2) - ex[7]^3*(34 + 80*ex[8] + 
              25*ex[8]^2) - ex[7]*(110 + 180*ex[8] + 39*ex[8]^2) + 
            ex[7]^2*(208 + 294*ex[8] + 72*ex[8]^2)) + 
          ex[7]*(2*ex[7]^2*(12 + 24*ex[8] + 12*ex[8]^2 + ex[8]^3) - 
            ex[7]^3*(10 + 26*ex[8] + 13*ex[8]^2 + ex[8]^3) - 
            4*(20 + 45*ex[8] + 18*ex[8]^2 + ex[8]^3) + 
            ex[7]*(50 + 120*ex[8] + 51*ex[8]^2 + 3*ex[8]^3)))) + 
      ex[3]*(ex[6]*ex[8]^4*(-2 + ex[6] + 2*ex[8]) - 
        2*ex[5]^3*(ex[8] - 2*ex[8]^2 - 3*ex[8]^3 - 
          2*ex[7]*(14 - 23*ex[8] + 3*ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(28 - 47*ex[8] + 8*ex[8]^2 + 5*ex[8]^3)) + 
        ex[5]^2*(ex[7]^2*(16 - 20*ex[8] - 20*ex[8]^2 + 21*ex[8]^3 + 
            4*ex[8]^4) + ex[7]*(-16 - 8*(-2 + 3*ex[6])*ex[8] + 
            (40 + 51*ex[6])*ex[8]^2 - 2*(22 + 7*ex[6])*ex[8]^3 + 
            4*ex[6]*ex[8]^4) - ex[8]^2*(8 - 15*ex[8] + 4*ex[8]^2 + 
            ex[6]*(-9 + 18*ex[8] + 4*ex[8]^2))) + ex[5]*ex[8]*
         (5*ex[6]^2*ex[8]^2*(-1 + 2*ex[8]) - 2*(ex[7] - ex[8])*ex[8]*
           (2 - 3*ex[8] + ex[8]^2) + ex[6]*((3 - 7*ex[8])*ex[8]^2 + 
            ex[7]*(8 - 24*ex[8] + 9*ex[8]^2 + 9*ex[8]^3)))) + 
      ex[3]^5*(-2*ex[5]^7*(-1 + ex[7])^2*(24 - (31 + 4*ex[6])*ex[7] + 
          5*(1 + ex[6])*ex[7]^2) + ex[6]^4*ex[8]*(-4 + 3*ex[8] + 
          106*ex[8]^2 + 60*ex[8]^3 + 2*ex[6]^2*(-1 + 7*ex[8]) - 
          4*ex[6]*(-1 + 4*ex[8] + 12*ex[8]^2)) - ex[5]^6*(-1 + ex[7])*
         (ex[6]^2*(-64 + 153*ex[7] - 67*ex[7]^2 + 7*ex[7]^3) + 
          144*(3 + ex[8]) - ex[7]^3*(61 + 17*ex[8]) - 
          6*ex[7]*(144 + 47*ex[8]) + ex[7]^2*(498 + 151*ex[8]) + 
          ex[6]*(12*(9 + 2*ex[8]) - 4*ex[7]*(73 + 15*ex[8]) - 
            ex[7]^3*(84 + 23*ex[8]) + ex[7]^2*(291 + 53*ex[8]))) + 
        ex[5]^5*(ex[6]^3*(-51 + 29*ex[7] - 32*ex[7]^2 + 26*ex[7]^3) - 
          144*(5 + 6*ex[8] + ex[8]^2) - ex[7]^4*(55 + 71*ex[8] + 8*ex[8]^2) + 
          6*ex[7]*(325 + 384*ex[8] + 63*ex[8]^2) + 
          ex[7]^3*(631 + 759*ex[8] + 108*ex[8]^2) - 
          ex[7]^2*(1808 + 2127*ex[8] + 334*ex[8]^2) + 
          ex[6]^2*(382 + 155*ex[8] + 3*ex[7]^4*(3 + ex[8]) - 
            4*ex[7]^3*(19 + 37*ex[8]) + ex[7]^2*(626 + 473*ex[8]) - 
            ex[7]*(991 + 477*ex[8])) - ex[6]*
           (18*(45 + 42*ex[8] + 4*ex[8]^2) + ex[7]^4*(90 + 128*ex[8] + 
              15*ex[8]^2) - 3*ex[7]^3*(281 + 237*ex[8] + 23*ex[8]^2) - 
            6*ex[7]*(371 + 319*ex[8] + 31*ex[8]^2) + 
            ex[7]^2*(2189 + 1733*ex[8] + 168*ex[8]^2))) - 
        ex[5]*ex[6]^3*(-4 + 3*ex[6]^3*(-1 + ex[8]) + 27*ex[8] + 523*ex[8]^2 + 
          754*ex[8]^3 + 170*ex[8]^4 + ex[6]^2*(4 - 26*(-2 + ex[7])*ex[8] + 
            (62 - 14*ex[7])*ex[8]^2) - ex[7]*(-2 + 85*ex[8] + 389*ex[8]^2 + 
            300*ex[8]^3 + 58*ex[8]^4) + ex[6]*(1 - 96*ex[8] - 293*ex[8]^2 - 
            117*ex[8]^3 + 4*ex[7]*(1 + 25*ex[8] + 40*ex[8]^2 + 
              19*ex[8]^3))) + ex[5]^4*(ex[6]^4*(133 - 166*ex[7] + 
            82*ex[7]^2) + 48*(5 + 15*ex[8] + 9*ex[8]^2 + ex[8]^3) + 
          ex[7]^4*(8 + 30*ex[8] + 16*ex[8]^2 + ex[8]^3) - 
          2*ex[7]^3*(59 + 208*ex[8] + 121*ex[8]^2 + 11*ex[8]^3) - 
          2*ex[7]*(290 + 855*ex[8] + 504*ex[8]^2 + 55*ex[8]^3) + 
          ex[7]^2*(448 + 1378*ex[8] + 807*ex[8]^2 + 83*ex[8]^3) - 
          ex[6]^3*(214 + 97*ex[8] + ex[7]^3*(2 + 40*ex[8]) - 
            6*ex[7]*(116 + 43*ex[8]) + ex[7]^2*(228 + 115*ex[8])) + 
          ex[6]^2*(4*ex[7]^4*ex[8]^2 + 9*(-28 - 4*ex[8] + ex[8]^2) + 
            2*ex[7]^3*(-51 + 50*ex[8] + 45*ex[8]^2) - 2*ex[7]^2*
             (-77 + 275*ex[8] + 118*ex[8]^2) + ex[7]*(354 + 422*ex[8] + 
              151*ex[8]^2)) + ex[6]*(2*ex[7]^4*(8 + 36*ex[8] + 20*ex[8]^2 + 
              ex[8]^3) + 36*(30 + 75*ex[8] + 33*ex[8]^2 + 2*ex[8]^3) - 
            ex[7]^3*(444 + 998*ex[8] + 401*ex[8]^2 + 24*ex[8]^3) + 
            3*ex[7]^2*(646 + 1300*ex[8] + 539*ex[8]^2 + 34*ex[8]^3) - 
            2*ex[7]*(1288 + 2841*ex[8] + 1206*ex[8]^2 + 76*ex[8]^3))) + 
        ex[5]^2*ex[6]^2*(38 - 11*ex[6]^4 + 733*ex[8] + 1998*ex[8]^2 + 
          1178*ex[8]^3 + 127*ex[8]^4 + ex[7]^2*(54 + 307*ex[8] + 
            540*ex[8]^2 + 288*ex[8]^3 + 31*ex[8]^4) - 
          2*ex[7]*(55 + 565*ex[8] + 1110*ex[8]^2 + 565*ex[8]^3 + 
            64*ex[8]^4) + ex[6]^3*(36 + 130*ex[8] - 
            2*ex[7]*(17 + 26*ex[8])) + ex[6]^2*(11 - 144*ex[8] - 
            111*ex[8]^2 + 2*ex[7]^2*ex[8]*(19 + 5*ex[8]) + 
            ex[7]*(90 + 212*ex[8] + 66*ex[8]^2)) + 
          ex[6]*(-89 - 286*ex[8] + 94*ex[8]^2 + 96*ex[8]^3 - 
            2*ex[7]^2*(-4 + 50*ex[8] + 116*ex[8]^2 + 23*ex[8]^3) + 
            ex[7]*(119 + 226*ex[8] + 180*ex[8]^2 + 90*ex[8]^3))) + 
        ex[5]^3*ex[6]*(ex[6]^4*(-20 + 38*ex[7]) + 
          ex[7]^3*(34 + 228*ex[8] + 270*ex[8]^2 + 75*ex[8]^3 + 3*ex[8]^4) - 
          6*(45 + 260*ex[8] + 315*ex[8]^2 + 90*ex[8]^3 + 4*ex[8]^4) - 
          ex[7]^2*(332 + 1534*ex[8] + 1686*ex[8]^2 + 473*ex[8]^3 + 
            21*ex[8]^4) + ex[7]*(586 + 2876*ex[8] + 3186*ex[8]^2 + 
            898*ex[8]^3 + 42*ex[8]^4) - ex[6]^3*(155 + 199*ex[8] - 
            8*ex[7]*(1 + 22*ex[8]) + ex[7]^2*(48 + 92*ex[8])) + 
          ex[6]^2*(374 + 814*ex[8] + 222*ex[8]^2 + 2*ex[7]^3*ex[8]*
             (5 + 7*ex[8]) - 3*ex[7]*(244 + 432*ex[8] + 145*ex[8]^2) + 
            ex[7]^2*(82 + 532*ex[8] + 193*ex[8]^2)) - 
          ex[6]*(128 + 1446*ex[8] + 1524*ex[8]^2 + 227*ex[8]^3 + 
            4*ex[7]^3*(-7 - 19*ex[8] + 12*ex[8]^2 + 4*ex[8]^3) + 
            ex[7]^2*(394 + 782*ex[8] + 399*ex[8]^2 + 48*ex[8]^3) - 
            ex[7]*(458 + 2286*ex[8] + 1759*ex[8]^2 + 237*ex[8]^3)))) + 
      ex[3]^4*(-2*ex[5]^7*(-1 + ex[7])^2*(30 - 47*ex[7] + 22*ex[7]^2 + 
          2*ex[6]*(-6 + 7*ex[7] + ex[7]^2)) - ex[6]^3*ex[8]*
         (2 - 34*ex[8] - 54*ex[8]^2 + 122*ex[8]^3 + 44*ex[8]^4 + 
          ex[6]^2*(1 - 18*ex[8] + 39*ex[8]^2) - 2*ex[6]*(1 - 16*ex[8] + 
            15*ex[8]^2 + 30*ex[8]^3)) + 2*ex[5]^6*(-1 + ex[7])*
         (-260 + ex[6]^2*(-4 + 7*ex[7] - 15*ex[7]^2) - 89*ex[8] + 
          ex[7]^3*(116 + 35*ex[8]) - 3*ex[7]^2*(169 + 44*ex[8]) + 
          ex[7]*(643 + 186*ex[8]) + ex[6]*(143 + 30*ex[8] + 
            ex[7]^3*(33 + 5*ex[8]) + ex[7]^2*(-1 + 31*ex[8]) - 
            ex[7]*(205 + 66*ex[8]))) + ex[5]^5*
         (-2*ex[6]^3*(50 - 77*ex[7] + 35*ex[7]^2) - 
          2*ex[7]^4*(125 + 115*ex[8] + 13*ex[8]^2) - 
          4*(275 + 228*ex[8] + 39*ex[8]^2) + ex[7]^3*(1748 + 1405*ex[8] + 
            168*ex[8]^2) - ex[7]^2*(3844 + 3029*ex[8] + 402*ex[8]^2) + 
          ex[7]*(3444 + 2766*ex[8] + 416*ex[8]^2) + 
          ex[6]^2*(424 + 89*ex[8] + 2*ex[7]^2*(101 + ex[8]) + 
            14*ex[7]^3*(10 + 3*ex[8]) - 7*ex[7]*(118 + 19*ex[8])) + 
          ex[6]*(154 + 276*ex[8] + 36*ex[8]^2 + ex[7]^3*(898 + 46*ex[8] - 
              50*ex[8]^2) - ex[7]^4*(122 + 99*ex[8] + 6*ex[8]^2) - 
            2*ex[7]*(-146 + 357*ex[8] + 73*ex[8]^2) + 
            ex[7]^2*(-1254 + 491*ex[8] + 166*ex[8]^2))) + 
        ex[5]^4*(ex[6]^4*(57 - 39*ex[7]) + 2*ex[7]^4*(27 + 65*ex[8] + 
            18*ex[8]^2) + 2*(400 + 485*ex[8] + 78*ex[8]^2 + 9*ex[8]^3) - 
          ex[7]^3*(558 + 1005*ex[8] + 267*ex[8]^2 + 14*ex[8]^3) + 
          ex[7]^2*(1744 + 2489*ex[8] + 617*ex[8]^2 + 40*ex[8]^3) - 
          ex[7]*(2034 + 2594*ex[8] + 537*ex[8]^2 + 44*ex[8]^3) + 
          ex[6]^3*(191 + 38*ex[8] + 3*ex[7]^2*(67 + 18*ex[8]) - 
            2*ex[7]*(94 + 53*ex[8])) - ex[6]^2*(1040 + 1041*ex[8] + 
            141*ex[8]^2 + ex[7]^3*(191 + 200*ex[8] + 20*ex[8]^2) + 
            ex[7]^2*(54 + 386*ex[8] + 38*ex[8]^2) - 
            ex[7]*(1553 + 1517*ex[8] + 214*ex[8]^2)) + 
          ex[6]*(ex[7]^4*(33 + 87*ex[8] + 26*ex[8]^2) + 
            ex[7]^2*(2571 + 2185*ex[8] - 95*ex[8]^2 - 59*ex[8]^3) + 
            3*(272 + 390*ex[8] + 45*ex[8]^2 + ex[8]^3) + 
            2*ex[7]*(-1264 - 1371*ex[8] - 55*ex[8]^2 + 17*ex[8]^3) + 
            ex[7]^3*(-808 - 782*ex[8] + 74*ex[8]^2 + 22*ex[8]^3))) + 
        ex[5]^3*(6*ex[6]^5 + ex[7]*(318 + 630*ex[8] - 395*ex[8]^2 - 
            405*ex[8]^3 - 36*ex[8]^4) + ex[7]^3*(17 + 64*ex[8] - 11*ex[8]^2 - 
            28*ex[8]^3 - 2*ex[8]^4) + 4*(-40 - 85*ex[8] + 55*ex[8]^2 + 
            59*ex[8]^3 + 5*ex[8]^4) + 2*ex[7]^2*(-87 - 179*ex[8] + 
            91*ex[8]^2 + 103*ex[8]^3 + 9*ex[8]^4) + 
          3*ex[6]^4*(-23*(3 + 2*ex[8]) + ex[7]*(41 + 23*ex[8])) + 
          ex[6]^3*(187 + 561*ex[8] + 250*ex[8]^2 + 2*ex[7]^2*
             (-48 - 73*ex[8] + 12*ex[8]^2) - 2*ex[7]*(228 + 101*ex[8] + 
              106*ex[8]^2)) + ex[6]^2*(436 + 378*ex[8] + 107*ex[8]^2 + 
            19*ex[8]^3 - ex[7]*(385 + 154*ex[8] + 234*ex[8]^2 + 6*ex[8]^3) + 
            ex[7]^3*(53 + 153*ex[8] + 68*ex[8]^2 + 8*ex[8]^3) - 
            ex[7]^2*(373 - 8*ex[8] + 31*ex[8]^2 + 24*ex[8]^3)) + 
          ex[6]*(-626 - 2104*ex[8] - 657*ex[8]^2 + 154*ex[8]^3 + 6*ex[8]^4 + 
            ex[7]^3*(116 + 342*ex[8] + 66*ex[8]^2 - 40*ex[8]^3 - 4*ex[8]^4) - 
            2*ex[7]*(-702 - 1826*ex[8] - 553*ex[8]^2 + 91*ex[8]^3 + 
              8*ex[8]^4) + ex[7]^2*(-942 - 1823*ex[8] - 615*ex[8]^2 + 
              92*ex[8]^3 + 14*ex[8]^4))) + ex[5]^2*ex[6]*
         (86 + 618*ex[8] + 218*ex[8]^2 - 802*ex[8]^3 - 279*ex[8]^4 - 
          9*ex[8]^5 + 6*ex[6]^4*(-2 + 9*ex[8]) - ex[7]^2*(-70 - 232*ex[8] + 
            8*ex[8]^2 + 218*ex[8]^3 + 73*ex[8]^4 + 3*ex[8]^5) + 
          2*ex[7]*(-80 - 420*ex[8] - 54*ex[8]^2 + 462*ex[8]^3 + 149*ex[8]^4 + 
            6*ex[8]^5) + ex[6]^3*(93 + 154*ex[8] - 123*ex[8]^2 + 
            ex[7]*(-31 - 72*ex[8] + 19*ex[8]^2)) + 
          ex[6]^2*(-89 - 752*ex[8] - 437*ex[8]^2 - 78*ex[8]^3 + 
            ex[7]^2*(17 + 78*ex[8] + 17*ex[8]^2 - 8*ex[8]^3) + 
            2*ex[7]*(104 + 212*ex[8] + 78*ex[8]^2 + 51*ex[8]^3)) + 
          ex[6]*(-52 + 622*ex[8] + 1202*ex[8]^2 + 73*ex[8]^3 - 29*ex[8]^4 + 
            2*ex[7]^2*(37 + 66*ex[8] + 21*ex[8]^2 + 48*ex[8]^3 + 8*ex[8]^4) - 
            ex[7]*(-32 + 859*ex[8] + 917*ex[8]^2 + 115*ex[8]^3 + 
              26*ex[8]^4))) - ex[5]*ex[6]^2*
         (ex[6]^3*(-2 + 31*ex[8] + 21*ex[8]^2) - 
          2*(1 - 57*ex[8] - 226*ex[8]^2 + 140*ex[8]^3 + 241*ex[8]^4 + 
            27*ex[8]^5) + ex[7]*(1 - 122*ex[8] - 278*ex[8]^2 + 250*ex[8]^3 + 
            242*ex[8]^4 + 27*ex[8]^5) + ex[6]^2*(3 + 14*ex[8] - 195*ex[8]^2 - 
            144*ex[8]^3 + ex[7]*(3 - 17*ex[8] + 19*ex[8]^2 + 49*ex[8]^3)) + 
          ex[6]*(ex[8]*(-113 + 99*ex[8] + 403*ex[8]^2 + 66*ex[8]^3) - 
            2*ex[7]*(-4 - 45*ex[8] + 23*ex[8]^2 + 75*ex[8]^3 + 
              31*ex[8]^4)))) + ex[3]^3*(-4*ex[5]^7*(-1 + ex[7])^3*
         (9 + 5*ex[7]) + ex[6]^2*ex[8]^2*(18 - 30*ex[8] - 52*ex[8]^2 + 
          42*ex[8]^3 + 7*ex[8]^4 + ex[6]^2*(9 - 18*ex[8] + 31*ex[8]^2) - 
          2*ex[6]*(9 - 18*ex[8] + 7*ex[8]^2 + 7*ex[8]^3)) + 
        2*ex[5]^6*(-1 + ex[7])^2*(30 - 53*ex[8] + 3*ex[7]^2*(27 + 5*ex[8]) + 
          ex[7]*(-183 + 28*ex[8]) + ex[6]*(-51 - 6*ex[8] + 
            ex[7]*(-5 + 2*ex[8]))) - 2*ex[5]^5*(-1 + ex[7])*
         (-260 - 87*ex[8] + 66*ex[8]^2 + ex[7]*(794 + 289*ex[8] - 
            99*ex[8]^2) + ex[7]^3*(106 + 83*ex[8] + 5*ex[8]^2) + 
          ex[7]^2*(-630 - 261*ex[8] + 28*ex[8]^2) - 
          2*ex[6]^2*(-9 - 13*ex[8] + ex[7]*(2 + 7*ex[8])) + 
          ex[6]*(186 + 69*ex[8] + 11*ex[8]^2 + ex[7]*(12 - 18*ex[8] - 
              13*ex[8]^2) + ex[7]^2*(-162 + 9*ex[8] + 2*ex[8]^2))) + 
        ex[5]^4*(400 + 392*ex[8] + 12*ex[8]^2 - 89*ex[8]^3 + 
          ex[7]^4*(52 + 111*ex[8] + 28*ex[8]^2) + 
          ex[7]^2*(1594 + 1369*ex[8] + 87*ex[8]^2 - 129*ex[8]^3) + 
          ex[7]^3*(-618 - 688*ex[8] - 68*ex[8]^2 + 26*ex[8]^3) + 
          ex[7]*(-1424 - 1192*ex[8] - 59*ex[8]^2 + 192*ex[8]^3) + 
          ex[6]^3*(39 - 38*ex[8] + 11*ex[7]*(-1 + 2*ex[8])) + 
          ex[6]^2*(-270 - 349*ex[8] - 95*ex[8]^2 + ex[7]^2*(129 - 151*ex[8] - 
              51*ex[8]^2) + ex[7]*(249 + 380*ex[8] + 146*ex[8]^2)) + 
          ex[6]*(-24 + 252*ex[8] + 191*ex[8]^2 - 11*ex[8]^3 + 
            ex[7]^3*(-523 - 314*ex[8] + 16*ex[8]^2) + 
            ex[7]^2*(1531 + 902*ex[8] + 242*ex[8]^2 - 5*ex[8]^3) + 
            ex[7]*(-924 - 936*ex[8] - 449*ex[8]^2 + 16*ex[8]^3))) + 
        ex[5]^3*(-7*ex[6]^4*ex[8] - 6*ex[7]^3*(-8 - ex[8] + 17*ex[8]^2 + 
            2*ex[8]^3) + 3*(-68 + 26*ex[8] + 126*ex[8]^2 + 15*ex[8]^3 + 
            8*ex[8]^4) + ex[7]^2*(-354 + 164*ex[8] + 479*ex[8]^2 + 
            59*ex[8]^3 + 14*ex[8]^4) - ex[7]*(-506 + 228*ex[8] + 
            777*ex[8]^2 + 83*ex[8]^3 + 38*ex[8]^4) + 
          ex[6]^3*(-117 + 245*ex[8] + 139*ex[8]^2 + 
            ex[7]*(15 - 113*ex[8] - 101*ex[8]^2)) + 
          ex[6]^2*(306 + 193*ex[8] - 101*ex[8]^2 - 4*ex[8]^3 - 
            ex[7]*(233 - 361*ex[8] + 18*ex[8]^2 + 8*ex[8]^3) + 
            ex[7]^2*(-259 - 164*ex[8] + 77*ex[8]^2 + 21*ex[8]^3)) + 
          ex[6]*(-84 - 696*ex[8] - 491*ex[8]^2 - 213*ex[8]^3 + 4*ex[8]^4 + 
            ex[7]^3*(126 + 269*ex[8] + 59*ex[8]^2 + 2*ex[8]^3) + 
            ex[7]*(748 + 1418*ex[8] + 819*ex[8]^2 + 473*ex[8]^3 + 
              3*ex[8]^4) - ex[7]^2*(854 + 795*ex[8] + 513*ex[8]^2 + 
              226*ex[8]^3 + 7*ex[8]^4))) + ex[5]^2*(36 + 90*ex[8] + 
          ex[6]^4*(42 - 65*ex[8])*ex[8] - 170*ex[8]^2 - 50*ex[8]^3 + 
          63*ex[8]^4 + 3*ex[8]^5 + ex[7]^2*(28 + 42*ex[8] - 96*ex[8]^2 - 
            10*ex[8]^3 + 20*ex[8]^4 + ex[8]^5) - 2*ex[7]*(32 + 65*ex[8] - 
            133*ex[8]^2 - 25*ex[8]^3 + 38*ex[8]^4 + 2*ex[8]^5) + 
          ex[6]^3*(39 - 153*ex[8] - 257*ex[8]^2 - 20*ex[8]^3 + 
            ex[7]*(25 - 16*ex[8] + 133*ex[8]^2 + 52*ex[8]^3)) + 
          ex[6]^2*(-54 - 81*ex[8] + 774*ex[8]^2 + 403*ex[8]^3 + 45*ex[8]^4 + 
            ex[7]^2*(68 + 177*ex[8] + 99*ex[8]^2 + 15*ex[8]^3 + 2*ex[8]^4) - 
            2*ex[7]*(-29 + 199*ex[8] + 315*ex[8]^2 + 170*ex[8]^3 + 
              29*ex[8]^4)) + ex[6]*(-6 + 264*ex[8] - 366*ex[8]^2 - 
            404*ex[8]^3 + 39*ex[8]^4 - 2*ex[8]^5 + ex[7]*(-70 - 384*ex[8] + 
              758*ex[8]^2 + 336*ex[8]^3 - 91*ex[8]^4) + 
            2*ex[7]^2*(46 + 16*ex[8] - 143*ex[8]^2 - 7*ex[8]^3 + 22*ex[8]^4 + 
              ex[8]^5))) + ex[5]*ex[6]*(ex[6]^3*ex[8]*(-21 + 66*ex[8] + 
            41*ex[8]^2) + ex[6]*(ex[8]*(42 - 57*ex[8] + 123*ex[8]^2 + 
              84*ex[8]^3 - 5*ex[8]^4) + 2*ex[7]*(-2 - ex[8] + ex[8]^2 - 
              43*ex[8]^3 + 5*ex[8]^4)) + ex[6]^2*
           (-(ex[8]*(-9 + 18*ex[8] + 245*ex[8]^2 + 67*ex[8]^3)) + 
            ex[7]*(-6 + 27*ex[8] + 55*ex[8]^2 + 15*ex[8]^3 + 27*ex[8]^4)) + 
          ex[8]*(-54 - 42*ex[8] + 242*ex[8]^2 - 44*ex[8]^3 - 59*ex[8]^4 - 
            ex[8]^5 + ex[7]*(50 + 16*ex[8] - 164*ex[8]^2 + 36*ex[8]^3 + 
              31*ex[8]^4 + ex[8]^5)))) - 
      ex[3]^2*(2*ex[5]^5*(-1 + ex[7])^2*(-8 + 27*ex[8] + 4*ex[8]^2 + 
          ex[7]*(-104 + 45*ex[8] + ex[8]^2)) + ex[6]*ex[8]^3*
         (2*ex[6]*(-9 + 8*ex[8] + ex[8]^2) + ex[6]^2*(9 - 2*ex[8] + 
            5*ex[8]^2) + 2*(6 - 5*ex[8] - 3*ex[8]^2 + 2*ex[8]^3)) - 
        2*ex[5]^4*(-1 + ex[7])*(-40 + 52*ex[8] - 34*ex[8]^2 - 8*ex[8]^3 + 
          ex[7]^2*(-117 + 14*ex[8] + 52*ex[8]^2 + ex[8]^3) + 
          ex[7]*(205 - 86*ex[8] - 42*ex[8]^2 + 7*ex[8]^3) + 
          ex[6]*(36 - 42*ex[8] - 32*ex[8]^2 - ex[8]^3 + 
            ex[7]*(76 + 6*ex[8] + 2*ex[8]^2 + ex[8]^3))) + 
        ex[5]^3*(60 - 8*ex[8] - 232*ex[8]^2 + 21*ex[8]^3 + 12*ex[8]^4 + 
          ex[7]^3*(-50 - 8*ex[8] + 86*ex[8]^2 + 20*ex[8]^3) + 
          ex[7]*(-292 + 170*ex[8] + 484*ex[8]^2 + ex[8]^3 - 20*ex[8]^4) + 
          2*ex[7]^2*(142 - 83*ex[8] - 163*ex[8]^2 - 21*ex[8]^3 + 4*ex[8]^4) + 
          ex[6]^2*(ex[8]*(-63 + 84*ex[8] + 16*ex[8]^2) - 
            ex[7]*(-28 + 45*ex[8] + 24*ex[8]^2 + 16*ex[8]^3)) + 
          ex[6]*(-54 + 84*ex[8] + 88*ex[8]^2 + 59*ex[8]^3 + 2*ex[8]^4 + 
            ex[7]^2*(250 - 26*ex[8] - 38*ex[8]^2 - ex[8]^3 + 2*ex[8]^4) - 
            2*ex[7]*(86 + 89*ex[8] - 23*ex[8]^2 + 29*ex[8]^3 + 2*ex[8]^4))) + 
        ex[5]^2*(ex[8]*(-30 + 28*ex[8] + 2*ex[6]^3*(9 - 10*ex[8])*ex[8] + 
            15*ex[8]^2 - 14*ex[8]^3 - 4*ex[8]^4 - ex[6]^2*(-63 + 105*ex[8] + 
              102*ex[8]^2 + 14*ex[8]^3) + ex[6]*(-42 + 71*ex[8] + 
              191*ex[8]^2 + 16*ex[8]^3)) + ex[7]^2*(-32 + 20*ex[8] + 
            42*ex[8]^2 - 30*ex[8]^3 + ex[6]*(-64 - 18*ex[8] + 135*ex[8]^2 + 
              51*ex[8]^3 + 4*ex[8]^4)) + ex[7]*(32 + 18*ex[8] - 94*ex[8]^2 + 
            37*ex[8]^3 + 7*ex[8]^4 + 4*ex[8]^5 + ex[6]^2*(-20 + 73*ex[8] + 
              62*ex[8]^3 + 14*ex[8]^4) - 2*ex[6]*(-28 - 74*ex[8] + 
              169*ex[8]^2 + 90*ex[8]^3 + 17*ex[8]^4))) + 
        ex[5]*(3*ex[6]^3*ex[8]^2*(-9 + 18*ex[8] + 5*ex[8]^2) + 
          (-1 + ex[8])*ex[8]^2*(6*(2 + ex[8] - ex[8]^2) + 
            ex[7]*(-11 - 3*ex[8] + 4*ex[8]^2)) + ex[6]*ex[8]*
           (ex[8]*(30 - 29*ex[8] + 5*ex[8]^2 - 2*ex[8]^3) + 
            2*ex[7]*(-8 + 8*ex[8] - 3*ex[8]^2 - 3*ex[8]^3 + 6*ex[8]^4)) + 
          ex[6]^2*(-(ex[8]^2*(-9 + 52*ex[8] + 61*ex[8]^2 + 2*ex[8]^3)) + 
            ex[7]*(3 - 30*ex[8] + 32*ex[8]^2 + 63*ex[8]^3 + 2*ex[8]^4 + 
              2*ex[8]^5))))) + 
    ex[2]^5*(ex[5]*ex[8]^2*(ex[8]*(ex[5]^2*(-3 + 4*ex[8]) + 
          ex[6]*ex[8]*(-3 + 5*ex[8] + 2*ex[8]^2) + 
          ex[5]*(3 + 2*(-2 + ex[6])*ex[8] - 2*(2 + ex[6])*ex[8]^2)) + 
        ex[7]*((-1 + ex[8])^2*(3 + 4*ex[8]) + ex[5]^2*(28 - 33*ex[8] + 
            6*ex[8]^2) + ex[5]*(-20 + 17*ex[8] + 13*ex[8]^2 - 6*ex[8]^3))) + 
      ex[3]^6*(3*ex[5]^8*ex[7]^2*(4 - 7*ex[7] + 3*ex[7]^2) + 
        2*ex[6]^5*ex[8]^3 + ex[5]*ex[6]^4*ex[8]^2*(ex[6]*(1 + 4*ex[7]) - 
          (2 + ex[7])*(7 + 15*ex[8])) + ex[5]^2*ex[6]^3*ex[8]*
         (14 + ex[6]^2*(-5 - 2*ex[7] + ex[7]^2) + 87*ex[8] + 75*ex[8]^2 - 
          ex[7]^2*(2 + 3*ex[8] + 9*ex[8]^2) + 2*ex[7]*(8 + 56*ex[8] + 
            47*ex[8]^2) + ex[6]*(14 - 2*ex[7]^2 + 47*ex[8] - 
            ex[7]*(8 + 17*ex[8]))) - ex[5]^7*ex[7]*
         (ex[6]*(60 - 75*ex[7] + 14*ex[7]^2 + 4*ex[7]^3) + 
          ex[7]*(90 + 36*ex[8] - 3*ex[7]*(45 + 19*ex[8]) + 
            ex[7]^2*(48 + 22*ex[8]))) + ex[5]^6*
         (ex[6]^2*(40 + 10*ex[7] - 76*ex[7]^2 + 34*ex[7]^3 - 4*ex[7]^4) + 
          2*ex[6]*ex[7]*(-4*ex[7]^2*(4 + ex[8]) + 30*(4 + 3*ex[8]) + 
            ex[7]^3*(11 + 7*ex[8]) - 5*ex[7]*(19 + 15*ex[8])) + 
          ex[7]^2*(12*(10 + 15*ex[8] + 3*ex[8]^2) + ex[7]^2*(42 + 76*ex[8] + 
              17*ex[8]^2) - 3*ex[7]*(50 + 80*ex[8] + 17*ex[8]^2))) - 
        ex[5]^3*ex[6]^2*(2 + ex[6]^3*(-2 + 2*ex[7] + ex[7]^2) + 36*ex[8] + 
          90*ex[8]^2 + 40*ex[8]^3 - ex[7]^3*(1 + 9*ex[8] + 22*ex[8]^2 + 
            14*ex[8]^3) - 2*ex[7]^2*(1 + 9*ex[8] + 21*ex[8]^2 + 18*ex[8]^3) + 
          ex[7]*(7 + 129*ex[8] + 330*ex[8]^2 + 150*ex[8]^3) - 
          ex[6]^2*(-1 + ex[7]^2*(1 - 6*ex[8]) - 10*ex[8] + 2*ex[7]^3*ex[8] + 
            ex[7]*(11 + 49*ex[8])) + ex[6]*(11 + 138*ex[8] + 180*ex[8]^2 + 
            4*ex[7]^3*ex[8]*(1 + 3*ex[8]) - ex[7]^2*(7 + 42*ex[8] + 
              24*ex[8]^2) + ex[7]*(2 + 64*ex[8] + 92*ex[8]^2))) - 
        ex[5]^5*(ex[6]^3*(30 - 66*ex[7] + 9*ex[7]^2 - 4*ex[7]^3 + ex[7]^4) + 
          ex[6]^2*(30*(3 + 4*ex[8]) - ex[7]^4*(1 + 12*ex[8]) + 
            10*ex[7]*(12 + 17*ex[8]) + ex[7]^3*(22 + 74*ex[8]) - 
            ex[7]^2*(177 + 208*ex[8])) + ex[6]*ex[7]*
           (60*(3 + 8*ex[8] + 3*ex[8]^2) - 15*ex[7]*(4 + 12*ex[8] + 
              5*ex[8]^2) + 2*ex[7]^3*(7 + 20*ex[8] + 8*ex[8]^2) - 
            2*ex[7]^2*(34 + 72*ex[8] + 29*ex[8]^2)) + 
          ex[7]^2*(6*(5 + 20*ex[8] + 15*ex[8]^2 + 2*ex[8]^3) - 
            5*ex[7]*(6 + 26*ex[8] + 21*ex[8]^2 + 3*ex[8]^3) + 
            ex[7]^2*(6 + 32*ex[8] + 28*ex[8]^2 + 4*ex[8]^3))) + 
        ex[5]^4*ex[6]*(-(ex[6]^3*(7 + 17*ex[7] - 6*ex[7]^2 + 2*ex[7]^3)) + 
          ex[6]^2*(51 + 135*ex[8] + ex[7]^4*ex[8] - 3*ex[7]^2*
             (11 + 2*ex[8]) + ex[7]^3*(2 + 8*ex[8]) - 
            4*ex[7]*(9 + 17*ex[8])) + ex[6]*(-2*ex[7]^4*ex[8]*(1 + 4*ex[8]) + 
            12*(3 + 15*ex[8] + 10*ex[8]^2) + ex[7]^3*(-7 + 10*ex[8] + 
              26*ex[8]^2) - 6*ex[7]^2*(10 + 39*ex[8] + 28*ex[8]^2) + 
            ex[7]*(87 + 450*ex[8] + 310*ex[8]^2)) + 
          ex[7]*(ex[7]*(3 + 15*ex[8] + 10*ex[8]^2) + 
            12*(2 + 15*ex[8] + 20*ex[8]^2 + 5*ex[8]^3) + 
            ex[7]^3*(1 + 11*ex[8] + 18*ex[8]^2 + 6*ex[8]^3) - 
            2*ex[7]^2*(6 + 39*ex[8] + 56*ex[8]^2 + 18*ex[8]^3)))) + 
      ex[3]^5*(ex[5]^8*(-72 + 222*ex[7] - 234*ex[7]^2 + 91*ex[7]^3 - 
          7*ex[7]^4) + ex[6]^4*(-8 + 6*ex[6] - 31*ex[8])*ex[8]^3 + 
        ex[5]^7*(ex[6]*(90 - 346*ex[7] + 503*ex[7]^2 - 295*ex[7]^3 + 
            54*ex[7]^4) + 15*ex[7]^4*(3 + ex[8]) + 144*(5 + 2*ex[8]) - 
          6*ex[7]*(335 + 132*ex[8]) - ex[7]^3*(661 + 245*ex[8]) + 
          ex[7]^2*(1908 + 733*ex[8])) + ex[5]*ex[6]^3*ex[8]^2*
         (46 + 9*ex[6]^2 + 359*ex[8] + 309*ex[8]^2 - 
          ex[7]*(52 + 157*ex[8] + 61*ex[8]^2) + ex[6]*(-45 - 88*ex[8] + 
            4*ex[7]*(7 + 5*ex[8]))) + ex[5]^6*
         (ex[6]^2*(232 - 516*ex[7] + 172*ex[7]^2 + 18*ex[7]^3 + 5*ex[7]^4) - 
          144*(10 + 15*ex[8] + 3*ex[8]^2) - ex[7]^4*(37 + 88*ex[8] + 
            9*ex[8]^2) + 18*ex[7]*(200 + 295*ex[8] + 58*ex[8]^2) + 
          ex[7]^3*(818 + 1348*ex[8] + 231*ex[8]^2) - 
          ex[7]^2*(2948 + 4404*ex[8] + 837*ex[8]^2) - 
          ex[6]*(120*(7 + 6*ex[8]) + 2*ex[7]^4*(38 + 63*ex[8]) + 
            7*ex[7]^2*(346 + 243*ex[8]) - 2*ex[7]^3*(430 + 367*ex[8]) - 
            2*ex[7]*(1208 + 917*ex[8]))) + 
        ex[5]^5*(2*ex[6]^3*(-35 + 148*ex[7] - 28*ex[7]^2 + 5*ex[7]^3) + 
          ex[7]^4*(3 + 57*ex[8] + 49*ex[8]^2 + ex[8]^3) + 
          144*(5 + 20*ex[8] + 15*ex[8]^2 + 2*ex[8]^3) - 
          30*ex[7]*(53 + 208*ex[8] + 153*ex[8]^2 + 20*ex[8]^3) - 
          ex[7]^3*(180 + 1106*ex[8] + 863*ex[8]^2 + 91*ex[8]^3) + 
          ex[7]^2*(1038 + 4406*ex[8] + 3294*ex[8]^2 + 411*ex[8]^3) - 
          ex[6]^2*(ex[7]^4*(1 + ex[8]) + 8*ex[7]^3*(15 + 11*ex[8]) + 
            6*(62 + 53*ex[8]) + 2*ex[7]^2*(-191 + 92*ex[8]) - 
            2*ex[7]*(207 + 283*ex[8])) + 
          ex[6]*(90*(15 + 44*ex[8] + 18*ex[8]^2) + 2*ex[7]^4*
             (7 + 60*ex[8] + 42*ex[8]^2) - ex[7]^3*(474 + 1492*ex[8] + 
              587*ex[8]^2) - 2*ex[7]*(1653 + 4154*ex[8] + 1578*ex[8]^2) + 
            ex[7]^2*(2476 + 5614*ex[8] + 2090*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*ex[8]*(ex[6]^3*(-21 + 10*ex[7]) - 
          2*ex[6]^2*(-15 - 71*ex[8] + ex[7]^2*(-1 + 3*ex[8]) + 
            ex[7]*(32 + 62*ex[8])) + ex[6]*(48 - 27*ex[8] - 242*ex[8]^2 + 
            2*ex[7]^2*(-8 + 15*ex[8]^2) + ex[7]*(-8 + 157*ex[8] + 
              104*ex[8]^2)) - 3*(24 + 297*ex[8] + 601*ex[8]^2 + 226*ex[8]^3 + 
            ex[7]^2*(8 + 41*ex[8] + 73*ex[8]^2 + 28*ex[8]^3) - 
            2*ex[7]*(21 + 159*ex[8] + 222*ex[8]^2 + 67*ex[8]^3))) - 
        ex[5]^4*(ex[6]^4*(62 - 16*ex[7] + 5*ex[7]^2) + ex[7]^4*ex[8]*
           (5 + 16*ex[8] + 6*ex[8]^2) - 2*ex[7]^3*ex[8]*(60 + 174*ex[8] + 
            88*ex[8]^2 + 7*ex[8]^3) + 72*(1 + 10*ex[8] + 20*ex[8]^2 + 
            10*ex[8]^3 + ex[8]^4) - 6*ex[7]*(23 + 225*ex[8] + 440*ex[8]^2 + 
            215*ex[8]^3 + 21*ex[8]^4) + ex[7]^2*(60 + 733*ex[8] + 
            1598*ex[8]^2 + 798*ex[8]^3 + 73*ex[8]^4) + 
          ex[6]^3*(-211 + 4*ex[7]^3 + ex[7]^2*(8 - 165*ex[8]) - 471*ex[8] + 
            25*ex[7]*(19 + 32*ex[8])) + ex[6]^2*(-30 + 609*ex[8] + 
            738*ex[8]^2 + 4*ex[7]^4*ex[8]^2 - 2*ex[7]^3*(15 + 106*ex[8] + 
              33*ex[8]^2) + ex[7]^2*(475 + 967*ex[8] + 222*ex[8]^2) - 
            ex[7]*(273 + 1574*ex[8] + 898*ex[8]^2)) + 
          ex[6]*(4*ex[7]^4*ex[8]*(3 + 10*ex[8] + 3*ex[8]^2) + 
            36*(13 + 105*ex[8] + 150*ex[8]^2 + 40*ex[8]^3) - 
            ex[7]^3*(27 + 502*ex[8] + 724*ex[8]^2 + 172*ex[8]^3) + 
            3*ex[7]^2*(187 + 1138*ex[8] + 1414*ex[8]^2 + 368*ex[8]^3) - 
            2*ex[7]*(512 + 3426*ex[8] + 4324*ex[8]^2 + 1097*ex[8]^3))) + 
        ex[5]^3*ex[6]*(ex[6]^4*(6 - 10*ex[7]) - ex[7]^3*(-2 + 9*ex[8] + 
            103*ex[8]^2 + 112*ex[8]^3 + 24*ex[8]^4) + 
          6*(4 + 102*ex[8] + 405*ex[8]^2 + 380*ex[8]^3 + 75*ex[8]^4) + 
          ex[7]^2*(16 + 317*ex[8] + 1143*ex[8]^2 + 1070*ex[8]^3 + 
            212*ex[8]^4) - 2*ex[7]*(24 + 491*ex[8] + 1638*ex[8]^2 + 
            1378*ex[8]^3 + 263*ex[8]^4) + ex[6]^3*(14 + 39*ex[8] + 
            ex[7]^2*(-3 + 11*ex[8]) + 8*ex[7]*(3 + 11*ex[8])) + 
          ex[6]^2*(-55 - 525*ex[8] + 2*ex[7]^3*(1 - 5*ex[8])*ex[8] - 
            468*ex[8]^2 + ex[7]^2*(16 + 16*ex[8] - 139*ex[8]^2) + 
            ex[7]*(91 + 543*ex[8] + 461*ex[8]^2)) + 
          ex[6]*(18 + 771*ex[8] + 2784*ex[8]^2 + 1502*ex[8]^3 + 
            4*ex[7]^3*ex[8]*(-7 - 17*ex[8] + ex[8]^2) + 
            ex[7]^2*(65 + 534*ex[8] + 784*ex[8]^2 + 318*ex[8]^3) - 
            ex[7]*(83 + 1481*ex[8] + 3380*ex[8]^2 + 1350*ex[8]^3)))) + 
      ex[3]^2*(2*ex[5]^7*(-1 + ex[7])^2*(-8 + 9*ex[8] + 
          ex[7]*(-64 + 7*ex[8])) + ex[6]*ex[8]^3*(4 + 18*ex[8] - 22*ex[8]^2 - 
          6*ex[8]^3 + 6*ex[8]^4 - 6*ex[6]*(-1 + ex[8])^2*(1 + 2*ex[8]) + 
          3*ex[6]^2*(1 - 2*ex[8] + 5*ex[8]^2)) - 4*ex[5]^6*(-1 + ex[7])*
         (-20 - 6*ex[8] - 19*ex[8]^2 + 5*ex[7]*(43 + 3*ex[8] + ex[8]^2) + 
          ex[7]^2*(-131 - 23*ex[8] + 8*ex[8]^2) + 
          ex[6]*(18 - 7*ex[8] + 3*ex[7]*(6 + ex[8]))) + 
        ex[5]^5*(456 - 68*ex[8] - 28*ex[8]^2 + 125*ex[8]^3 - 
          3*ex[6]^2*(ex[7]*(-6 + ex[8]) + 7*ex[8]) + 
          ex[7]^3*(-468 - 357*ex[8] + 114*ex[8]^2 + 22*ex[8]^3) + 
          ex[7]^2*(2104 + 449*ex[8] - 362*ex[8]^2 + 24*ex[8]^3) - 
          3*ex[7]*(688 + 44*ex[8] - 112*ex[8]^2 + 57*ex[8]^3) + 
          2*ex[6]*(-162 + 70*ex[8] + 91*ex[8]^2 + ex[7]^2*(230 + 33*ex[8] + 
              34*ex[8]^2) - ex[7]*(36 + 187*ex[8] + 101*ex[8]^2))) + 
        ex[5]^4*(-272 - 588*ex[8] + 1056*ex[8]^2 + 149*ex[8]^3 - 
          110*ex[8]^4 + ex[7]^2*(-1096 - 621*ex[8] + 1347*ex[8]^2 + 
            242*ex[8]^3 - 44*ex[8]^4) + ex[7]^3*(110 + 233*ex[8] - 
            155*ex[8]^2 - 76*ex[8]^3 - 4*ex[8]^4) + 
          ex[7]*(1238 + 1136*ex[8] - 2383*ex[8]^2 - 313*ex[8]^3 + 
            151*ex[8]^4) + ex[6]^2*(9*(21 - 11*ex[8])*ex[8] + 
            ex[7]*(-40 - 21*ex[8] + 66*ex[8]^2)) + 
          ex[6]*(216 - 611*ex[8]^2 - 224*ex[8]^3 - ex[7]^2*(552 + 234*ex[8] - 
              7*ex[8]^2 + 86*ex[8]^3) + ex[7]*(256 + 674*ex[8] + 
              406*ex[8]^2 + 252*ex[8]^3))) + ex[5]*ex[8]^2*
         (ex[6]^3*(-9 + 2*ex[8] + 63*ex[8]^2) + ex[6]^2*(3 + 44*ex[8] - 
            165*ex[8]^2 - 102*ex[8]^3 + ex[7]*(-10 + 51*ex[8] + 38*ex[8]^2 + 
              3*ex[8]^3)) + ex[6]*(-1 + ex[8])*(-10 + 13*ex[8] + 98*ex[8]^2 + 
            17*ex[8]^3 + 2*ex[7]*(6 - 9*ex[8] + 5*ex[8]^3)) + 
          (-1 + ex[8])*(ex[7]*(-3 - 19*ex[8] - 3*ex[8]^2 + 5*ex[8]^3) - 
            2*(-2 - 17*ex[8] - 9*ex[8]^2 + 7*ex[8]^3 + ex[8]^4))) + 
        ex[5]^2*ex[8]*(-10 - 12*ex[8] + 3*ex[6]^3*(18 - 17*ex[8])*ex[8] + 
          146*ex[8]^2 - 28*ex[8]^3 - 89*ex[8]^4 - 12*ex[8]^5 - 
          2*ex[7]^2*(18 - 9*ex[8] - 31*ex[8]^2 + 19*ex[8]^3 + 3*ex[8]^4) + 
          ex[7]*(54 - 14*ex[8] - 197*ex[8]^2 + 99*ex[8]^3 + 49*ex[8]^4 + 
            9*ex[8]^5) + ex[6]^2*(21 + 21*ex[8] - 283*ex[8]^2 - 69*ex[8]^3 + 
            ex[7]*(16 + 13*ex[8] - 15*ex[8]^2 + 74*ex[8]^3)) + 
          ex[6]*(-14 - 163*ex[8] + 446*ex[8]^2 + 533*ex[8]^3 + 39*ex[8]^4 + 
            ex[7]^2*(-58 + 41*ex[8] + 141*ex[8]^2 + 7*ex[8]^3 - 3*ex[8]^4) - 
            2*ex[7]*(-60 - 19*ex[8] + 321*ex[8]^2 + 113*ex[8]^3 + 
              27*ex[8]^4))) - ex[5]^3*(-20 - 312*ex[8] + 232*ex[8]^2 + 
          27*ex[6]^3*ex[8]^2 + 962*ex[8]^3 - 20*ex[8]^4 - 57*ex[8]^5 + 
          ex[7]^3*(1 + 42*ex[8] - 39*ex[8]^2 - 64*ex[8]^3 + 2*ex[8]^4) - 
          2*ex[7]^2*(66 + 213*ex[8] - 341*ex[8]^2 - 238*ex[8]^3 + 
            19*ex[8]^4 + 9*ex[8]^5) + ex[7]*(148 + 786*ex[8] - 1039*ex[8]^2 - 
            1268*ex[8]^3 + 65*ex[8]^4 + 63*ex[8]^5) + 
          ex[6]^2*(-3*ex[8]*(-63 + 33*ex[8] + 101*ex[8]^2) + 
            2*ex[7]*(-13 + 15*ex[8] + 26*ex[8]^2 + 70*ex[8]^3)) + 
          ex[6]*(18 - 28*ex[8] - 329*ex[8]^2 + 159*ex[8]^3 - 8*ex[8]^4 + 
            ex[7]^2*(-138 - 302*ex[8] + 301*ex[8]^2 + 32*ex[8]^3 - 
              33*ex[8]^4) + ex[7]*(92 + 662*ex[8] - 308*ex[8]^2 - 
              236*ex[8]^3 + 46*ex[8]^4)))) - 
      ex[3]^3*(2*ex[5]^8*(-1 + ex[7])^2*(-12 - 13*ex[7] + 9*ex[7]^2) + 
        2*ex[5]^7*(-1 + ex[7])*(130 + ex[6]*(-73 + 52*ex[7] + 13*ex[7]^2) + 
          26*ex[7]*(-20 + ex[8]) - 48*ex[8] - ex[7]^3*(70 + 19*ex[8]) + 
          ex[7]^2*(446 + 29*ex[8])) + ex[6]^2*ex[8]^3*(4 - 51*ex[8] - 
          10*ex[8]^2 + 42*ex[8]^3 + ex[6]^2*(-6 + 13*ex[8]) + 
          ex[6]*(6 + 22*ex[8] - 48*ex[8]^2)) + 
        ex[5]^6*(1460 + ex[6]^2*(-72 + 87*ex[7] + 9*ex[7]^2) + 702*ex[8] - 
          200*ex[8]^2 + ex[7]^2*(5898 + 3267*ex[8] - 245*ex[8]^2) + 
          ex[7]^3*(-2373 - 1576*ex[8] + 18*ex[8]^2) + 
          ex[7]^4*(207 + 219*ex[8] + 22*ex[8]^2) + 
          ex[7]*(-5156 - 2652*ex[8] + 405*ex[8]^2) - 
          ex[6]*(678 + 308*ex[8] + ex[7]^3*(369 + 10*ex[8]) + 
            ex[7]^2*(-589 + 174*ex[8]) - 2*ex[7]*(271 + 222*ex[8]))) + 
        ex[5]^5*(-1740 + ex[6]^3*(-39 + 17*ex[7]) - 2552*ex[8] - 86*ex[8]^2 + 
          253*ex[8]^3 + ex[7]*(5252 + 6792*ex[8] + 623*ex[8]^2 - 
            501*ex[8]^3) + ex[7]^3*(1309 + 2463*ex[8] + 452*ex[8]^2 - 
            76*ex[8]^3) - ex[7]^4*(65 + 227*ex[8] + 78*ex[8]^2 + 2*ex[8]^3) + 
          ex[7]^2*(-4826 - 6347*ex[8] - 925*ex[8]^2 + 335*ex[8]^3) + 
          ex[6]^2*(486 + 449*ex[8] + ex[7]^2*(-185 + 104*ex[8]) - 
            ex[7]*(519 + 407*ex[8])) + ex[6]*(360 + 194*ex[8] - 37*ex[8]^2 + 
            ex[7]^3*(585 + 499*ex[8] - 57*ex[8]^2) - 
            ex[7]^2*(2623 + 1037*ex[8] + 13*ex[8]^2) + 
            ex[7]*(1388 + 700*ex[8] + 137*ex[8]^2))) + ex[5]*ex[6]*ex[8]^2*
         (-46 + 33*ex[8] + 287*ex[8]^2 - 124*ex[8]^3 - 80*ex[8]^4 + 
          ex[6]^3*(2 + 43*ex[8]) + ex[7]*(32 - 15*ex[8] - 117*ex[8]^2 + 
            46*ex[8]^3 + 24*ex[8]^4) + ex[6]^2*(27 - 95*ex[8] - 188*ex[8]^2 + 
            ex[7]*(2 + 5*ex[8] + 5*ex[8]^2)) - ex[6]*(19 + 88*ex[8] - 
            345*ex[8]^2 - 167*ex[8]^3 + 2*ex[7]*(-8 + 3*ex[8] + 45*ex[8]^2 + 
              10*ex[8]^3))) + ex[5]^4*(740 + 2082*ex[8] - 236*ex[8]^2 - 
          784*ex[8]^3 - 153*ex[8]^4 + ex[7]^4*(2 + 39*ex[8] + 44*ex[8]^2 - 
            ex[8]^3) + ex[7]^2*(1350 + 2915*ex[8] + 66*ex[8]^2 - 
            527*ex[8]^3 - 141*ex[8]^4) + 2*ex[7]^3*(-76 - 397*ex[8] - 
            138*ex[8]^2 + 49*ex[8]^3 + 12*ex[8]^4) + 
          ex[7]*(-1896 - 4400*ex[8] + 542*ex[8]^2 + 1160*ex[8]^3 + 
            259*ex[8]^4) + ex[6]^3*(117 - 135*ex[8] + 
            ex[7]*(-37 + 84*ex[8])) + ex[6]^2*(-522 - 1235*ex[8] - 
            250*ex[8]^2 + ex[7]^2*(318 + 189*ex[8] - 156*ex[8]^2) + 
            ex[7]*(527 + 458*ex[8] + 273*ex[8]^2)) + 
          ex[6]*(58 + 1644*ex[8] + 1298*ex[8]^2 + 249*ex[8]^3 + 
            ex[7]^3*(-157 - 606*ex[8] - 95*ex[8]^2 + 44*ex[8]^3) + 
            ex[7]^2*(1807 + 2733*ex[8] + 465*ex[8]^2 + 213*ex[8]^3) - 
            2*ex[7]*(725 + 2225*ex[8] + 727*ex[8]^2 + 271*ex[8]^3))) - 
        ex[5]^2*ex[8]*(-48 - 110*ex[8] + 295*ex[8]^2 + 90*ex[8]^3 - 
          140*ex[8]^4 - 17*ex[8]^5 + 7*ex[6]^4*(-2 + 5*ex[8]) + 
          ex[7]^2*(-20 - 28*ex[8] + 75*ex[8]^2 + 4*ex[8]^3 - 16*ex[8]^4) + 
          2*ex[7]*(33 + 61*ex[8] - 161*ex[8]^2 - 28*ex[8]^3 + 55*ex[8]^4 + 
            5*ex[8]^5) + ex[6]^3*(13 + 283*ex[8] + ex[8]^2 - 
            ex[7]*(6 + 43*ex[8] + 44*ex[8]^2)) + ex[6]^2*(94 - 252*ex[8] - 
            921*ex[8]^2 - 162*ex[8]^3 + 4*ex[7]*ex[8]*(96 + 67*ex[8] + 
              32*ex[8]^2) + ex[7]^2*(-50 - 65*ex[8] + 19*ex[8]^2 + 
              9*ex[8]^3)) + ex[6]*(-112 - 611*ex[8] + 958*ex[8]^2 + 
            1060*ex[8]^3 + 20*ex[8]^4 + ex[7]^2*(-84 - 26*ex[8] + 
              256*ex[8]^2 + 26*ex[8]^3 - 32*ex[8]^4) + 
            ex[7]*(204 + 559*ex[8] - 1156*ex[8]^2 - 636*ex[8]^3 + 
              34*ex[8]^4))) - ex[5]^3*(80 + 732*ex[8] + 21*ex[6]^4*ex[8] - 
          188*ex[8]^2 - 1438*ex[8]^3 - 288*ex[8]^4 - 11*ex[8]^5 + 
          6*ex[7]^3*ex[8]*(-7 + ex[8] + 15*ex[8]^2 + ex[8]^3) - 
          ex[7]^2*(-90 - 570*ex[8] + 371*ex[8]^2 + 767*ex[8]^3 + 
            101*ex[8]^4 + 11*ex[8]^5) + ex[7]*(-166 - 1276*ex[8] + 
            590*ex[8]^2 + 2034*ex[8]^3 + 321*ex[8]^4 + 27*ex[8]^5) + 
          ex[6]^3*(39 - 127*ex[8] - 411*ex[8]^2 + ex[7]*(3 + 59*ex[8] + 
              150*ex[8]^2)) + ex[6]^2*(-90 - 767*ex[8] + 367*ex[8]^2 + 
            498*ex[8]^3 + ex[7]^2*(86 + 345*ex[8] + 15*ex[8]^2 - 
              52*ex[8]^3) - ex[7]*(-103 + 5*ex[8] + 567*ex[8]^2 + 
              195*ex[8]^3)) + ex[6]*(6 + 1066*ex[8] + 1708*ex[8]^2 - 
            350*ex[8]^3 - 50*ex[8]^4 + ex[7]^3*(-2 - 89*ex[8] - 105*ex[8]^2 + 
              27*ex[8]^3 + 3*ex[8]^4) + ex[7]^2*(236 + 1191*ex[8] + 
              110*ex[8]^2 - 49*ex[8]^3 + 136*ex[8]^4) - 
            ex[7]*(190 + 2444*ex[8] + 1410*ex[8]^2 - 550*ex[8]^3 + 
              221*ex[8]^4)))) - ex[3]^4*
       (8*ex[5]^8*(12 - 40*ex[7] + 50*ex[7]^2 - 27*ex[7]^3 + 5*ex[7]^4) - 
        3*ex[6]^3*ex[8]^3*(-6 + ex[6]^2 + ex[6]*(2 - 12*ex[8]) + 4*ex[8] + 
          24*ex[8]^2) + ex[5]^7*(ex[6]*(200 - 368*ex[7] + 34*ex[7]^2 + 
            154*ex[7]^3 - 36*ex[7]^4) - 2*ex[7]^4*(113 + 45*ex[8]) - 
          6*(170 + 61*ex[8]) + 2*ex[7]*(1607 + 533*ex[8]) + 
          ex[7]^3*(1666 + 535*ex[8]) - ex[7]^2*(3644 + 1145*ex[8])) + 
        ex[5]^6*(-(ex[6]^2*(316 - 567*ex[7] + 84*ex[7]^2 + 61*ex[7]^3)) + 
          3*ex[7]^4*(89 + 120*ex[8] + 20*ex[8]^2) + 
          6*(440 + 465*ex[8] + 78*ex[8]^2) - ex[7]^3*(2705 + 2913*ex[8] + 
            425*ex[8]^2) + ex[7]^2*(7304 + 7337*ex[8] + 1099*ex[8]^2) - 
          ex[7]*(7464 + 7582*ex[8] + 1197*ex[8]^2) + 
          ex[6]*(-114*(1 + 2*ex[8]) + ex[7]^2*(2179 + 38*ex[8]) + 
            10*ex[7]*(-88 + 39*ex[8]) + ex[7]^4*(91 + 82*ex[8]) - 
            2*ex[7]^3*(554 + 143*ex[8]))) + ex[5]*ex[6]^2*ex[8]^2*
         (-110 - 7*ex[6]^3 - 284*ex[8] + 460*ex[8]^2 + 354*ex[8]^3 + 
          ex[7]*(80 + 115*ex[8] - 207*ex[8]^2 - 108*ex[8]^3) + 
          ex[6]^2*(21 + 92*ex[8] - 3*ex[7]*(1 + ex[8])) + 
          ex[6]*(37 - 217*ex[8] - 261*ex[8]^2 + ex[7]*(-24 + 50*ex[8] + 
              54*ex[8]^2))) - ex[5]^5*(ex[6]^3*(83 - 16*ex[7] + 74*ex[7]^2) + 
          2*ex[7]^4*(34 + 149*ex[8] + 68*ex[8]^2 + 5*ex[8]^3) + 
          12*(185 + 420*ex[8] + 165*ex[8]^2 + 14*ex[8]^3) - 
          ex[7]^3*(1061 + 3190*ex[8] + 1333*ex[8]^2 + 109*ex[8]^3) + 
          ex[7]^2*(4184 + 9686*ex[8] + 4036*ex[8]^2 + 345*ex[8]^3) - 
          ex[7]*(5354 + 11888*ex[8] + 4767*ex[8]^2 + 413*ex[8]^3) - 
          ex[6]^2*(ex[7]^3*(135 + 151*ex[8]) + ex[7]^2*(-295 + 244*ex[8]) + 
            2*(555 + 502*ex[8]) - 2*ex[7]*(737 + 657*ex[8])) + 
          ex[6]*(1116 + 2176*ex[8] + 323*ex[8]^2 - 2*ex[7]^3*
             (525 + 845*ex[8] + 24*ex[8]^2) + ex[7]^4*(32 + 133*ex[8] + 
              47*ex[8]^2) - 4*ex[7]*(999 + 1355*ex[8] + 89*ex[8]^2) + 
            ex[7]^2*(4255 + 4589*ex[8] + 104*ex[8]^2))) + 
        ex[5]^2*ex[6]*ex[8]*(132 + 8*ex[6]^4 + 803*ex[8] - 27*ex[8]^2 - 
          1252*ex[8]^3 - 328*ex[8]^4 + ex[7]^2*(42 + 121*ex[8] - 31*ex[8]^2 - 
            138*ex[8]^3 - 36*ex[8]^4) + 2*ex[7]*(-88 - 393*ex[8] + 
            88*ex[8]^2 + 494*ex[8]^3 + 116*ex[8]^4) + 
          ex[6]^3*(48 - 69*ex[8] + ex[7]*(-16 + 21*ex[8])) + 
          ex[6]^2*(-165 - 513*ex[8] + 43*ex[8]^2 + ex[7]*(154 + 168*ex[8] - 
              70*ex[8]^2) + ex[7]^2*(13 + 39*ex[8] + 7*ex[8]^2)) + 
          ex[6]*(79 + 1247*ex[8] + 1318*ex[8]^2 - 58*ex[8]^3 + 
            2*ex[7]^2*(31 + 49*ex[8] + 3*ex[8]^2 + 6*ex[8]^3) + 
            ex[7]*(-150 - 1135*ex[8] - 583*ex[8]^2 + 49*ex[8]^3))) + 
        ex[5]^4*(ex[6]^4*(75 - 53*ex[7]) + 2*ex[7]^4*(1 + 21*ex[8] + 
            31*ex[8]^2 + ex[8]^3) + ex[7]^2*(624 + 3260*ex[8] + 
            2526*ex[8]^2 + 117*ex[8]^3 - 27*ex[8]^4) + 
          6*(92 + 475*ex[8] + 300*ex[8]^2 - 55*ex[8]^3 - 14*ex[8]^4) - 
          3*ex[7]^3*(20 + 237*ex[8] + 251*ex[8]^2 + 23*ex[8]^3 + ex[8]^4) + 
          ex[7]*(-1108 - 5434*ex[8] - 3534*ex[8]^2 + 266*ex[8]^3 + 
            101*ex[8]^4) + ex[6]^3*(-63 - 304*ex[8] + 7*ex[7]^2*
             (9 + 14*ex[8]) + 4*ex[7]*(79 + 63*ex[8])) - 
          ex[6]^2*(684 + 1572*ex[8] + 470*ex[8]^2 + 4*ex[7]^2*
             (-156 - 116*ex[8] + 27*ex[8]^2) + ex[7]^3*(47 + 228*ex[8] + 
              99*ex[8]^2) - 5*ex[7]*(121 + 185*ex[8] + 108*ex[8]^2)) + 
          ex[6]*(898 + 5160*ex[8] + 3802*ex[8]^2 + 202*ex[8]^3 + 
            ex[7]^2*(1781 + 5464*ex[8] + 2719*ex[8]^2 - 83*ex[8]^3) + 
            ex[7]^4*(1 + 23*ex[8] + 37*ex[8]^2 + ex[8]^3) - 
            4*ex[7]*(580 + 2457*ex[8] + 1433*ex[8]^2 + 37*ex[8]^3) + 
            2*ex[7]^3*(-82 - 541*ex[8] - 268*ex[8]^2 + 59*ex[8]^3))) + 
        ex[5]^3*(2*ex[6]^5 + ex[7]^3*(-1 + 8*ex[8] + 38*ex[8]^2 - 
            16*ex[8]^3 - 17*ex[8]^4) + ex[7]*(40 + 574*ex[8] + 720*ex[8]^2 - 
            830*ex[8]^3 - 665*ex[8]^4 - 63*ex[8]^5) + 
          6*(-4 - 63*ex[8] - 90*ex[8]^2 + 100*ex[8]^3 + 90*ex[8]^4 + 
            9*ex[8]^5) + 2*ex[7]^2*(-7 - 104*ex[8] - 142*ex[8]^2 + 
            138*ex[8]^3 + 113*ex[8]^4 + 9*ex[8]^5) + 
          ex[6]^4*(-45 - 134*ex[8] + ex[7]*(27 + 35*ex[8])) - 
          ex[6]^3*(-47 - 724*ex[8] - 677*ex[8]^2 + ex[7]^2*(14 + 105*ex[8] + 
              31*ex[8]^2) + 2*ex[7]*(67 + 318*ex[8] + 126*ex[8]^2)) + 
          ex[6]^2*(88 + 39*ex[8] - 1271*ex[8]^2 - 514*ex[8]^3 + 
            ex[7]^3*(1 + 37*ex[8] + 77*ex[8]^2 + 9*ex[8]^3) - 
            ex[7]^2*(119 + 636*ex[8] + 194*ex[8]^2 + 64*ex[8]^3) + 
            ex[7]*(-59 + 741*ex[8] + 1509*ex[8]^2 + 266*ex[8]^3)) - 
          ex[6]*(120 + 2112*ex[8] + 4152*ex[8]^2 + 260*ex[8]^3 - 
            477*ex[8]^4 + 2*ex[7]^3*ex[8]*(-43 - 99*ex[8] + 7*ex[8]^2 + 
              17*ex[8]^3) + ex[7]^2*(148 + 1271*ex[8] + 1525*ex[8]^2 + 
              181*ex[8]^3 - 151*ex[8]^4) + 2*ex[7]*(-128 - 1653*ex[8] - 
              2498*ex[8]^2 - 82*ex[8]^3 + 231*ex[8]^4)))) + 
      ex[3]*(-3*ex[6]*ex[8]^4*(-2 + ex[6] + 2*ex[8]^2 + ex[6]*ex[8]^2) + 
        2*ex[5]^5*(-3*ex[8]*(-2 + 2*ex[8] + ex[8]^2) + 
          2*ex[7]*(-60 + 58*ex[8] - ex[8]^2 + ex[8]^3) + 
          ex[7]^2*(120 - 122*ex[8] + 8*ex[8]^2 + ex[8]^3)) + 
        ex[5]^4*(ex[8]*(-24 - 27*(-2 + ex[6])*ex[8] + (37 + 18*ex[6])*
             ex[8]^2 + 16*ex[8]^3) + ex[7]^2*(-240 + 96*ex[8] + 285*ex[8]^2 - 
            49*ex[8]^3 - 4*ex[8]^4) - ex[7]*(-240 + (16 - 64*ex[6])*ex[8] + 
            (447 + 57*ex[6])*ex[8]^2 + 2*(-26 + ex[6])*ex[8]^3 + 
            12*ex[8]^4)) + ex[5]^3*(-(ex[8]*(-6 + (78 - 81*ex[6])*ex[8] + 
             (17 + 81*ex[6] - 5*ex[6]^2)*ex[8]^2 + (6 + 47*ex[6])*ex[8]^3 + 
             16*ex[8]^4)) + ex[7]^2*(68 + 18*ex[8] - 191*ex[8]^2 - 
            9*ex[8]^3 + 32*ex[8]^4 + 2*ex[8]^5) + 
          ex[7]*(-68 - 16*(4 + 5*ex[6])*ex[8] + (379 + 69*ex[6])*ex[8]^2 + 
            (-13 + 81*ex[6])*ex[8]^3 + 3*(-14 + 5*ex[6])*ex[8]^4 + 
            12*ex[8]^5)) + ex[5]*ex[8]^2*
         (ex[7]*(ex[6]*(-2 + 29*ex[8] - 35*ex[8]^2 - 5*ex[8]^3 + ex[8]^4) + 
            2*(2 + 5*ex[8] - 9*ex[8]^2 + ex[8]^3 + ex[8]^4)) - 
          ex[8]*(ex[6]^2*(-15 + 15*ex[8] + 28*ex[8]^2) + 
            ex[6]*(9 + 12*ex[8] - 45*ex[8]^2 - 8*ex[8]^3) + 
            2*(6 + 3*ex[8] - 13*ex[8]^2 + 3*ex[8]^3 + ex[8]^4))) + 
        ex[5]^2*ex[8]*(ex[7]^2*(-22 + 46*ex[8] - 3*ex[8]^2 - 28*ex[8]^3 + 
            ex[8]^4) + ex[8]*(24 + 57*ex[8] - 111*ex[8]^2 - 13*ex[8]^3 + 
            8*ex[8]^4 + 2*ex[6]^2*ex[8]*(-15 + 13*ex[8]) + 
            3*ex[6]*(-9 + 9*ex[8] + 35*ex[8]^2 + 7*ex[8]^3)) - 
          ex[7]*(ex[6]*(-28 + 47*ex[8] + 52*ex[8]^2 + 23*ex[8]^3 + 
              14*ex[8]^4) + 2*(-14 + 59*ex[8] - 2*ex[8]^2 - 65*ex[8]^3 + 
              4*ex[8]^4 + 2*ex[8]^5))))) + 
    ex[2]^6*(ex[5]*ex[8]^2*(ex[8]*(-1 + 2*ex[8])*(-ex[5] + ex[6]*ex[8]) + 
        ex[7]*(2*(-1 + ex[8])^2*(2 + ex[8]) + ex[5]*(-12 + 19*ex[8] - 
            6*ex[8]^2))) + ex[3]^6*(2*ex[5]^8*(-1 + ex[7])^2*ex[7]^2 + 
        ex[6]^5*ex[8]^2*(4 - 2*ex[6] + 9*ex[8]) + ex[5]*ex[6]^4*ex[8]*
         (-10 + ex[6]^2*(1 - 2*ex[7]) - 69*ex[8] - 61*ex[8]^2 + 
          2*ex[6]*(1 + 2*ex[7])*(1 + 3*ex[8]) - ex[7]*(2 + 25*ex[8] + 
            19*ex[8]^2)) - ex[5]^7*(-1 + ex[7])*ex[7]*
         (ex[6]*(-24 + 15*ex[7] + ex[7]^2) + ex[7]*(-6*(6 + ex[8]) + 
            ex[7]*(27 + 5*ex[8]))) + ex[5]^6*
         (ex[6]^2*(30 - 15*ex[7] - 39*ex[7]^2 + 31*ex[7]^3 - 6*ex[7]^4) + 
          ex[6]*ex[7]*(6*ex[7]^3*(3 + ex[8]) + 36*(5 + 2*ex[8]) + 
            2*ex[7]^2*(11 + 7*ex[8]) - 3*ex[7]*(70 + 29*ex[8])) + 
          ex[7]^2*(4*ex[7]^2*(12 + 11*ex[8] + ex[8]^2) + 
            6*(15 + 12*ex[8] + ex[8]^2) - ex[7]*(135 + 114*ex[8] + 
              10*ex[8]^2))) - ex[5]^3*ex[6]^2*(4*ex[6]^3*(-2 + 3*ex[7]) + 
          6*(2 + 15*ex[8] + 20*ex[8]^2 + 5*ex[8]^3) - 
          ex[7]^3*(3 + 11*ex[8] + 18*ex[8]^2 + 6*ex[8]^3) - 
          2*ex[7]^2*(9 + 51*ex[8] + 74*ex[8]^2 + 27*ex[8]^3) + 
          ex[7]*(33 + 255*ex[8] + 350*ex[8]^2 + 90*ex[8]^3) + 
          ex[6]^2*(1 + 8*ex[8] + 27*ex[7]^2*ex[8] - 6*ex[7]^3*ex[8] - 
            3*ex[7]*(15 + 23*ex[8])) + ex[6]*(57 + 300*ex[8] + 210*ex[8]^2 + 
            4*ex[7]^3*ex[8]*(3 + 2*ex[8]) - 3*ex[7]^2*(9 + 20*ex[8] + 
              2*ex[8]^2) + ex[7]*(-6 + 44*ex[8] + 28*ex[8]^2))) + 
        ex[5]^2*ex[6]^3*(4 + ex[6]^3*(1 + 2*ex[7]) + 75*ex[8] + 195*ex[8]^2 + 
          90*ex[8]^3 - ex[6]^2*(4 + 2*ex[7] + 23*ex[8]) - 
          ex[7]^2*(2 + 15*ex[8] + 33*ex[8]^2 + 26*ex[8]^3) + 
          2*ex[7]*(1 + 31*ex[8] + 91*ex[8]^2 + 38*ex[8]^3) + 
          ex[6]*(4 + 64*ex[8] + 88*ex[8]^2 + 18*ex[7]^2*ex[8]^2 - 
            ex[7]*(5 + 38*ex[8] + 36*ex[8]^2))) - 
        ex[5]^5*(2*ex[6]^3*(15 - 42*ex[7] + 23*ex[7]^2 - 8*ex[7]^3 + 
            2*ex[7]^4) + ex[6]^2*(30*(4 + 3*ex[8]) + 10*ex[7]*(7 + 6*ex[8]) - 
            2*ex[7]^4*(2 + 9*ex[8]) + ex[7]^3*(58 + 76*ex[8]) - 
            ex[7]^2*(208 + 147*ex[8])) + ex[6]*ex[7]*
           (24*(10 + 15*ex[8] + 3*ex[8]^2) - 2*ex[7]^2*(26 + 28*ex[8] + 
              7*ex[8]^2) + ex[7]^3*(26 + 40*ex[8] + 9*ex[8]^2) - 
            ex[7]*(170 + 270*ex[8] + 57*ex[8]^2)) + 
          ex[7]^2*(ex[7]^2*(14 + 38*ex[8] + 17*ex[8]^2 + ex[8]^3) + 
            2*(20 + 45*ex[8] + 18*ex[8]^2 + ex[8]^3) - 
            ex[7]*(50 + 120*ex[8] + 51*ex[8]^2 + 3*ex[8]^3))) + 
        ex[5]^4*ex[6]*(-(ex[6]^3*(19 + 14*ex[7] - 9*ex[7]^2 + 6*ex[7]^3)) + 
          ex[6]^2*(ex[7]^3*(6 - 8*ex[8]) + 4*ex[7]^4*ex[8] + 
            15*(7 + 10*ex[8]) - 12*ex[7]*(9 + 11*ex[8]) + 
            3*ex[7]^2*(-9 + 22*ex[8])) + ex[6]*(-4*ex[7]^4*ex[8]*
             (2 + 3*ex[8]) + 30*(3 + 8*ex[8] + 3*ex[8]^2) + 
            15*ex[7]*(10 + 28*ex[8] + 11*ex[8]^2) + 
            ex[7]^3*(6 + 60*ex[8] + 39*ex[8]^2) - 2*ex[7]^2*(81 + 188*ex[8] + 
              81*ex[8]^2)) + ex[7]*(12*(5 + 20*ex[8] + 15*ex[8]^2 + 
              2*ex[8]^3) + ex[7]^3*(5 + 24*ex[8] + 22*ex[8]^2 + 4*ex[8]^3) - 
            2*ex[7]^2*(13 + 46*ex[8] + 39*ex[8]^2 + 7*ex[8]^3) - 
            ex[7]*(15 + 70*ex[8] + 60*ex[8]^2 + 9*ex[8]^3)))) - 
      ex[3]*(ex[6]*ex[8]^4*(ex[6]*(3 + ex[8]^2) + 
          2*(-3 + 2*ex[8] + ex[8]^2)) + 4*ex[5]^4*
         (ex[8]*(2 - 3*ex[8] - 3*ex[8]^2) + ex[7]*(-40 + 52*ex[8] - 
            3*ex[8]^2 + ex[8]^3) + 2*ex[7]^2*(20 - 27*ex[8] + 3*ex[8]^2 + 
            ex[8]^3)) + ex[5]^3*(ex[8]*(-6 + (34 - 27*ex[6])*ex[8] + 
            4*(-1 + 9*ex[6])*ex[8]^2 + 4*(5 + ex[6])*ex[8]^3) + 
          ex[7]^2*(-96 + 74*ex[8] + 135*ex[8]^2 - 56*ex[8]^3 - 8*ex[8]^4) + 
          ex[7]*(96 + (-44 + 56*ex[6])*ex[8] - (229 + 81*ex[6])*ex[8]^2 + 
            4*(23 + ex[6])*ex[8]^3 - 4*(3 + ex[6])*ex[8]^4)) + 
        ex[5]^2*(4*ex[7]^2*(3 - 12*ex[8]^2 + 6*ex[8]^3 + 4*ex[8]^4) + 
          ex[7]*(-12 - 8*(1 + 5*ex[6])*ex[8] + (110 + 71*ex[6])*ex[8]^2 + 
            3*(-25 + 9*ex[6])*ex[8]^3 + (-41 + 6*ex[6])*ex[8]^4 + 
            4*(2 + ex[6])*ex[8]^5) - ex[8]^2*(24 - 11*ex[8] + 
            10*ex[6]^2*(-1 + ex[8])*ex[8] - 41*ex[8]^2 + 12*ex[8]^3 + 
            ex[6]*(-27 + 45*ex[8] + 40*ex[8]^2 + 4*ex[8]^3))) + 
        ex[5]*ex[8]*(ex[6]^2*ex[8]^2*(-15 + 25*ex[8] + 9*ex[8]^2) + 
          2*ex[8]*(2 - 3*ex[8] + ex[8]^2)*(-2*ex[7]*(1 + ex[8]) + 
            ex[8]*(3 + 2*ex[8])) + ex[6]*(ex[8]^2*(9 - 10*ex[8] - 
              17*ex[8]^2) + 2*ex[7]*(3 - 9*ex[8] - 4*ex[8]^2 + 
              14*ex[8]^3)))) - ex[3]^4*(4*ex[5]^8*(-1 + ex[7])^2*
         (4 - 6*ex[7] + 3*ex[7]^2) - 2*ex[5]^7*(-1 + ex[7])*
         (2*ex[6]*(28 - 45*ex[7] + 6*ex[7]^2 + 5*ex[7]^3) + 
          ex[7]^3*(79 + 14*ex[8]) - 2*(91 + 16*ex[8]) - 
          2*ex[7]^2*(173 + 24*ex[8]) + ex[7]*(439 + 66*ex[8])) + 
        ex[6]^3*ex[8]^2*(8 + ex[6]^2*(6 - 19*ex[8]) + 57*ex[8] - 78*ex[8]^2 - 
          82*ex[8]^3 + 2*ex[6]*(-5 - ex[8] + 36*ex[8]^2)) + 
        ex[5]^6*(-2*ex[6]^2*(57 - 118*ex[7] + 22*ex[7]^2 + 27*ex[7]^3) + 
          4*ex[7]^4*(90 + 62*ex[8] + 5*ex[8]^2) + 
          2*(770 + 506*ex[8] + 45*ex[8]^2) - ex[7]^3*(2552 + 1507*ex[8] + 
            106*ex[8]^2) - 2*ex[7]*(2443 + 1504*ex[8] + 120*ex[8]^2) + 
          ex[7]^2*(5546 + 3255*ex[8] + 236*ex[8]^2) + 
          ex[6]*(-426 + ex[7]^2*(439 - 479*ex[8]) - 232*ex[8] + 
            6*ex[7]^3*(-106 + 7*ex[8]) + ex[7]^4*(115 + 47*ex[8]) + 
            ex[7]*(548 + 622*ex[8]))) - ex[5]^5*
         (2080 + 3*ex[6]^3*(47 - 56*ex[7] + 35*ex[7]^2) + 2730*ex[8] + 
          744*ex[8]^2 + 46*ex[8]^3 + ex[7]^4*(199 + 375*ex[8] + 90*ex[8]^2 + 
            4*ex[8]^3) - ex[7]^3*(1935 + 2912*ex[8] + 706*ex[8]^2 + 
            32*ex[8]^3) + ex[7]^2*(5376 + 7237*ex[8] + 1865*ex[8]^2 + 
            89*ex[8]^3) - ex[7]*(5696 + 7452*ex[8] + 1983*ex[8]^2 + 
            107*ex[8]^3) - ex[6]^2*(998 + 517*ex[8] + 6*ex[7]^2*
             (29 + 34*ex[8]) + ex[7]^3*(187 + 107*ex[8]) - 
            ex[7]*(1643 + 802*ex[8])) + ex[6]*(504 + 304*ex[8] - 69*ex[8]^2 + 
            ex[7]^2*(3617 + 1411*ex[8] - 383*ex[8]^2) + 
            14*ex[7]*(-184 - 75*ex[8] + 24*ex[8]^2) + 
            ex[7]^4*(95 + 169*ex[8] + 27*ex[8]^2) + 2*ex[7]^3*
             (-733 - 445*ex[8] + 52*ex[8]^2))) - ex[5]*ex[6]^2*ex[8]*
         (30 + 377*ex[8] + 109*ex[8]^2 - 724*ex[8]^3 - 212*ex[8]^4 + 
          7*ex[6]^3*(1 + 3*ex[8]) + ex[7]*(-34 - 257*ex[8] + 31*ex[8]^2 + 
            340*ex[8]^3 + 80*ex[8]^4) + ex[6]^2*(11 - 107*ex[8] - 
            162*ex[8]^2 + ex[7]*(-6 + 11*ex[8] + 23*ex[8]^2)) + 
          ex[6]*(-39 - 40*ex[8] + 465*ex[8]^2 + 209*ex[8]^3 + 
            ex[7]*(36 + 30*ex[8] - 138*ex[8]^2 - 88*ex[8]^3))) + 
        ex[5]^4*(940 + ex[6]^4*(99 - 69*ex[7]) + 2280*ex[8] + 570*ex[8]^2 - 
          92*ex[8]^3 - 2*ex[8]^4 + 4*ex[7]^4*(5 + 28*ex[8] + 17*ex[8]^2) - 
          ex[7]^3*(316 + 1207*ex[8] + 601*ex[8]^2 + 39*ex[8]^3 + 2*ex[8]^4) + 
          ex[7]*(-2106 - 5056*ex[8] - 1581*ex[8]^2 + 54*ex[8]^3 + 
            2*ex[8]^4) + ex[7]^2*(1476 + 3858*ex[8] + 1570*ex[8]^2 + 
            69*ex[8]^3 + 2*ex[8]^4) + ex[6]^3*(31 - 112*ex[8] + 
            2*ex[7]*(97 + ex[8]) + 3*ex[7]^2*(53 + 31*ex[8])) - 
          ex[6]^2*(1152 + 1746*ex[8] + 419*ex[8]^2 + 
            ex[7]^3*(147 + 304*ex[8] + 64*ex[8]^2) + 
            ex[7]^2*(-539 + 282*ex[8] + 99*ex[8]^2) - 
            ex[7]*(1315 + 1955*ex[8] + 588*ex[8]^2)) + 
          ex[6]*(1274 + 3680*ex[8] + 1248*ex[8]^2 + 11*ex[8]^3 + 
            ex[7]^4*(11 + 68*ex[8] + 45*ex[8]^2) + ex[7]^2*
             (3011 + 5022*ex[8] + 1073*ex[8]^2 - 170*ex[8]^3) + 
            4*ex[7]*(-875 - 1905*ex[8] - 514*ex[8]^2 + 19*ex[8]^3) + 
            2*ex[7]^3*(-294 - 701*ex[8] - 84*ex[8]^2 + 43*ex[8]^3))) + 
        ex[5]^2*ex[6]*(24 + 472*ex[8] + 867*ex[8]^2 - 818*ex[8]^3 - 
          908*ex[8]^4 - 99*ex[8]^5 + ex[6]^4*(-4 + 34*ex[8]) + 
          ex[7]^2*(18 + 166*ex[8] + 137*ex[8]^2 - 182*ex[8]^3 - 156*ex[8]^4 - 
            18*ex[8]^5) + ex[7]*(-44 - 636*ex[8] - 818*ex[8]^2 + 
            940*ex[8]^3 + 818*ex[8]^4 + 90*ex[8]^5) + 
          ex[6]^3*(27 + 142*ex[8] - 149*ex[8]^2 + ex[7]*(-9 - 52*ex[8] + 
              33*ex[8]^2)) + ex[6]^2*(-22 - 572*ex[8] - 625*ex[8]^2 + 
            ex[7]^2*(6 + 51*ex[8] + 47*ex[8]^2 + 3*ex[8]^3) + 
            2*ex[7]*(31 + 217*ex[8] + 65*ex[8]^2 + 9*ex[8]^3)) + 
          ex[6]*(-20 + 365*ex[8] + 1834*ex[8]^2 + 682*ex[8]^3 - 106*ex[8]^4 + 
            2*ex[7]^2*(12 + 81*ex[8] + 30*ex[8]^2 + 33*ex[8]^3 + 
              14*ex[8]^4) - ex[7]*(-14 + 578*ex[8] + 1501*ex[8]^2 + 
              307*ex[8]^3 + 18*ex[8]^4))) + ex[5]^3*(6*ex[6]^5 + 
          ex[7]^3*(2 + 46*ex[8] + 32*ex[8]^2 - 40*ex[8]^3 - 10*ex[8]^4) + 
          ex[7]*(182 + 920*ex[8] + 90*ex[8]^2 - 940*ex[8]^3 - 271*ex[8]^4 - 
            9*ex[8]^5) + 2*(-50 - 275*ex[8] - 40*ex[8]^2 + 310*ex[8]^3 + 
            94*ex[8]^4 + 3*ex[8]^5) + ex[7]^2*(-82 - 424*ex[8] - 74*ex[8]^2 + 
            396*ex[8]^3 + 111*ex[8]^4 + 3*ex[8]^5) + 
          ex[6]^4*(-159 - 184*ex[8] + ex[7]*(95 + 59*ex[8])) + 
          ex[6]^3*(165 + 957*ex[8] + 544*ex[8]^2 + ex[7]^2*(-57 - 176*ex[8] + 
              9*ex[8]^2) - 6*ex[7]*(71 + 103*ex[8] + 46*ex[8]^2)) + 
          ex[6]^2*(306 + 132*ex[8] - 598*ex[8]^2 - 90*ex[8]^3 + 
            ex[7]^3*(17 + 117*ex[8] + 101*ex[8]^2 + 11*ex[8]^3) + 
            ex[7]*(-219 + 700*ex[8] + 515*ex[8]^2 + 76*ex[8]^3) - 
            ex[7]^2*(366 + 509*ex[8] + 54*ex[8]^2 + 89*ex[8]^3)) + 
          ex[6]*(-444 - 3056*ex[8] - 2538*ex[8]^2 + 390*ex[8]^3 + 
            139*ex[8]^4 + ex[7]*(964 + 4952*ex[8] + 3384*ex[8]^2 - 
              390*ex[8]^3 - 160*ex[8]^4) + ex[7]^3*(34 + 282*ex[8] + 
              202*ex[8]^2 - 58*ex[8]^3 - 20*ex[8]^4) + 
            ex[7]^2*(-596 - 2133*ex[8] - 1371*ex[8]^2 + 60*ex[8]^3 + 
              80*ex[8]^4)))) - ex[3]^5*(2*ex[5]^8*(-1 + ex[7])^2*
         (6 - 8*ex[7] + ex[7]^2) + ex[6]^4*ex[8]^2*(-2 + 3*ex[6]^2 + 
          48*ex[8] + 62*ex[8]^2 - 2*ex[6]*(1 + 14*ex[8])) - 
        ex[5]^7*(-1 + ex[7])*(ex[6]*(-18 + 76*ex[7] - 105*ex[7]^2 + 
            38*ex[7]^3) - 48*(6 + ex[8]) + ex[7]^3*(37 + 4*ex[8]) + 
          12*ex[7]*(49 + 8*ex[8]) - 2*ex[7]^2*(169 + 25*ex[8])) + 
        ex[5]^6*(ex[6]^2*(-168 + 473*ex[7] - 336*ex[7]^2 + 62*ex[7]^3 - 
            9*ex[7]^4) + 72*(15 + 12*ex[8] + ex[8]^2) + 
          ex[7]^4*(81 + 66*ex[8] + 2*ex[8]^2) - 6*ex[7]*(495 + 390*ex[8] + 
            32*ex[8]^2) - ex[7]^3*(989 + 767*ex[8] + 51*ex[8]^2) + 
          ex[7]^2*(2802 + 2175*ex[8] + 169*ex[8]^2) + 
          ex[6]*(450 + 216*ex[8] + 8*ex[7]^4*(15 + 11*ex[8]) - 
            2*ex[7]*(707 + 311*ex[8]) - ex[7]^3*(807 + 371*ex[8]) + 
            ex[7]^2*(1669 + 685*ex[8]))) + ex[5]*ex[6]^3*ex[8]*
         (ex[7]*(20 + 222*ex[8] + 292*ex[8]^2 + 78*ex[8]^3) - 
          2*(1 + 124*ex[8] + 367*ex[8]^2 + 159*ex[8]^3) + 
          ex[6]^2*(2*ex[7]*(4 + ex[8]) - 3*(5 + 12*ex[8])) + 
          ex[6]*(23 + 185*ex[8] + 145*ex[8]^2 - 4*ex[7]*(7 + 26*ex[8] + 
              13*ex[8]^2))) + ex[5]^5*(2*ex[6]^3*(4 - 92*ex[7] + 29*ex[7]^2 + 
            ex[7]^3) - ex[7]^4*(31 + 101*ex[8] + 33*ex[8]^2) - 
          48*(20 + 45*ex[8] + 18*ex[8]^2 + ex[8]^3) + 
          ex[7]^3*(522 + 1338*ex[8] + 493*ex[8]^2 + 20*ex[8]^3) + 
          4*ex[7]*(590 + 1305*ex[8] + 513*ex[8]^2 + 28*ex[8]^3) - 
          ex[7]^2*(1892 + 4299*ex[8] + 1656*ex[8]^2 + 84*ex[8]^3) + 
          ex[6]^2*(508 + ex[7]^3*(88 - 100*ex[8]) + 317*ex[8] + 
            ex[7]^4*(5 + 3*ex[8]) - 10*ex[7]*(99 + 83*ex[8]) + 
            ex[7]^2*(188 + 631*ex[8])) - 
          ex[6]*(90*(16 + 27*ex[8] + 6*ex[8]^2) + 2*ex[7]^4*(29 + 93*ex[8] + 
              29*ex[8]^2) - ex[7]^3*(924 + 1458*ex[8] + 317*ex[8]^2) - 
            2*ex[7]*(1852 + 2766*ex[8] + 597*ex[8]^2) + 
            ex[7]^2*(3190 + 4339*ex[8] + 925*ex[8]^2))) + 
        ex[5]^2*ex[6]^2*(8 - 3*ex[6]^4 + 361*ex[8] + 1857*ex[8]^2 + 
          1982*ex[8]^3 + 412*ex[8]^4 + 2*ex[7]^2*(6 + 68*ex[8] + 
            189*ex[8]^2 + 177*ex[8]^3 + 35*ex[8]^4) - 
          ex[7]*(26 + 587*ex[8] + 1989*ex[8]^2 + 1634*ex[8]^3 + 
            314*ex[8]^4) - 2*ex[6]^3*(-5 - 42*ex[8] + ex[7]*(5 + 18*ex[8])) + 
          ex[6]^2*(3 - 114*ex[8] - 202*ex[8]^2 + ex[7]^2*ex[8]*
             (6 + 11*ex[8]) + 8*ex[7]*(3 + 26*ex[8] + 19*ex[8]^2)) + 
          ex[6]*(-23 - 185*ex[8] + 90*ex[8]^2 + 226*ex[8]^3 + 
            ex[7]*(29 + 73*ex[8] - 74*ex[8]^2 + 22*ex[8]^3) - 
            2*ex[7]^2*(-2 - 6*ex[8] + 61*ex[8]^2 + 26*ex[8]^3))) + 
        ex[5]^4*(3*ex[6]^4*(43 - 34*ex[7] + 16*ex[7]^2) + 
          ex[7]^4*(2 + 20*ex[8] + 24*ex[8]^2 + 4*ex[8]^3) + 
          12*(15 + 80*ex[8] + 90*ex[8]^2 + 24*ex[8]^3 + ex[8]^4) - 
          ex[7]^3*(40 + 342*ex[8] + 424*ex[8]^2 + 101*ex[8]^3 + 3*ex[8]^4) - 
          6*ex[7]*(65 + 340*ex[8] + 375*ex[8]^2 + 98*ex[8]^3 + 4*ex[8]^4) + 
          ex[7]^2*(242 + 1402*ex[8] + 1602*ex[8]^2 + 407*ex[8]^3 + 
            15*ex[8]^4) - 2*ex[6]^3*(164 + 183*ex[8] + 5*ex[7]^3*
             (-1 + 2*ex[8]) + 5*ex[7]^2*(13 + 28*ex[8]) - 
            ex[7]*(422 + 373*ex[8])) + ex[6]^2*(6*ex[7]^4*ex[8]^2 + 
            ex[7]^2*(600 + 294*ex[8] - 164*ex[8]^2) + 2*ex[7]^3*
             (-51 - 82*ex[8] + 29*ex[8]^2) + 6*(-23 + 61*ex[8] + 
              47*ex[8]^2) - ex[7]*(138 + 654*ex[8] + 133*ex[8]^2)) + 
          ex[6]*(ex[7]^4*(4 + 48*ex[8] + 60*ex[8]^2 + 8*ex[8]^3) + 
            18*(55 + 240*ex[8] + 195*ex[8]^2 + 28*ex[8]^3) - 
            ex[7]^3*(222 + 1030*ex[8] + 765*ex[8]^2 + 103*ex[8]^3) + 
            3*ex[7]^2*(492 + 1666*ex[8] + 1217*ex[8]^2 + 175*ex[8]^3) - 
            2*ex[7]*(1127 + 4194*ex[8] + 3141*ex[8]^2 + 449*ex[8]^3))) + 
        ex[5]^3*ex[6]*(ex[6]^4*(-20 + 34*ex[7]) - 
          ex[6]^3*(72 - 2*ex[7]*(-29 + ex[8]) + 134*ex[8] + 
            ex[7]^2*(5 + 59*ex[8])) + ex[6]^2*(229 + 927*ex[8] + 
            450*ex[8]^2 + 2*ex[7]^3*ex[8]*(-1 + 9*ex[8]) + 
            ex[7]^2*(-20 + 275*ex[8] + 274*ex[8]^2) - 
            ex[7]*(405 + 1192*ex[8] + 662*ex[8]^2)) - 
          ex[6]*(4*ex[7]^3*(-2 - 22*ex[8] - 10*ex[8]^2 + 5*ex[8]^3) + 
            ex[7]^2*(261 + 950*ex[8] + 846*ex[8]^2 + 201*ex[8]^3) + 
            3*(26 + 498*ex[8] + 952*ex[8]^2 + 281*ex[8]^3) - 
            ex[7]*(319 + 2602*ex[8] + 3358*ex[8]^2 + 804*ex[8]^3)) + 
          2*(ex[7]^3*(1 + 50*ex[8] + 123*ex[8]^2 + 67*ex[8]^3 + 7*ex[8]^4) - 
            9*(7 + 75*ex[8] + 160*ex[8]^2 + 85*ex[8]^3 + 9*ex[8]^4) - 
            ex[7]^2*(60 + 505*ex[8] + 964*ex[8]^2 + 498*ex[8]^3 + 
              52*ex[8]^4) + ex[7]*(131 + 1157*ex[8] + 2162*ex[8]^2 + 
              1082*ex[8]^3 + 116*ex[8]^4)))) - 
      ex[3]^3*(4*ex[5]^8*(-1 + ex[7])^3*(3 + ex[7]) - 
        2*ex[5]^7*(-1 + ex[7])^2*(ex[6]*(-17 + ex[7]) + 
          ex[7]^2*(45 + 4*ex[8]) - 2*(7 + 12*ex[8]) + 
          ex[7]*(-87 + 16*ex[8])) + ex[6]^2*ex[8]^2*(6 - 2*ex[8] - 
          86*ex[8]^2 + 34*ex[8]^3 + 28*ex[8]^4 + 3*ex[6]^2*
           (1 - 6*ex[8] + 11*ex[8]^2) + ex[6]*(-6 + 24*ex[8] + 6*ex[8]^2 - 
            44*ex[8]^3)) + 2*ex[5]^6*(-1 + ex[7])*
         (-300 - 2*ex[6]^2*(-3 + ex[7]) + 31*ex[8] + 41*ex[8]^2 + 
          ex[7]*(988 + 106*ex[8] - 65*ex[8]^2) + 2*ex[7]^3*
           (66 + 35*ex[8] + ex[8]^2) + ex[7]^2*(-802 - 177*ex[8] + 
            22*ex[8]^2) + 2*ex[6]*(104 + 25*ex[8] - 10*ex[7]*(5 + 2*ex[8]) + 
            ex[7]^2*(-40 + 7*ex[8]))) + ex[5]^5*(ex[6]^3*(-13 + 5*ex[7]) - 
          ex[7]^4*(173 + 276*ex[8] + 50*ex[8]^2) + 
          ex[7]*(4200 + 3544*ex[8] - 311*ex[8]^2 - 182*ex[8]^3) + 
          ex[7]^3*(1907 + 1892*ex[8] + 74*ex[8]^2 - 32*ex[8]^3) + 
          2*(-600 - 549*ex[8] + 91*ex[8]^2 + 39*ex[8]^3) + 
          ex[7]^2*(-4754 - 4030*ex[8] + 105*ex[8]^2 + 136*ex[8]^3) + 
          ex[6]^2*(26*(9 + 8*ex[8]) + ex[7]^2*(-61 + 104*ex[8]) - 
            ex[7]*(257 + 264*ex[8])) + ex[6]*(524 + 324*ex[8] + 21*ex[8]^2 + 
            ex[7]^3*(669 + 172*ex[8] - 40*ex[8]^2) + 
            ex[7]*(264 - 164*ex[8] - 5*ex[8]^2) + ex[7]^2*
             (-1565 - 212*ex[8] + 24*ex[8]^2))) + 
        ex[5]^4*(800 + 928*ex[8] - 114*ex[8]^2 - 247*ex[8]^3 - 41*ex[8]^4 + 
          4*ex[7]^4*(5 + 24*ex[8] + 12*ex[8]^2) + 
          ex[7]^2*(2006 + 2199*ex[8] + 218*ex[8]^2 - 304*ex[8]^3 - 
            46*ex[8]^4) + ex[7]^3*(-476 - 959*ex[8] - 183*ex[8]^2 + 
            66*ex[8]^3 + 8*ex[8]^4) + ex[7]*(-2324 - 2344*ex[8] + 
            83*ex[8]^2 + 467*ex[8]^3 + 79*ex[8]^4) + 
          ex[6]^3*(117 - 121*ex[8] + ex[7]*(-39 + 73*ex[8])) + 
          ex[6]^2*(-594 - 763*ex[8] - 214*ex[8]^2 + ex[7]^2*(333 - 74*ex[8] - 
              137*ex[8]^2) + ex[7]*(559 + 433*ex[8] + 319*ex[8]^2)) + 
          ex[6]*(68 + 912*ex[8] + 689*ex[8]^2 + 101*ex[8]^3 + 
            ex[7]^3*(-447 - 653*ex[8] - 2*ex[8]^2 + 14*ex[8]^3) + 
            ex[7]^2*(2329 + 1895*ex[8] + 606*ex[8]^2 + 108*ex[8]^3) - 
            ex[7]*(1752 + 2546*ex[8] + 1241*ex[8]^2 + 241*ex[8]^3))) + 
        ex[5]^3*(-228 - 478*ex[8] - 21*ex[6]^4*ex[8] + 852*ex[8]^2 + 
          537*ex[8]^3 + 44*ex[8]^4 + 8*ex[8]^5 - 4*ex[7]^3*
           (-5 - 18*ex[8] + 27*ex[8]^2 + 16*ex[8]^3) + 
          ex[7]^2*(-310 - 392*ex[8] + 889*ex[8]^2 + 369*ex[8]^3 + 
            35*ex[8]^4 + 4*ex[8]^5) - ex[7]*(-510 - 836*ex[8] + 
            1674*ex[8]^2 + 806*ex[8]^3 + 75*ex[8]^4 + 12*ex[8]^5) + 
          ex[6]^3*(-117 + 279*ex[8] + 335*ex[8]^2 + 
            ex[7]*(9 - 118*ex[8] - 173*ex[8]^2)) + 
          ex[6]^2*(282 + 655*ex[8] - 511*ex[8]^2 - 182*ex[8]^3 + 
            ex[7]^2*(-242 - 360*ex[8] + 57*ex[8]^2 + 38*ex[8]^3) + 
            ex[7]*(-265 + 352*ex[8] + 397*ex[8]^2 + 94*ex[8]^3)) - 
          ex[6]*(40 + 1244*ex[8] + 818*ex[8]^2 + 199*ex[8]^3 + 53*ex[8]^4 + 
            2*ex[7]^3*(-22 - 118*ex[8] - 49*ex[8]^2 + 7*ex[8]^3) + 
            ex[7]^2*(714 + 1217*ex[8] + 194*ex[8]^2 + 353*ex[8]^3 + 
              78*ex[8]^4) - ex[7]*(608 + 2626*ex[8] + 560*ex[8]^2 + 
              616*ex[8]^3 + 153*ex[8]^4))) + ex[5]*ex[6]*ex[8]*
         (ex[6]^3*(-7 + 26*ex[8] + 63*ex[8]^2) + ex[6]^2*(3 + 48*ex[8] - 
            255*ex[8]^2 - 170*ex[8]^3 + 2*ex[7]*(1 + 14*ex[8] + 7*ex[8]^2 + 
              14*ex[8]^3)) + ex[6]*(14 - 57*ex[8] + 35*ex[8]^2 + 
            323*ex[8]^3 + 40*ex[8]^4 - 4*ex[7]*(1 - 9*ex[8] + 21*ex[8]^2 + 
              15*ex[8]^3 + 2*ex[8]^4)) + 2*(-9 - 53*ex[8] + 110*ex[8]^2 + 
            78*ex[8]^3 - 79*ex[8]^4 - 12*ex[8]^5 + ex[7]*(8 + 36*ex[8] - 
              71*ex[8]^2 - 33*ex[8]^3 + 35*ex[8]^4 + 5*ex[8]^5))) + 
        ex[5]^2*(12 + 126*ex[8] + 3*ex[6]^4*(14 - 25*ex[8])*ex[8] - 
          50*ex[8]^2 - 290*ex[8]^3 + 90*ex[8]^4 + 55*ex[8]^5 + ex[8]^6 + 
          4*ex[7]^2*(2 + 15*ex[8] - 10*ex[8]^2 - 21*ex[8]^3 + 7*ex[8]^4 + 
            2*ex[8]^5) - ex[7]*(20 + 182*ex[8] - 98*ex[8]^2 - 334*ex[8]^3 + 
            110*ex[8]^4 + 49*ex[8]^5 + ex[8]^6) + 
          ex[6]^3*(13 - 77*ex[8] - 375*ex[8]^2 + 13*ex[8]^3 + 
            ex[7]*(13 - 11*ex[8] + 95*ex[8]^2 + 67*ex[8]^3)) + 
          ex[6]^2*(-18 - 215*ex[8] + 732*ex[8]^2 + 853*ex[8]^3 + 
            132*ex[8]^4 + ex[7]^2*(24 + 138*ex[8] + 87*ex[8]^2 + 6*ex[8]^3 - 
              ex[8]^4) - ex[7]*(-28 + 141*ex[8] + 695*ex[8]^2 + 421*ex[8]^3 + 
              157*ex[8]^4)) + ex[6]*(-2 + 312*ex[8] + 170*ex[8]^2 - 
            1234*ex[8]^3 - 255*ex[8]^4 + 21*ex[8]^5 + 
            ex[7]*(-26 - 532*ex[8] + 166*ex[8]^2 + 1316*ex[8]^3 + 
              53*ex[8]^4 - 27*ex[8]^5) + 2*ex[7]^2*(18 + 82*ex[8] - 
              113*ex[8]^2 - 112*ex[8]^3 + 27*ex[8]^4 + 8*ex[8]^5)))) + 
      ex[3]^2*(-2*ex[5]^6*(-1 + ex[7])^2*(-12 + 29*ex[7]*(-4 + ex[8]) + 
          27*ex[8] + 2*ex[8]^2) + ex[6]*ex[8]^3*
         (3*ex[6]^2*(3 - 2*ex[8] + 5*ex[8]^2) - 2*ex[6]*(9 - 6*ex[8] - 
            5*ex[8]^2 + 2*ex[8]^3) + 2*(6 + 3*ex[8] - 13*ex[8]^2 + 
            3*ex[8]^3 + ex[8]^4)) + 4*ex[5]^5*(-1 + ex[7])*
         (-30 + 15*ex[8] - 37*ex[8]^2 - 3*ex[8]^3 + 
          ex[7]^2*(-124 - 12*ex[8] + 25*ex[8]^2) + 
          3*ex[7]*(70 - 7*ex[8] - ex[8]^2 + ex[8]^3) + 
          ex[6]*(27 - 21*ex[8] - 8*ex[8]^2 + ex[7]*(37 + 7*ex[8] + 
              2*ex[8]^2))) + ex[5]^4*(-264 + 72*ex[8] + 338*ex[8]^2 - 
          145*ex[8]^3 - 14*ex[8]^4 + ex[7]^3*(242 + 135*ex[8] - 186*ex[8]^2 - 
            42*ex[8]^3) + ex[7]^2*(-1156 + 89*ex[8] + 694*ex[8]^2 + 
            18*ex[8]^3 - 12*ex[8]^4) + ex[7]*(1166 - 236*ex[8] - 
            894*ex[8]^2 + 169*ex[8]^3 + 26*ex[8]^4) + 
          ex[6]^2*(21*(3 - 2*ex[8])*ex[8] + ex[7]*(-32 + 21*ex[8] + 
              18*ex[8]^2)) - ex[6]*(-216 + 168*ex[8] + 317*ex[8]^2 + 
            67*ex[8]^3 + ex[7]^2*(480 + 30*ex[8] + 83*ex[8]^2 + 15*ex[8]^3) - 
            2*ex[7]*(104 + 207*ex[8] + 140*ex[8]^2 + 41*ex[8]^3))) + 
        ex[5]^3*(60 + 228*ex[8] - 528*ex[8]^2 - 9*ex[6]^3*ex[8]^2 - 
          291*ex[8]^3 + 82*ex[8]^4 + 8*ex[8]^5 + 2*ex[7]^3*
           (-12 - 25*ex[8] + 50*ex[8]^2 + 23*ex[8]^3) + 
          ex[7]^2*(324 + 70*ex[8] - 725*ex[8]^2 - 191*ex[8]^3 + 32*ex[8]^4 + 
            4*ex[8]^5) - ex[7]*(356 + 306*ex[8] - 1249*ex[8]^2 - 
            384*ex[8]^3 + 100*ex[8]^4 + 12*ex[8]^5) + 
          ex[6]^2*(ex[8]*(-189 + 201*ex[8] + 127*ex[8]^2) - 
            ex[7]*(-40 + 39*ex[8] + 99*ex[8]^2 + 77*ex[8]^3)) + 
          ex[6]*(-54 + 84*ex[8] + 179*ex[8]^2 + 41*ex[8]^3 + 28*ex[8]^4 + 
            ex[7]^2*(298 + 114*ex[8] - 206*ex[8]^2 + 35*ex[8]^3 + 
              7*ex[8]^4) - 2*ex[7]*(102 + 247*ex[8] - 138*ex[8]^2 + 
              29*ex[8]^3 + 14*ex[8]^4))) + ex[5]*ex[8]*
         (3*ex[6]^3*ex[8]*(-9 + 14*ex[8] + 17*ex[8]^2) + 2*(-1 + ex[8])*ex[8]*
           (-3*(-2 - 5*ex[8] + ex[8]^2 + ex[8]^3) + 
            ex[7]*(-5 - 9*ex[8] + 3*ex[8]^2 + ex[8]^3)) + 
          ex[6]^2*(-3*ex[8]*(-3 + 2*ex[8] + 59*ex[8]^2 + 12*ex[8]^3) + 
            ex[7]*(-8 - 5*ex[8] + 99*ex[8]^2 + 17*ex[8]^3 + 5*ex[8]^4)) + 
          ex[6]*(-(ex[8]*(-30 + 39*ex[8] + 15*ex[8]^2 - 30*ex[8]^3 + ex[8]^
                4)) + 2*ex[7]*(-4 - 5*ex[8] + 17*ex[8]^2 - 19*ex[8]^3 + 
              9*ex[8]^4 + 2*ex[8]^5))) + ex[5]^2*
         (-(ex[8]*(30 - 12*ex[8] - 82*ex[8]^2 + 46*ex[8]^3 + 25*ex[8]^4 + 
             2*ex[8]^5 + 3*ex[6]^3*ex[8]*(-18 + 19*ex[8]) + 
             ex[6]^2*(-63 + 63*ex[8] + 245*ex[8]^2 + 45*ex[8]^3) + 
             ex[6]*(42 + 69*ex[8] - 504*ex[8]^2 - 191*ex[8]^3 - 6*
                ex[8]^4))) + ex[7]^2*(3*ex[6]*(-10 - 26*ex[8] + 51*ex[8]^2 + 
              38*ex[8]^3 + ex[8]^4) - 4*(4 + 11*ex[8] - 24*ex[8]^2 + 
              3*ex[8]^3 + 6*ex[8]^4)) + ex[7]*(16 + 90*ex[8] - 148*ex[8]^2 - 
            39*ex[8]^3 + 69*ex[8]^4 + 15*ex[8]^5 + 2*ex[8]^6 + 
            ex[6]^2*(-14 + 70*ex[8] - 22*ex[8]^2 + 77*ex[8]^3 + 54*ex[8]^4) - 
            2*ex[6]*(-12 - 120*ex[8] + 151*ex[8]^2 + 255*ex[8]^3 + 
              65*ex[8]^4 + 9*ex[8]^5)))))}, 
 {f[1] -> (17*y[1]*y[2]*y[3]*y[5]^2*y[8])/(18*y[4]*y[6]*y[7]) + 
    (y[1]*y[2]*y[3]*y[4]*y[8])/(2*y[9]) - (17*y[1]*y[2]^3*y[3]*y[4]*y[10]^2)/
     (18*y[11]*y[12]) - (y[1]*y[2]*y[3]*y[5]^2*y[15])/
     (18*y[4]*y[6]*y[11]*y[13]*y[14]) - (y[1]*y[2]*y[3]*y[4]*y[17])/
     (2*y[11]*y[16]), f[2] -> (3*y[1]*y[2]*y[3]*y[5]^2*y[8])/
     (2*y[4]*y[6]*y[7]) - (3*y[1]*y[2]^3*y[3]*y[4]*y[10]^2)/(2*y[11]*y[12]) + 
    (y[1]*y[2]^2*y[3]*y[5]^2*y[10]*y[18]*y[19])/(2*y[4]*y[6]*y[11]*y[13]^2*
      y[14]) + (y[1]*y[2]*y[3]*y[21]*y[22])/(y[8]*y[20]) + 
    (y[1]*y[3]*y[4]^2*y[8]^2*y[23])/(2*y[9]^2) - (y[1]*y[3]*y[4]*y[8]*y[24])/
     (2*y[9]) - (y[1]*y[2]^2*y[3]*y[4]*y[8]*y[23]*y[25]*y[26])/
     (2*y[6]*y[20]^2*y[27]) + (y[1]*y[3]*y[30])/(2*y[4]*y[8]*y[13]^2*y[20]^2*
      y[28]*y[29]), f[4] -> (13*y[1]*y[2]*y[3]*y[5]^2*y[19])/
     (6*y[4]*y[6]*y[11]*y[14]) - (y[1]*y[2]^2*y[3]*y[4]*y[8]*y[23]*y[25]*
      y[26])/(2*y[6]*y[20]^2*y[27]) - (y[1]*y[2]*y[3]*y[4]*y[22])/
     (y[20]*y[31]) - (y[1]*y[2]*y[3]*y[8]*y[32])/(3*y[4]*y[6]*y[7]*y[20]) - 
    (y[1]*y[3]*y[4]^2*y[17]*y[31]*y[33])/(2*y[16]^2) + 
    (y[1]*y[3]*y[4]*y[34])/(2*y[11]*y[16]) + (y[1]*y[3]*y[35])/
     (6*y[4]*y[6]^2*y[11]*y[12]*y[20]^2*y[31]), 
  f[5] -> -1/2*(y[1]*y[2]^2*y[3]*y[4]*y[22]^2*y[33])/(y[20]*y[31]^2) + 
    (y[1]*y[2]*y[3]*y[5]^2*y[36])/(y[4]*y[6]*y[11]*y[14]) + 
    (y[1]*y[2]*y[3]*y[8]*y[37])/(2*y[4]*y[6]*y[7]*y[20]^2) - 
    (y[1]*y[2]*y[3]*y[38])/(2*y[4]*y[11]*y[12]*y[20]^2*y[31]^2), 
  f[6] -> (3*y[1]*y[2]^3*y[3]*y[4]*y[10]^2)/(2*y[11]*y[12]) + 
    (y[1]*y[2]^2*y[3]*y[4]*y[8]*y[23]*y[25]*y[26])/(2*y[6]*y[20]^2*y[27]) + 
    (y[1]*y[2]*y[3]*y[21]*y[22])/(y[20]*y[31]) + 
    (y[1]*y[3]*y[4]^2*y[17]*y[31]*y[33])/(2*y[16]^2) - 
    (y[1]*y[3]*y[4]*y[34])/(2*y[11]*y[16]) + 
    (y[1]*y[2]*y[3]*y[5]^2*y[19]*y[25]*y[39])/(2*y[4]*y[6]*y[13]^2*y[14]) - 
    (y[1]*y[3]*y[41])/(2*y[4]*y[13]^2*y[20]^2*y[28]*y[31]*y[40]), 
  f[7] -> (y[1]*y[2]^2*y[3]*y[4]*y[22]^2*y[33])/(2*y[20]*y[31]^2) - 
    (y[1]*y[2]*y[3]*y[42])/(2*y[4]*y[12]*y[20]*y[28]^2*y[31]^2), 
  f[8] -> (-3*y[1]*y[2]*y[3]*y[5]^2*y[8])/(2*y[4]*y[6]*y[7]) + 
    (y[1]*y[3]*y[4]^2*y[8]^2*y[11])/(2*y[9]^2) - (y[1]*y[2]*y[3]*y[4]*y[22])/
     (y[8]*y[20]) + (y[1]*y[3]*y[4]*y[8]*y[24])/(2*y[9]) + 
    (y[1]*y[2]^2*y[3]*y[4]*y[8]*y[23]*y[25]*y[26])/(2*y[6]*y[20]^2*y[27]) + 
    (y[1]*y[3]*y[44])/(2*y[4]*y[6]^2*y[8]*y[20]^2*y[43]), 
  f[9] -> (y[1]*y[2]^2*y[3]*y[4]*y[22]^2*y[33])/(2*y[8]^2*y[20]) - 
    (y[1]*y[2]*y[3]*y[8]*y[45])/(2*y[4]*y[7]*y[20]^2) - 
    (y[1]*y[2]*y[3]*y[22]*y[46])/(2*y[8]^2*y[20]^2) + 
    (y[1]*y[2]*y[3]*y[47])/(2*y[4]*y[8]^2*y[20]^2), 
  f[10] -> (3*y[1]*y[2]^3*y[3]*y[4]*y[10]^2)/(2*y[11]*y[12]) + 
    (3*y[1]*y[2]*y[3]*y[5]^2*y[19])/(2*y[4]*y[6]*y[11]*y[14]) - 
    (y[1]*y[2]*y[3]*y[8]*y[48])/(2*y[4]*y[6]*y[7]*y[20]) - 
    (y[1]*y[2]*y[3]*y[49])/(y[4]*y[8]*y[20]*y[28]*y[29]*y[43]), 
  f[12] -> (-3*y[1]*y[2]*y[3]*y[5]^2*y[8])/(2*y[4]*y[6]*y[7]) + 
    (3*y[1]*y[2]*y[3]*y[5]^2*y[19])/(2*y[4]*y[6]*y[11]*y[14]) + 
    (y[1]*y[2]^2*y[3]*y[22])/(y[8]*y[31]) + (y[1]*y[2]*y[3]*y[50])/
     (2*y[4]*y[8]*y[11]*y[12]*y[28]*y[29]*y[31]*y[40]), 
  f[15] -> (y[1]*y[2]*y[3]*y[5]^2*y[19])/(2*y[4]*y[6]*y[11]*y[14]) - 
    (y[1]*y[2]*y[3]*y[8]*y[37])/(2*y[4]*y[6]*y[7]*y[20]^2) + 
    (y[1]*y[2]^3*y[3]*y[4]*y[51])/(2*y[6]*y[20]^2*y[27]), 
  f[19] -> (y[1]*y[2]^2*y[3]*y[4]^2*y[22]^3*y[33]^2)/(2*y[8]^2*y[20]) - 
    (y[1]*y[2]*y[3]*y[4]*y[22]^2*y[33]*y[52])/(2*y[8]^2*y[20]^2) + 
    (y[1]*y[2]*y[3]*y[22]*y[53])/(2*y[8]^2*y[20]^3) + 
    (y[1]*y[2]*y[3]*y[54])/(2*y[4]*y[8]^2*y[20]^3*y[28]^2*y[29])}, 
 {{f[1], f[2], f[4], f[6], f[8], f[10], f[12], f[9], f[7], f[5], f[15], 
   f[19]}, {1, Fr[1, 1], Fr[1, 2], Fr[1, 3], Fr[1, 4], Fr[1, 5], Fr[1, 6], 
   (-6*Fr[1, 1]^2 + 12*Fr[1, 4]^2 - 6*Fr[1, 5]^2 + 6*Fr[1, 6]^2 - Fr[2, 1] - 
     12*Fr[2, 4])/12, (-6*Fr[1, 1]^2 + 12*Fr[1, 3]^2 + 6*Fr[1, 5]^2 - 
     6*Fr[1, 6]^2 - Fr[2, 1] - 12*Fr[2, 6])/12, 
   (-2*Fr[1, 1]^2 + 4*Fr[1, 2]^2 + 2*Fr[1, 5]^2 + 2*Fr[1, 6]^2 - Fr[2, 1] - 
     4*Fr[2, 3] - 4*Fr[2, 6])/4, Fr[2, 2] - Fr[2, 3] + Fr[2, 4] - Fr[2, 6], 
   Fr[2, 7]/SQRT1}}}


==> anc/double_virtual/amplitudes/HelicityFiniteRemainder_4qvl_1L_nf1_-++--+_ep0.m <==
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[4], y[4] -> ex[5], 
  y[5] -> ex[2]*ex[6] - ex[5]*ex[7], 
  y[6] -> -ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[5]*ex[7], y[7] -> ex[2]*ex[5] + ex[2]^2*ex[3]*ex[5] - 
    ex[5]^2 - ex[3]*ex[5]^2 - 2*ex[2]*ex[3]*ex[5]^2 + 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]^2*ex[3]*ex[5]*ex[6] - 
    ex[2]^2*ex[3]*ex[5]*ex[7] + ex[2]*ex[3]*ex[5]^2*ex[7] + 
    ex[2]*ex[3]*ex[5]*ex[8] - ex[2]^2*ex[3]*ex[6]*ex[8], 
  y[8] -> ex[2]^3*ex[3]*(-1 + ex[6])^2*(ex[6] + ex[5]*(-1 + ex[7])) + 
    (1 + ex[3])*ex[5]^2*(ex[5]*(-1 + ex[7]) + ex[8]) - 
    ex[2]*ex[5]*(-(ex[5]*(-2 + ex[6])*(-1 + ex[7])) + 
      ex[3]*ex[5]^2*(2 - 3*ex[7] + ex[7]^2) + ex[8] + 
      ex[3]*ex[8]*(ex[6] + ex[8]) + ex[3]*ex[5]*(-1 + ex[7] - 3*ex[8] + 
        2*ex[7]*ex[8])) - ex[2]^2*(ex[3]*ex[5]^2*(3 + ex[6]*(-1 + ex[7]) - 
        2*ex[7])*(-1 + ex[7]) - ex[3]*ex[6]*ex[8]^2 + 
      ex[5]*(1 + ex[6]^2*(1 + ex[3]*ex[7]) + ex[3]*(ex[7] + 2*ex[8] - 
          2*ex[7]*ex[8]) + ex[6]*(-2 + ex[3]*(-2*ex[7] + ex[8]))))}, 
 {f[1] -> (10*y[1]*y[2]*y[3]*y[4]*y[8])/(9*y[5]*y[6]*y[7])}, 
 {{f[1]}, {(5 - 3*Fr[1, 2])/5}}}


==> anc/double_virtual/amplitudes/HelicityFiniteRemainder_4qvl_1L_nf1_-+-+-+_ep0.m <==
{{y[1] -> ex[1], y[2] -> ex[2], y[3] -> ex[4], y[4] -> ex[5], 
  y[5] -> ex[2]*ex[6] - ex[5]*ex[7], 
  y[6] -> -ex[5] - ex[3]*ex[5] - ex[2]*ex[3]*ex[5] + ex[2]*ex[3]*ex[6] + 
    ex[2]*ex[3]*ex[5]*ex[7], y[7] -> ex[2]*ex[5] + ex[2]^2*ex[3]*ex[5] - 
    ex[5]^2 - ex[3]*ex[5]^2 - 2*ex[2]*ex[3]*ex[5]^2 + 
    ex[2]*ex[3]*ex[5]*ex[6] + ex[2]^2*ex[3]*ex[5]*ex[6] - 
    ex[2]^2*ex[3]*ex[5]*ex[7] + ex[2]*ex[3]*ex[5]^2*ex[7] + 
    ex[2]*ex[3]*ex[5]*ex[8] - ex[2]^2*ex[3]*ex[6]*ex[8], 
  y[8] -> -((1 + ex[3])^3*ex[5]^4*(ex[5]*(-1 + ex[7]) + ex[8])) + 
    ex[2]^4*ex[3]^3*ex[6]*(ex[5]^2*(1 + ex[6] - ex[7])*(-1 + ex[7]) + 
      ex[5]*ex[6]*(2 + ex[6] - 2*ex[7])*ex[8] - ex[6]^2*ex[8]^2) + 
    ex[2]*(1 + ex[3])^2*ex[5]^3*(-(ex[5]*(-2 + ex[6])*(-1 + ex[7])) + 
      ex[3]*ex[5]^2*(2 - 3*ex[7] + ex[7]^2) + ex[8] + 
      ex[3]*ex[8]*(3*ex[6] + ex[8]) + ex[3]*ex[5]*
       (-1 + 2*ex[6]*(-1 + ex[7]) + ex[7] - 3*ex[8] + 2*ex[7]*ex[8])) + 
    ex[2]^3*ex[3]*ex[5]*
     (-(ex[5]^2*((-1 + ex[6])^2 + 2*ex[3]*(1 + ex[6] - ex[7]) + 
         ex[3]^2*(1 + ex[6]^2 - 2*ex[6]*(-2 + ex[7]) - ex[7]))*
        (-1 + ex[7])) + ex[3]*ex[6]^2*ex[8]*(1 + 2*ex[8] + 
        ex[3]*(ex[6] + 3*ex[8])) - ex[5]*ex[6]*((-1 + ex[6])^2 + 
        ex[3]*(1 + 2*(2 + ex[6])*ex[8] - ex[7]*(1 + 4*ex[8])) + 
        ex[3]^2*(-4*(-1 + ex[7])*ex[8] - ex[6]*(-1 + ex[7] - 5*ex[8] + 
            2*ex[7]*ex[8])))) - ex[2]^2*(1 + ex[3])*ex[5]^2*
     (ex[3]*ex[5]^2*(-1 + ex[7])*(-3 + ex[6] + 2*ex[7] - ex[6]*ex[7] + 
        ex[3]*(-3 + ex[6]*(-3 + ex[7]) + 2*ex[7])) + 
      ex[3]*ex[6]*ex[8]*(2 + ex[8] + 3*ex[3]*(ex[6] + ex[8])) + 
      ex[5]*(-(-1 + ex[6])^2 + ex[3]*(-(ex[6]^2*(-1 + ex[7])) + 
          ex[6]*(-2 + 2*ex[7] - ex[8]) + (-1 + ex[7])*(1 + 2*ex[8])) + 
        ex[3]^2*(ex[6]^2*(-1 + ex[7]) + 2*(-1 + ex[7])*ex[8] + 
          ex[6]*(-2 - 7*ex[8] + ex[7]*(2 + 4*ex[8])))))}, 
 {f[1] -> (10*y[1]*y[2]*y[3]*y[8])/(9*y[4]*y[5]*y[6]*y[7])}, 
 {{f[1]}, {(5 - 3*Fr[1, 2])/5}}}


==> anc/double_virtual/amplitudes/Tree_even.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(s12*(s12^2 + 2*s12*(-s123 + s23) + s234^2 - 2*(-s123 + s23)*
     (s123 - s23 + s234) - 2*(s123 - s23 + s234)*s56 + s56^2))/
  (4*s34*(s12 + s234 - s34 - s56)^2), 
 (s12^2*((-s23 + s234)^2 + (s23 - s234)*s34 + s34^2) + 
   (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
   s12*(-(s123*(2*s234^2 - 3*s234*s34 + s34^2)) + s23*s34*(s34 - 3*s56) - 
     2*s23^2*s56 + 2*s23*s234*(s123 + s56)))/
  (4*s234*s34^2*(s12 + s234 - s34 - s56)), 
 (s12^3*(-2*(-s23 + s234)^2 + (-3*s23 + s234)*s34 - 2*s34^2) + 
   (s123*(s234 - s34) + s23*(s34 - s56))*(s234^2*s34 - 
     2*(-s123 + s23)*s234*(s123 + 2*s34) - s234*s34*s56 + 
     2*(-s123 + s23)*(s23 + s34)*(s34 + s56)) + 
   s12^2*(-2*s23^3 + 2*s234^2*(3*s123 - s23 + s34) + 
     2*s23^2*(s123 - s34 + 2*s56) + s34^2*(3*s123 + 2*s34 + 2*s56) + 
     s23*s34*(4*s123 + 6*s56) + s234*(4*s23^2 - 4*s23*(2*s123 + s34 + s56) - 
       s34*(5*s123 + 3*s34 + s56))) + 
   s12*(-(s234^3*s34) + (-s123 + s23)*s34*(2*s23*(s123 + s34) + 
       s34*(2*s123 + 3*s34)) + (4*s23^2*(s23 + s34) - 
       s123*(4*s23^2 + 6*s23*s34 + 3*s34^2))*s56 - 
     s23*(2*s23 + 3*s34)*s56^2 + s234^2*(-6*s123*(s123 + s34) + 
       s23*(4*s123 + 3*s34) + s34*s56) + s234*(-4*s23^2*(s123 + s34 + s56) + 
       s123*s34*(6*s123 + 7*s34 + 3*s56) + s23*(-4*s34^2 + 3*s34*s56 + 
         4*s123*(s123 + 2*s56)))))/(8*s234*s34^2*(s12 + s234 - s34 - s56)^2), 
 (s12^2*((-s23 + s234)^2 + (s23 - s234)*s34 + s34^2) + 
   (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
   s12*(-(s123*(2*s234^2 - 3*s234*s34 + s34^2)) + s23*s34*(s34 - 3*s56) - 
     2*s23^2*s56 + 2*s23*s234*(s123 + s56)))/
  (4*s234*s34^2*(s12 + s234 - s34 - s56)), 
 (s12*(2*s23^2 + s234^2 + 2*s23*s34 + s34^2 - 2*s234*(s23 + s34)))/
  (4*s234^2*s34), 
 (-(s12^2*(2*s23*(-s23 + s234)^2 + 2*(3*s23^2 - 3*s23*s234 + s234^2)*s34 + 
      (5*s23 - 3*s234)*s34^2 + 2*s34^3)) + 
   (s123*(s234 - s34) + s23*(s34 - s56))*(s234^2*s34 + 
     (2*s23^2 + 2*s23*s34 + s34^2)*(s34 + s56) - 
     s234*(2*s23*(s123 + 2*s34) + s34*(2*s34 + s56))) + 
   s12*(-(s234^3*s34) + (2*s23^2 + 2*s23*s34 + s34^2)*
      (s34*(s123 + 2*s34) + 2*(s23 + s34)*s56) + 
     s234^2*(s23*(4*s123 + 3*s34) + s34*(2*s123 + 4*s34 + s56)) - 
     s234*(4*s23^2*(s123 + s34 + s56) + s23*s34*(8*(s123 + s34) + 3*s56) + 
       s34^2*(5*s34 + 3*(s123 + s56)))))/(8*s234^2*s34^2*
   (s12 + s234 - s34 - s56)), 
 (s12^3*(-2*(-s23 + s234)^2 + (-3*s23 + s234)*s34 - 2*s34^2) + 
   (s123*(s234 - s34) + s23*(s34 - s56))*(s234^2*s34 - 
     2*(-s123 + s23)*s234*(s123 + 2*s34) - s234*s34*s56 + 
     2*(-s123 + s23)*(s23 + s34)*(s34 + s56)) + 
   s12^2*(-2*s23^3 + 2*s234^2*(3*s123 - s23 + s34) + 
     2*s23^2*(s123 - s34 + 2*s56) + s34^2*(3*s123 + 2*s34 + 2*s56) + 
     s23*s34*(4*s123 + 6*s56) + s234*(4*s23^2 - 4*s23*(2*s123 + s34 + s56) - 
       s34*(5*s123 + 3*s34 + s56))) + 
   s12*(-(s234^3*s34) + (-s123 + s23)*s34*(2*s23*(s123 + s34) + 
       s34*(2*s123 + 3*s34)) + (4*s23^2*(s23 + s34) - 
       s123*(4*s23^2 + 6*s23*s34 + 3*s34^2))*s56 - 
     s23*(2*s23 + 3*s34)*s56^2 + s234^2*(-6*s123*(s123 + s34) + 
       s23*(4*s123 + 3*s34) + s34*s56) + s234*(-4*s23^2*(s123 + s34 + s56) + 
       s123*s34*(6*s123 + 7*s34 + 3*s56) + s23*(-4*s34^2 + 3*s34*s56 + 
         4*s123*(s123 + 2*s56)))))/(8*s234*s34^2*(s12 + s234 - s34 - s56)^2), 
 (-(s12^2*(2*s23*(-s23 + s234)^2 + 2*(3*s23^2 - 3*s23*s234 + s234^2)*s34 + 
      (5*s23 - 3*s234)*s34^2 + 2*s34^3)) + 
   (s123*(s234 - s34) + s23*(s34 - s56))*(s234^2*s34 + 
     (2*s23^2 + 2*s23*s34 + s34^2)*(s34 + s56) - 
     s234*(2*s23*(s123 + 2*s34) + s34*(2*s34 + s56))) + 
   s12*(-(s234^3*s34) + (2*s23^2 + 2*s23*s34 + s34^2)*
      (s34*(s123 + 2*s34) + 2*(s23 + s34)*s56) + 
     s234^2*(s23*(4*s123 + 3*s34) + s34*(2*s123 + 4*s34 + s56)) - 
     s234*(4*s23^2*(s123 + s34 + s56) + s23*s34*(8*(s123 + s34) + 3*s56) + 
       s34^2*(5*s34 + 3*(s123 + s56)))))/(8*s234^2*s34^2*
   (s12 + s234 - s34 - s56)), (-((-s123 + 2*s23)*s234^3*s34*(s123 + s34)) + 
   s12^3*(2*s23*(-s23 + s234)^2 + (4*s23^2 - 3*s23*s234 + s234^2)*s34 - 
     (-3*s23 + s234)*s34^2 + s34^3) + (-s123 + s23)*(s23 + s34)*
    (2*s23^2 + 2*s23*s34 + s34^2)*(s34 + s56)^2 + 
   s234^2*(2*s23^2*((s123 + 2*s34)^2 + s34*s56) + s23*(s123 + 3*s34)*
      (-2*s123^2 + s34^2 + s34*(-2*s123 + s56)) - 
     s123*s34*(3*s34^2 + s123*s56 + 2*s34*(s123 + s56))) - 
   s234*(s34 + s56)*(4*s23^3*(s123 + 2*s34) - 
     s123*s34^2*(s123 + 3*s34 + s56) + 2*s23^2*(-2*s123^2 + 4*s34^2 + 
       s34*(-2*s123 + s56)) + s23*s34*(3*s34^2 + s34*(-7*s123 + s56) - 
       s123*(4*s123 + s56))) + 
   s12^2*(s234^3*s34 + (s23 + s34)*(2*s23^2 + 2*s23*s34 + s34^2)*
      (-s123 + s23 - 2*s34 - 2*s56) + 
     s234^2*(2*s23^2 - s23*(6*s123 + 5*s34) - s34*(2*s123 + 3*s34 + s56)) + 
     s234*(-4*s23^3 + 2*s34^2*(s123 + 2*s34 + s56) + 
       4*s23^2*(2*(s123 + s34) + s56) + s23*s34*(7*s123 + 9*s34 + 4*s56))) + 
   s12*(-(s234^3*s34*(2*s123 - 2*s23 + s34)) - 
     (s23 + s34)*(2*s23^2 + 2*s23*s34 + s34^2)*(-2*s123 + 2*s23 - s34 - s56)*
      (s34 + s56) + s234^2*(-4*s23^2*(s123 + 2*s34) + 
       s23*(6*s123^2 + 13*s123*s34 + 2*s34^2 - s34*s56) + 
       s34*(s123^2 + 5*s123*s34 + 3*s34^2 + 2*(s123 + s34)*s56)) + 
     s234*(4*s23^3*(s123 + 3*s34 + s56) - s34^2*(s123^2 + 5*s123*s34 + 
         3*s34^2 + 3*s123*s56 + 4*s34*s56 + s56^2) - 
       s23*s34*(4*s123^2 + 14*s123*s34 + 3*s34^2 + 8*s123*s56 + 6*s34*s56 + 
         s56^2) + 2*s23^2*(2*s34^2 - s34*(6*s123 + s56) - 
         2*s123*(s123 + 2*s56)))))/(4*s234^2*s34^2*
   (s12 + s234 - s34 - s56)^2)}


==> anc/double_virtual/amplitudes/Tree_odd.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, ((s12*(-s23 + s234 - s34) + s123*(-s234 + s34) + s23*(-s34 + s56))*
   (s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
      s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56))))/
  (4*s234*s34^2*(s12 + s234 - s34 - s56)), 
 -((s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
     2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
       s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56)))*
    (s12^2*(-2*s23 + 2*s234 - s34) + s234^2*s34 - 2*(-s123 + s23)*s234*
      (s123 + 2*s34) - s234*s34*s56 + 2*(-s123 + s23)*(s23 + s34)*
      (s34 + s56) + s12*(-2*s23^2 + 2*s234*(-2*s123 + s23 - s34) + 
       2*s23*(s123 + s56) + s34*(2*s123 + s34 + s56))))/
  (8*s234*s34^2*(s12 + s234 - s34 - s56)^2), 
 -((s12*(-s23 + s234 - s34) + s123*(-s234 + s34) + s23*(-s34 + s56))*
    (s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
     2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
       s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56))))/
  (4*s234*s34^2*(s12 + s234 - s34 - s56)), 0, 
 ((s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
      s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56)))*
   (s234^2*s34 + s12*(2*s23*(-s23 + s234) - 2*s23*s34 - s34^2) + 
    (2*s23^2 + 2*s23*s34 + s34^2)*(s34 + s56) - 
    s234*(2*s23*(s123 + 2*s34) + s34*(2*s34 + s56))))/
  (8*s234^2*s34^2*(s12 + s234 - s34 - s56)), 
 ((s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
    2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
      s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56)))*
   (s12^2*(-2*s23 + 2*s234 - s34) + s234^2*s34 - 2*(-s123 + s23)*s234*
     (s123 + 2*s34) - s234*s34*s56 + 2*(-s123 + s23)*(s23 + s34)*
     (s34 + s56) + s12*(-2*s23^2 + 2*s234*(-2*s123 + s23 - s34) + 
      2*s23*(s123 + s56) + s34*(2*s123 + s34 + s56))))/
  (8*s234*s34^2*(s12 + s234 - s34 - s56)^2), 
 -((s12^2*(-s23 + s234)^2 + (s123*(s234 - s34) + s23*(s34 - s56))^2 + 
     2*s12*(-(s123*s234^2) + s123*s234*s34 + s23*s34*(s123 - 2*s56) - 
       s23^2*(s34 + s56) + s23*s234*(s123 + s34 + s56)))*
    (s234^2*s34 + s12*(2*s23*(-s23 + s234) - 2*s23*s34 - s34^2) + 
     (2*s23^2 + 2*s23*s34 + s34^2)*(s34 + s56) - 
     s234*(2*s23*(s123 + 2*s34) + s34*(2*s34 + s56))))/
  (8*s234^2*s34^2*(s12 + s234 - s34 - s56)), 0}


==> anc/double_virtual/ps_points.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{-500.`100., 0, 0, -500.`100.}, {-500.`100., 0, 0, 500.`100.}, 
  {88.551333054502975983268697746098041534423828125`100., 
   -22.100690287689982227448126650415360927581787109375`100., 
   40.08035319168532595313081401400268077850341796875`100., 
   -75.8054309569365679637545552613959700396492437474569513054420317144688437\
541851436948666311213093780614960969870202094`99.18988841588111}, 
  {328.32941922709852633488480933010578155517578125`100., 
   -103.8496118834562906840801588259637355804443359375`100., 
   -301.93375538954006742642377503216266632080078125`100., 76.494921387165917\
69472994756419662150376885843071501739644907921599086684022928054836467129173\
29950624803400265450936`98.12673179211843}, 
  {152.358109467430637096185819245874881744384765625`100., 
   -105.880959666592190160372410900890827178955078125`100., 
   -97.7096383269759341044490434794028833138096211769954984097265596010979651\
393030931254943644482775964608673829104664117`96.8766884023668, 49.5483852267\
92311240640374812781485439962880128466760753413735198552261744714873393029257\
7501256787503861723535867053`93.8264860402344}, 
  {430.761138250967860585660673677921295166015625`97.81906135148644, 
   231.831261837738463071900696377269923686981201171875`98.85003710204606, 35\
9.563040524830675577742004497562868856106984458245498409726559601097965139303\
0931254943644482775964608673829104679689`97.26595990244137, 
   -50.2378756570216609716157671155821369040824948117248268444207827000742848\
30759010246527297920549295594792854430117224`93.83248779738857}}, 
 {{-500.`100., 0, 0, -500.`100.}, {-500.`100., 0, 0, 500.`100.}, 
  {431.76314897879359477883554063737392425537109375`100., 
   160.208372683248484236173680983483791351318359375`100., 
   369.86924223150975876706070266664028167724609375`100., 154.756058974626357\
73575534847666638237015377331351715148911006717045351696527978643887310168140\
27105090775037801148001`98.49301496837242}, 
  {214.8453886225061069126240909099578857421875`100., 
   1.6906021977677687662122707479284144937992095947265625`100., 
   -200.99729288020654394131270237267017364501953125`100., 75.866798610413574\
51561860071632171744231841220564782830492529142101762905470128364325281281653\
09734866856621306566446`98.48045953059467}, 
  {202.4174875354136702299001626670360565185546875`100., 
   -53.726973567367139139605569653213024139404296875`100., 
   -147.808117227667393658292583732915666830623224859456197209155172417412603\
3908750751751520058887618248702570525528174552`96.30318570413509, 
   -127.432382278025842180585320919621378894722402244503208316022839894477866\
4825760272656515879853852354353972625910657759`96.11807366133874}, 
  {150.97397486328662807864020578563213348388671875`97.32663033566216, 
   -108.1720013136491138627803820781991817057132720947265625`98.0421254737858\
, -21.06383212363582116745541656105444120160333764054380279084482758258739660\
91249248248479941112381751297429474471832962`95.28101255008617, 
   -103.190475307014090070788628273366720917749783274661771478012518696993279\
5374050428164743265125484485052241243386301741`96.10641241401115}}, 
 {{-500.`100., 0, 0, -500.`100.}, {-500.`100., 0, 0, 500.`100.}, 
  {309.8668611461197315293247811496257781982421875`100., 
   -33.0975645090671690695671713910996913909912109375`100., 
   -162.06484621604528228999697603285312652587890625`100., 262.02482416955531\
00366147189697622256540944158249976873528223710774187137319295829917192461666\
410772716925481610908822`99.1808485811596}, 
  {218.164686160695737271453253924846649169921875`100., 
   -193.808324718310728940195986069738864898681640625`100., 
   3.21226269369830763622530866996385157108306884765625`100., 100.11915364136\
55803880611405430238877006278271296141174673209106621612202078276124272731268\
689403654166608389169384533`98.69912109246806}, 
  {181.431356164965308153114165179431438446044921875`100., 
   75.191615658119388854174758307635784149169921875`100., 115.262520999318747\
26322394954530745260510408461636578642959171890180852097564151155028227351768\
58076834542154309152542`97.21089600500049, -118.22905390580504467969058288619\
96714247280809199980688001906343028176869512263530173859969752000143827629543\
137981615`97.24340089863426}, 
  {290.537096528219223046107799746096134185791015625`98.34715494199558, 
   151.7142735692585091555883991532027721405029296875`98.82300079195069, 43.5\
90062523028227390547717817581822349691752785977963570408281098191479024358488\
4497177264823141923165457845690848885`96.61303229652434, 
   -243.914923905115845744985276626586441929994162034613736019952647436762246\
9885308424016063760603814280633736217210741387`97.62798266816962}}, 
 {{-500.`100., 0, 0, -500.`100.}, {-500.`100., 0, 0, 500.`100.}, 
  {455.53843301438126900393399409949779510498046875`100., 
   -434.67421814416366032673977315425872802734375`100., 
   -38.8172108349927640347232227213680744171142578125`100., 
   -130.640009862789256459303749264491465578481499395223629673814880451973263\
4489161230411347897425699400700646590534988561`98.30420344004555}, 
  {155.479302439027605942101217806339263916015625`100., 
   131.057224293552138760787784121930599212646484375`100., 
   40.6667158477254560011715511791408061981201171875`100., 73.102911498493259\
42207445970419948176639833454673882649091727016033824293399541725102007399738\
37314946891631485039444`98.71910192177484}, 
  {247.4273092297122502714046277105808258056640625`100., 
   209.989404999672188978365738876163959503173828125`100., 
   -106.356828903378041161200413253868236688475851342036460710917568842273559\
1847948470233367671665636356781604213135430732`97.58531653031201, 76.24269201\
80345343235009995672892168911288089268775487307441744243011691508809166389596\
660146679277486122707685182798`97.6836110816497}, 
  {141.55495531687887478256016038358211517333984375`98.53376164852114, 
   93.6275888509393325875862501561641693115234375`100., 104.50732389064534919\
47520847960955049074699919670364607109175688422735591847948470233367671665636\
35678160421313548783`97.40218353828887, -18.705593653738537286271710006997233\
07904564407839274554784656413266614863596021084884495026948171895909320739415\
45015`96.48636088247858}}}

